The Rumble in the Meson: a leptoquark versus a $Z^\prime$ to fit $b \rightarrow s \mu^+ \mu^-$ anomalies including 2022 LHCb $R_{K^{(\ast)}}$ measurements

We juxtapose global fits of two bottom-up models (an $S_3$ scalar leptoquark model and a ${B_3-L_2}$ $Z^\prime$ model) of \bsll\ anomalies to flavour data in order to quantify statistical preference or lack thereof. The leptoquark model couples directly to left-handed di-muon pairs, whereas the $Z^\prime$ model couples to di-muon pairs with a vector-like coupling. $B_s-\overline{B_s}$ mixing is a focus because it is typically expected to disfavour $Z^\prime$ explanations. In two-parameter fits to 247 flavour observables, including $B_{s/d} \to \mu^+ \mu^-$ branching ratios for which we provide an updated combination and LHCb $R_{K^{(\ast)}}$ measurements from December 2022, we show that each model provides a similar improvement in quality-of-fit of $\sqrt{\Delta \chi^2}=3.6$ with respect to the Standard Model. The main effect of the $B_s-\overline{B_s}$ mixing constraint in the $Z^\prime$ model is to disfavour values of the $s_L-b_L$ mixing angle greater than about $5|V_{cb}|$. This limit is rather loose, meaning that a good fit to data does not require `alignment' in either quark Yukawa matrix. No curtailment of the $s_L-b_L$ mixing angle is evident in the $S_3$ model.

==> anc/Bsmumu.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    156346,       3252]
NotebookOptionsPosition[    153400,       3197]
NotebookOutlinePosition[    153884,       3215]
CellTagsIndexPosition[    153841,       3212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"ATLAS", " ", "constraint", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1812.03017", ".", "pdf", ".", " ", "Stick"}]}], " ", "to", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "9"}]}], " ", "units"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bsATLAS", "=", "2.84"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bdATLAS", "=", 
     RowBox[{"-", "0.19"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cATLAS", "=", 
     RowBox[{"{", 
      RowBox[{"bsATLAS", ",", "bdATLAS"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "negative", " ", "Bs", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"veATLAS", "=", 
     RowBox[{"{", 
      RowBox[{"1.81", ",", 
       RowBox[{"-", "0.0495"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Semi", "-", 
     RowBox[{"major", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1ATLAS", "=", 
     RowBox[{"(", 
      RowBox[{"cATLAS", "-", "veATLAS"}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v1ATLAS=\>\"", ",", "v1ATLAS"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "positive", " ", "Bs", " ", "direction"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve2ATLAS", "=", 
     RowBox[{"{", 
      RowBox[{"2.84", ",", "0.02"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Displacement", " ", "vector", " ", "which", " ", "we", " ", "use", " ", 
     "just", " ", "for", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vd2ATLAS", "=", 
     RowBox[{"ve2ATLAS", "-", "cATLAS"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<vd2ATLAS=\>\"", ",", "vd2ATLAS"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Construct", " ", "vector", " ", "perpendicular", " ", "to", " ", 
      "semi"}], "-", 
     RowBox[{"major", " ", "axis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2ATLAS", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v1ATLAS", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v1ATLAS", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"vd2ATLAS", ".", "vd2ATLAS"}], "/", 
        RowBox[{"v1ATLAS", ".", "v1ATLAS"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v2ATLAS=\>\"", ",", "v2ATLAS"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1ATLAS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cATLAS"}], ")"}], ".", 
      "v1ATLAS"}], "/", 
     RowBox[{"v1ATLAS", ".", "v1ATLAS"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2ATLAS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cATLAS"}], ")"}], ".", 
      "v2ATLAS"}], "/", 
     RowBox[{"v2ATLAS", ".", "v2ATLAS"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2ATLAS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"2.3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s1ATLAS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"s2ATLAS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp1ATLAS", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"chi2ATLAS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "==", "2.3"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1"}], ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "SetDirectory", "[", 
     "\"\<C:\\\\Users\\\\benja\\\\Dropbox\\\\rumble\\\\anc\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataATLAS", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<ATLAS1s.csv\>\"", ",", "\"\<CSV\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"dataATLAS", ",", 
       RowBox[{"PlotStyle", "->", "Orange"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cATLAS", ",", "veATLAS", ",", 
         RowBox[{"cATLAS", "+", "v2ATLAS"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1ATLAS", ",", "lp1", ",", "lp2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.866529075963343*^9, 3.866529237472926*^9}, {
   3.8665293286581545`*^9, 3.8665295045892773`*^9}, 3.8665295697481375`*^9, {
   3.8665296299281883`*^9, 3.866529680589511*^9}, {3.8665335179483223`*^9, 
   3.866533656218609*^9}, {3.8665338137601843`*^9, 3.8665338150324297`*^9}, 
   3.866533983242627*^9, {3.8665340134035025`*^9, 3.8665340136939635`*^9}, {
   3.866534137035198*^9, 3.866534146640129*^9}, {3.866534221432311*^9, 
   3.8665342349227085`*^9}, {3.866534742242276*^9, 3.8665347446747475`*^9}, 
   3.866534775369367*^9, {3.866534834676963*^9, 3.866534865744995*^9}, {
   3.866534985928615*^9, 3.866535001722829*^9}, {3.8665350379290867`*^9, 
   3.866535048989847*^9}, {3.8665372551255703`*^9, 3.8665374709943333`*^9}, {
   3.866537518693263*^9, 3.866537621799476*^9}, {3.8665377049426684`*^9, 
   3.8665377124200926`*^9}, {3.8665377525642176`*^9, 
   3.8665377612777777`*^9}, {3.866537915685877*^9, 3.866537919585642*^9}, {
   3.8665380510352335`*^9, 3.86653808690164*^9}, {3.86653811839589*^9, 
   3.8665381668537416`*^9}, {3.866538210436279*^9, 3.8665382198595953`*^9}, {
   3.8665384154333467`*^9, 3.8665384178031836`*^9}, {3.866546571593814*^9, 
   3.866546644515669*^9}, {3.8665467986757483`*^9, 3.866546809223686*^9}, {
   3.86654685592982*^9, 3.8665468627335663`*^9}, {3.8665469248361406`*^9, 
   3.8665469293730173`*^9}, {3.866547090990915*^9, 3.866547098268547*^9}, {
   3.8665473706529226`*^9, 3.8665473868226247`*^9}, {3.866547478620427*^9, 
   3.8665474791492305`*^9}, {3.8665475990153475`*^9, 3.86654764459124*^9}, {
   3.8665477671418085`*^9, 3.8665477943561187`*^9}, {3.8665479334355993`*^9, 
   3.8665479407285357`*^9}, {3.8665480068903327`*^9, 3.8665480088631306`*^9}, 
   3.866548049161453*^9, {3.8665480864639807`*^9, 3.8665482186653805`*^9}, {
   3.866548250269749*^9, 3.8665483459440904`*^9}, {3.8665483958042765`*^9, 
   3.8665483986536717`*^9}, {3.8666073618893323`*^9, 
   3.8666073673806567`*^9}, {3.866608735368329*^9, 3.866608749294528*^9}, {
   3.8666107496752415`*^9, 3.8666107631848516`*^9}, {3.8666108205170155`*^9, 
   3.8666108252834086`*^9}, {3.8666108831643877`*^9, 
   3.8666108888337984`*^9}, {3.8666109646562414`*^9, 3.866610988319617*^9}, {
   3.866611112045372*^9, 3.8666111450712223`*^9}, {3.866611344665388*^9, 
   3.8666113528133163`*^9}, {3.866611420782346*^9, 3.866611426728207*^9}, {
   3.8666114752512045`*^9, 3.8666114820591764`*^9}, {3.866611514387345*^9, 
   3.866611521090494*^9}, {3.866611713243167*^9, 3.866611756924021*^9}, {
   3.866786177735645*^9, 3.8667861796180897`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"db7a1d68-eb31-426d-a48a-f1e9e30acad1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v1ATLAS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1.0299999999999998`", ",", 
     RowBox[{"-", "0.1405`"}]}], "}"}]}],
  SequenceForm["v1ATLAS=", {1.0299999999999998`, -0.1405}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8665293781019993`*^9, 3.8665293860307875`*^9}, 
   3.866533602734309*^9, 3.8665336569049807`*^9, 3.8665338160492764`*^9, 
   3.8665339837143536`*^9, 3.866534014275558*^9, {3.866534141513459*^9, 
   3.866534147315315*^9}, {3.866534224132365*^9, 3.8665342361243496`*^9}, {
   3.866534746439661*^9, 3.8665347761568375`*^9}, 3.866534845843811*^9, 
   3.866534876887103*^9, {3.8665349937108297`*^9, 3.8665350024831443`*^9}, 
   3.866535049556102*^9, 3.8665374738978095`*^9, {3.8665375205622168`*^9, 
   3.866537571619893*^9}, {3.8665376039780884`*^9, 3.8665376230454283`*^9}, 
   3.8665377135492487`*^9, {3.8665377547896137`*^9, 3.8665377615950966`*^9}, 
   3.8665379197896643`*^9, {3.8665380524634056`*^9, 3.866538088168803*^9}, {
   3.866538140957002*^9, 3.866538167517828*^9}, 3.8665382203706856`*^9, 
   3.8665384189556885`*^9, {3.8665465998113155`*^9, 3.866546645149667*^9}, 
   3.86654681016779*^9, 3.866546863186734*^9, 3.8665469299604874`*^9, 
   3.866547099030752*^9, {3.866547376089527*^9, 3.8665473884681005`*^9}, 
   3.8665474798249955`*^9, 3.8665476056626196`*^9, 3.866547645474657*^9, 
   3.8665477787899523`*^9, 3.86654794557757*^9, 3.8665480250873795`*^9, {
   3.866548207105522*^9, 3.866548219557496*^9}, 3.8665483111903467`*^9, 
   3.866548349614398*^9, 3.8665483991896286`*^9, 3.866607644499288*^9, 
   3.866608751599067*^9, {3.8666107509671974`*^9, 3.866610764529067*^9}, 
   3.8666108294549465`*^9, 3.8666108894863386`*^9, 3.866610972793825*^9, {
   3.866611119518154*^9, 3.8666111456399765`*^9}, 3.8666113535755696`*^9, 
   3.8666114288274965`*^9, 3.8666114826598005`*^9, {3.866611515108302*^9, 
   3.8666115216640673`*^9}, {3.8666117174297028`*^9, 3.8666117575885763`*^9}, 
   3.866632303589358*^9, 3.866786185938054*^9, 3.8680066145371037`*^9, 
   3.8710390976270967`*^9, 3.8780082003522143`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"db762939-24a8-46c8-8a0a-b4c5f891272a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"vd2ATLAS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.21`"}], "}"}]}],
  SequenceForm["vd2ATLAS=", {0., 0.21}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8665293781019993`*^9, 3.8665293860307875`*^9}, 
   3.866533602734309*^9, 3.8665336569049807`*^9, 3.8665338160492764`*^9, 
   3.8665339837143536`*^9, 3.866534014275558*^9, {3.866534141513459*^9, 
   3.866534147315315*^9}, {3.866534224132365*^9, 3.8665342361243496`*^9}, {
   3.866534746439661*^9, 3.8665347761568375`*^9}, 3.866534845843811*^9, 
   3.866534876887103*^9, {3.8665349937108297`*^9, 3.8665350024831443`*^9}, 
   3.866535049556102*^9, 3.8665374738978095`*^9, {3.8665375205622168`*^9, 
   3.866537571619893*^9}, {3.8665376039780884`*^9, 3.8665376230454283`*^9}, 
   3.8665377135492487`*^9, {3.8665377547896137`*^9, 3.8665377615950966`*^9}, 
   3.8665379197896643`*^9, {3.8665380524634056`*^9, 3.866538088168803*^9}, {
   3.866538140957002*^9, 3.866538167517828*^9}, 3.8665382203706856`*^9, 
   3.8665384189556885`*^9, {3.8665465998113155`*^9, 3.866546645149667*^9}, 
   3.86654681016779*^9, 3.866546863186734*^9, 3.8665469299604874`*^9, 
   3.866547099030752*^9, {3.866547376089527*^9, 3.8665473884681005`*^9}, 
   3.8665474798249955`*^9, 3.8665476056626196`*^9, 3.866547645474657*^9, 
   3.8665477787899523`*^9, 3.86654794557757*^9, 3.8665480250873795`*^9, {
   3.866548207105522*^9, 3.866548219557496*^9}, 3.8665483111903467`*^9, 
   3.866548349614398*^9, 3.8665483991896286`*^9, 3.866607644499288*^9, 
   3.866608751599067*^9, {3.8666107509671974`*^9, 3.866610764529067*^9}, 
   3.8666108294549465`*^9, 3.8666108894863386`*^9, 3.866610972793825*^9, {
   3.866611119518154*^9, 3.8666111456399765`*^9}, 3.8666113535755696`*^9, 
   3.8666114288274965`*^9, 3.8666114826598005`*^9, {3.866611515108302*^9, 
   3.8666115216640673`*^9}, {3.8666117174297028`*^9, 3.8666117575885763`*^9}, 
   3.866632303589358*^9, 3.866786185938054*^9, 3.8680066145371037`*^9, 
   3.8710390976270967`*^9, 3.8780082003657913`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9256e6ea-0d87-4d15-b32a-f92ecdbe0046"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v2ATLAS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.02838278773395862`", ",", "0.2080731058076681`"}], "}"}]}],
  SequenceForm["v2ATLAS=", {0.02838278773395862, 0.2080731058076681}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8665293781019993`*^9, 3.8665293860307875`*^9}, 
   3.866533602734309*^9, 3.8665336569049807`*^9, 3.8665338160492764`*^9, 
   3.8665339837143536`*^9, 3.866534014275558*^9, {3.866534141513459*^9, 
   3.866534147315315*^9}, {3.866534224132365*^9, 3.8665342361243496`*^9}, {
   3.866534746439661*^9, 3.8665347761568375`*^9}, 3.866534845843811*^9, 
   3.866534876887103*^9, {3.8665349937108297`*^9, 3.8665350024831443`*^9}, 
   3.866535049556102*^9, 3.8665374738978095`*^9, {3.8665375205622168`*^9, 
   3.866537571619893*^9}, {3.8665376039780884`*^9, 3.8665376230454283`*^9}, 
   3.8665377135492487`*^9, {3.8665377547896137`*^9, 3.8665377615950966`*^9}, 
   3.8665379197896643`*^9, {3.8665380524634056`*^9, 3.866538088168803*^9}, {
   3.866538140957002*^9, 3.866538167517828*^9}, 3.8665382203706856`*^9, 
   3.8665384189556885`*^9, {3.8665465998113155`*^9, 3.866546645149667*^9}, 
   3.86654681016779*^9, 3.866546863186734*^9, 3.8665469299604874`*^9, 
   3.866547099030752*^9, {3.866547376089527*^9, 3.8665473884681005`*^9}, 
   3.8665474798249955`*^9, 3.8665476056626196`*^9, 3.866547645474657*^9, 
   3.8665477787899523`*^9, 3.86654794557757*^9, 3.8665480250873795`*^9, {
   3.866548207105522*^9, 3.866548219557496*^9}, 3.8665483111903467`*^9, 
   3.866548349614398*^9, 3.8665483991896286`*^9, 3.866607644499288*^9, 
   3.866608751599067*^9, {3.8666107509671974`*^9, 3.866610764529067*^9}, 
   3.8666108294549465`*^9, 3.8666108894863386`*^9, 3.866610972793825*^9, {
   3.866611119518154*^9, 3.8666111456399765`*^9}, 3.8666113535755696`*^9, 
   3.8666114288274965`*^9, 3.8666114826598005`*^9, {3.866611515108302*^9, 
   3.8666115216640673`*^9}, {3.8666117174297028`*^9, 3.8666117575885763`*^9}, 
   3.866632303589358*^9, 3.866786185938054*^9, 3.8680066145371037`*^9, 
   3.8710390976270967`*^9, 3.878008200377623*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1b2ee0b4-3e77-4231-929a-f0d6a863c66b"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdWAk4lGsbnjGbYWYsKSWiSNKOc46yvA+JSnW0KAlJKqVNi85Q0SLtKXuo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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV4EAQUBeCNMdjoBd2l0iHSJd3oCOkOBWEg3SWdSqeUQSPd3V0SCigl
HUoozb+Ph//ct/N2bsYW0VEdAwMCApKLmBuLIGITTBziEkIo8YhPAhKSiMQk
IYxwIogkKcliuklBSlKRmjSkJR3pyUBGMpGZLGTlAz7kI7KRnRzkJBe5yUNe
8pGfjynAJxSkEIUpQlGKUZwSlKQUpfmUMpSlHOWpQEUqUZkqVKUa1alBTT7j
c6KoRW3qUJcvqEd9GtCQRjSmCU1pRnNa0JJWtKYNbfmSr2hHe76mAx2JphOd
+YYudKUb3elBT3rRmz70pR/9GcBABjGYIXzLUIYxnBGMZBSjGcNYxjGeCXzH
90xkEpOZwlSmMZ0ZzGQWs5nDD8xlHvNZwEJ+5Cd+5hcWsZglLGUZy1nBSn5l
FatZw1rWsZ4NbGQTm9nCVraxnR3sZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQU
pznDb5zlHOe5wO/8wUUucZk/+YsrXOUa17nB39zkFre5w13ucZ8HPOQR//Av
j3nCU57xH//znBe85BWvecNbYsYfSCyCiE0wcYhLCKHEIz4JSEgiEpOEMMKJ
IJKkJAt8/1veAZemgng=
          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"0.8563232213136566`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.0299999999999998`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.1405`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"514.1890467449261`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.02838278773395862`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.2080731058076681`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (0.8563232213136566 (
             1.0299999999999998` (-2.84 + HoldForm[$CellContext`x]) - 
             0.1405 (0.19 + HoldForm[$CellContext`y]))^2 + 
          514.1890467449261 (
             0.02838278773395862 (-2.84 + HoldForm[$CellContext`x]) + 
             0.2080731058076681 (0.19 + HoldForm[$CellContext`y]))^2) == 2.3, 
        "Tooltip"]& ]}], {}}, {{}, 
    {RGBColor[1, 0.5, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAsNC08ZtD/T8A2PHyuNVJv7oCAv3Z
5Pw/IHuROAOwp78aDsnlri79PzBQnctNArW/3JvcoQbI/T/QzDLO5XC9v8zz
EN1xg/4/wCZp939rwr/8evZW+nH/PwB6DnwFBsa/anTIFCvH/z8gIptN74ao
P0LLjudUUgBAqCsqz83Eyb8kkpjFAJ8AQMBSMfVZfK4/p/D6QjsFAUAY9C94
U4LNvxTqzABsWgFAUN63UPGDsD/HXabrYsoBQFQeJaE3htC/A0IBPNcVAkDw
5eATe7KwP/KZNXdC0QJAkCmBTORFsD/i8WmyrYwDQGD4FXNTXa4/0Ume7RhI
BEBgHUH7JierP8Ch0iiEAwVAoByfs0kIpz/cwyfjAuEFQEAypxGbZaE/mmcI
bjWpBkDALWO2Tt2SPyZtYhcKrQdAAHSUMcpWbT8WxZZSdWgIQAB+Nwnzdn+/
TGrahMczCUBAC2UI0UKTv/R0/8hL3wlAwHrAlJSgpb/kzDMEt5oKQMBWCPgM
Ba+/1CRoPyJWC0Ag/4DUl5m0v8J8nHqNEQxA4DRCcjn+ub+y1NC1+MwMQIAu
jJr7/b+/oiwF8WOIDUB4XV4VCznDvwZScUxKOw5AEOWz+Muixr9UEk3oJt0O
QDCjmT5MMsq/jm2YxPltD0AgRUxvCevNv6J1SAxn4g9AuJ5Od+hR0L98Zs2d
UDT+PwDDQfT4Lpw/aWz8+w==
      "]]}, {{}, {}}}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{2.84, -0.19}, {1.81, -0.0495}, {2.8683827877339585`, 
      0.018073105807668105`}}]}, {{}, {}}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{1.0000000000000022`, 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{1, 5}, {-1, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8665473761039486`*^9, 3.8665473884801517`*^9}, 
   3.866547479884656*^9, 3.866547605721842*^9, 3.8665476455299296`*^9, 
   3.8665477788449416`*^9, 3.8665479456393013`*^9, 3.8665480251453657`*^9, {
   3.8665482071560063`*^9, 3.8665482196151567`*^9}, 3.8665483112487526`*^9, 
   3.866548349673576*^9, 3.86654839930737*^9, 3.8666076446327863`*^9, 
   3.8666087517095804`*^9, {3.8666107511634974`*^9, 3.866610764656454*^9}, 
   3.866610829573722*^9, 3.8666108895995674`*^9, 3.8666109728994775`*^9, {
   3.8666111196727953`*^9, 3.8666111457505703`*^9}, 3.8666113536842747`*^9, 
   3.866611428938797*^9, 3.866611482771989*^9, {3.866611515221585*^9, 
   3.866611521779117*^9}, {3.866611717423683*^9, 3.8666117575738153`*^9}, 
   3.8666323035833583`*^9, 3.8667861860642643`*^9, 3.8680066156107717`*^9, 
   3.8710390986143928`*^9, 3.8780082013559537`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"d79be6cb-c7bc-4a75-b420-4df65199c162"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"CMS", " ", "constraint", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"cds", ".", "cern", ".", "ch"}], "/", "record"}], "/", 
        "2815334"}], "/", "files"}], "/", "BPH"}], "-", "21", "-", "006", "-", 
     RowBox[{
      RowBox[{"pas", ".", "pdf", ".", " ", "Stick"}], " ", "to", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "9"}]}], " ", "units"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bsCMS", "=", "3.83"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bdCMS", "=", "0.037"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cCMS", "=", 
     RowBox[{"{", 
      RowBox[{"bsCMS", ",", "bdCMS"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "negative", " ", "Bs", " ", "direction"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"veCMS", "=", 
     RowBox[{"{", 
      RowBox[{"3.244950961244075", ",", "0.050640325271059106"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Semi", "-", 
     RowBox[{"major", " ", "axis", " ", "vector"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1CMS", "=", 
     RowBox[{"(", 
      RowBox[{"cCMS", "-", "veCMS"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v1CMS=\>\"", ",", "v1CMS"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "positive", " ", "Bs", " ", "direction"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ve2CMS", "=", 
     RowBox[{"{", 
      RowBox[{"3.8584157684146074", ",", "0.14711113427856543"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Displacement", " ", "vector", " ", "which", " ", "we", " ", "use", " ", 
     "just", " ", "for", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vd2CMS", "=", 
     RowBox[{"ve2CMS", "-", "cCMS"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<vd2CMS=\>\"", ",", "vd2CMS"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Construct", " ", "vector", " ", "perpendicular", " ", "to", " ", 
      "semi"}], "-", 
     RowBox[{"major", " ", "axis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2CMS", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v1CMS", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v1CMS", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"vd2CMS", ".", "vd2CMS"}], "/", 
        RowBox[{"v1CMS", ".", "v1CMS"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v2CMS=\>\"", ",", "v2CMS"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1CMS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cCMS"}], ")"}], ".", "v1CMS"}],
      "/", 
     RowBox[{"v1CMS", ".", "v1CMS"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2CMS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cCMS"}], ")"}], ".", "v2CMS"}],
      "/", 
     RowBox[{"v2CMS", ".", "v2CMS"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2CMS", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"2.3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s1CMS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"s2CMS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp1CMS", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"chi2CMS", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "==", "2.3"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "SetDirectory", "[", 
     "\"\<C:\\\\Users\\\\benja\\\\Dropbox\\\\rumble\\\\anc\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataCMS", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<CMS1s.csv\>\"", ",", "\"\<CSV\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp1CMS", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"dataCMS", ",", 
       RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lp2CMS", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cCMS", ",", "veCMS", ",", 
         RowBox[{"cCMS", "+", "v2CMS"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1CMS", ",", "lp1CMS", ",", "lp2CMS"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8666056728671775`*^9, 3.8666056745050163`*^9}, {
  3.866605727794899*^9, 3.8666059224036055`*^9}, {3.866606084696433*^9, 
  3.8666060890078907`*^9}, {3.866606174104415*^9, 3.866606176695766*^9}, {
  3.8666072247460556`*^9, 3.8666072274799194`*^9}, {3.8666073333466644`*^9, 
  3.866607335959544*^9}, {3.866607429912004*^9, 3.8666074334611444`*^9}, {
  3.8666087174006767`*^9, 3.8666087213817616`*^9}, {3.8666115774287415`*^9, 
  3.8666116219201937`*^9}, {3.8666117648558855`*^9, 3.866611771634708*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2c600197-6c3f-4a16-9c54-d8e0147ae855"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v1CMS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.5850490387559253`", ",", 
     RowBox[{"-", "0.013640325271059107`"}]}], "}"}]}],
  SequenceForm["v1CMS=", {0.5850490387559253, -0.013640325271059107`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666059231657314`*^9, 3.8666061905999517`*^9, 3.8666072280676465`*^9, 
   3.866608758185071*^9, 3.866611591622351*^9, 3.866611622643007*^9, 
   3.8666117217770905`*^9, {3.8666117656483817`*^9, 3.8666117724273386`*^9}, 
   3.866632306860897*^9, 3.8680066159697647`*^9, 3.871039098965027*^9, 
   3.8780082017357883`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"aaec9e28-21e4-4f73-a82b-0d06d8e4471e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"vd2CMS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.028415768414607356`", ",", "0.11011113427856542`"}], "}"}]}],
  SequenceForm["vd2CMS=", {0.028415768414607356`, 0.11011113427856542`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666059231657314`*^9, 3.8666061905999517`*^9, 3.8666072280676465`*^9, 
   3.866608758185071*^9, 3.866611591622351*^9, 3.866611622643007*^9, 
   3.8666117217770905`*^9, {3.8666117656483817`*^9, 3.8666117724273386`*^9}, 
   3.866632306860897*^9, 3.8680066159697647`*^9, 3.871039098965027*^9, 
   3.8780082017406793`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3b253121-b649-4414-9320-d8fec002cf54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v2CMS=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.002650610529641575`", ",", "0.1136876952467813`"}], "}"}]}],
  SequenceForm["v2CMS=", {0.002650610529641575, 0.1136876952467813}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666059231657314`*^9, 3.8666061905999517`*^9, 3.8666072280676465`*^9, 
   3.866608758185071*^9, 3.866611591622351*^9, 3.866611622643007*^9, 
   3.8666117217770905`*^9, {3.8666117656483817`*^9, 3.8666117724273386`*^9}, 
   3.866632306860897*^9, 3.8680066159697647`*^9, 3.871039098965027*^9, 
   3.8780082017516904`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"21ab5a43-de7c-4377-8828-8108b5a634cb"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdWHk4Vd33R4O64zl6hUyJMlXomxJpL5RKUURECklvKmnSqGhACpFKr0iX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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV0EAQYBeA168HGNpZssA1Yj3UXiqiIThEJFaaoGJuBrSChhImABQjY
gYpKKRahYGBjgR0gdjf67fjw3f/9nnP/7M7ujq7AgICAA0TPDSKYEEIJoxfh
RBBJFNHEEEscvelDPAn0JZEkkulHCqmkkU4GmfQni2wGMJAccsljEIMZQj4F
FFJEMSWUUsZQyqmgkiqqqaGWOuppoJEmmmmhlTbaGdbTCQcynIMYwcEcwqGM
5DBGcThH0MGRHMVojmYMxzCWcYxnAsdyHMczkUl0cgInMpmTOJlTmMKpnMbp
nEEX3ZzJWZzNOUzlXM7jfC7gQi7iYi7hUqYxncuYwUxmMZvLuYI5zGUe87mS
q7iaa7iW61jA9SxkEYu5gRu5iZu5hSUsZRm3spwVrOQ2bucO7uQu7uYe7uU+
7mcVD/AgD7Gah3mER1nDWtaxng08xuNs5Ame5Cme5hk2sZktbOVZnmMb23me
F3iRl9jBy7zCq7zG67zBm+zkLd7mHd7lPXaxm/f5gA/5iI/5hE/5jM/5gj3s
5Uv28RVf8w3f8h3f8wM/8hM/8wu/8hu/8wd/8hd/8w/7+Zee8QcSRDAhhBJG
L8KJIJIoookhljh604d4EuhLIkkk048UUkkjnQwy6U8W2QxgIDnkkscgBjOE
fAoopIhiSiiljKGUU0ElVVRTQy111NNAI00000IrbbQzLPD/n/gf8VeLLw==

          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"8.526266413850214`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5850490387559253`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.013640325271059107`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"5979.6274937252865`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.002650610529641575`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.1136876952467813`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (8.526266413850214 (
             0.5850490387559253 (-3.83 + HoldForm[$CellContext`x]) - 
             0.013640325271059107` (-0.037 + HoldForm[$CellContext`y]))^2 + 
          5979.6274937252865` (
             0.002650610529641575 (-3.83 + HoldForm[$CellContext`x]) + 
             0.1136876952467813 (-0.037 + HoldForm[$CellContext`y]))^2) == 
        2.3, "Tooltip"]& ]}], {}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAJlZ92aj1CUDQxstZh+2pP7MBixf5
+wlAYDaHGHi+rj/eo7bq/AIKQFCTgCbe+KM/0Yk8XGcKCkDoeU+rZV2xPzTo
DZEEEQpAACR1dKR4nj964VTgqCQKQGBFV2+U5rM/kbLqySooCkBgksU7zGeX
P0RI1t2EQApAwKBNtnMnkD9fn/FZJU0KQEBquJBHf7Y/s9XZltR0CkCgMs1G
sYu4P4N7YMbWeApAwGiiTFZvgD/u1822WKsKQCBIL0ISebo/gcLgJs+ZCkCA
F1BStsRxP9AOs/uo4ApA2NDaHnNTvD+NKfL/ExgLQOB4E6jgGb4/LTSW6NZj
C0BslZg6RRrAP1vqRw/qtQtA7BgwwoYMwT9M+j1sjicMQOYRBi7a58E/crhq
wXOyDECGDK03CnjCP5h2lxZZPQ1AhP8xL9HRwj+/NMRrPsgNQIocNGUPJ8M/
5fLwwCNTDkA0rHq7FR3DPwyxHRYJ3g5AskxNo4nUwj8yb0pr7mgPQHi4srob
gcI/WC13wNPzD0BwSoSH8A3CP/gfy2s0PBBAVKav+nxVwT+3/Uy5LngQQPhi
ivm4cMA/sAXI5wCxEEAwwls4LzG/P+E3PPeq5hBAEEvmjU9rvT+/6Jup3BIR
QECVVopWzbs/ntdc0NkwEUAgK1zor625P5kdOXN3WxFAoER/gT46tz++gF8U
VXoRQJB7HmtjQLU/C9zS9JSREUC4Ri/D9WazP79xvgjvqRFAcBfdQxmcsT+o
AA01U70RQJCGRCW5ZK8/iS0v0BvNEUAg9h3ZY7irP/mkj2Ma3BFAAMFhRgmO
pz/4BV+pNOMRQIBMNmbAAHg/v9tlyFzmEUDQWpJWvsSiPyZrzcXH7hFAYLCr
BpxsnD9Mh3MGrewRQECpjoXrlpQ/TIdzBq3sEUBAGpkq15WMP3dnOCY=
      "]]}, {{}, {}}}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{3.83, 0.037}, {3.244950961244075, 0.050640325271059106`}, {
      3.8326506105296416`, 0.1506876952467813}}]}, {{}, {}}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{3.0000000000000067`, 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{422.2767857142741, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{3, 5}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.866605924609703*^9, 3.8666061906939273`*^9, 3.866607228171509*^9, 
   3.866608758290651*^9, 3.8666115917395635`*^9, 3.866611622760668*^9, 
   3.8666117218994255`*^9, {3.8666117658092313`*^9, 3.8666117725350213`*^9}, 
   3.86663230698055*^9, 3.868006616064963*^9, 3.871039099084405*^9, 
   3.878008201857636*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"431e8a16-e24a-46ef-a118-526431505c96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"First", " ", "of", " ", "all"}], ",", 
    RowBox[{
     RowBox[{"the", " ", "LHCb", " ", "constraint", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
       RowBox[{"2108.09283", ".", "pdf"}]}], " ", "\[IndentingNewLine]", 
      "Stick", " ", "to", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "9"}]}], " ", "units"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bsLHCb", "=", "3.09"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"bdLHCb", "=", "0.12"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"cLHCb", "=", 
     RowBox[{"{", 
      RowBox[{"bsLHCb", ",", "bdLHCb"}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "negative", " ", "Bs", " ", "direction"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"veLHCb", "=", 
     RowBox[{"{", 
      RowBox[{"2.4295341001510407", ",", "0.12498384008390961"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Semi", "-", 
     RowBox[{"major", " ", "axis", " ", "vector"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1LHCb", "=", 
     RowBox[{"(", 
      RowBox[{"cLHCb", "-", "veLHCb"}], ")"}]}], ";"}], "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v1LHCb=\>\"", ",", "v1LHCb"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "End", " ", "of", " ", "vector", " ", "measured", " ", "from", " ", 
     "plot", " ", "in", " ", "positive", " ", "Bs", " ", "direction"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"ve2LHCb", "=", 
     RowBox[{"{", 
      RowBox[{"3.1206088067851754", ",", "0.24925288645606236"}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Displacement", " ", "vector", " ", "which", " ", "we", " ", "use", " ", 
     "just", " ", "for", " ", "length"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vd2LHCb", "=", 
     RowBox[{"ve2LHCb", "-", "cLHCb"}]}], ";"}], "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<vd2LHCb=\>\"", ",", "vd2LHCb"}], "]"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Construct", " ", "vector", " ", "perpendicular", " ", "to", " ", 
      "semi"}], "-", 
     RowBox[{"major", " ", "axis"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2LHCb", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"v1LHCb", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"v1LHCb", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"vd2LHCb", ".", "vd2LHCb"}], "/", 
        RowBox[{"v1LHCb", ".", "v1LHCb"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<v2LHCb=\>\"", ",", "v2LHCb"}], "]"}], "\n", 
   RowBox[{
    RowBox[{"s1LHCb", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cLHCb"}], ")"}], ".", 
      "v1LHCb"}], "/", 
     RowBox[{"v1LHCb", ".", "v1LHCb"}]}]}], "\n", 
   RowBox[{
    RowBox[{"s2LHCb", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], "-", "cLHCb"}], ")"}], ".", 
      "v2LHCb"}], "/", 
     RowBox[{"v2LHCb", ".", "v2LHCb"}]}]}], "\n", 
   RowBox[{
    RowBox[{"chi2LHCb", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"2.3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"s1LHCb", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"s2LHCb", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "^", "2"}]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"cp1LHCb", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"chi2LHCb", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "==", "2.3"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
    "SetDirectory", "[", 
     "\"\<C:\\\\Users\\\\benja\\\\Dropbox\\\\rumble\\\\anc\>\"", "]"}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"dataLHCb", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<LHCb1s.csv\>\"", ",", "\"\<CSV\>\""}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"lp1LHCb", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"dataLHCb", ",", 
       RowBox[{"PlotStyle", "->", "Green"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lp2LHCb", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"cLHCb", ",", "veLHCb", ",", 
         RowBox[{"cLHCb", "+", "v2LHCb"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1LHCb", ",", "lp1LHCb", ",", "lp2LHCb"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8666069760275664`*^9, 3.8666069822909584`*^9}, {
  3.866607037212535*^9, 3.8666070402598486`*^9}, {3.8666071029469724`*^9, 
  3.866607137283307*^9}, {3.866607268100706*^9, 3.8666072730036173`*^9}, {
  3.866607315317236*^9, 3.866607328790806*^9}, {3.8666087660416403`*^9, 
  3.866608777856575*^9}, {3.866611631733343*^9, 3.8666116423015656`*^9}, {
  3.8666117826213355`*^9, 3.866611783303187*^9}, {3.866611866262181*^9, 
  3.8666118781263876`*^9}, {3.866786208150736*^9, 3.8667862141387796`*^9}, {
  3.8667883417082567`*^9, 3.8667883418863573`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"316dc8da-8a0b-4e63-a9b0-1fd648c26b54"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v1LHCb=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.6604658998489592`", ",", 
     RowBox[{"-", "0.004983840083909619`"}]}], "}"}]}],
  SequenceForm["v1LHCb=", {0.6604658998489592, -0.004983840083909619}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666069962052145`*^9, 3.8666071074954405`*^9, 3.866607137803131*^9, 
   3.8666072735518837`*^9, 3.8666087787533016`*^9, 3.866611642989008*^9, 
   3.866611724321878*^9, 3.866611784212964*^9, {3.86661187298094*^9, 
   3.8666118787663994`*^9}, 3.86663231086255*^9, {3.8667862105459824`*^9, 
   3.8667862145801134`*^9}, 3.866788342328102*^9, 3.8680066161134195`*^9, 
   3.871039099128255*^9, 3.8780082019039636`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"72e643ab-f7bb-4a6d-a6a0-ec4227210488"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"vd2LHCb=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.030608806785175524`", ",", "0.12925288645606237`"}], "}"}]}],
  SequenceForm["vd2LHCb=", {0.030608806785175524`, 0.12925288645606237`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666069962052145`*^9, 3.8666071074954405`*^9, 3.866607137803131*^9, 
   3.8666072735518837`*^9, 3.8666087787533016`*^9, 3.866611642989008*^9, 
   3.866611724321878*^9, 3.866611784212964*^9, {3.86661187298094*^9, 
   3.8666118787663994`*^9}, 3.86663231086255*^9, {3.8667862105459824`*^9, 
   3.8667862145801134`*^9}, 3.866788342328102*^9, 3.8680066161134195`*^9, 
   3.871039099128255*^9, 3.8780082019089365`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"3ea937d7-0635-4f27-94f8-8791bb7df539"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"v2LHCb=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.0010022824091307657`", ",", "0.13282395544482292`"}], "}"}]}],
  SequenceForm["v2LHCb=", {0.0010022824091307657`, 0.13282395544482292`}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8666069962052145`*^9, 3.8666071074954405`*^9, 3.866607137803131*^9, 
   3.8666072735518837`*^9, 3.8666087787533016`*^9, 3.866611642989008*^9, 
   3.866611724321878*^9, 3.866611784212964*^9, {3.86661187298094*^9, 
   3.8666118787663994`*^9}, 3.86663231086255*^9, {3.8667862105459824`*^9, 
   3.8667862145801134`*^9}, 3.866788342328102*^9, 3.8680066161134195`*^9, 
   3.871039099128255*^9, 3.8780082019195614`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"94caca33-ac53-4eb9-af0c-30f51fbd7a9c"]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdWHk8lOsXl9m3RNRtQ6ErcstNpcJzLCUpW0RXi4pSklbZyr4Mutm3ZN+q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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1GecCAQYBvC7c8sNt9zew53j9jYipKFCShoil7R0l1GojEoZaYe2VdEQ
2qmMSkslmoiWommURMj/fj78n/fz8+F5cxubBzQFBgQEdBItN4hWBBNCKGGE
05oIIokimjbEEEsc8STQlkSSSCaFVNJIJ4NMssgmh1zyyKeAdhRSRHuK6UBH
SiiljHIqqKSKamqopY56Glo60pkudOUEutGdE+lBT3pxEr05mVM4ldPow+mc
wZn0pR/9OYsBnM05DORcBnEe53MBFzKYixjCUC5mGI1cwnAuZQSXcTlXcCVX
MZKraaKZaxjFaMYwlmu5jnGMZwLXcwM3MpFJTGYKN3EztzCVW7mNaUxnBjO5
nVncwZ3cxd3cw73cx/3MZg5zeYAHeYiHeYRHeYx5zGcBC1nE4zzBkyxmCU/x
NM/wLEt5jmUsZwXP8wIv8hIv8wqv8horeZ03eJNVrGYNa3mLt3mHdbzLe7zP
B3zIej7iYz5hA5+ykU18xud8wZd8xddsZgtb+YZtbOdbvuN7fuBHdvATP7OT
XfzCr/zG7/zBn+xmD3vZx1/8zX7+4QD/cpBD/MdhjnCU/2kZfyBBtCKYEEIJ
I5zWRBBJFNG0IYZY4ogngbYkkkQyKaSSRjoZZJJFNjnkkkc+BbSjkCLaU0wH
OlJCKWWUU0ElVVRTQy111NMQePzHHQPg7Ygd
          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"5.2547123116143055`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.6604658998489592`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.004983840083909619`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"3212.513090068675`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0010022824091307657`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.13282395544482292`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (5.2547123116143055` (
             0.6604658998489592 (-3.09 + HoldForm[$CellContext`x]) - 
             0.004983840083909619 (-0.12 + HoldForm[$CellContext`y]))^2 + 
          3212.513090068675 (
             0.0010022824091307657` (-3.09 + HoldForm[$CellContext`x]) + 
             0.13282395544482292` (-0.12 + HoldForm[$CellContext`y]))^2) == 
        2.3, "Tooltip"]& ]}], {}}, {{}, 
    {RGBColor[0, 1, 0], PointSize[0.011000000000000001`], AbsoluteThickness[
     1.6], PointBox[CompressedData["
1:eJwBcQOO/CFib1JlAgAAADYAAAACAAAA7E1J4ap4A0CIn0XfuPrBP/ZSBZOv
bwNA0Fqw4fD+vz9wsHVxNokDQGhVaH1i+sM/HhWZDt59A0BQszxW++S8Pz7S
cNgHlQNASDUOwgzWuT/q9jDkwbMDQPjMmX2FnsU/ErnEX/DBA0DwOhBICaa2
P9bG3PpT4ANAYPW7+DsWxz+0wRNOqvoDQKhxoRICqrM/BEY7RQcXBEAgWp3Q
GL/IP7ovVHHYVgRA+OsoMR5ysD/i8efsBmUEQCw3VW3dHso/wp2UlAazBECw
xdGc3IyrP/5A8k1MyARA2BKcZWmUyz8YkPyukSsFQFAzSKyA6qU/fvXt4wVP
BUC88Ra1vhjNP8AGjMB5wAVAgIKWzRvcoD86TUczBesFQLQOSjwFU84/fl7l
D3lcBkAA8U0n/nKZP/akoIIEhwZAXMEYxRIzzz86tj5fePgGQOBayakaS5M/
tPz50QMjB0CoGRLcb8bPP/YNmK53lAdAQBSISYKQjT9wVFMhA78HQHwGFmcL
AtA/8h8EI7g0CEBAAeLXMQ2HPyysrHACWwhAOGhMDZIM0D9wvUpNdswIQMBz
jHZGsoM/6gMGwAH3CED4leHBhOfPPywVpJx1aAlAQOdvF0QZgj+mW18PAZMJ
QKgrfcNLjc8/6mz963QECkDArHarCVKDP2KzuF4ALwpAeCqwn2/7zj/8dugJ
yJoKQECJX438q4c/HgsSrv/KCkA81JLjZSHOP2IcsIpzPAtAwIdr6n/3iz/c
Ymv9/mYLQAAHKxvKKs0/HnQJ2nLYC0BghfF1MW+TP5i6xEz+AgxAGNpoB/vi
yz/cy2IpcnQMQEDU2Iwco5k/GG/A4reJDEBwD5RwB5TKP1yAXr8r+wxAUJ/A
e1UuyT+YI7x4cRANQGDlmZd+eKE/irAyXohlDUBYbPGJR7nHPyy5gUxCng1A
4C52UZLepj+SHnOBtsENQEydS04eK8Y/XOlV654IDkAwqE3Lg5WsP3DKHym2
Dw5A0ASOh0CPxD8S024XcEgOQOTUS/xtGcM/lDWbp/tYDkAwYRWa6FWxPzY+
6pW1kQ5AcFtC7dbitD/cnVGBWI8OQFjMtxd5mMA/GEGvOp6kDkC43MvlsBS4
PywieXi1qw5AkDvNYb4Zvj9AA0O2zLIOQOAHcIuRDbs/GsuC5g==
      "]]}, {{}, {}}}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{3.09, 0.12}, {2.4295341001510407`, 0.12498384008390961`}, {
      3.0910022824091308`, 0.25282395544482295`}}]}, {{}, {}}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{2.0000000000000044`, 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{586.4062499999968, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{2, 4}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.866606996306697*^9, 3.866607107597848*^9, 3.8666071378997555`*^9, 
   3.8666072736533804`*^9, 3.8666087788635163`*^9, 3.86661164310203*^9, 
   3.866611724443449*^9, 3.866611784327965*^9, {3.8666118731278777`*^9, 
   3.866611878872617*^9}, 3.866632310971805*^9, {3.8667862106615896`*^9, 
   3.866786214682365*^9}, 3.8667883424586124`*^9, 3.8680066162091203`*^9, 
   3.8710390992456493`*^9, 3.878008202025858*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"a9ebc29b-031d-4d67-a772-8eac8e1e8443"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"combined", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"chi2ATLAS", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"chi2CMS", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "+", 
   RowBox[{"chi2LHCb", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxy", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"combined", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"x", " ", "y"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cxs", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"combined", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "x", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cys", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"combined", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", "y", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{
    RowBox[{"-", "Cxy"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"4", " ", "Cxs", " ", "Cys"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sx", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rho", "^", "2"}]}], ")"}], " ", "Cxs"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sy", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"rho", "^", "2"}]}], ")"}], "Cys"}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"min", "=", 
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{"combined", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Combined experimental minimum \!\(\*SuperscriptBox[\(\[Chi]\), \
\(2\)]\)=\>\"", ",", " ", 
   RowBox[{"min", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp1comb", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"combined", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "-", 
      RowBox[{"min", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "2.3", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"#1", ">", "0"}], ",", "White", ",", "Red"}], "]"}], "&"}], 
       ")"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<B(Bs->\[Mu]\[Mu])/10^(-9)\>\"", ",", 
        "\"\<B(B->\[Mu]\[Mu])/10^(-9)\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp2comb", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"combined", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "-", 
       RowBox[{"min", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "==", "5.99"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}], ",", 
     RowBox[{"ContourStyle", "->", "Red"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bf", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "/.", 
    RowBox[{"min", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lp1comb", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", "bf", "}"}], ",", 
     RowBox[{"PlotStyle", "->", "Black"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoSM", "=", "0.28"}], ";", 
  RowBox[{"bsSM", "=", "3.67"}], ";", 
  RowBox[{"bdSM", "=", "0.114"}], ";", 
  RowBox[{"sxSM", "=", "0.15"}], ";", 
  RowBox[{"sySM", "=", "0.012"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi2SM", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"rhoSM", "^", "2"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "bsSM"}], ")"}], " ", "/", " ", "sxSM"}], ")"}], 
       "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", "-", "bdSM"}], ")"}], " ", "/", " ", "sySM"}], ")"}], 
       "^", "2"}], " ", "-", "\[IndentingNewLine]", 
      RowBox[{"2", " ", "rhoSM", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "bsSM"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y", "-", "bdSM"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"sxSM", " ", "sySM"}], ")"}]}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "to", " ", "caclculate", " ", "pull", " ", "of", 
     " ", "SM"}], ",", " ", 
    RowBox[{
    "calculate", " ", "covariance", " ", "matrices", " ", "of", " ", "SM", 
     " ", "and", " ", "combined"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sSMinv", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"rhoSM", "^", "2"}]}], ")"}]}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"sxSM", "^", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{"-", "rhoSM"}], " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"sxSM", " ", "sySM"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "rhoSM"}], " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"sxSM", " ", "sySM"}], ")"}]}], ",", " ", 
        RowBox[{"1", "/", 
         RowBox[{"sySM", "^", "2"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sCinv", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"rho", "^", "2"}]}], ")"}]}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"sx", "^", "2"}]}], ",", " ", 
        RowBox[{
         RowBox[{"-", "rho"}], " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"sx", " ", "sy"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "rho"}], " ", "/", " ", 
         RowBox[{"(", 
          RowBox[{"sx", " ", "sy"}], ")"}]}], ",", " ", 
        RowBox[{"1", "/", 
         RowBox[{"sy", "^", "2"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"combSig", "=", 
    RowBox[{
     RowBox[{"Inverse", "[", "sSMinv", "]"}], "+", 
     RowBox[{"Inverse", "[", "sCinv", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<SM errors=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Inverse", "[", "sSMinv", "]"}], "]"}], ",", 
     "\"\< Combined=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Inverse", "[", "sCinv", "]"}], "]"}]}], "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"csm1", "=", 
    RowBox[{"Inverse", "[", "combSig", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Combined incl SM=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "combSig", "]"}]}], "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi2app", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"bf", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"csm1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"bf", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"csm1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"x", "-", 
       RowBox[{"bf", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"y", "-", 
       RowBox[{"bf", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"csm1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "print", " ", "out", " ", "delta", " ", 
    RowBox[{"chi", "^", "2"}], " ", "of", " ", "SM", " ", "central", " ", 
    "value", " ", "from", " ", "combined", " ", "uncertainty", " ", 
    RowBox[{"(", 
     RowBox[{"incl", " ", "SM", " ", "uncertainty"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dchi2", "=", 
   RowBox[{"chi2app", "[", 
    RowBox[{"bsSM", ",", "bdSM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<HypothesisTesting`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", " ", "Pi"}], "]"}]}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", "x_", "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"l", "[", "y", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "x", ",", "Infinity"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1sigma", " ", "=", " ", 
   RowBox[{"NormalPValue", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"TwoSided", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "[", "p_", "]"}], ":=", 
  RowBox[{"s", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"numberSigma", "[", "p", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberSigma", "[", "pval_", "]"}], ":=", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "s", "]"}], "\[Equal]", " ", "pval"}], ",", "s"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ap", "=", 
   RowBox[{"OneSidedPValue", "/.", 
    RowBox[{"ChiSquarePValue", "[", 
     RowBox[{"dchi2", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<SM \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Chi]\), \(2\)]\)=\>\"", ",",
    "dchi2", ",", " ", "\"\< ie SM pull=\>\"", ",", 
   RowBox[{"ns", "[", "ap", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp1SM", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"chi2SM", "[", 
       RowBox[{"x", ",", "y"}], "]"}], "==", "2.3"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "cp1comb", ",", "cp2comb", ",", "cp1ATLAS", ",", "cp1CMS", ",", "cp1LHCb", 
   ",", "lp1comb", ",", "cp1SM", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<ATLAS\>\"", ",", "24"}], "]"}], ",", "cATLAS"}], "]"}], 
      ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<LHCb\>\"", ",", "24"}], "]"}], ",", "cLHCb"}], "]"}], 
      ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<CMS\>\"", ",", "24"}], "]"}], ",", "cCMS"}], "]"}]}], 
     "}"}], "]"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*OverscriptBox[\(BR\), \(_\)]\)(\!\(\*SubscriptBox[\(B\), \
\(s\)]\)->\!\(\*SuperscriptBox[\(\[Mu]\), \
\(+\)]\)\!\(\*SuperscriptBox[\(\[Mu]\), \
\(-\)]\))/\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\"", ",", 
      "\"\<BR(\!\(\*SubscriptBox[\(B\), \
\(d\)]\)->\!\(\*SuperscriptBox[\(\[Mu]\), \
\(+\)]\)\!\(\*SuperscriptBox[\(\[Mu]\), \
\(-\)]\))/\!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "->", "Large"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<combBs.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*OverscriptBox[\(BR\), \(_\)]\)(Bs->mumu)=[\>\"", ",", 
   RowBox[{"bf", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< +/- \>\"", ",", "sx", ",", 
   " ", "\"\<] \!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<BR(B->mumu)=[\>\"", ",", 
   RowBox[{"bf", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< +/- \>\"", ",", "sy", ",", 
   "\"\<] \!\(\*SuperscriptBox[\(10\), \(-9\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\[Rho]=\>\"", ",", "rho"}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.866607625157555*^9, 3.866607764981191*^9}, {
   3.8666078315896482`*^9, 3.866607917636138*^9}, 3.866608270395983*^9, {
   3.866608305578121*^9, 3.866608366462821*^9}, {3.8666084236566153`*^9, 
   3.8666084903497243`*^9}, {3.8666085445863132`*^9, 3.866608561406707*^9}, {
   3.8666086018756857`*^9, 3.8666086049035325`*^9}, {3.866608638681855*^9, 
   3.8666086895943203`*^9}, {3.866611168133875*^9, 3.8666112431722794`*^9}, {
   3.8666116603538885`*^9, 3.8666116678126545`*^9}, 3.8666119008239384`*^9, {
   3.866613066766241*^9, 3.866613132473258*^9}, {3.86661320071117*^9, 
   3.8666132775477853`*^9}, {3.866613418534127*^9, 3.8666134534864817`*^9}, {
   3.8666135362722344`*^9, 3.8666137148511195`*^9}, {3.8666137479222403`*^9, 
   3.866613758155896*^9}, 3.8666138206605415`*^9, {3.8666138854365077`*^9, 
   3.8666138904016676`*^9}, {3.8666140184881573`*^9, 3.866614021423437*^9}, {
   3.866614087460853*^9, 3.8666141919370394`*^9}, {3.866632254008136*^9, 
   3.866632276227686*^9}, {3.866632322149472*^9, 3.8666323227576284`*^9}, {
   3.8666925988346214`*^9, 3.866692673105522*^9}, {3.8666977911931524`*^9, 
   3.86669780789845*^9}, {3.8667033156386175`*^9, 3.8667033391994753`*^9}, {
   3.8667051532517033`*^9, 3.8667051745324545`*^9}, {3.8667052164080453`*^9, 
   3.8667054479461136`*^9}, {3.8667056355929527`*^9, 3.866705655296098*^9}, {
   3.866705718969742*^9, 3.866705815740798*^9}, {3.8667061560283084`*^9, 
   3.866706173997691*^9}, {3.866706209765484*^9, 3.866706326665043*^9}, {
   3.8667065549158792`*^9, 3.866706722533304*^9}, {3.86670697740585*^9, 
   3.8667070129944844`*^9}, {3.866707074817841*^9, 3.866707182403391*^9}, {
   3.8667072983241415`*^9, 3.8667073212702894`*^9}, {3.866707616504023*^9, 
   3.866707632288678*^9}, {3.866707751355386*^9, 3.8667077517114973`*^9}, {
   3.8667078134327493`*^9, 3.8667078136071053`*^9}, {3.866707867942178*^9, 
   3.866707925058837*^9}, {3.8667079586470423`*^9, 3.8667079602266273`*^9}, {
   3.866708066467623*^9, 3.8667081537630463`*^9}, {3.8667081843497076`*^9, 
   3.866708263532213*^9}, {3.8667826469569387`*^9, 3.8667827637197094`*^9}, {
   3.8667828048578577`*^9, 3.866782834091019*^9}, {3.866782865993245*^9, 
   3.866782889505973*^9}, {3.866782931643694*^9, 3.8667829664329805`*^9}, {
   3.8667830990674825`*^9, 3.8667831043428416`*^9}, {3.8667831365324*^9, 
   3.8667832396020713`*^9}, {3.8667833191550283`*^9, 3.866783319702573*^9}, {
   3.8667833636824913`*^9, 3.8667834081668005`*^9}, {3.866783478015192*^9, 
   3.8667835077184763`*^9}, {3.8667835879376273`*^9, 
   3.8667837448028135`*^9}, {3.866783968162116*^9, 3.8667839779093003`*^9}, {
   3.866784179258154*^9, 3.866784179541854*^9}, {3.866784582833355*^9, 
   3.866784618420133*^9}, {3.866785024149267*^9, 3.8667850244336176`*^9}, {
   3.866785056735483*^9, 3.86678505948315*^9}, {3.8667851113618293`*^9, 
   3.8667851207405405`*^9}, {3.866785194109844*^9, 3.8667852074304285`*^9}, {
   3.866785242532584*^9, 3.8667852474035964`*^9}, {3.8667853198625355`*^9, 
   3.8667853580810995`*^9}, {3.8710390085669794`*^9, 3.871039014112439*^9}, {
   3.871039073634912*^9, 3.8710390828116107`*^9}, {3.8710391242925177`*^9, 
   3.871039126599142*^9}, {3.87800818729361*^9, 3.8780081944961405`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"bbd048db-9245-4cfb-a3a3-7e8d24abce23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Combined experimental minimum \
\\!\\(\\*SuperscriptBox[\\(\[Chi]\\), \\(2\\)]\\)=\"\>", "\[InvisibleSpace]", 
   "7.6776080724340545`"}],
  SequenceForm[
  "Combined experimental minimum \!\(\*SuperscriptBox[\(\[Chi]\), \(2\)]\)=", 
   7.6776080724340545`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.866706289852971*^9, 3.866706336399413*^9, {3.8667065569554834`*^9, 
   3.8667066189216003`*^9}, {3.866706684053252*^9, 3.866706723413287*^9}, 
   3.8667071832114344`*^9, 3.8667073025017743`*^9, 3.8667076344240627`*^9, {
   3.8667078974694586`*^9, 3.8667079255225925`*^9}, 3.8667079606133933`*^9, {
   3.866708116156765*^9, 3.8667081557273088`*^9}, {3.8667082280840425`*^9, 
   3.8667082641551933`*^9}, 3.8667834099634857`*^9, 3.8667835082765737`*^9, {
   3.8667837261201935`*^9, 3.8667837460648403`*^9}, 3.86678397874407*^9, 
   3.866784180812763*^9, 3.866784619432454*^9, 3.8667850304742994`*^9, 
   3.866785060750386*^9, 3.866785121644454*^9, 3.8667852137178154`*^9, {
   3.866785323719894*^9, 3.866785363685031*^9}, 3.868006616692196*^9, {
   3.8710390997020373`*^9, 3.871039128301592*^9}, 3.8780082024915576`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"74856ef0-069e-4286-aadb-3e9a82567c46"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 89, 1, 20206745735899458313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8667081172530375`*^9, 3.866708156221277*^9}, {
   3.8667082286774044`*^9, 3.8667082646821165`*^9}, 3.8667834104909015`*^9, 
   3.8667835087842484`*^9, {3.8667837266924863`*^9, 3.866783746588021*^9}, 
   3.8667839792628236`*^9, 3.8667841813520365`*^9, 3.8667846199518013`*^9, 
   3.866785030982184*^9, 3.8667850612599397`*^9, 3.866785122161834*^9, 
   3.8667852142287965`*^9, {3.8667853242344103`*^9, 3.8667853641753397`*^9}, 
   3.8680066181162753`*^9, {3.8710391009056444`*^9, 3.871039128779252*^9}, 
   3.878008203687381*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"5f4fae08-4acc-444a-aa38-9dfae7181641"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM \\!\\(\\*SuperscriptBox[\\(\[CapitalDelta]\[Chi]\\), \
\\(2\\)]\\)=\"\>", "\[InvisibleSpace]", "4.355570954261791`", 
   "\[InvisibleSpace]", "\<\" ie SM pull=\"\>", "\[InvisibleSpace]", 
   "1.583567647528831`"}],
  SequenceForm[
  "SM \!\(\*SuperscriptBox[\(\[CapitalDelta]\[Chi]\), \(2\)]\)=", 
   4.355570954261791, " ie SM pull=", 1.583567647528831],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.866706289852971*^9, 3.866706336399413*^9, {3.8667065569554834`*^9, 
   3.8667066189216003`*^9}, {3.866706684053252*^9, 3.866706723413287*^9}, 
   3.8667071832114344`*^9, 3.8667073025017743`*^9, 3.8667076344240627`*^9, {
   3.8667078974694586`*^9, 3.8667079255225925`*^9}, 3.8667079606133933`*^9, {
   3.866708116156765*^9, 3.8667081557273088`*^9}, {3.8667082280840425`*^9, 
   3.8667082641551933`*^9}, 3.8667834099634857`*^9, 3.8667835082765737`*^9, {
   3.8667837261201935`*^9, 3.8667837460648403`*^9}, 3.86678397874407*^9, 
   3.866784180812763*^9, 3.866784619432454*^9, 3.8667850304742994`*^9, 
   3.866785060750386*^9, 3.866785121644454*^9, 3.8667852137178154`*^9, {
   3.866785323719894*^9, 3.866785363685031*^9}, 3.868006616692196*^9, {
   3.8710390997020373`*^9, 3.871039128301592*^9}, 3.8780082037317057`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"40823be5-618c-4496-b0e4-a86b0db5f7d7"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxlmnl4VEXWhxsC3HQ6nXQaEAQXdpDgxhIE0VvgKLLJalwCsgwiKhAGRATl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     "], {{
       {RGBColor[1, 0, 0], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl9lv1VUQx3t/p7eYgE9yLT76zOKuUYSKW9SiRiqL0hUFJBVQ4kKRPQIK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           "]], PolygonBox[CompressedData["
1:eJwtk0drVVEURq9nB95fcOpUBUvEhgUsMXZ5MYklRn0qkVgi9q6xxRZ7wR4T
DcY+sE0EFQS7OFIUJSAGC/kPro/vDRZvnVvePXvv7/QqNORXpizLyqAEaiLL
mrhwG5rxB5CDnj2yrJbfmbCdew9hBj4KKvECDMYnwAJ8HgzAN8JT/BWMxTfB
EbyO/xuIz4ZdrB9BJd4HOpKvzcK3wXN8K8+vwq/Bb9Z/YTpeGr53lPVm/DR8
xf/AVPwEfE5+ZwpeF67tn/aob8PL5Job8bmwD38Hk/AqaMRvQO8wcvWgAt8T
rq0ENuBDoRl/Amvw4eG9PYbV+AiowKthN74FnqVijfgt6E5+5iZ+XHtSL+AY
vha+U+8d1uvw8eFeL4RB+NLwvbtQH65RtX6Ds3h/qEmekWZ1GX7iVTAR76v9
koN7rJdp1vAC/wCH8PXhWnVtB3493OtaWBKuUbWqh3PCe9BelJGR+OjwtzRj
zXpM+Fva0zi8Fbqor4t1G3417L+4Nhk/Dz+Se6LeXIBOPMf9MvxK2FVTC75I
GUruWQFfAfe1V5ivWRazrZ53hDOtbOudfDiTyqYyUB2eqWarDA/D98Pb5Iwr
68qMsqNrB5QleIN/hMPhHqlX7+FgeA/aS6541i6Ga1VNl/DF4dlrJprNtPC7
yoyyo5loNqppeThTytZr2Iu3h8+Keqre9gvfUw/P4TvDZ1d7bNLZhE/JZ2II
3hA+q19Yn8LLw1lTxpV11aTa9I7ePRl+VmdOZ+9MOHs6kzqb/wHwEJdk
           "]]}]}, 
       {GrayLevel[1], EdgeForm[None], 
        GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNm3cYVsWxh0/RKCrd2JAmIMWuWAALiIJYQBELahJF7A0FQY2KYK8Re6Nb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           "]], PolygonBox[CompressedData["
1:eJwtk8lvT1EYhu89n26aECsLO3+AeQo1Dw2hRImhxNA2bSn9aRQhNcbQSoSY
5yGGUmooFoawILEVYcdCIrEjEYnEQjyv9y6e3OdO55zvfO8ZVFuqbklZllVC
H7gRWXaHBxugCp8HG5OfHcL3wXO8Bqbjl6AO/wpX8FkwAP8Jd/HL4XdNMBi/
Co34N7iGn4dV+Be4iK+GZvwX9OCToC/+G+7hy2A3Xsb1EVwI/9sKo/HJ0Eod
f7i/jy+AEvd/uX+AL4J2POf6EBarPt4H117ogpO8/w638anwGf8AR/Bb4XeP
NSfeonGSa5qDH4d1eC+cwJsgz7PsGPdr8WmqAe+G5vCeaG+0B5V4R3hv66ET
PxXuRQecDteoWjWn5taatLaPcBQfBlW555iBj4cKvARr8C3wLLmHWzU2dOIB
6/H68NpUs2ovhWt5CSPwneFvNcYufAi8SB5jJd4GT/EuqMXPhdc2kDWdxZ9A
Obzl2f5wRpSVHt6Pwm+Gs9EG8/Ed6nNyBtuVTfiR3CP1amb4X9U8HJ8C/ZMz
ORu/Hh5LPZmr7MDr5EyNwffCG7wfjMW3hWtVBpXFunAtypCy1BjuxSZoCGdM
WdOcmlsZVVbV84nhDCvLOhPjwj1QL17Bdnxk2P/XGM6UsqU91d4qM8qO9nQz
fgY+4e+hAj8QXrtqOogvD2dHPa8Jf6NvtWfd+Ap4l1zzniLzUZypJcWZKivO
0NLwmdHZ0ZmpLs5MXpyZhVwnFL3UmrQ27Yn2RnMcxoeGe19e9P4fNeyPfg==

           "]]}]}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["
1:eJwl0mc3lQEAAODX8Uv6ioaVShllN3Azi7IbxkXDHpUVLmnJykqIkPH/es7x
4fkHz4W6cKgtKgiCCFejgyCNA27xkue84A2vqaOeYo4IUUQJ/3hIDGUcU04p
lZxQQSzpHJJBPj9ZY5WL5LDECssk08Zd1tlkg98U8ot7fOYLXwmTQA81/OU6
r7hGHvskkU08uVwhi9s0E0cDmczyiTkWWeAyZ4zygZv8IJU/7LHNLjt0cIkn
nPKUVlqYYpAh3tLFCHfoZoKPFPCYR3Ryg1p6SaSdAfrp4wGTNLLFfb7xnXmq
eUYTEap4x3tSmGGaMcYZjj7/8h94/UEY
           "]]},
         "2.3`"],
        Annotation[#, 2.3, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxdV3s41OkXn2q/c8HMUGlckuqnXPJzL5K8B5XoRoktG2WLzSZ0UaEr27Qr
IRqLUC65JvcZ15cxSFplqYxbKllit3RbIn5jMvPH7/t855nnPM875z3ncz7n
c84s8/DdeWguiUTiiz4z3+70Z4GN+ylAYR8cXEHJx75dpT5dpRQ4GIqWm/1W
gJNWM45OvKeA3ZVwS7WGQhzf8f5sWAgVAhwoJx0oJXjH+mJfnWtUKHatTe3R
K8Er7a5r2F2nwtWh9Qv1zEtw4S7vj97xVFi8+B/hgd0leOZOEokGp8rj/I6e
LsVfth4pOb+WBjEvFyremCzFPTPX+9AgOoBnsMWFi9l5xzgemAZdnok5e1k8
LG/7xrbqLQ0mk/SPcQ7wcIzGzIUyYJzq/bo/kYd1dOyWLiiVgfLWEwaKumU4
zqCppZwrA2mR7WXvRfaWmfA0ZGG//ugqt0keZh1uq/shUhZC3fRPqs4vw4pk
Q/WkGFlYuijWTp9RNhuvHFT5hhU9jufhUNoddoS8HMwzDX3I+YWHA/xMsmg7
5cCgYsqzT4WHe8Xxy4EKq6FmfRcX72q9HFrwuxyUfYmrHmNzsfwP6jLDOXLA
LslPOP0DF5fNHO+Sg1bBtuMdLaV4M55oKyPRQVjvt8fNpxQ7OuouX2xKB72n
g9ZHi0tm86VDN4w0TfmXYB2t55+CD9Kl9Xi2X3XO1pt0cAqdnthNLcZ+4nrS
IS3D7PMguwiPC3bvXcFiAL9WQX/UuwDrLlm47asmA5IvFDb0yhRgbeN0ixFd
BqQw3txivMnHq+09NjM9GVB0kBI2fikPW+cGRdccY8A3v3exprjeDOjsn+hx
v5CDhQsSholkkX9jJlvrWjbuaxwrjshhwM24mSfrW/xNDIh/EfDxq0wG7opa
XRXyJwM2v/N+YGtwB4eNzxsnOhlw3yW43iU4HQedbMgZnmbAQG6w9c39t/Gt
hR9bxkX2R0X3UUX32/gZ2V95UmS/OyRHb3a7PVsvJjBGnsgYiWxuYZ+xrAkT
OGLcrmMFszsxmdZMUDymviM+g43fnks8s3ITE7qs1Nqt1EJxfcXtiq92TBgO
2aZ6BQdjt+8Kqo47MsGhfebAPhFf5++ct5sJF0uWV2eS3VBBYfyPySL7c1Pj
3PX2nihk2UP2YRcmXBPnewYtXXIzP+B7JsgfsU0X6oagy7E2mhyRPXnELNt0
+DKy3bup0EBkK4n9h6NPwSlGpqLf18UNjXeTrqP+uxz9c85MoCvGO5e7RyP3
ysnAd7uYUCzmDQfp5NxgnXdgAtVg4aEvRfHop4j1lxt2MKF5RR5r4Z4EZN57
IrbFngn7RmcAS0bpB9wMmIgJNdrn1LBMKkopeM/Yt44Jqf2jJjVTqch5qtmJ
qs0EMfz1GSjCbphLV2NCCOnnXx0+ZCEJvknlmgRrdx569Zox3jXGgACZJS9e
B9xDS7a+kWV9YoD4GCkfafLMJxRfMSDh3PT+aMUC1K9CO9XQwoALPRmsog2F
SMKHhrl0UnxUIdqjOvxvRzYDxHCoFaPalIIP+SI+/fwdy+hDYjGS8K1/6Gux
sUUJcn0iTCWfZUD1y1WitxRFrskNTT3CgGhTUoBKaylSeV8z1WHLgMwQc9HL
Q+nFmW7rVjPANP5+wIlOHnoh5J9g3qeDOF2XSiTpl7mZ9va+DytR2xVXz90R
dNA8LYgwaqtCkv4zcytb4xGFUeP4vmuPzOlgudZP4DeMUdVIbnf3MvrsfTVI
0t8Wj6vnNo7UoBfRce04Sw4uZ94pz9tbiyR6sTJcpVtmoBYljQQlqFrIgVim
7PhoU9F0KFWkN8JtL2xUOHwk0aNtH60PhRXx0SmlygGb57IQoxghu3GAjxa8
rfVQ+kkWnDfTOq3C65BE71Y52/wR3VyHONoVH1g8GdBTtdF96ihAiy3pzRMl
MrAkWZsWs0uAuJoXoizyZWbxECCJvn5JHo6mxQvQb9wOluE7GlBc+7f5VgjQ
oTx3i8E6GqRryd/IvS9AEv3WctFoGuUK0KJf2KuvLqKBzYaXi0gCAQqN9ygP
G6YCbNoS+6FMgCTzItf/huWfUQKUacN0e2NNld7Pe5QbMKhFhcetTbc/WguQ
vTgfKljrR6UNWArQHx0lbd1qVBhlKdyLMhUgx30rWV2PKCBc3qna+LwOSeZZ
rIMJOlxeh+SPpK1o+5UC5zZPVySer0MJF0nb+YEU0DS/qJN4uG42XwrcHTXq
DaTXoTOVHTner8nSelycv3FDZC8Z1mT85ahkzkc8cX3JcFC9Z0ekER9VspVz
9VrJ0EGBsU8s/rd408iQ61PryUyvRcs+LVlxKpYM9tHaDyov1KJuMV5k6H8V
cdxpogYRb70me5zIYJtV+bSxoAYdVyZOCo3JUj4pX7Z7+GkRGRLjlE/c/B2j
OWI+kMG6/eT4AL8aZTvLCo16CdBTX4Jtbs7ytYmAa/MrHl1trEQpKUbhmdWE
lO+6AwpDSjkE5AW5hsYcrkBjgRkW9BhiNt9ytF+Wc2tnNAEPMquH9VH5bL0I
OD80buxqUI4E79N1iEsEqIkbtgz5aUfltp0loPfCadfhKd43/AMIOHsVu5Cu
8ZBPkPPnNn9C2o+7VQ28On8mwG7x/jV9j7no7URfwOfDBJhMtJ6YzOOiKp2Y
waAfCTAWP9xveLsSMPZA8Qs3vBTpXdTQsviegGWuR7eE2ZciTdsPc7qcCake
7H2X4VWxS+RP/1n99IsSZHP2QSJvMwGrN61cJXxcjPyJCL6VNSHVGzGeQIDC
1y6KdnsRclEdOX11HQFOjuue5kIRetSMptlmBLy5cVfDsqUQyVLJB/42Ftm3
ZgZmIQqQNfJyMBTlp7iXszWmACUpDbg1ryJg71MrU5eN+Uj1ko/5Ex1Cqo/F
5p7ogMiWHct1Coy8h9J8K/xZmgToihPIQdyJ7idntAhQnvIsPC6fiQhDr6zf
RLZEn9OUuV5UbQImKg7cafPNQPJzerQp+gSI4c1MRd5T40P1awhYHLTnqv/g
LRRblPfQ05yQzoPA5O/fWFsR8Mok+5y6dgIS7mO3OYvw2D5XIbE7KR4dT5sc
DLUnpPNGYL41+K/tBFhNNrDPfYlBZP6BfyycCOibgbv6urQ+9PYTkfcUIlFD
0LON69xE/jrm31RSvoY0O9lj+9wJ6bxT0bsSl+BBgIoaNSRAJQzV7ww2POtL
QLhaDse/9ZKUP2vmhar9NzsY5ZesHfA5Q0jna9zLBd0g4p9BleNPzM++aI/3
daHvFQICxfz1kPLVYUTNytBdFzul2NAdOAQYGf95Jz12F66qXvFvw++EdL63
FHSfMkwjoEeo5UVnHsNqLkOJxaL+6FtulEH5cvrbfnqXgILpDsPg6kBMca7e
4VFFSPcHDVtKvhefgOX5z//iLb+MJf2nviKJtqXiCpab11c2b5CQ7iOT8wxz
LT8QUBF2RWPUKAZL+lnz4xOdw8YcbPOJY5bvQJbuO412fy964E6GoR5SkL93
CpboR/PC2JfKG1IxWTvO5NenZOm+dTK8+Ud/IRmSk776lOEsLNEry/+8X/u0
Mwtvf2iU/aSfDApKmmC0PRv///+B/wHjEWh7
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 
          128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 
          141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
          167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 
          180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
          193, 194}]},
        RowBox[{
          RowBox[{
            RowBox[{"-", "7.6776080724340545`"}], "+", 
            RowBox[{"2.3`", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"5.2547123116143055`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.6604658998489592`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.004983840083909619`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"3212.513090068675`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0010022824091307657`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.13282395544482292`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
                ")"}]}], "+", 
            RowBox[{"2.3`", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"8.526266413850214`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5850490387559253`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.013640325271059107`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"5979.6274937252865`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.002650610529641575`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.1136876952467813`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
                ")"}]}], "+", 
            RowBox[{"2.3`", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"0.8563232213136566`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.0299999999999998`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.1405`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                  RowBox[{"514.1890467449261`", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.02838278773395862`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.2080731058076681`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
                ")"}]}]}], "\[Equal]", "5.99`"}]],
       Annotation[#, -7.6776080724340545` + 
         2.3 (5.2547123116143055` (
              0.6604658998489592 (-3.09 + HoldForm[$CellContext`x]) - 
              0.004983840083909619 (-0.12 + HoldForm[$CellContext`y]))^2 + 
           3212.513090068675 (
              0.0010022824091307657` (-3.09 + HoldForm[$CellContext`x]) + 
              0.13282395544482292` (-0.12 + HoldForm[$CellContext`y]))^2) + 
         2.3 (8.526266413850214 (
              0.5850490387559253 (-3.83 + HoldForm[$CellContext`x]) - 
              0.013640325271059107` (-0.037 + HoldForm[$CellContext`y]))^2 + 
           5979.6274937252865` (
              0.002650610529641575 (-3.83 + HoldForm[$CellContext`x]) + 
              0.1136876952467813 (-0.037 + HoldForm[$CellContext`y]))^2) + 
         2.3 (0.8563232213136566 (
              1.0299999999999998` (-2.84 + HoldForm[$CellContext`x]) - 
              0.1405 (0.19 + HoldForm[$CellContext`y]))^2 + 
           514.1890467449261 (
              0.02838278773395862 (-2.84 + HoldForm[$CellContext`x]) + 
              0.2080731058076681 (0.19 + HoldForm[$CellContext`y]))^2) == 
        5.99, "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxdWAk4lGsbnjGbYWYsKSWiSNKOc46yvA+JSnW0KAlJKqVNi85Q0SLtKXuo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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV4EAQUBeCNMdjoBd2l0iHSJd3oCOkOBWEg3SWdSqeUQSPd3V0SCigl
HUoozb+Ph//ct/N2bsYW0VEdAwMCApKLmBuLIGITTBziEkIo8YhPAhKSiMQk
IYxwIogkKcliuklBSlKRmjSkJR3pyUBGMpGZLGTlAz7kI7KRnRzkJBe5yUNe
8pGfjynAJxSkEIUpQlGKUZwSlKQUpfmUMpSlHOWpQEUqUZkqVKUa1alBTT7j
c6KoRW3qUJcvqEd9GtCQRjSmCU1pRnNa0JJWtKYNbfmSr2hHe76mAx2JphOd
+YYudKUb3elBT3rRmz70pR/9GcBABjGYIXzLUIYxnBGMZBSjGcNYxjGeCXzH
90xkEpOZwlSmMZ0ZzGQWs5nDD8xlHvNZwEJ+5Cd+5hcWsZglLGUZy1nBSn5l
FatZw1rWsZ4NbGQTm9nCVraxnR3sZBe72cNe9rGfAxzkEIc5wlGOcZwTnOQU
pznDb5zlHOe5wO/8wUUucZk/+YsrXOUa17nB39zkFre5w13ucZ8HPOQR//Av
j3nCU57xH//znBe85BWvecNbYsYfSCyCiE0wcYhLCKHEIz4JSEgiEpOEMMKJ
IJKkJAt8/1veAZemgng=
          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"0.8563232213136566`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.0299999999999998`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.1405`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"514.1890467449261`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.02838278773395862`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2.84`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.2080731058076681`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.19`", "\[VeryThinSpace]"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (0.8563232213136566 (
             1.0299999999999998` (-2.84 + HoldForm[$CellContext`x]) - 
             0.1405 (0.19 + HoldForm[$CellContext`y]))^2 + 
          514.1890467449261 (
             0.02838278773395862 (-2.84 + HoldForm[$CellContext`x]) + 
             0.2080731058076681 (0.19 + HoldForm[$CellContext`y]))^2) == 2.3, 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxdWHk4Vd33R4O64zl6hUyJMlXomxJpL5RKUURECklvKmnSqGhACpFKr0iX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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1FV0EAQYBeA168HGNpZssA1Yj3UXiqiIThEJFaaoGJuBrSChhImABQjY
gYpKKRahYGBjgR0gdjf67fjw3f/9nnP/7M7ujq7AgICAA0TPDSKYEEIJoxfh
RBBJFNHEEEscvelDPAn0JZEkkulHCqmkkU4GmfQni2wGMJAccsljEIMZQj4F
FFJEMSWUUsZQyqmgkiqqqaGWOuppoJEmmmmhlTbaGdbTCQcynIMYwcEcwqGM
5DBGcThH0MGRHMVojmYMxzCWcYxnAsdyHMczkUl0cgInMpmTOJlTmMKpnMbp
nEEX3ZzJWZzNOUzlXM7jfC7gQi7iYi7hUqYxncuYwUxmMZvLuYI5zGUe87mS
q7iaa7iW61jA9SxkEYu5gRu5iZu5hSUsZRm3spwVrOQ2bucO7uQu7uYe7uU+
7mcVD/AgD7Gah3mER1nDWtaxng08xuNs5Ame5Cme5hk2sZktbOVZnmMb23me
F3iRl9jBy7zCq7zG67zBm+zkLd7mHd7lPXaxm/f5gA/5iI/5hE/5jM/5gj3s
5Uv28RVf8w3f8h3f8wM/8hM/8wu/8hu/8wd/8hd/8w/7+Zee8QcSRDAhhBJG
L8KJIJIoookhljh604d4EuhLIkkk048UUkkjnQwy6U8W2QxgIDnkkscgBjOE
fAoopIhiSiiljKGUU0ElVVRTQy111NNAI00000IrbbQzLPD/n/gf8VeLLw==

          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"8.526266413850214`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.5850490387559253`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.013640325271059107`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"5979.6274937252865`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.002650610529641575`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.83`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.1136876952467813`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.037`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (8.526266413850214 (
             0.5850490387559253 (-3.83 + HoldForm[$CellContext`x]) - 
             0.013640325271059107` (-0.037 + HoldForm[$CellContext`y]))^2 + 
          5979.6274937252865` (
             0.002650610529641575 (-3.83 + HoldForm[$CellContext`x]) + 
             0.1136876952467813 (-0.037 + HoldForm[$CellContext`y]))^2) == 
        2.3, "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxdWHk8lOsXl9m3RNRtQ6ErcstNpcJzLCUpW0RXi4pSklbZyr4Mutm3ZN+q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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1GecCAQYBvC7c8sNt9zew53j9jYipKFCShoil7R0l1GojEoZaYe2VdEQ
2qmMSkslmoiWommURMj/fj78n/fz8+F5cxubBzQFBgQEdBItN4hWBBNCKGGE
05oIIokimjbEEEsc8STQlkSSSCaFVNJIJ4NMssgmh1zyyKeAdhRSRHuK6UBH
SiiljHIqqKSKamqopY56Glo60pkudOUEutGdE+lBT3pxEr05mVM4ldPow+mc
wZn0pR/9OYsBnM05DORcBnEe53MBFzKYixjCUC5mGI1cwnAuZQSXcTlXcCVX
MZKraaKZaxjFaMYwlmu5jnGMZwLXcwM3MpFJTGYKN3EztzCVW7mNaUxnBjO5
nVncwZ3cxd3cw73cx/3MZg5zeYAHeYiHeYRHeYx5zGcBC1nE4zzBkyxmCU/x
NM/wLEt5jmUsZwXP8wIv8hIv8wqv8horeZ03eJNVrGYNa3mLt3mHdbzLe7zP
B3zIej7iYz5hA5+ykU18xud8wZd8xddsZgtb+YZtbOdbvuN7fuBHdvATP7OT
XfzCr/zG7/zBn+xmD3vZx1/8zX7+4QD/cpBD/MdhjnCU/2kZfyBBtCKYEEIJ
I5zWRBBJFNG0IYZY4ogngbYkkkQyKaSSRjoZZJJFNjnkkkc+BbSjkCLaU0wH
OlJCKWWUU0ElVVRTQy111NMQePzHHQPg7Ygd
          "]]},
        RowBox[{
          RowBox[{"2.3`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"5.2547123116143055`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.6604658998489592`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "-", 
                    RowBox[{"0.004983840083909619`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}], "+", 
                RowBox[{"3212.513090068675`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"0.0010022824091307657`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.09`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}]}], "+", 
                    RowBox[{"0.13282395544482292`", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.12`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}]}], ")"}], "2"]}]}], 
              ")"}]}], "\[Equal]", "2.3`"}]],
       Annotation[#, 
        2.3 (5.2547123116143055` (
             0.6604658998489592 (-3.09 + HoldForm[$CellContext`x]) - 
             0.004983840083909619 (-0.12 + HoldForm[$CellContext`y]))^2 + 
          3212.513090068675 (
             0.0010022824091307657` (-3.09 + HoldForm[$CellContext`x]) + 
             0.13282395544482292` (-0.12 + HoldForm[$CellContext`y]))^2) == 
        2.3, "Tooltip"]& ]}], {}}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{3.2811766000183193`, 0.032103823359032856`}, {
      3.2811766000183193`, 0.032103823359032856`}}]}, {{}, {}}}, {
    GraphicsComplexBox[CompressedData["
1:eJxdk3tM01cUxytzoPweTJkYUHHMijgpysMR2dg5ChUBEx4Oi2yowHTVDaXJ
ACMSspW6zW2olQ0RQ42xQHWuTiL8fn15naBgg4pF5SWKhKpRyHRMxpC6lpnf
H96cm5uTm3vv93zO9wZk70zd4iYSicA5XWvq9h7DsSIa65RRziDA5/Y05PbQ
6AhZrrmRT0A5gPunDdGYP9+onLqfgF2ar7AuYzClOPzXbD2BcnG8WhzP4C/p
s2/mmAnE/ftO5vhWBr9Qre41txL4s65xeHUFg3TBG9G+Nwjkua5vYLD3B0my
vptAGj926kkng0/v9mum9xFYd7N+YcBUFlPrZKkf3iKwVu16gMWHn/zUUmkj
wBktDc2rWNQX+yt3WwkYj0WpvItYPCu9q3isI7DIJUfNYjK1S57xLYH2aXU/
x42wQn1e3dG2y+Ms+n6e074qkICLgUjkhbHfRdkXvU2gOvKZvFDihVsnh0XY
l/qEaGpLTND+XJk2MMHi3FLHPepLE1y6U3Nw7QsW9zTLnGH6n0crixu/KnXL
qTLC95XcwW1nWQwNmuPIWGAETW2AR8YJFmP36AoPPTcIehfD7d6q2wawOSQh
cjmLk2XHG+Bawqyuo5ksLulOHgiOMMC+sTn2CRmLWS8eyAKDDAKfA0ulH6na
eEhoY2S+IhYf2/vTag7zEDqcdOeMjcFzkUsUKUm8wP+W+4qCd4N5GCpz01/T
MFjWkrP8wmweHDrtW57pDHr4+4apWjmhv10zFCP1hIOnbniu+AMGR4LV6Woz
Bz6iizLxII2j4cqEixWc4J8zns9G36vkIPpvT+34dRp/36Hlr1Rz0MfYxvyc
flsp6Tg8w+jMXXJyaXzfcj7P0MJBZ2P1yphPaSw5PaGh73MgI1b9dD8abXv7
YHcE/6ofNCYGXQ49tJ2Hv8Yfabs6KNxSWHucdPIQprlQQ/9B4VxxhJl60wBZ
frN2PDxNCTwDJ3lTGOFfKVYMGaEjpuzI5jIKozZ9loRhJtg8Xzv48kdK6OfH
9jVZUw5Q2Ow9WKXLNQnndeusKYnfmCDTvK9UraNw/Ymi8K69Zvhn/T3TNkLh
sI/0ZcVMyys/OPU8kbZ+vcICu1TieXFWCgtGmysepFhAnN126tJV6jW/0Sjx
GHQ3u5+HyNimmOJ5NG6Qlmwa3uDMRwLX9MtpDDhZn5i0gAj8zOUnG39bTMDb
scyjPI/GmVlNO5uCCbz+v/8DQDy9Gw==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63}]},
        RowBox[{
          RowBox[{"1.0850694444444444`", " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"44.44444444444445`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.67`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}], "2"]}], "-", 
                RowBox[{"311.11111111111114`", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.67`"}], "+", 
                    TagBox["x", HoldForm]}], ")"}], " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.114`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}]}], "+", 
                RowBox[{"6944.444444444443`", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "0.114`"}], "+", 
                    TagBox["y", HoldForm]}], ")"}], "2"]}]}], ")"}]}], 
          "\[Equal]", "2.3`"}]],
       Annotation[#, 
        1.0850694444444444` (
          44.44444444444445 (-3.67 + HoldForm[$CellContext`x])^2 - 
          311.11111111111114` (-3.67 + HoldForm[$CellContext`x]) (-0.114 + 
           HoldForm[$CellContext`y]) + 
          6944.444444444443 (-0.114 + HoldForm[$CellContext`y])^2) == 2.3, 
        "Tooltip"]& ]}], {}}, {InsetBox[
     StyleBox["\<\"ATLAS\"\>",
      StripOnInput->False,
      FontSize->24], {2.84, -0.19}], InsetBox[
     StyleBox["\<\"LHCb\"\>",
      StripOnInput->False,
      FontSize->24], {3.09, 0.12}], InsetBox[
     StyleBox["\<\"CMS\"\>",
      StripOnInput->False,
      FontSize->24], {3.83, 0.037}]}},
  AspectRatio->1,
  AxesLabel->{
    FormBox["\"B(Bs->\[Mu]\[Mu])/10^(-9)\"", TraditionalForm], 
    FormBox["\"B(B->\[Mu]\[Mu])/10^(-9)\"", TraditionalForm]},
  AxesOrigin->{2.0000000000000044`, 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*OverscriptBox[\\(BR\\), \
\\(_\\)]\\)(\\!\\(\\*SubscriptBox[\\(B\\), \
\\(s\\)]\\)->\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(-\\)]\\))/\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
     TraditionalForm], 
    FormBox[
    "\"BR(\\!\\(\\*SubscriptBox[\\(B\\), \
\\(d\\)]\\)->\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(\[Mu]\\), \
\\(-\\)]\\))/\\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{2, 5}, {-0.5, 0.4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.866705783054182*^9, 3.8667058166143064`*^9, 3.8667061746904497`*^9, 
   3.8667062135926466`*^9, 3.8667062899808235`*^9, 3.8667063365184956`*^9, {
   3.8667065570818815`*^9, 3.866706619041547*^9}, {3.866706684338869*^9, 
   3.8667067235826864`*^9}, 3.866707183413493*^9, 3.866707302707513*^9, 
   3.8667076346318903`*^9, {3.8667078977524157`*^9, 3.866707925734268*^9}, 
   3.866707960813686*^9, {3.866708116312336*^9, 3.866708155883055*^9}, {
   3.8667082282471437`*^9, 3.8667082647855215`*^9}, 3.866783409921847*^9, 
   3.866783508233305*^9, {3.866783726075801*^9, 3.8667837460218*^9}, 
   3.8667839787016535`*^9, 3.8667841807712097`*^9, 3.86678461938006*^9, 
   3.8667850304295645`*^9, 3.8667850607055655`*^9, 3.8667851216031446`*^9, 
   3.8667852136746016`*^9, {3.8667853237044363`*^9, 3.866785364257219*^9}, 
   3.8680066182604036`*^9, {3.871039101002392*^9, 3.871039128848504*^9}, 
   3.878008203802264*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"98024d2c-9d76-45d1-a529-0a7ea6780263"],

Cell[BoxData["\<\"combBs.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.866705783054182*^9, 3.8667058166143064`*^9, 3.8667061746904497`*^9, 
   3.8667062135926466`*^9, 3.8667062899808235`*^9, 3.8667063365184956`*^9, {
   3.8667065570818815`*^9, 3.866706619041547*^9}, {3.866706684338869*^9, 
   3.8667067235826864`*^9}, 3.866707183413493*^9, 3.866707302707513*^9, 
   3.8667076346318903`*^9, {3.8667078977524157`*^9, 3.866707925734268*^9}, 
   3.866707960813686*^9, {3.866708116312336*^9, 3.866708155883055*^9}, {
   3.8667082282471437`*^9, 3.8667082647855215`*^9}, 3.866783409921847*^9, 
   3.866783508233305*^9, {3.866783726075801*^9, 3.8667837460218*^9}, 
   3.8667839787016535`*^9, 3.8667841807712097`*^9, 3.86678461938006*^9, 
   3.8667850304295645`*^9, 3.8667850607055655`*^9, 3.8667851216031446`*^9, 
   3.8667852136746016`*^9, {3.8667853237044363`*^9, 3.866785364257219*^9}, 
   3.8680066182604036`*^9, {3.871039101002392*^9, 3.871039128848504*^9}, 
   3.8780082042625675`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"ba2cbde4-b4d7-4428-a266-846a7a5f7429"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*OverscriptBox[\\(BR\\), \\(_\\)]\\)(Bs->mumu)=[\"\>", 
   "\[InvisibleSpace]", "3.2811766000183193`", 
   "\[InvisibleSpace]", "\<\" +/- \"\>", "\[InvisibleSpace]", 
   "0.2603414670671704`", 
   "\[InvisibleSpace]", "\<\"] \\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\
\"\>"}],
  SequenceForm[
  "\!\(\*OverscriptBox[\(BR\), \(_\)]\)(Bs->mumu)=[", 3.2811766000183193`, 
   " +/- ", 0.2603414670671704, "] \!\(\*SuperscriptBox[\(10\), \(-9\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.866706289852971*^9, 3.866706336399413*^9, {3.8667065569554834`*^9, 
   3.8667066189216003`*^9}, {3.866706684053252*^9, 3.866706723413287*^9}, 
   3.8667071832114344`*^9, 3.8667073025017743`*^9, 3.8667076344240627`*^9, {
   3.8667078974694586`*^9, 3.8667079255225925`*^9}, 3.8667079606133933`*^9, {
   3.866708116156765*^9, 3.8667081557273088`*^9}, {3.8667082280840425`*^9, 
   3.8667082641551933`*^9}, 3.8667834099634857`*^9, 3.8667835082765737`*^9, {
   3.8667837261201935`*^9, 3.8667837460648403`*^9}, 3.86678397874407*^9, 
   3.866784180812763*^9, 3.866784619432454*^9, 3.8667850304742994`*^9, 
   3.866785060750386*^9, 3.866785121644454*^9, 3.8667852137178154`*^9, {
   3.866785323719894*^9, 3.866785363685031*^9}, 3.868006616692196*^9, {
   3.8710390997020373`*^9, 3.871039128301592*^9}, 3.8780082042666445`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"e61393cb-7696-4fec-9127-1e5f3a19f7cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BR(B->mumu)=[\"\>", "\[InvisibleSpace]", 
   "0.032103823359032856`", "\[InvisibleSpace]", "\<\" +/- \"\>", 
   "\[InvisibleSpace]", "0.05342053515745316`", 
   "\[InvisibleSpace]", "\<\"] \\!\\(\\*SuperscriptBox[\\(10\\), \\(-9\\)]\\)\
\"\>"}],
  SequenceForm[
  "BR(B->mumu)=[", 0.032103823359032856`, " +/- ", 0.05342053515745316, 
   "] \!\(\*SuperscriptBox[\(10\), \(-9\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.866706289852971*^9, 3.866706336399413*^9, {3.8667065569554834`*^9, 
   3.8667066189216003`*^9}, {3.866706684053252*^9, 3.866706723413287*^9}, 
   3.8667071832114344`*^9, 3.8667073025017743`*^9, 3.8667076344240627`*^9, {
   3.8667078974694586`*^9, 3.8667079255225925`*^9}, 3.8667079606133933`*^9, {
   3.866708116156765*^9, 3.8667081557273088`*^9}, {3.8667082280840425`*^9, 
   3.8667082641551933`*^9}, 3.8667834099634857`*^9, 3.8667835082765737`*^9, {
   3.8667837261201935`*^9, 3.8667837460648403`*^9}, 3.86678397874407*^9, 
   3.866784180812763*^9, 3.866784619432454*^9, 3.8667850304742994`*^9, 
   3.866785060750386*^9, 3.866785121644454*^9, 3.8667852137178154`*^9, {
   3.866785323719894*^9, 3.866785363685031*^9}, 3.868006616692196*^9, {
   3.8710390997020373`*^9, 3.871039128301592*^9}, 3.8780082042708206`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"54fec641-398b-4a75-9b1d-f0361dbf47cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.15773477431573038`"}]}],
  SequenceForm["\[Rho]=", -0.15773477431573038`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.866706289852971*^9, 3.866706336399413*^9, {3.8667065569554834`*^9, 
   3.8667066189216003`*^9}, {3.866706684053252*^9, 3.866706723413287*^9}, 
   3.8667071832114344`*^9, 3.8667073025017743`*^9, 3.8667076344240627`*^9, {
   3.8667078974694586`*^9, 3.8667079255225925`*^9}, 3.8667079606133933`*^9, {
   3.866708116156765*^9, 3.8667081557273088`*^9}, {3.8667082280840425`*^9, 
   3.8667082641551933`*^9}, 3.8667834099634857`*^9, 3.8667835082765737`*^9, {
   3.8667837261201935`*^9, 3.8667837460648403`*^9}, 3.86678397874407*^9, 
   3.866784180812763*^9, 3.866784619432454*^9, 3.8667850304742994`*^9, 
   3.866785060750386*^9, 3.866785121644454*^9, 3.8667852137178154`*^9, {
   3.866785323719894*^9, 3.866785363685031*^9}, 3.868006616692196*^9, {
   3.8710390997020373`*^9, 3.871039128301592*^9}, 3.878008204278819*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"0800b09b-cff6-464f-baeb-2d28fa9b3861"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{573.75, 630.},
WindowMargins->{{17.625, Automatic}, {Automatic, 17.25}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9731c404-600a-4498-b0e1-cb04fdf01fd6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8195, 200, 422, "Input",ExpressionUUID->"db7a1d68-eb31-426d-a48a-f1e9e30acad1"],
Cell[CellGroupData[{
Cell[8800, 226, 2217, 35, 18, "Print",ExpressionUUID->"db762939-24a8-46c8-8a0a-b4c5f891272a"],
Cell[11020, 263, 2160, 34, 18, "Print",ExpressionUUID->"9256e6ea-0d87-4d15-b32a-f92ecdbe0046"],
Cell[13183, 299, 2218, 34, 18, "Print",ExpressionUUID->"1b2ee0b4-3e77-4231-929a-f0d6a863c66b"]
}, Open  ]],
Cell[15416, 336, 10788, 203, 301, "Output",ExpressionUUID->"d79be6cb-c7bc-4a75-b420-4df65199c162"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26241, 544, 6212, 171, 422, "Input",ExpressionUUID->"2c600197-6c3f-4a16-9c54-d8e0147ae855"],
Cell[CellGroupData[{
Cell[32478, 719, 747, 16, 18, "Print",ExpressionUUID->"aaec9e28-21e4-4f73-a82b-0d06d8e4471e"],
Cell[33228, 737, 730, 15, 18, "Print",ExpressionUUID->"3b253121-b649-4414-9320-d8fec002cf54"],
Cell[33961, 754, 724, 15, 18, "Print",ExpressionUUID->"21ab5a43-de7c-4377-8828-8108b5a634cb"]
}, Open  ]],
Cell[34700, 772, 11443, 216, 344, "Output",ExpressionUUID->"431e8a16-e24a-46ef-a118-526431505c96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46180, 993, 5899, 166, 422, "Input",ExpressionUUID->"316dc8da-8a0b-4e63-a9b0-1fd648c26b54"],
Cell[CellGroupData[{
Cell[52104, 1163, 842, 17, 18, "Print",ExpressionUUID->"72e643ab-f7bb-4a6d-a6a0-ec4227210488"],
Cell[52949, 1182, 826, 16, 18, "Print",ExpressionUUID->"3ea937d7-0635-4f27-94f8-8791bb7df539"],
Cell[53778, 1200, 826, 16, 18, "Print",ExpressionUUID->"94caca33-ac53-4eb9-af0c-30f51fbd7a9c"]
}, Open  ]],
Cell[54619, 1219, 11558, 217, 475, "Output",ExpressionUUID->"a9ebc29b-031d-4d67-a772-8eac8e1e8443"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66214, 1441, 17335, 468, 877, "Input",ExpressionUUID->"bbd048db-9245-4cfb-a3a3-7e8d24abce23"],
Cell[83552, 1911, 1284, 23, 19, "Print",ExpressionUUID->"74856ef0-069e-4286-aadb-3e9a82567c46"],
Cell[84839, 1936, 961, 18, 38, "Message",ExpressionUUID->"5f4fae08-4acc-444a-aa38-9dfae7181641"],
Cell[85803, 1956, 1384, 24, 19, "Print",ExpressionUUID->"40823be5-618c-4496-b0e4-a86b0db5f7d7"],
Cell[87190, 1982, 61041, 1115, 281, "Output",ExpressionUUID->"98024d2c-9d76-45d1-a529-0a7ea6780263"],
Cell[148234, 3099, 1062, 15, 25, "Output",ExpressionUUID->"ba2cbde4-b4d7-4428-a266-846a7a5f7429"],
Cell[CellGroupData[{
Cell[149321, 3118, 1484, 26, 19, "Print",ExpressionUUID->"e61393cb-7696-4fec-9127-1e5f3a19f7cc"],
Cell[150808, 3146, 1408, 25, 19, "Print",ExpressionUUID->"54fec641-398b-4a75-9b1d-f0361dbf47cd"],
Cell[152219, 3173, 1153, 20, 18, "Print",ExpressionUUID->"0800b09b-cff6-464f-baeb-2d28fa9b3861"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README <==
# Files for the paper. These files were made with the commands:
./RUNME.py does the best-fits and scans etc
# measurements.save.default: default flavio2.3.3 file with old Bs->mumu
# measurements.save.new_bsmm: flavio2.3.3 file with NEW Bs->mumu
# mathematica notebook Bsmumu.nb makes material for Fig 3 -- relies on LHC experimental data in ATLAS1s.csv, CMS1s.csv and LHCb1s.csv: the 1 sigma contours extracted from plots.
# mathematica notebook significances.nb calculates `number of sigma' in Table 1
# The smelli files and flavio programs downloaded (development version) used are in the *-master.zip files: they've had covariances recalculated
# Also, greljo_*.tar contains the data used to extract LHC Drell-Yan limits on the models.

==> anc/RUNME.out <==
# Using default smelli Bs->mumu results
# Calculating SM likelihoods
# Writing new file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.652542372881356  | pull= 2.3867104743882925
RK*(1.1,6): theory= 0.9964410466712695  | exp= 0.6813559322033899  | pull= 2.5459152700928165
RK(1.1,6): theory= 1.000779205416889  | exp= 0.85  | pull= 3.2146751456448013
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 2.9242892265552193e-09  | pull= 1.9162967227241956
--- Standard Model ---
chi2:
{'fast_likelihood_quarks.yaml': 262.8162730107132, 'likelihood_lfu_fcnc.yaml': 39.41629823590885, 'global': 302.23257124662206}
N:
{'fast_likelihood_quarks.yaml': 224, 'likelihood_lfu_fcnc.yaml': 23, 'global': 247}
p-value:
{'fast_likelihood_quarks.yaml': 0.03847986409049886, 'likelihood_lfu_fcnc.yaml': 0.017851314456082235, 'global': 0.009381003264212318}
# Instituting new CMS Bs->mumu results
# Calculating SM likelihoods
# Writing new file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.927  | pull= 0.026636440080961516
RK*(1.1,6): theory= 0.9964410466712695  | exp= 1.027  | pull= 0.427491097336437
RK(1.1,6): theory= 1.000779205416889  | exp= 0.949  | pull= 0.22640493048405674
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 3.2823360801352407e-09  | pull= 1.2634378913494309
--- Standard Model ---
chi2:
{'fast_likelihood_quarks.yaml': 262.9123936948706, 'likelihood_lfu_fcnc.yaml': 17.13880782362544, 'global': 280.05120151849604}
N:
{'fast_likelihood_quarks.yaml': 224, 'likelihood_lfu_fcnc.yaml': 23, 'global': 247}
p-value:
{'fast_likelihood_quarks.yaml': 0.03814010794566791, 'likelihood_lfu_fcnc.yaml': 0.8023847480933982, 'global': 0.07281582827858546}


==> anc/RUNME.py <==
# measurements.save.new_bsmm: flavio2.3.3 file with NEW Bs->mumu and RK(*)
rm sm_*.dat
./rumble.py old SM susy 3000
./rumble.py new SM susy 3000 
# First, find S3 and B3-L2 best fit points
rm *_best_fit_*
./rumble.py new s3_best_fit    susy 3000 > s3_best_fit.out    2> b3ml2_best_fit.err
./rumble.py new b3ml2_best_fit susy 3000 > b3ml2_best_fit.out 2> b3ml2_best_fit.err 
# Print out best-fit points
./rumble.py new s3_print_bf susy 3000 > s3_print_bf.out 2> s3_print_bf.err
./rumble.py new b3ml2_print_bf susy 3000 > b3ml2_print_bf.out 2> b3ml2_print_bf.err
# Parameter scans 
./rumble.py new s3_scan susy 3000 > s3_scan.out 2> s3_scan.err 
./rumble.py new b3ml2_scan susy 3000 > b3ml2_scan.out  2> b3ml2_scan.err
# Makes .tex files with parameters in
./rumble.py none make_print_ft susy 3000 > make_print_ft.out 2> make_print_ft.err
# Makes scan and pull plots
./rumble.py none make_plots susy 3000 > make_plots.out 2> make_plots.err


==> anc/b3ml2_best_fit.out <==
# Instituting new CMS Bs->mumu results
# Finding best fit of b3ml2 model M=3000
Optimization terminated successfully.
         Current function value: -5.551077
         Iterations: 44
         Function evaluations: 85
Took 1411.4613218307495 secs
 final_simplex: (array([[ 0.23878485, -0.0132798 ],
       [ 0.23885123, -0.01327228],
       [ 0.23880647, -0.01327699]]), array([-5.55107746, -5.55107746, -5.55107746]))
           fun: -5.551077464948207
       message: 'Optimization terminated successfully.'
          nfev: 85
           nit: 44
        status: 0
       success: True
             x: array([ 0.23878485, -0.0132798 ])


==> anc/b3ml2_fit.tex <==
quarks & 249.1 & 224 & .12 & 3.7  \\
LFU & 18.2 & 23 & .75 & -1.0  \\
global & 267.4 & 247 & .16 & 3.6  \\


==> anc/b3ml2_fit_old.tex <==
    \begin{tabular}{|c|cccc|} \hline
      $Z^\prime$ model& $\chi^2$ & $n$ & $p$ & $s\sqrt{|\Delta \chi^2|}$ \\ \hline      
quarks & 249.3 & 224 & .12 & 3.1  \\
LFU & 22.8 & 23 & .47 & 4.1  \\
global & 272.1 & 247 & .11 & 5.1  \\
      \hline
    \end{tabular} 


==> anc/b3ml2_inp.tex <==
\newcommand\BthreeLtwopval{{.16}}
\newcommand\BthreeLtwogzp{{0.239}}
\newcommand\BthreeLtwotheta{{-0.0133}}
\newcommand\BthreeLtwodchisq{{3.6}}

==> anc/b3ml2_print_bf.out <==
# Instituting new CMS Bs->mumu results
# Using previous file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.927  | pull= 0.026636440080961516
RK*(1.1,6): theory= 0.9964410466712695  | exp= 1.027  | pull= 0.427491097336437
RK(1.1,6): theory= 1.000779205416889  | exp= 0.949  | pull= 0.22640493048405674
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 3.2823360801352407e-09  | pull= 1.2634378913494309
# Writing new file
RK*(0.045,1.1): theory= 0.9052570688549498  | exp= 0.927  | pull= 0.24440697170375675
RK*(1.1,6): theory= 0.9020897188659037  | exp= 1.027  | pull= 1.7183155215574353
RK(1.1,6): theory= 0.8723413720677553  | exp= 0.949  | pull= 0.34719517717009113
Bs->mmu: theory= 3.6993502691524792e-09  | exp= 3.2789688776689052e-09  | pull= 1.4089823062125744
# Using previous file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.927  | pull= 0.026636440080961516
RK*(1.1,6): theory= 0.9964410466712695  | exp= 1.027  | pull= 0.427491097336437
RK(1.1,6): theory= 1.000779205416889  | exp= 0.949  | pull= 0.22640493048405674
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 3.2823360801352407e-09  | pull= 1.2634378913494309


==> anc/b3ml2_scan.out <==
# Instituting new CMS Bs->mumu results
# Scanning parameters of B3-L2 model: 101 * 101  M= 3000
# Running Parallel Global fit with  55 cores
# it took  8174.491254091263  seconds to run with resolution  101  *  101 on  2023-01-18


==> anc/flavio-master/LICENSE.txt <==
The MIT License (MIT)

Copyright (c) [2016] [David M. Straub]

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE. 


==> anc/flavio-master/MANIFEST.in <==
include README.md
include LICENSE.txt


==> anc/flavio-master/README.md <==
<a href="https://travis-ci.org/flav-io/flavio">![Build Status](https://travis-ci.org/flav-io/flavio.svg?branch=master)</a> [![Coverage Status](https://coveralls.io/repos/github/flav-io/flavio/badge.svg)](https://coveralls.io/github/flav-io/flavio) [![DOI](https://zenodo.org/badge/22356/flav-io/flavio.svg)](https://zenodo.org/badge/latestdoi/22356/flav-io/flavio)

# flavio – flavour phenomenology in the Standard model and beyond

flavio is a Python package to compute observables in flavour physics, electroweak precision tests, Higgs physics,
and other precision tests of the Standard Model, both in
the Standard Model and in the presence of new physics encoded in Wilson
coefficients of dimension-6 operators.

## Project web site

Further information and the package documentation can be found at:

http://flav-io.github.io

This web site is built with Jekyll and hosted on Github pages. You can check
out its source (or submit pull requests) at https://github.com/flav-io/flav-io.github.io.

## Installation

See http://flav-io.github.io/docs/installation.html for instructions.

## Bugs and feature request

Please submit questions, bugs and feature request using
[Github's issue system](https://github.com/flav-io/flavio/issues) rather than
by E-mail. Thanks!



## Contributors

Maintainer:

- Peter Stangl (@peterstangl)

Original author:

- David M. Straub (@DavidMStraub)

Contributors (in alphabetical order):

- Jason Aebischer
- Jorge Alda Gallo
- Frederik Beaujean
- Adam Falkowski
- Tobias Felkl
- Ece Gürler
- Matěj Hudec
- Matthew Kirk
- Jonathan Kriewald
- Jacky Kumar
- Christoph Langenbruch
- Christoph Niehoff
- Markus Prim
- Albert Puig
- Méril Reboud
- Stefanie Reichert
- Niladri Sahoo
- Peter Stangl
- Olcyr Sumensari
- Zeren Simon Wang

## License

flavio is released under the MIT license.

## Citation

If you use flavio in a scientific publication, please cite:

> D. Straub, "flavio: a Python package for flavour and precision
phenomenology in the Standard Model and beyond", [arXiv:1810.08132](https://arxiv.org/abs/1810.08132)

This paper contains many references to results in the literature that went
into the code. Please also consider citing the relevant original literature,
where the real work was done.

The flavio repository itself is also citable via a DOI provided by Zenodo:

[![DOI](https://zenodo.org/badge/22356/flav-io/flavio.svg)](https://zenodo.org/badge/latestdoi/22356/flav-io/flavio)


==> anc/flavio-master/deploy.sh <==
#!/bin/bash

# Deploy the current source tree to PyPI.
# Install requirements:
# python3 -m pip install --user twine

cd "${0%/*}"  # make sure we are in the correct working dir
rm dist/*
python3 setup.py sdist
twine upload dist/*

==> anc/flavio-master/flavio/__init__.py <==
from ._version import __version__
from . import physics
from . import statistics
from . import io
from . import parameters
from . import measurements
from . import classes
from .classes import Measurement, Parameter, ParameterConstraints, Observable, NamedInstanceClass
from .config import config
from . import citations
from flavio.physics.eft import WilsonCoefficients
from flavio.parameters import default_parameters
from flavio.functions import sm_prediction, sm_uncertainty, np_uncertainty, sm_error_budget, np_prediction, sm_covariance, combine_measurements


==> anc/flavio-master/flavio/_parse_errors.py <==
import re
from flavio.statistics.probability import *

# for strings of the form '< 5.3e-8 @ 95% CL'
_pattern_upperlimit = re.compile(r"^\s*<\s*([-+]?\d+\.?\d*)([eE][-+]?\d+)?\s*@\s*(\d+\.?\d*)\s*\%\s*C[\.\s]*L[\.\s]*$")
# for strings of the form '1.67(3)(5) 1e-3'
_pattern_brackets = re.compile(r"^\s*\(?\s*(-?\d+\.?\d*)\s*((?:\(\s*\d+\.?\d*\s*\)\s*)+)\)?\s*\*?\s*(?:(?:e|E|1e|1E|10\^)\(?([+-]?\d+)\)?)?$")
# for strings of the form '(1.67 +- 0.3 +- 0.5) * 1e-3'
_pattern_plusminus = re.compile(r"^\s*\(?\s*(-?\d+\.?\d*)\s*((?:[+\-±\\pm]+\s*\d+\.?\d*\s*)+)\)?\s*\*?\s*(?:(?:e|E|1e|1E|10\^)\(?([+-]?\d+)\)?)?$")
# for strings of the form '(1.67 */ 1.5) * 1e-3'
_pattern_timesby = re.compile(r"^\s*([-+]?\d+\.?\d*)([eE][-+]?\d+)?\s*(?:\*/|/\*)\s*(\d+\.?\d*)$")
# for strings of the form '[1, 5] 1e-3'
_pattern_range = re.compile(r"^\s*\[\s*(-?\d+\.?\d*)\s*([eE][-+]?\d+)?\s*\,\s*(-?\d+\.?\d*)\s*([eE][-+]?\d+)?\s*\]\s*\*?\s*(?:(?:e|E|1e|1E|10\^)\(?([+-]?\d+)\)?)?$")


def errors_from_string(constraint_string):
    """Convert a string like '1.67(3)(5)' or '1.67+-0.03+-0.05' to a dictionary
    of central values errors."""
    m = _pattern_brackets.match(constraint_string)
    if m is None:
        m = _pattern_plusminus.match(constraint_string)
    if m is None:
        raise ValueError("Constraint " + constraint_string + " not understood")
    # extracting the central value and overall power of 10
    if m.group(3) is None:
        overall_factor = 1
    else:
        overall_factor = 10**float(m.group(3))
    central_value = m.group(1)
    # number_decimal gives the number of digits after the decimal point
    if len(central_value.split('.')) == 1:
        number_decimal = 0
    else:
        number_decimal = len(central_value.split('.')[1])
    central_value = float(central_value) * overall_factor
    # now, splitting the errors
    error_string = m.group(2)
    pattern_brackets_err = re.compile(r"\(\s*(\d+\.?\d*)\s*\)\s*")
    pattern_symmetric_err = re.compile(r"(?:±|\\pm|\+\-)(\s*\d+\.?\d*)")
    pattern_asymmetric_err = re.compile(r"\+\s*(\d+\.?\d*)\s*\-\s*(\d+\.?\d*)")
    errors = {}
    errors['central_value'] = central_value
    errors['symmetric_errors'] = []
    errors['asymmetric_errors'] = []
    if pattern_brackets_err.match(error_string):
        for err in re.findall(pattern_brackets_err, error_string):
            if not err.isdigit():
                # if isdigit() is false, it means that it is a number
                # with a decimal point (e.g. '1.5'), so no rescaling is necessary
                standard_deviation = float(err)*overall_factor
            else:
                # if the error is just digits, need to rescale it by the
                # appropriate power of 10
                standard_deviation = float(err)*10**(-number_decimal)*overall_factor
            errors['symmetric_errors'].append(standard_deviation)
    elif pattern_symmetric_err.match(error_string) or pattern_asymmetric_err.match(error_string):
        for err in re.findall(pattern_symmetric_err, error_string):
            errors['symmetric_errors'].append( float(err)*overall_factor )
        for err in re.findall(pattern_asymmetric_err, error_string):
            right_err = float(err[0])*overall_factor
            left_err = float(err[1])*overall_factor
            errors['asymmetric_errors'].append((right_err, left_err))
    return errors

def limit_from_string(constraint_string):
    m = _pattern_upperlimit.match(constraint_string)
    if m is None:
        raise ValueError("Constraint " + constraint_string + " not understood")
    sg, ex, cl_pc = m.groups()
    if ex is None:
        limit = float(sg)
    else:
        limit = float(sg + ex)
    cl = float(cl_pc)/100.
    return limit, cl


def lognormal_from_string(constraint_string):
    m = _pattern_timesby.match(constraint_string)
    if m is None:
        raise ValueError("Constraint " + constraint_string + " not understood")
    cv, ex, fac = m.groups()
    if ex is None:
        cv = float(cv)
    else:
        cv = float(cv + ex)
    return cv, float(fac)


def range_from_string(constraint_string):
    m = _pattern_range.match(constraint_string)
    if m is None:
        raise ValueError("Constraint " + constraint_string + " not understood")
    lo, ex_lo, hi, ex_hi, ex_ov = m.groups()
    if ex_lo is None:
        lo = float(lo)
    else:
        lo = float(lo + ex_lo)
    if ex_hi is None:
        hi = float(hi)
    else:
        hi = float(hi + ex_hi)
    if hi < lo:
        raise ValueError("Uniform constraint must be specified as [a,b] with b>a")
    if ex_ov is None:
        overall = 1
    else:
        overall =  10**float(ex_ov)
    lo = overall * lo
    hi = overall * hi
    central_value = (hi + lo)/2.
    half_range = (hi - lo)/2.
    return central_value, half_range

def errors_from_constraints(probability_distributions):
  """Return a string of the form 4.0±0.1±0.3 for the constraints on
  the parameter. Correlations are ignored."""
  errors = {}
  errors['symmetric_errors'] = []
  errors['asymmetric_errors'] = []
  for num, pd in probability_distributions:
      errors['central_value'] = pd.central_value
      if isinstance(pd, DeltaDistribution):
          # delta distributions (= no error) can be skipped
          continue
      elif isinstance(pd, NormalDistribution):
          errors['symmetric_errors'].append(pd.standard_deviation)
      elif isinstance(pd, AsymmetricNormalDistribution):
          errors['asymmetric_errors'].append((pd.right_deviation, pd.left_deviation))
      elif isinstance(pd, MultivariateNormalDistribution):
          errors['central_value'] = pd.central_value[num]
          errors['symmetric_errors'].append(math.sqrt(pd.covariance[num, num]))
  return errors

def constraints_from_string(constraint_string):
    """Convert a string like '1.67(3)(5)' or '1.67+-0.03+-0.05' to a list
    of ProbabilityDistribution instances."""
    # first of all, replace dashes (that can come from copy-and-pasting latex) by minuses
    try:
        float(constraint_string)
        # if the string represents just a number, return a DeltaDistribution
        return [DeltaDistribution(float(constraint_string))]
    except ValueError:
        # first of all, replace dashes (that can come from copy-and-pasting latex) by minuses
        constraint_string = constraint_string.replace('−','-')
        # try again if the number is a float now
        try:
            float(constraint_string)
            return {'central_value': float(constraint_string)}
        except:
            pass
    if _pattern_upperlimit.match(constraint_string):
        limit, cl = limit_from_string(constraint_string)
        return [GaussianUpperLimit(limit, cl)]
    elif _pattern_range.match(constraint_string):
        central_value, half_range = range_from_string(constraint_string)
        return [UniformDistribution(central_value, half_range)]
    elif _pattern_timesby.match(constraint_string):
        central_value, factor = lognormal_from_string(constraint_string)
        return [LogNormalDistribution(central_value, factor)]
    elif _pattern_brackets.match(constraint_string) or _pattern_plusminus.match(constraint_string):
        errors = errors_from_string(constraint_string)
        if 'symmetric_errors' not in errors and 'asymmetric_errors' not in errors:
            return [DeltaDistribution(errors['central_value'])]
        pd = []
        for err in errors['symmetric_errors']:
            pd.append(NormalDistribution(errors['central_value'], err))
        for err_right, err_left in errors['asymmetric_errors']:
            pd.append(AsymmetricNormalDistribution(errors['central_value'], err_right, err_left))
        return pd
    else:
        raise ValueError("Constraint " + constraint_string + " not understood")


==> anc/flavio-master/flavio/_version.py <==
__version__ = '2.3.3'


==> anc/flavio-master/flavio/citations.py <==
# Inspired by pybamm.citations
# https://github.com/pybamm-team/PyBaMM

from multiprocessing import Array
import flavio
import sys
from itertools import compress
import ctypes
import yaml
import pkgutil


class CitationScope:

    def __enter__(self):
        self._citations_global = flavio.citations
        flavio.citations = Citations()
        return flavio.citations

    def __exit__(self, type, value, traceback):
        flavio.citations = self._citations_global


class Citations:

    collect = CitationScope
    __all_citations = set(yaml.safe_load(
        pkgutil.get_data('flavio', 'data/citations.yml')
    ))
    __name__ = __name__

    def __init__(self, initial_citations=[]):
        self._initial_citations = set(initial_citations)
        self._all_citations = {
            k:i for i,k in
            enumerate(sorted(self.__all_citations | self._initial_citations))
        }
        self._array = Array(ctypes.c_bool, len(self._all_citations))
        for inspire_key in self._initial_citations:
            self.register(inspire_key)

    def __iter__(self):
        for citation in self.set:
            yield citation

    def __str__(self):
        return ",".join(self.set)

    @property
    def set(self):
        return set(compress(sorted(self._all_citations.keys()), self._array))

    @property
    def string(self):
        return str(self)

    def register(self, inspire_key):
        """Register a paper to be cited. The intended use is that this method
        should be called only when the referenced functionality is actually being used.
        Parameters
        ----------
        inspire_key : str
            The INSPIRE texkey for the paper to be cited
        """
        try:
            self._array[self._all_citations[inspire_key]] = True
        except KeyError:
            from flavio.util import get_datapath
            yaml_path = get_datapath('flavio', 'data/citations.yml')
            raise KeyError(
                f'The inspire key must be contained in {yaml_path}. '
                f'The key `{inspire_key}` was not found there.'
            )


    def clear(self):
        """Clear the list of cited papers (including any default citations)."""
        self._array[:] = [False]*len(self._array)

    def reset(self):
        """Reset the list of cited papers back to only the default ones."""
        self.clear()
        for inspire_key in self._initial_citations:
            self.register(inspire_key)


sys.modules[__name__] = Citations(["Straub:2018kue"])


==> anc/flavio-master/flavio/classes.py <==
"""Base classes for `flavio`"""


import numpy as np
from .config import config
from collections import OrderedDict, defaultdict
import copy
import flavio
from flavio._parse_errors import constraints_from_string, \
    convolve_distributions, dict2dist
from flavio.statistics.probability import string_to_class
import warnings
import yaml
import inspect
import urllib.parse
import re
import pkgutil


class NamedInstanceMetaclass(type):
    # this is just needed to implement the getitem method on NamedInstanceClass
    # to allow the syntax MyClass['instancename'] as shorthand for
    # MyClass.get_instance('instancename'); same for
    # del MyClass['instancename'] instead of MyClass.del_instance('instancename')
    def __getitem__(cls, item):
        return cls.get_instance(item)

    def __delitem__(cls, item):
        return cls.del_instance(item)


class NamedInstanceClass(object, metaclass=NamedInstanceMetaclass):
    """Base class for classes that have named instances that can be accessed
    by their name.

    Parameters
    ----------
     - name: string

    Methods
    -------
     - del_instance(name)
         Delete an instance
     - get_instance(name)
         Get an instance
     - set_description(description)
         Set the description
    """

    def __init__(self, name):
        if not hasattr(self.__class__, 'instances'):
            self.__class__.instances = OrderedDict()
        self.__class__.instances[name] = self
        self.name = name
        self.description = ''

    @classmethod
    def get_instance(cls, name):
        return cls.instances[name]

    @classmethod
    def del_instance(cls, name):
        del cls.instances[name]

    @classmethod
    def clear_all(cls):
        """Delete all instances."""
        cls.instances = OrderedDict()

    @classmethod
    def find(cls, regex):
        """Find all instance names matching the regular expression `regex`."""
        rc = re.compile(regex)
        return list(filter(rc.search, cls.instances))

    def set_description(self, description):
        self.description = description


class Parameter(NamedInstanceClass):
    """This class holds parameters (e.g. masses and lifetimes). It requires a
    name string and also allows to set a LaTeX name and description as
    attributes. Note that numerical values for the Parameters are not attributes
    of the Parameter class.

    Parameters
    ----------
     - name: string

    Attributes
    ----------
     - tex: string
     - description: string
    """

    def __init__(self, name):
        super().__init__(name)
        self.tex = ''

    def __repr__(self):
        return "Parameter('{}')".format(self.name)

    def _repr_markdown_(self):
        md = "### Parameter `{}`\n\n".format(self.name)
        if self.tex:
            md += "Parameter: {}\n\n".format(self.tex)
        if self.description:
            md += "Description: {}\n\n".format(self.description)
        return md


class Constraints(object):
    """Constraints are collections of probability distributions associated
    to objects like parameters or measurements. This is the base class of
    ParameterConstraints (that holds the numerical values and uncertainties
    of all the parameters) and Measurements (that holds the numerical values
    and uncertainties of all the experimental measurements.)

    Since this class is not meant for direct use, see these child classes for
    documentation.
    """

    def __init__(self):
            # Here we have two data structures. _constraints has the form
            # [ (<constraint1>, [parameter1, parameter2, ...]), (<constraint2>, ...) ]
            # where the <constraint>s are instances of ProbabilityDistribution
            # and the parameters string names, while _parameters has the form
            # { parameter1: (num1, <constraint1>)} where num1 is 0 for a
            # univariate constraint and otherwise gives the position of
            # parameter1 in the multivariate vector.
            # In summary, having this list and dictionary allow a bijective mapping between
            # constraints and parameters.
            # Note that one constraint can apply to multiple parameters (e.g.
            # in case of correlated uncertainties), but a parameter can only
            # have a single constraint (changed in v0.16!).
        self._constraints = []
        self._parameters = OrderedDict()

    @property
    def all_parameters(self):
        """Returns a list of all parameters/observables constrained."""
        return list(self._parameters.keys())

    def add_constraint(self, parameters, constraint):
        """Set the constraint on one or several parameters/observables.

        `constraint` must be an instance of a child of ProbabilityDistribution.

        Note that if there already exists a constraint, it will be removed."""
        for num, parameter in enumerate(parameters):
            # remove constraint if there is one
            if parameter in self._parameters:
                self.remove_constraint(parameter)
        # populate the dictionaries defined in __init__
            self._parameters[parameter] = (num, constraint)
        self._constraints.append((constraint, parameters))

    def set_constraint(self, parameter, constraint_string=None,
                                        constraint_dict=None):
        r"""Set the constraint on a parameter/observable by specifying a string
        or a dictionary. If several constraints (e.g. several types of
        uncertainty) are given, the total constraint will be the convolution
        of the individual distributions. Existing constraints will be removed.

        Arguments:

        - parameter: parameter string (or tuple)
        - constraint_string: string specifying the constraint that can be e.g.
          of the form `'1.55(3)(1)'` or `'4.0±0.1'`.
        - constraint_dict: dictionary or list of several dictionaries of the
          form `{'distribution': 'distribution_name', 'arg1': val1, ...}`, where
          'distribution_name' is a string name associated to each probability
          distribution (see `flavio.statistics.probability.class_from_string`)
          and `'arg1'`, `val1` are argument/value pairs of the arguments of
          the distribution class's constructor (e.g.`central_value`,
          `standard_deviation` for a normal distribution).

        `constraint_string` and `constraint_dict` must not be present
        simultaneously.
        """
        if constraint_string is not None and constraint_dict is not None:
            raise ValueError("constraint_string and constraint_dict cannot"
                             " be used at the same time.")
        if constraint_string is not None:
            pds = constraints_from_string(constraint_string)
        elif constraint_dict is not None:
            pds = dict2dist(constraint_dict)
        else:
            raise TypeError("Either constraint_string or constraint_dict have"
                            " to be specified.")
        combined_pd = convolve_distributions(pds)
        self.add_constraint([parameter], combined_pd)

    def remove_constraint(self, parameter):
        """Remove existing constraint on a parameter."""
        self._parameters.pop(parameter, None)

    def remove_constraints(self, parameter):
        warnings.warn("This function was renamed to `remove_constraint` "
                      "in v0.16 and will be removed in the future.",
                      DeprecationWarning)
        self.remove_constraint(parameter)

    def get_central(self, parameter):
        """Get the central value of a parameter"""
        if parameter not in self._parameters.keys():
            raise ValueError('No constraints applied to parameter/observable ' + parameter)
        else:
            num, constraint = self._parameters[parameter]
            cv = constraint.central_value
            try:
                cv = float(cv)
            except (TypeError, ValueError):
                # return the num-th entry of the central value vector
                return cv[num]
            else:
                if num == 0:
                    return cv
                else:
                    raise ValueError("Something went wrong when getting the central value of {}".format(parameter))

    def get_central_all(self):
        """Get central values of all constrained parameters."""
        return {parameter: self.get_central(parameter) for parameter in self._parameters.keys()}

    def get_random_all(self, size=None):
        """Get random values for all constrained parameters where they are
        distributed according to the probability distribution applied.

        If `size` is not None, the dictionary values will be arrays with length
        `size` rather than numbers."""
        # first, generate random values for every single one of the constraints
        random_constraints = {constraint: constraint.get_random(size=size)
                              for constraint, _ in self._constraints}
        random_dict = {}
        # now, iterate over the parameters
        for parameter, constraints in self._parameters.items():
            num, constraint = constraints
            carr = random_constraints[constraint]
            if size is None and num == 0 and np.isscalar(carr):
                random_dict[parameter] = carr
            elif size is None and num == 0 and carr.shape == tuple():
                random_dict[parameter] = carr
            elif size is None:
                random_dict[parameter] = carr[num]
            elif carr.shape == (size,) and num == 0:
                random_dict[parameter] = carr
            elif carr.ndim == 2 and carr.shape[0] == size:
                random_dict[parameter] = carr[:, num]
            else:
                raise ValueError("Unexpected error in get_random_all")
        return random_dict

    def get_1d_errors(self, N=1000):
        warnings.warn("This function was renamed to `get_1d_errors_random` "
                      "in v0.16 and will be removed in the future. ",
                      DeprecationWarning)
        self.get_1d_errors_random(N)

    def get_1d_errors_random(self, N=1000):
        """Get the Gaussian standard deviation for every parameter/observable
        obtained by generating N random values."""
        random_dict_list = [self.get_random_all() for i in range(N)]
        interval_dict = {}
        for k in random_dict_list[0].keys():
            arr = np.array([r[k] for r in random_dict_list])
            interval_dict[k] = np.std(arr)
        return interval_dict

    def get_1d_errors_rightleft(self):
        r"""Get the left and right error for every parameter/observable
        defined such that it contains 68% probability on each side of the
        central value."""
        errors_left = [constraint.error_left for constraint, _ in self._constraints]
        errors_right = [constraint.error_right for constraint, _ in self._constraints]
        error_dict = {}
        # now, iterate over the parameters
        for parameter, constraints in self._parameters.items():
            num, constraint = constraints
            idx = ([constraint for constraint, _ in self._constraints]).index(constraint)
            error_dict[parameter] = (np.ravel([errors_right[idx]])[num],
                                     np.ravel([errors_left[idx]])[num])
        return error_dict

    def get_logprobability_single(self, parameter, value, delta=False):
        """Return a dictionary with the logarithm of the probability for each
        constraint/probability distribution for a given value of a
        single parameter.
        """
        num, constraint = self._parameters[parameter]
        parameters = OrderedDict(self._constraints)[constraint]
        if len(parameters) == 1:
            if not delta:
                return constraint.logpdf(value)
            else:
                return constraint.delta_logpdf(value)
        else:
            # for multivariate distributions
            exclude = tuple(i for i, p in enumerate(parameters)
                            if p != parameter)
            if not delta:
                return constraint.logpdf([value], exclude=exclude)
            else:
                return constraint.delta_logpdf([value], exclude=exclude)

    def get_logprobability_all(self, par_dict, exclude_parameters=[], delta=False):
        """Return a dictionary with the logarithm of the probability for each
        constraint/probability distribution.

        Inputs
        ------
        - par_dict
          A dictionary of the form {parameter: value, ...} where parameter
          is a string and value a float.
        - exclude_parameters (optional)
          An iterable of strings (default: empty) that specifies parameters
          that should be ignored. Univariate constraints on this parameter
          will be skipped, while for multivariate normally distributed
          constraints, the parameter will be removed from the covariance.
        """
        prob_dict = {}
        for constraint, parameters in self._constraints:
            # list of constrained parameters except the excluded ones
            p_cons = [p for p in parameters
                      if (p not in exclude_parameters
                      and (parameters.index(p), constraint) == self._parameters.get(p, None))]
            x = [par_dict[p] for p in p_cons]
            if not x:
                # nothing to constrain
                continue
            if len(parameters) == 1:
                # 1D constraints should have a scalar, not a length-1 array
                if not delta:
                    prob_dict[constraint] = constraint.logpdf(x[0])
                else:
                    prob_dict[constraint] = constraint.delta_logpdf(x[0])
            else:
                # for multivariate distributions
                if len(x) == len(parameters):
                    # no parameter has been excluded
                    exclude = None
                else:
                    exclude = tuple(i for i, p in enumerate(parameters)
                                    if p not in p_cons)
                if not delta:
                    prob_dict[constraint] = constraint.logpdf(x, exclude=exclude)
                else:
                    prob_dict[constraint] = constraint.delta_logpdf(x, exclude=exclude)
        return prob_dict

    def copy(self):
        # this is to have a .copy() method like for a dictionary
        return copy.deepcopy(self)

    def get_yaml(self, *args, **kwargs):
        """Get a YAML string representation of all constraints.

        The optional parameter `pname` allows to customize the name of the key
        containing the parameter list of each constraint (e.g. 'parameters',
        'observables').
        """
        return yaml.dump(self.get_yaml_dict(*args, **kwargs))

    def get_yaml_dict(self, pname='parameters'):
        """Get an ordered dictionary representation of all constraints that can
        be dumped as YAML string.

        The optional parameter `pname` allows to customize the name of the key
        containing the parameter list of each constraint (e.g. 'parameters',
        'observables').
        """
        data = []
        for constraint, parameters in self._constraints:
            d = OrderedDict()
            d[pname] = [list(p) if isinstance(p, tuple) else p for p in parameters]
            d['values'] = constraint.get_dict(distribution=True,
                                              iterate=True, arraytolist=True)
            data.append(d)
        args = inspect.signature(self.__class__).parameters.keys()
        meta = {k: v for k, v in self.__dict__.items()
                if k[0] != '_' and v != '' and k not in args}
        if not args and not meta:
            return data
        else:
            datameta = OrderedDict()
            if args:
                datameta['arguments'] = {arg: self.__dict__[arg] for arg in args}
            if meta:
                datameta['metadata'] = meta
            datameta['constraints'] = data
            return datameta

    @classmethod
    def from_yaml(cls, stream, *args, **kwargs):
        """Class method: load constraint from a YAML string or stream."""
        data = yaml.safe_load(stream)
        return cls.from_yaml_dict(data, *args, **kwargs)

    @classmethod
    def from_yaml_dict(cls, data, pname='parameters', instance=None, *args, **kwargs):
        """Class method: load constraint from a dictionary or list of dicts.

        If it is a dictionary, it should have the form:

        ```{
        'metadata': {...},  # optional, do set attributes of the instance
        'arguments': {...},  # optional, to specify keyword arguments for instantiation,
        'constraints': [...],  # required, the list of constraints
        }

        Alternatively, the list of constraints can be directly given.
        This list should have elements in one of the two possible forms:

        1. Dictionary as returned by `Probability.get_dict`:
        ```{
        pname: [...],  # required, list of constrained parameters
        'values': {
            'distribution': '...',  # required, string identifying ProbabilityDistribution, e.g. 'normal'
            '...': '...',  # required, any arguments for the instantiation of the ProbabilityDistribution
            }
        }
        ```

        2. String representing one or several (to be convolved) constraints:
        ```{
        'my_parameter': '1.0 ± 0.2 ± 0.1 e-3'
        }
        """
        if isinstance(data, dict):
            constraints = data['constraints']
            meta = data.get('metadata', {})
            arguments = data['arguments']
            kwargs.update(arguments)
            inst = instance or cls(*args, **kwargs)
            for m in meta:
                inst.__dict__[m] = meta[m]
        else:
            inst = instance or cls(*args, **kwargs)
            constraints = data.copy()
        for c in constraints:
            if pname not in c:
                if 'values' not in c and len(c) == 1:
                    # this means we probably have a constraint of the
                    # form parameter: constraint_string
                    for k, v in c.items():  # this loop runs only once
                        inst.set_constraint(k, v)
                        break  # just to be sure
                    continue
                else:
                    # in this case something is clearly wrong. Mabye the
                    # wrong "pname" was used.
                    raise ValueError('Key ' + pname + ' not found. '
                                     'Please check the `pname` argument.')
            else:
                parameters = [tuple(p) if isinstance(p, list) else p for p in c[pname]]
                pds = dict2dist(c['values'])
                combined_pd = convolve_distributions(pds)
                inst.add_constraint(parameters, combined_pd)
        return inst


class ParameterConstraints(Constraints):
    """Trivial subclass of `Constraints` that is meant for constraints on
    theory parameters represented by instances of the `Parameter` class.
    """

    def __init__(self):
        super().__init__()

    def read_default(self):
        """Reset the instance and read the default parameters. Data is read
        - from 'data/parameters_metadata.yml'
        - from 'data/parameters_uncorrelated.yml'
        - from 'data/parameters_correlated.yml'
        - from the default PDG data file
        - for B->V form factors
        - for B->P form factors
        - for Lambdab->Lambda form factors
        """
        # import functions to read parameters
        from flavio.parameters import (
            _read_yaml_object_metadata,
            _read_yaml_object_values,
            _read_yaml_object_values_correlated,
            read_pdg
        )

        # reset the instance
        self.__init__()

        # Read the parameter metadata from the default YAML data file
        _read_yaml_object_metadata(pkgutil.get_data('flavio', 'data/parameters_metadata.yml'), self)

        # Read the uncorrelated parameter values from the default YAML data file
        _read_yaml_object_values(pkgutil.get_data('flavio', 'data/parameters_uncorrelated.yml'), self)

        # Read the correlated parameter values from the default YAML data file
        _read_yaml_object_values_correlated(pkgutil.get_data('flavio', 'data/parameters_correlated.yml'), self)

        # Read the parameters from the default PDG data file
        read_pdg(2018, self)

        # Read default parameters for B->V form factors
        flavio.physics.bdecays.formfactors.b_v.bsz_parameters.bsz_load('v2', 'LCSR', ('B->omega', 'B->rho'), self)
        flavio.physics.bdecays.formfactors.b_v.bsz_parameters.bsz_load('v2', 'LCSR-Lattice', ('B->K*', 'Bs->phi', 'Bs->K*'), self)

        # Read default parameters for B->P form factors
        flavio.physics.bdecays.formfactors.b_p.bsz_parameters.gkvd_load('v1', 'LCSR-Lattice', ('B->K', 'B->pi'), self)

        # Read default parameters for Lambdab->Lambda form factors
        flavio.physics.bdecays.formfactors.lambdab_12.lattice_parameters.lattice_load_ho(self)


class WilsonCoefficientPriors(Constraints):
    """
    """

    def __init__(self):
        super().__init__()


def tree():
    """Tree data structure.

    See https://gist.github.com/hrldcpr/2012250"""
    return defaultdict(tree)


def dicts(t):
    """Turn tree into nested dict"""
    return {k: dicts(t[k]) for k in t}


class Observable(NamedInstanceClass):
    """An Observable is something that can be measured experimentally and
    predicted theoretically."""

    def __init__(self, name, arguments=None):
        super().__init__(name)
        if not hasattr(self.__class__, 'taxonomy'):
            self.__class__.taxonomy = tree()
        self.arguments = arguments
        self.prediction = None
        self.tex = ''

    def __repr__(self):
        return "Observable('{}', arguments={})".format(self.name, self.arguments)

    def _repr_markdown_(self):
        md = "### Observable `{}`\n\n".format(self.name)
        if self.tex:
            md += "Observable: {}\n\n".format(self.tex)
        if self.description:
            md += "Description: {}\n\n".format(self.description)
        if self.arguments is not None:
            md += "Arguments: "
            md += ','.join(["`{}`".format(a) for a in self.arguments])
            md += "\n\n"
        if self.prediction is not None:
            f = self.prediction.function
            from IPython.lib import pretty
            md += "Theory prediction: `{}`".format(pretty.pretty(f))
        return md

    @classmethod
    def argument_format(cls, obs, format='tuple'):
        """Class method: takes as input an observable name and numerical values
        for the arguements (if any) and returns as output the same in a specific
        form as specified by `format`: 'tuple' (default), 'list', or 'dict'.

        Example inputs:
        - ('dBR/dq2(B0->Denu)', 1)
        - {'name': 'dBR/dq2(B0->Denu)', 'q2': 1}

        Output:
        tuple: ('dBR/dq2(B0->Denu)', 1)
        list: ('dBR/dq2(B0->Denu)', 1)
        dict: {'name': 'dBR/dq2(B0->Denu)', 'q2': 1}

        For a string input for observables that don't have arguments:
        - 'eps_K'

        Output:
        tuple: 'eps_K'
        list: 'eps_K'
        dict: {'name': 'eps_K'}
        """
        if isinstance(obs, str):
            if cls[obs].arguments is not None:
                raise ValueError("Arguments missing for {}".format(obs))
            if format == 'dict':
                return {'name': obs}
            else:
                return obs
        elif isinstance(obs, (tuple, list)):
            args = cls[obs[0]].arguments
            if args is None or len(args) != len(obs) - 1:
                raise ValueError("Wrong number of arguments for {}".format(obs[0]))
            t = tuple(obs)
            d = {'name': obs[0]}
            for i, a in enumerate(args):
                d[a] = obs[i + 1]
        elif isinstance(obs, dict):
            args = cls[obs['name']].arguments
            if args is None:
                t = obs['name']
            else:
                t = tuple([obs['name']] + [obs[a] for a in args])
            d = obs
        if format == 'tuple':
            return t
        elif format == 'list':
            return list(t)
        elif format == 'dict':
            return d

    def set_prediction(self, prediction):
        self.prediction = prediction

    def prediction_central(self, constraints_obj, wc_obj, *args, **kwargs):
        return self.prediction.get_central(constraints_obj, wc_obj, *args, **kwargs)

    def prediction_par(self, par_dict, wc_obj, *args, **kwargs):
        return self.prediction.get_par(par_dict, wc_obj, *args, **kwargs)

    def add_taxonomy(self, taxonomy_string):
        """Add a metadata taxonomy for the observable.

        `taxonomy_string` has to be a string of the form
        'Category :: Subcategory :: Subsubcategory'
        etc. LaTeX code is allowed. One observable can also have multiple
        taxonomies (e.g. 'Animal :: Cat' and 'Pet :: Favourite Pet')"""
        taxonomy_list = taxonomy_string.split(' :: ') + [self.name]
        t = self.__class__.taxonomy
        for node in taxonomy_list:
            t = t[node]

    @classmethod
    def taxonomy_dict(cls):
        """Return the hierarchical metadata taxonomy as a nested dictionary."""
        return dicts(cls.taxonomy)

    @classmethod
    def from_function(cls, name, observables, function):
        """Instantiate an observable object and the corresponding Prediction
        object for an observable that is defined as a mathematical function
        of two or more existing observables with existing predictions.

        Parameters:
        -----------

        - name: string name of the new observable
        - observables: list of string names of the observables to be combined
        - function: function of the observables. The number of arguments must
          match the number of observables

        Example:
        --------

        For two existing observables 'my_obs_1' and 'my_obs_2', a new observable
        that is defined as the difference between the two can be defined as

        ```
        Observable.from_function('my_obs_1_2_diff',
                                 ['my_obs_1', 'my_obs_2'],
                                 lambda x, y: x - y)
        ```
        """
        for observable in observables:
            try:
                Observable[observable]
            except KeyError:
                raise ValueError("The observable " + observable + " does not exist")
            assert Observable[observable].arguments == Observable[observables[0]].arguments, \
                "Only observables depending on the same arguments can be combined"
            assert Observable[observable].prediction is not None, \
                "The observable {} does not have a prediction yet".format(observable)
        obs_obj = cls(name, arguments=Observable[observables[0]].arguments)
        pfcts = [Observable[observable].prediction.function
                 for observable in observables]
        def pfct(*args, **kwargs):
            return function(*[f(*args, **kwargs) for f in pfcts])
        Prediction(name, pfct)
        return obs_obj

    def get_measurements(self):
        r"""Return the names of measurements that constrain the observable."""
        ms = []
        for name, m in Measurement.instances.items():
            if self.name in m.all_parameters:
                ms.append(name)
            else:
                for obs in m.all_parameters:
                    if isinstance(obs, tuple):
                        if obs[0] == self.name:
                            ms.append(name)
                            break
        return ms

    def theory_citations(self, *args, **kwargs):
        """Return a set of theory papers (in the form of INSPIRE texkeys) to
        cite for the theory prediction for an observable.

        Arguments are passed to the observable and are necessary,
        depending on the observable (e.g. $q^2$-dependent observables).
        """
        with flavio.citations.collect() as citations:
            flavio.sm_prediction(self.name, *args, **kwargs)
        return citations.set



class AuxiliaryQuantity(NamedInstanceClass):
    """An auxiliary quantity is something that can be computed theoretically but
    not measured directly, e.g. some sub-contribution to an amplitude or a form
    factor."""

    def __init__(self, name, arguments=None):
        super().__init__(name)
        self.arguments = arguments

    def get_implementation(self):
        try:
            implementation_name = config['implementation'][self.name]
        except KeyError:
            raise KeyError("No implementation specified for auxiliary quantity " + self.name)
        return Implementation[implementation_name]

    def prediction_central(self, constraints_obj, wc_obj, *args, **kwargs):
        implementation = self.get_implementation()
        return implementation.get_central(constraints_obj, wc_obj, *args, **kwargs)

    def prediction(self, par_dict, wc_obj, *args, **kwargs):
        implementation = self.get_implementation()
        return implementation.get(par_dict, wc_obj, *args, **kwargs)


class Prediction(object):
    """A prediction is the theoretical prediction for an observable."""

    def __init__(self, observable, function):
        try:
            Observable[observable]
        except KeyError:
            raise ValueError("The observable " + observable + " does not exist")
        self.observable = observable
        self.function = function
        self.observable_obj = Observable[observable]
        self.observable_obj.set_prediction(self)

    def get_central(self, constraints_obj, wc_obj, *args, **kwargs):
        par_dict = constraints_obj.get_central_all()
        fwc_obj = flavio.WilsonCoefficients.from_wilson(wc_obj, par_dict)
        return self.function(fwc_obj, par_dict, *args, **kwargs)

    def get_par(self, par_dict, wc_obj, *args, **kwargs):
        fwc_obj = flavio.WilsonCoefficients.from_wilson(wc_obj, par_dict)
        return self.function(fwc_obj, par_dict, *args, **kwargs)


class Implementation(NamedInstanceClass):
    """An implementation is the theoretical prediction for an auxiliary
    quantity."""

    @classmethod
    def show_all(cls):
        all_dict = {}
        for name in cls.instances:
            inst = cls[name]
            quant = inst.quantity
            descr = inst.description
            all_dict[quant] = {name: descr}
        return all_dict

    def __init__(self, name, quantity, function):
        super().__init__(name)
        try:
            AuxiliaryQuantity[quantity]
        except KeyError:
            raise ValueError("The quantity " + quantity + " does not exist")
        self.quantity = quantity
        self.function = function
        self.quantity_obj = AuxiliaryQuantity[quantity]

    def get_central(self, constraints_obj, wc_obj, *args, **kwargs):
        par_dict = constraints_obj.get_central_all()
        fwc_obj = flavio.WilsonCoefficients.from_wilson(wc_obj, par_dict)
        return self.function(fwc_obj, par_dict, *args, **kwargs)

    def get_random(self, constraints_obj, wc_obj, *args, **kwargs):
        par_dict = constraints_obj.get_random_all()
        fwc_obj = flavio.WilsonCoefficients.from_wilson(wc_obj, par_dict)
        return self.function(fwc_obj, par_dict, *args, **kwargs)

    def get(self, par_dict, wc_obj, *args, **kwargs):
        fwc_obj = flavio.WilsonCoefficients.from_wilson(wc_obj, par_dict)
        return self.function(fwc_obj, par_dict, *args, **kwargs)


class Measurement(Constraints, NamedInstanceClass):
    """A (experimental) measurement associates one (or several) probability
    distributions to one (or several) observables. If it contains several
    observables, these can (but do not have to) be correlated.

    To instantiate the class, call Measurement(name) with a string uniquely
    describing the measurement (e.g. 'CMS Bs->mumu 2012').

    To add a constraint (= central vaue(s) and uncertainty(s)), use

    `add_constraint(observables, constraint)`

    where `constraint` is an instance of a descendant of
    ProbabilityDistribution and `observables` is a list of either
     - a string observable name in the case of observables without arguments
     - or a tuple `(name, x_1, ..., x_n)`, where the `x_i` are float values for
       the arguments, of an observable with `n` arguments.
    """

    def __init__(self, name):
        NamedInstanceClass.__init__(self, name)
        Constraints.__init__(self)
        self.inspire = ''
        self.experiment = ''
        self.url = ''

    def __repr__(self):
        return "Measurement('{}')".format(self.name)

    def _repr_markdown_(self):
        md = "### Measurement `{}`\n\n".format(self.name)
        if self.experiment:
            md += "Experiment: {}\n\n".format(self.experiment)
        if self.inspire:
            md += ("[Inspire](http://inspirehep.net/search?&p=texkey+{})\n\n"
                   .format(urllib.parse.quote(self.inspire)))
        if self.url:
            md += "URL: <{}>\n\n".format(self.url)
        if self.description:
            md += "Description: {}\n\n".format(self.description)
        if self.all_parameters:
            md += "Measured observables:\n\n"
            for obs in self.all_parameters:
                if isinstance(obs, tuple):
                    name = obs[0]
                    args = obs[1:]
                    argnames = Observable[name].arguments
                    md += "- {}".format(Observable[name].tex)
                    for i, arg in enumerate(args):
                        md += ", `{}` = {}".format(argnames[i], arg)
                    md += "\n"
                else:
                    md += "- {}\n".format(Observable[obs].tex)
        return md


==> anc/flavio-master/flavio/config.py <==
import yaml
import pkgutil

f = pkgutil.get_data('flavio', 'data/config.yml')
config = yaml.safe_load(f)


==> anc/flavio-master/flavio/data/citations.yml <==
- Antonelli:2010yf
- Asatrian:2003vq
- Awramik:2003rn
- Beneke:2001at
- Beneke:2003az
- Beneke:2004dp
- Benson:2003kp
- Bernard:2009zm
- Bjorn:2016zlr
- Bobeth:2013uxa
- Boer:2014kda
- Bourrely:2008za
- Brignole:2004ah
- Brivio:2017vri
- Brod:2010hi
- Buras:2006gb
- Buras:2015yba
- Caprini:1997mu
- Chobanova:2017rkj
- Cirigliano:2007ga
- Descotes-Genon:2015hea
- Falkowski:2019hvp
- Freitas:2014hra
- Gambino:2011cq
- Gonzalez-Alonso:2018omy
- Gorbahn:2006bm
- Greub:2008cy
- Guadagnoli:2016erb
- Gubernari:2018wyi
- Huber:2015sra
- Inami:1980fz
- Kitano:2002mt
- Kozachuk:2017mdk
- Kruger:2002gf
- Kuno:1999jp
- Melikhov:2004mk
- Misiak:2006ab
- Misiak:2015xwa
- Pich:2013lsa
- Seidel:2004jh
- Straub:2015ica
- fakename:2020abc


==> anc/flavio-master/flavio/data/config.yml <==
# This file contains the configuration options. If you want to modify them,
# you have to options (without modifying the code itself):
#
# 1) You create a copy of this file (or a subset of this file), modify the
#    it at will and overload the default configuration by calling:
#
#    with open('test.yml', 'r') as f:
#       flavio.config.update(yaml.safe_load(f))
#
# 2) By directly modifying the flavio.config dictionary, e.g.
#
#    flavio.config['implementation']['CKM matrix'] = 'Wolfenstein'

# technical settings
settings:
    # set the cache size for memoization. A larger number will result in more
    # memory consumption, but (to some extent) faster evaluation.
    cache size: 1000


# set the renormalization scale for different processes.
renormalization scale:

    # B decays
    bll: 4.8      # B->l+ l-, B->l nu
    bllgamma: 4.8 # B->l+ l- gamma
    bpll: 4.8     # B->P l+ l-, B->P l nu
    bvll: 4.8     # B->V l+ l-, B->V l nu
    bxll: 5     # B->X l+ l-
    bvgamma: 4.8  # B->V gamma
    bxgamma: 2.  # B->X gamma
    bxlnu: 4.6  # B->X l nu
    lambdab: 4.8 # Lambdab->Lambda l+ l-

    # K decays
    kdecays: 2.  # K->pinunu
    kpipi: 1.3  # K->pipi

    #  D decays
    dll: 2.      # D->l nu
    dpll: 2.      # D->P l nu

    #  muon decays
    mudecays: 1.0

    #  tau decays
    taudecays: 1.8
    tau g-2: 91.1876

    # electron g-2
    e g-2: 1

    # EW decays
    zdecays: 91.1876
    wdecays: 91.1876
    hdecays: 125
    ee_ww: 91.1876

    # meson mixing
    Bs mixing: 4.2  # Bs-Bsbar mixing
    B0 mixing: 4.2  # B0-B0bar mixing
    K0 mixing: 2.   # K0-K0bar mixing
    D0 mixing: 2.   # D0-D0bar mixing

    # EDMs
    nEDM: 2.  # neutron EDM

    # beta decays
    betadecay: 1.

# these are the thresholds where quark flavours are decoupled in the RG
# evolution to low energies.
RGE thresholds:
  mt: 173.21
  mb: 4.18
  mc: 1.275

# set the default implementation for auxiliary quantities
implementation:

  # CKM matrix parametrization
  CKM matrix: Tree

  # B->V form factors
  B->K* form factor: B->K* BSZ3
  B->rho form factor: B->rho BSZ3
  B->omega form factor: B->omega BSZ3
  Bs->K* form factor: Bs->K* BSZ3
  Bs->phi form factor: Bs->phi BSZ3
  B->D* form factor: B->D* CLN

  # B->P form factors
  B->K form factor: B->K BSZ3
  B->D form factor: B->D CLN
  B->pi form factor: B->pi BSZ3

  # B->gamma form factor
  B->gamma form factor: B->gamma KM
  
  # D->P form factors
  D->K form factor: D->K BSZ3
  D->pi form factor: D->pi BSZ3

  # Lambdab form factors
  Lambdab->Lambda form factor: Lambdab->Lambda SSE3

  # Kaon form factors
  K->pi form factor: K->pi dispersive + pole

  # B->Vll non-factorizable spectator scattering corrections
  B0->K*0ll spectator scattering: B0->K*0ll QCDF interpolated
  B+->K*+ll spectator scattering: B+->K*+ll QCDF interpolated
  Bs->phill spectator scattering: Bs->phill QCDF interpolated

  # B->Vll subleading hadronic effects
  B0->K*0ll subleading effects at low q2: B0->K*0ll deltaC7, 7p polynomial
  B+->K*+ll subleading effects at low q2: B+->K*+ll deltaC7, 7p polynomial
  Bs->phill subleading effects at low q2: Bs->phill deltaC7, 7p polynomial
  B0->K*0ll subleading effects at high q2: B0->K*0ll deltaC9 shift
  B+->K*+ll subleading effects at high q2: B+->K*+ll deltaC9 shift
  Bs->phill subleading effects at high q2: Bs->phill deltaC9 shift

  # B->Pll subleading hadronic effects
  B0->K0ll subleading effects at low q2: B0->K0ll deltaC9 polynomial
  B+->K+ll subleading effects at low q2: B+->K+ll deltaC9 polynomial
  B0->K0ll subleading effects at high q2: B0->K0ll deltaC9 shift
  B+->K+ll subleading effects at high q2: B+->K+ll deltaC9 shift

  # Lambdab->Lambdall subleading hadronic effects
  Lambdab->Lambdall subleading effects at low q2: Lambdab->Lambdall deltaC7 polynomial
  Lambdab->Lambdall subleading effects at high q2: Lambdab->Lambdall deltaC9 shift


==> anc/flavio-master/flavio/data/measurements.yml <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.9326678881580837e-09, 5.636811229050937e-11]
    standard_deviation: [3.4968835001899646e-10, 7.003485292860774e-11]
    correlation:
    - [1.0, -0.2696224433910463]
    - [-0.2696224433910463, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [1.70146781976304e-14,
    1.8764397077657177e-13, 1.8047302162429653e-12, 1.5223512625671307e-11, 1.1325943995819414e-10,
    7.472136208433453e-10, 4.3948167578518334e-09, 2.3164150278856984e-08, 1.0996870627913364e-07,
    4.72527448328189e-07, 1.8465528155555584e-06, 6.592684056724102e-06, 2.1599076474465342e-05,
    6.520737382180599e-05, 0.00018211667588461657, 0.00047233928804966654, 0.0011414224856435874,
    0.0025787409578322145, 0.005462777057162251, 0.010881697821049698, 0.020437189972111858,
    0.03628154751051642, 0.06102912925615424, 0.09748682873512027, 0.14823372913666513,
    0.21499274405615362, 0.2980368924415226, 0.3956822060048588, 0.5040633118752752,
    0.6172875612724689, 0.7279437501850259, 0.828195865528809, 0.9103959265245214,
    0.9686208629126823, 0.9988675337244659, 1.0, 0.9730606847849745, 0.9221428984149361,
    0.8515131803678124, 0.7675717642371109, 0.6760788281825905, 0.5825426367987291,
    0.491616666156791, 0.4067821478955098, 0.3303567988401987, 0.26358510078794056,
    0.20681781376393332, 0.15972830514275674, 0.12152989464561918, 0.09116994378325745,
    0.06748600742500928, 0.049335715889246796, 0.03564059435112219, 0.025461977958642946,
    0.018000819398197317, 0.012601467544768433, 0.008740595120870871, 0.006010381830043262,
    0.004099611769996643, 0.002775173531125425, 0.0018653473436192405, 0.0012455351525689278,
    0.0008265600397218281, 0.0005453809590836737, 0.00035793827594140376, 0.0002337575712373076,
    0.00015196064273819066, 9.836790262046396e-05, 6.34273120406156e-05, 4.075059977421792e-05,
    2.6094917353844754e-05, 1.6659332300998493e-05, 1.0606219326386203e-05, 6.735489976288816e-06,
    4.2676381936080786e-06, 2.6986740450669455e-06, 1.7031177772236517e-06, 1.073152478033633e-06,
    6.752249110619079e-07, 4.2431488671553575e-07, 2.6634856266831754e-07, 1.6703374150464367e-07,
    1.0466825130125151e-07, 6.555476085547151e-08, 4.103296782743062e-08, 2.5674950733105948e-08,
    1.6061351159385035e-08, 1.0046314360518418e-08, 6.283868769789545e-09, 3.930968514807884e-09,
    2.4595682759129653e-09, 1.5393893886881072e-09, 9.638648772214433e-10, 6.037988519694699e-10,
    3.784527067496923e-10, 2.3736549256112685e-10, 1.4898134785503604e-10, 9.35822862332258e-11,
    5.88334820773259e-11, 3.7022325254176346e-11, 2.3319761074910682e-11]


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.55, 0.56, 0.57, 0.58, 0.59, 0.60, 0.61, 0.62, 0.63, 0.64, 0.65,
            0.66, 0.67, 0.68, 0.69, 0.70, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76,
            0.77, 0.78, 0.79, 0.80, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87,
            0.88, 0.89, 0.90, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98,
            0.99, 1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09,
            1.10, 1.11, 1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.20,
            1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.30, 1.31,
            1.32, 1.33, 1.34]
        y: [4.592421315031857e-16, 5.5901132147031404e-15, 6.201235118106134e-14,
            6.269234381061624e-13, 5.776031194753914e-12, 4.8497937345273923e-11,
            3.711040728754738e-10, 2.587896409426379e-09, 1.6446624232074105e-08,
            9.52544703155788e-08, 5.027738455371626e-07, 2.4184588548552257e-06,
            1.060189365121729e-05, 4.235521575635483e-05, 0.00015213723276270705,
            0.0005200632130020648, 0.0015902330246963905, 0.004371917153469848,
            0.01086107678305914, 0.024489803457558135, 0.05033789154098812,
            0.09475965630954294, 0.16397443123427355, 0.2619279584567761,
            0.3876920976234611, 0.5336684480468482, 0.6854259094110889,
            0.823994549860856, 0.9307636463150687, 0.9901678980217221,
            0.9952648985940815, 0.9477649434255926, 0.8570920873304726,
            0.7383199301574547, 0.6070213106565104, 0.47742011014068764,
            0.3600359539618476, 0.2609079176138376, 0.1820121701933321,
            0.12247728813141628, 0.07964626887468408, 0.050137624754420206,
            0.030607208330096516, 0.018147790922818322, 0.010466007314797602,
            0.005881335569701639, 0.0032238590291532167, 0.001726142243958348,
            0.0009040545118164802, 0.0004637049115263803, 0.0002332185909178623,
            0.00011522368519328803, 5.590043168179593e-05, 2.6679534838415404e-05,
            1.2538726775068061e-05, 5.807950509307312e-06, 2.6541619902900418e-06,
            1.1976527268833891e-06, 5.18379280687064e-07, 2.2337617082868514e-07,
            9.458775788193641e-08, 3.935880482958741e-08, 1.6093768697699276e-08,
            6.466696672870018e-09, 2.5533838518528983e-09, 9.907375113060935e-10,
            3.777547966522418e-10, 1.4153708622088788e-10, 5.211219852702014e-11,
            1.8854604317496227e-11, 6.703541953975463e-12, 2.3420713567208993e-12,
            8.040902492872131e-13, 2.7128035849681796e-13, 8.993749510495809e-14,
            2.930030266827948e-14, 9.380204518810159e-15, 2.9509468703762604e-15,
            9.122615178816618e-16, 2.771316976677127e-16]



LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/flavio-master/flavio/data/parameters_correlated.yml <==
# This file contains parameter values and uncertainties for parameters
# that have correlated uncertainties

# Quark masses from arXiv:1802.04248
# The correlation is assumed to be the same as the one for the quark masses
# at a common scale of 3 GeV, that is extracted from table IV.
-
  values:
    - m_c: 1.273(10)
    - m_b: 4.195(14)
    - m_s: 0.09247(69)
    - m_d: 0.004675(56)
    - m_u: 0.002130(41)
  correlation:
    [[1., 0.957, 0.933, 0.613, 0.136],
    [0.957, 1., 0.943, 0.625, 0.181],
    [0.933, 0.943, 1., 0.703, 0.292],
    [0.613, 0.625, 0.703, 1., -0.16],
    [0.136, 0.181, 0.292, -0.16, 1.]]


# Decay constants of charged and neutral mesons are highly correlated; in
# fact they are equal up to isospin breaking effects.
# for now, just assume 99% correlation

# In order not to depend on the experimental value of f_pi, f_pi is taken
# from the FLAG lattice average and f_K and its correlation with f_pi
# from the FLAG lattice average of the ratio f_K/f_pi.
# This way, lattice determinations of f_K that use the measurement of f_pi
# to set the scale are not used.
#
# The f_K uncertainty and correlation are calculated by assuming f_pi and
# f_K/f_pi are totally uncorrelated - see discussion at
# https://github.com/flav-io/flavio/issues/171 and/or the code at
# https://gist.github.com/DavidMStraub/813bd0c4296837936a188a29c8d8b981
-
  values:
    - f_K+: 0.1554(10)  # reproduce f_K/f_pi=1.1932(19) from FLAG 2019 Nf=2+1+1
    - f_K0: 0.1554(10)
    - f_pi+: 0.1302(8)  # FLAG 2019 Nf=2+1
    - f_pi0: 0.1302(8)
  correlation:
    [[1, 0.99, 0.968, 0.968],
     [0.99, 1, 0.968, 0.968],
     [0.968, 0.968, 1, 0.99],
     [0.968, 0.968, 0.99, 1]]
-
  values:
    - f_perp_K*+: 0.145(6)  # 1503.05534v2 table 1, but at 2 GeV
    - f_perp_K*0: 0.145(6)
  correlation: 0.99
-
  values:
    - f_perp_rho+: 0.146(7)  # 1503.05534v2 table 1, but at 2 GeV
    - f_perp_rho0: 0.146(7)
  correlation: 0.99
-
  values:
    - f_B+: 0.1880(16)  # FLAG 2019 Nf=2+1+1, +-1 MeV to account for strong isospin breaking
    - f_B0: 0.1920(16)  # FLAG 2019 Nf=2+1+1, +-1 MeV to account for strong isospin breaking
    - f_Bs: 0.2303(13)  # FLAG 2019 Nf=2+1+1
  correlation: [[1, 0.65, 0.55], [1, 0.55], [1]] # B+/B0 correlation is 65% (to get 1.3 MeV FLAG error on average f), B0/Bs is 55% (to get 0.005 FLAG error on ratio)
-
  values:
    - f_D+: 0.2120(7)
    - f_D0: 0.2120(7)  # FLAG 2019 Nf=2+1+1
    - f_Ds: 0.2499(5)  # FLAG 2019 Nf=2+1+1
  correlation: [[1, 0.99, 0.86], [1, 0.86], [1]] # D+/D0 correlation is 99%, D0/Ds is 86% to reproduce 0.0016 error on ratio (FLAG)
-
  values:
    - f_K*+: 0.204(7)
    - f_K*0: 0.204(7)  # 1503.05534v2 table 1
  correlation: 0.99
-
  values:
    - a2_para_K*+: 0.16(9)
    - a2_para_K*0: 0.16(9)
  correlation: 0.99
-
  values:
    - a2_perp_K*+: 0.10(8)
    - a2_perp_K*0: 0.10(8)
  correlation: 0.99
-
  values:
    - a1_para_K*+: 0.06(4)
    - a1_para_K*0: 0.06(4)
  correlation: 0.99
-
  values:
    - a1_perp_K*+: 0.04(3)
    - a1_perp_K*0: 0.04(3)
  correlation: 0.99
-
  values:
    - a2_para_rho+: 0.17(7)
    - a2_para_rho0: 0.17(7)
  correlation: 0.99
-
  values:
    - a2_perp_rho+: 0.14(6)
    - a2_perp_rho0: 0.14(6)
  correlation: 0.99

# Subleading hadronic effects in B->Vll
-
  values:
    - B0->K*0 deltaC7 a_0 Re: 0 ± 0.12
    - B+->K*+ deltaC7 a_0 Re: 0 ± 0.12
    - Bs->phi deltaC7 a_0 Re: 0 ± 0.12
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 b_0 Re: 0 ± 0.05
    - B+->K*+ deltaC7 b_0 Re: 0 ± 0.05
    - Bs->phi deltaC7 b_0 Re: 0 ± 0.05
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7p a_+ Re: 0 ± 0.004
    - B+->K*+ deltaC7p a_+ Re: 0 ± 0.004
    - Bs->phi deltaC7p a_+ Re: 0 ± 0.004
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7p b_+ Re: 0 ± 0.005
    - B+->K*+ deltaC7p b_+ Re: 0 ± 0.005
    - Bs->phi deltaC7p b_+ Re: 0 ± 0.005
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 a_- Re: 0 ± 0.015 # see eq. (26) of arXiv:1503.05534v1
    - B+->K*+ deltaC7 a_- Re: 0 ± 0.015
    - Bs->phi deltaC7 a_- Re: 0 ± 0.015
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 b_- Re: 0 ± 0.01 # see eq. (26) of arXiv:1503.05534v1
    - B+->K*+ deltaC7 b_- Re: 0 ± 0.01
    - Bs->phi deltaC7 b_- Re: 0 ± 0.01
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 a_0 Im: 0 ± 0.12 # see eq. (26) of arXiv:1503.05534v1
    - B+->K*+ deltaC7 a_0 Im: 0 ± 0.12
    - Bs->phi deltaC7 a_0 Im: 0 ± 0.12
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 b_0 Im: 0 ± 0.05 # see eq. (12) of arXiv:1411.3161v4
    - B+->K*+ deltaC7 b_0 Im: 0 ± 0.05
    - Bs->phi deltaC7 b_0 Im: 0 ± 0.05
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7p a_+ Im: 0 ± 0.004
    - B+->K*+ deltaC7p a_+ Im: 0 ± 0.004
    - Bs->phi deltaC7p a_+ Im: 0 ± 0.004
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7p b_+ Im: 0 ± 0.005
    - B+->K*+ deltaC7p b_+ Im: 0 ± 0.005
    - Bs->phi deltaC7p b_+ Im: 0 ± 0.005
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 a_- Im: 0 ± 0.015 # see eq. (26) of arXiv:1503.05534v1
    - B+->K*+ deltaC7 a_- Im: 0 ± 0.015
    - Bs->phi deltaC7 a_- Im: 0 ± 0.015
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC7 b_- Im: 0 ± 0.01 # see eq. (26) of arXiv:1503.05534v1
    - B+->K*+ deltaC7 b_- Im: 0 ± 0.01
    - Bs->phi deltaC7 b_- Im: 0 ± 0.01
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_0 Re: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_0 Re: 0 ± 0.3
    - Bs->phi deltaC9 c_0 Re: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_0 Im: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_0 Im: 0 ± 0.3
    - Bs->phi deltaC9 c_0 Im: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_+ Re: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_+ Re: 0 ± 0.3
    - Bs->phi deltaC9 c_+ Re: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_+ Im: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_+ Im: 0 ± 0.3
    - Bs->phi deltaC9 c_+ Im: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_- Re: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_- Re: 0 ± 0.3
    - Bs->phi deltaC9 c_- Re: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%
-
  values:
    - B0->K*0 deltaC9 c_- Im: 0 ± 0.3 # see 1411.3161v4
    - B+->K*+ deltaC9 c_- Im: 0 ± 0.3
    - Bs->phi deltaC9 c_- Im: 0 ± 0.3
  correlation:
    [[1, 0.99, 0.9], [1, 0.9], [1]] # B+/B0 correlation is 99%, B0/Bs is 90%


# Subleading hadronic effects in B->Pll
-
  values:
    - B0->K0 deltaC9 a Re: 0 ± 0.08 # see 1411.3161v4
    - B+->K+ deltaC9 a Re: 0 ± 0.08
  correlation: 0.99
-
  values:
    - B0->K0 deltaC9 a Im: 0 ± 0.08 # see 1411.3161v4
    - B+->K+ deltaC9 a Im: 0 ± 0.08
  correlation: 0.99
-
  values:
    - B0->K0 deltaC9 b Re: 0 ± 0.03 # see 1411.3161v4
    - B+->K+ deltaC9 b Re: 0 ± 0.03
  correlation: 0.99
-
  values:
    - B0->K0 deltaC9 b Im: 0 ± 0.03 # see 1411.3161v4
    - B+->K+ deltaC9 b Im: 0 ± 0.03
  correlation: 0.99
-
  values:
    - B0->K0 deltaC9 c Re: 0 ± 0.2 # see 1411.3161v4
    - B+->K+ deltaC9 c Re: 0 ± 0.2
  correlation: 0.99
-
  values:
    - B0->K0 deltaC9 c Im: 0 ± 0.2 # see 1411.3161v4
    - B+->K+ deltaC9 c Im: 0 ± 0.2
  correlation: 0.99

# B->D* form factors, HFAG 2016
-
  values:
    - B->D* CLN rho2: 1.205 ± 0.015 ± 0.021
    - B->D* CLN R_1(1): 1.404 ± 0.032
    - B->D* CLN R_2(1): 0.854 ± 0.020
  correlation:
    [[1, 0.570, -0.810],
     [1, -0.758],
     [1]]

# B->D form factors, FLAG web update January 1 2017
-
  values:
    - B->D BCL a0_f+: 0.909(14)
    - B->D BCL a1_f+: -7.11 (65)
    - B->D BCL a2_f+: 66 (11)
    - B->D BCL a0_f0: 0.794 (12)
    - B->D BCL a1_f0: -2.45 (65)
  correlation: [[1, 0.737, 0.594, 0.976, 0.777],
                [0.737, 1, 0.940, 0.797, 0.992],
                [0.594, 0.940, 1, 0.666, 0.938],
                [0.976, 0.797, 0.666, 1, 0.818],
                [0.777, 0.992, 0.938, 0.818, 1]]

# B->pi form factors, FLAG web update January 1 2017

-
  values:
    - B->pi BCL a0_f+: 0.404(13)
    - B->pi BCL a1_f+: -0.68(13)
    - B->pi BCL a2_f+: -0.86(61)
    - B->pi BCL a0_f0: 0.490(21)
    - B->pi BCL a1_f0: -1.61(16)
  correlation:
    [[1, 0.404, 0.118, 0.327, 0.344],
    [0.404, 1, 0.741, 0.310, 0.900],
    [0.118, 0.741, 1, 0.363, 0.886],
    [0.327, 0.310, 0.363, 1, 0.233],
    [0.344, 0.900, 0.886, 0.233, 1]]


# B->K form factors, FNAL/MILC 2015, 1509.06235v1

-
  values:
    - B->K BCL a0_f+: 0.466 ± 0.014
    - B->K BCL a1_f+: -0.885 ±  0.128
    - B->K BCL a2_f+: -0.213 ± 0.548
    - B->K BCL a0_f0: 0.292 ± 0.010
    - B->K BCL a1_f0: 0.281 ± 0.125
    - B->K BCL a2_f0: 0.150 ± 0.441
    - B->K BCL a0_fT: 0.460 ± 0.019
    - B->K BCL a1_fT: -1.089 ± 0.236
    - B->K BCL a2_fT: -1.114 ± 0.971
  correlation:
    [[1.000, 0.450, 0.190, 0.857, 0.598, 0.531, 0.752, 0.229, 0.117],
    [0.000, 1.000, 0.677, 0.708, 0.958, 0.927, 0.227, 0.443, 0.287],
    [0.000, 0.000, 1.000, 0.595, 0.770, 0.819, -0.023, 0.070, 0.196],
    [0.000, 0.000, 0.000, 1.000, 0.830, 0.766, 0.582, 0.237, 0.192],
    [0.000, 0.000, 0.000, 0.000, 1.000, 0.973, 0.324, 0.372, 0.272],
    [0.000, 0.000, 0.000, 0.000, 0.000, 1.000, 0.268, 0.332, 0.269],
    [0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 1.000, 0.590, 0.515],
    [0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 1.000, 0.897],
    [0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 0.000, 1.000]]


# B_q SM bag parameters,
# for the bag parameters of the SM operator OVLL,
# the "hatted" ones need to be divided by 1.517
# (for B_q) and 1.369 (for K) to obtain the MSbar ones
# (see also flavio.physics.mesonmixing.common.bag_msbar2rgi())
-
  values:
    - bag_B0_1: 0.857(66)  # =1.30(10) for Bhat. FLAG 2018 Nf=2+1
    - bag_Bs_1: 0.890(40)  # =1.35(6) for Bhat. FLAG 2018 Nf=2+1
  correlation: [[1, 0.94], [0.94, 1]]  # to obtain 0.038 error on BBs/BBd (FLAG)


# B_q BSM bag parameters, FNAL/MILC 2015, arXiv:1602.03560v2
-
  values:
    - bag_B0_2: 0.761(68)(33)
    - bag_B0_3: 1.07(21)(5)
    - bag_B0_4: 1.148(83)(50)  # was 1.040(75)(45); multiplied by 1.104 due to differing definition
    - bag_B0_5: 1.870(180)(81)  # was 0.964(93)(42); multiplied by 1.940 due to differing definition
    - bag_Bs_2: 0.806(52)(27)
    - bag_Bs_3: 1.10(15)(4)
    - bag_Bs_4: 1.129(63)(38)  # was 1.022(57)(34); multiplied by 1.105 due to differing definition
    - bag_Bs_5: 1.834(132)(60)  # was 0.943(68)(31); multiplied by 1.944 due to differing definition
  correlation:
    [[1,    0.282, 0.494, 0.389, 0.766, 0.201, 0.283, 0.226],
    [0.282, 1,     0.225, 0.148, 0.179, 0.929, 0.115, 0.063],
    [0.494, 0.225, 1,     0.528, 0.297, 0.134, 0.705, 0.332],
    [0.389, 0.148, 0.528, 1,     0.228, 0.074, 0.318, 0.797],
    [0.766, 0.179, 0.297, 0.228, 1,     0.329, 0.581, 0.466],
    [0.201, 0.929, 0.134, 0.074, 0.329, 1,     0.278, 0.195],
    [0.283, 0.115, 0.705, 0.318, 0.581, 0.278, 1,     0.581],
    [0.226, 0.063, 0.332, 0.797, 0.466, 0.195, 0.581, 1    ]]


# Experimental data needed for the normalization of BR(B->Xsgamma)
-
  values:
    - C_BXlnu: 0.567(7)
    - BR(B->Xcenu)_exp: 0.1067(16)
  correlation: -0.10

# B->Xqll uncertainty parameters
-
  values:
    - delta_BXsee low: 0 ± 0.10
    - delta_BXsmumu low: 0 ± 0.10
  correlation: 0.95 # 95% correlation
-
  values:
    - delta_BXsee high: 0 ± 0.10
    - delta_BXsmumu high: 0 ± 0.10
    - delta_BXstautau high: 0 ± 0.10
  correlation: [[1, 0.9, 0.9], [1, 0.98], [1]] # assuming 90% corr. for e/mu, 98% for tau/mu
-
  values:
    - delta_BXdee low: 0 ± 0.10
    - delta_BXdmumu low: 0 ± 0.10
  correlation: 0.95 # 95% correlation
-
  values:
    - delta_BXdee high: 0 ± 0.10
    - delta_BXdmumu high: 0 ± 0.10
    - delta_BXdtautau high: 0 ± 0.10
  correlation: [[1, 0.9, 0.9], [1, 0.98], [1]] # assuming 90% corr. for e/mu, 98% for tau/mu


# Electromagnetic corrections in Kl3 decays
# 1005.2323 table 1 & eq. 18
-
  values:
    - K0e3 delta_EM: 0.495(110)1e-2
    - K+e3 delta_EM: 0.050(125)1e-2
    - K0mu3 delta_EM: 0.700(110)1e-2
    - K+mu3 delta_EM: 0.008(125)1e-2
  correlation:
    [[1, 0.081, 0.685, -0.147], [1, -0.147, 0.764], [1, 0.081], [1]]


# Parameters for HQET form factors
- values:
    - CLN rho2_xi: 1.073 ± 0.204
    - CLN c_xi: 0.951 ± 0.246
    - CLN xi3: -3.769 ± 1.084
    - chi_2(1): -0.060 ± 0.020
    - chi_2p(1): -0.000 ± 0.020
    - chi_2pp(1): -0.095 ± 0.219
    - chi_3p(1): 0.040 ± 0.020
    - chi_3pp(1): -0.098 ± 0.061
    - eta(1): 0.612 ± 0.175
    - etap(1): -0.005 ± 0.185
    - etapp(1): -0.298 ± 0.561
    - CLN l_1(1): 0.125 ± 0.230
    - CLN lp_1(1): -8.042 ± 6.574
    - CLN l_2(1): -1.913 ± 0.362
    - CLN lp_2(1): -3.641 ± 5.469
    - CLN l_3(1): -3.357 ± 6.950
    - CLN lp_3(1): 4.911 ± 6.901
    - CLN l_4(1): -2.076 ± 1.403
    - CLN lp_4(1): 0.164 ± 1.817
    - CLN l_5(1): 3.393 ± 2.667
    - CLN lp_5(1): 0.048 ± 3.014
    - CLN l_6(1): 2.157 ± 3.758
    - CLN lp_6(1): 0.651 ± 4.247
  correlation:
    [[1.000, 0.951, -0.864, -0.014, 0.000, 0.582, 0.029, 0.014, 0.028, 0.021, -0.115, -0.008, 0.957, 0.026, 0.768, 0.036, -0.288, -0.025, -0.258, -0.209, 0.047, -0.081, -0.139],
    [0.951, 1.000, -0.961, -0.013, 0.005, 0.567, 0.031, -0.144, 0.010, -0.005, -0.014, -0.012, 0.909, 0.034, 0.645, 0.108, -0.354, -0.010, -0.228, -0.311, 0.198, -0.082, -0.075],
    [-0.864, -0.961, 1.000, 0.012, -0.008, -0.406, -0.026, 0.194, -0.002, 0.016, -0.036, 0.007, -0.829, -0.022, -0.627, -0.147, 0.332, 0.005, 0.201, 0.329, -0.201, 0.065, 0.065],
    [-0.014, -0.013, 0.012, 1.000, 0.021, -0.017, -0.004, 0.052, 0.013, -0.007, -0.001, -0.005, 0.076, 0.008, 0.014, -0.050, -0.008, -0.018, 0.006, 0.006, -0.010, 0.022, -0.017],
    [0.000, 0.005, -0.008, 0.021, 1.000, -0.097, 0.000, 0.180, -0.010, -0.010, 0.011, 0.011, 0.002, 0.006, 0.013, 0.008, -0.050, 0.012, 0.003, 0.012, -0.028, 0.009, -0.005],
    [0.582, 0.567, -0.406, -0.017, -0.097, 1.000, 0.022, 0.174, 0.056, 0.053, -0.252, -0.002, 0.556, 0.048, 0.230, -0.139, -0.221, -0.051, -0.160, -0.054, 0.130, -0.144, 0.004],
    [0.029, 0.031, -0.026, -0.004, 0.000, 0.022, 1.000, -0.180, 0.005, -0.010, 0.001, -0.004, -0.232, 0.005, 0.030, -0.002, -0.006, -0.006, 0.002, -0.016, 0.034, -0.012, 0.015],
    [0.014, -0.144, 0.194, 0.052, 0.180, 0.174, -0.180, 1.000, -0.010, 0.028, -0.110, -0.031, 0.061, -0.020, 0.266, -0.264, 0.182, 0.027, 0.095, 0.393, -0.530, 0.009, -0.185],
    [0.028, 0.010, -0.002, 0.013, -0.010, 0.056, 0.005, -0.010, 1.000, -0.218, -0.224, 0.010, 0.028, 0.009, -0.000, 0.101, 0.005, -0.973, 0.182, -0.061, -0.051, 0.376, -0.168],
    [0.021, -0.005, 0.016, -0.007, -0.010, 0.053, -0.010, 0.028, -0.218, 1.000, -0.396, 0.004, 0.022, 0.009, 0.032, -0.050, 0.143, 0.212, -0.800, 0.002, -0.078, -0.075, 0.245],
    [-0.115, -0.014, -0.036, -0.001, 0.011, -0.252, 0.001, -0.110, -0.224, -0.396, 1.000, -0.042, -0.115, -0.000, -0.185, 0.328, -0.306, 0.210, 0.294, -0.151, 0.233, 0.143, 0.007],
    [-0.008, -0.012, 0.007, -0.005, 0.011, -0.002, -0.004, -0.031, 0.010, 0.004, -0.042, 1.000, -0.004, -0.001, 0.022, -0.004, -0.000, 0.064, -0.105, -0.027, -0.013, -0.012, -0.011],
    [0.957, 0.909, -0.829, 0.076, 0.002, 0.556, -0.232, 0.061, 0.028, 0.022, -0.115, -0.004, 1.000, 0.024, 0.740, 0.031, -0.277, -0.031, -0.250, -0.205, 0.036, -0.077, -0.139],
    [0.026, 0.034, -0.022, 0.008, 0.006, 0.048, 0.005, -0.020, 0.009, 0.009, -0.000, -0.001, 0.024, 1.000, -0.048, -0.000, -0.011, -0.007, -0.015, -0.027, 0.018, -0.023, 0.026],
    [0.768, 0.645, -0.627, 0.014, 0.013, 0.230, 0.030, 0.266, -0.000, 0.032, -0.185, 0.022, 0.740, -0.048, 1.000, -0.127, -0.092, -0.004, -0.214, 0.053, -0.171, -0.081, -0.257],
    [0.036, 0.108, -0.147, -0.050, 0.008, -0.139, -0.002, -0.264, 0.101, -0.050, 0.328, -0.004, 0.031, -0.000, -0.127, 1.000, -0.796, -0.101, 0.001, -0.419, 0.091, 0.756, -0.448],
    [-0.288, -0.354, 0.332, -0.008, -0.050, -0.221, -0.006, 0.182, 0.005, 0.143, -0.306, -0.000, -0.277, -0.011, -0.092, -0.796, 1.000, -0.004, -0.024, 0.268, -0.193, -0.617, 0.630],
    [-0.025, -0.010, 0.005, -0.018, 0.012, -0.051, -0.006, 0.027, -0.973, 0.212, 0.210, 0.064, -0.031, -0.007, -0.004, -0.101, -0.004, 1.000, -0.141, 0.071, 0.045, -0.363, 0.158],
    [-0.258, -0.228, 0.201, 0.006, 0.003, -0.160, 0.002, 0.095, 0.182, -0.800, 0.294, -0.105, -0.250, -0.015, -0.214, 0.001, -0.024, -0.141, 1.000, 0.087, 0.040, 0.078, -0.173],
    [-0.209, -0.311, 0.329, 0.006, 0.012, -0.054, -0.016, 0.393, -0.061, 0.002, -0.151, -0.027, -0.205, -0.027, 0.053, -0.419, 0.268, 0.071, 0.087, 1.000, -0.597, 0.101, -0.271],
    [0.047, 0.198, -0.201, -0.010, -0.028, 0.130, 0.034, -0.530, -0.051, -0.078, 0.233, -0.013, 0.036, 0.018, -0.171, 0.091, -0.193, 0.045, 0.040, -0.597, 1.000, -0.256, 0.417],
    [-0.081, -0.082, 0.065, 0.022, 0.009, -0.144, -0.012, 0.009, 0.376, -0.075, 0.143, -0.012, -0.077, -0.023, -0.081, 0.756, -0.617, -0.363, 0.078, 0.101, -0.256, 1.000, -0.740],
    [-0.139, -0.075, 0.065, -0.017, -0.005, 0.004, 0.015, -0.185, -0.168, 0.245, 0.007, -0.011, -0.139, 0.026, -0.257, -0.448, 0.630, 0.158, -0.173, -0.271, 0.417, -0.740, 1.000]]



# Parameters for D->pi form factors
# arXiv:1706.03017
- values:
    - D->pi BSZ a0_f+: 0.612 ± 0.0355
    - D->pi BSZ a1_f+: -0.9331 ± 0.4422
    - D->pi BSZ a1_f0: 0.2498 ± 0.3909
    - D->pi BSZ a2_f+: -3.3364 ± 1.1118
    - D->pi BSZ a2_f0: -0.2269 ± 0.9188
  correlation:
    [[1.0, 0.82, 0.928, 0.683, 0.827], [0.82, 1.0, 0.761, 0.964, 0.678], [0.928, 0.761, 1.0, 0.634, 0.964], [0.683, 0.964, 0.634, 1.0, 0.565], [0.827, 0.678, 0.964, 0.565, 1.0]]

# arXiv:1803.04807
- values:
    - D->pi BSZ a0_fT: 0.5315 ± 0.0728
    - D->pi BSZ a1_fT: 0.0743 ± 0.4153
    - D->pi BSZ a2_fT: -0.9102 ± 0.5247
  correlation:
    [[1.0, 0.864, 0.755], [0.864, 1.0, 0.971], [0.755, 0.971, 1.0]]

# Parameters for D->K form factors
# arXiv:1706.03017
- values:
    - D->K BSZ a0_f+: 0.765 ± 0.0308
    - D->K BSZ a1_f+: -0.0646 ± 0.3494
    - D->K BSZ a1_f0: 1.0534 ± 0.3909
    - D->K BSZ a2_f+: -0.0131 ± 0.1694
    - D->K BSZ a2_f0: -1.9224 ± 1.1409
  correlation:
    [[1.0, 0.552, 0.898, 0.545, 0.856], [0.552, 1.0, 0.759, 0.99, 0.782], [0.898, 0.759, 1.0, 0.751, 0.996], [0.545, 0.99, 0.751, 1.0, 0.774], [0.856, 0.782, 0.996, 0.774, 1.0]]

# arXiv:1803.04807
- values:
    - D->K BSZ a0_fT: 0.6872 ± 0.0542
    - D->K BSZ a1_fT: -0.7426 ± 0.6248
    - D->K BSZ a2_fT: -8.2437 ± 3.1431
  correlation:
    [[1.0, 0.673, 0.23], [0.673, 1.0, 0.764], [0.23, 0.764, 1.0]]


==> anc/flavio-master/flavio/data/parameters_metadata.yml <==
# Coupling constants

GF:
  tex: $G_F$
  description: Fermi constant
alpha_e:
  tex: $\alpha_e(m_Z)$
  description: electromagnetic fine structure constant in the $\overline{\text{MS}}$ scheme at the scale $m_Z$
alpha_s:
  tex: $\alpha_s(m_Z)$
  description: strong coupling constant in the $\overline{\text{MS}}$ scheme at the scale $m_Z$
s2w:
  tex: $\sin^2 \hat\theta_w(m_Z)$
  description: sine squared of the weak mixing angle in the $\overline{\text{MS}}$ scheme at the scale $m_Z$


# CKM parameters

Vus:
  tex: $V_{us}$
  description: CKM element $V_{us}$
Vub:
  tex: $\vert V_{ub}\vert$
  description: Absolute value of the CKM element $V_{ub}$
Vcb:
  tex: $V_{cb}$
  description: CKM element $V_{cb}$
delta:
  tex: $\delta$
  description: CKM phase $\delta$ in radians


# Quark masses

m_u:
  tex: $m_{u}(2\,\text{GeV})$
  description: $u$ quark mass in the $\overline{\text{MS}}$ scheme at 2 GeV
m_d:
  tex: $m_{d}(2\,\text{GeV})$
  description: $d$ quark mass in the $\overline{\text{MS}}$ scheme at 2 GeV
m_s:
  tex: $m_{s}(2\,\text{GeV})$
  description: $s$ quark mass in the $\overline{\text{MS}}$ scheme at 2 GeV
m_c:
  tex: $m_{c}(m_{c})$
  description: $c$ quark mass in the $\overline{\text{MS}}$ scheme at the scale $m_c$
m_b:
  tex: $m_{b}(m_{b})$
  description: $b$ quark mass in the $\overline{\text{MS}}$ scheme at the scale $m_b$


# Meson decay constants

f_K+:
  tex: $f_{K^\pm}$
  description: Charged kaon decay constant
f_K0:
  tex: $f_{K^0}$
  description: Neutral kaon decay constant
f_pi+:
  tex: $f_{\pi^\pm}$
  description: Charged pion decay constant
f_pi0:
  tex: $f_{\pi^0}$
  description: Neutral pion decay constant
f_Bs:
  tex: $f_{B_s}$
  description: $B_s$ decay constant
f_B0:
  tex: $f_{B^0}$
  description: $B^0$ decay constant
f_B+:
  tex: $f_{B^\pm}$
  description: $B^\pm$ decay constant
f_Bc:
  tex: $f_{B_c}$
  description: $B_c$ decay constant
f_D0:
  tex: $f_{D^0}$
  description: $D^0$ decay constant
f_D+:
  tex: $f_{D^\pm}$
  description: $D^\pm$ decay constant
f_Ds:
  tex: $f_{D_s}$
  description: $D_s$ decay constant
f_rho0:
  tex: $f_{\rho^0}$
  description: $\rho^0$ decay constant
f_omega:
  tex: $f_{\omega}$
  description: $\omega$ decay constant
f_K*0:
  tex: $f_{K^{*0}}$
  description: $K^{*0}$ decay constant
f_K*+:
  tex: $f_{K^{*\pm}}$
  description: $K^{*\pm}$ decay constant
f_phi:
  tex: $f_{\phi}$
  description: $\phi$ decay constant

# Parmaters needed for meson light-cone distribution amplitudes

f_perp_K*0:
  tex: $f^\perp_{K^{*0}}$
  description: Transverse $K^{*0}$ decay constant at 2 GeV in the 3-flavour scheme
f_perp_K*+:
  tex: $f^\perp_{K^{\pm}}$
  description: Transverse $K^{*\pm}$ decay constant at 2 GeV in the 3-flavour scheme
f_perp_rho0:
  tex: $f^\perp_{\rho^{0}}$
  description: Transverse $\rho^{0}$ decay constant at 2 GeV in the 3-flavour scheme
f_perp_rho+:
  tex: $f^\perp_{\rho^{\pm}}$
  description: Transverse $\rho^{\pm}$ decay constant at 2 GeV in the 3-flavour scheme
f_perp_omega:
  tex: $f^\perp_\omega$
  description: Transverse $\omega$ decay constant at 2 GeV in the 3-flavour scheme
f_perp_phi:
  tex: $f^\perp_\phi$
  description: Transverse $\phi$ decay constant at 2 GeV in the 3-flavour scheme
a2_para_K*0:
  tex: $a_2^{K^{*0}_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $K^{*0}$ LCDA at 1 GeV
a2_perp_K*0:
  tex: $a_2^{K^{*0}_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $K^{*0}$ LCDA at 1 GeV
a1_para_K*0:
  tex: $a_1^{K^{*0}_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $K^{*0}$ LCDA at 1 GeV
a1_perp_K*0:
  tex: $a_1^{K^{*0}_\perp}$
  description: First Gegenbauer moment of the transversely polarized $K^{*0}$ LCDA at 1 GeV
a2_para_K*+:
  tex: $a_2^{K^{*+}_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $K^{*+}$ LCDA at 1 GeV
a2_perp_K*+:
  tex: $a_2^{K^{*+}_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $K^{*+}$ LCDA at 1 GeV
a1_para_K*+:
  tex: $a_1^{K^{*+}_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $K^{*+}$ LCDA at 1 GeV
a1_perp_K*+:
  tex: $a_1^{K^{*+}_\perp}$
  description: First Gegenbauer moment of the transversely polarized $K^{*+}$ LCDA at 1 GeV
a2_para_rho+:
  tex: $a_2^{\rho^{+}_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $\rho^{+}$ LCDA at 1 GeV
a2_perp_rho+:
  tex: $a_2^{\rho^{+}_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $\rho^{+}$ LCDA at 1 GeV
a1_para_rho+:
  tex: $a_1^{\rho^{+}_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $\rho^{+}$ LCDA at 1 GeV
a1_perp_rho+:
  tex: $a_1^{\rho^{+}_\perp}$
  description: First Gegenbauer moment of the transversely polarized $\rho^{+}$ LCDA at 1 GeV
a2_para_rho0:
  tex: $a_2^{\rho^{0}_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $\rho^{0}$ LCDA at 1 GeV
a2_perp_rho0:
  tex: $a_2^{\rho^{0}_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $\rho^{0}$ LCDA at 1 GeV
a1_para_rho0:
  tex: $a_1^{\rho^{0}_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $\rho^{0}$ LCDA at 1 GeV
a1_perp_rho0:
  tex: $a_1^{\rho^{0}_\perp}$
  description: First Gegenbauer moment of the transversely polarized $\rho^{0}$ LCDA at 1 GeV
a2_para_omega:
  tex: $a_2^{\omega_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $\omega$ LCDA at 1 GeV
a2_perp_omega:
  tex: $a_2^{\omega_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $\omega$ LCDA at 1 GeV
a1_para_omega:
  tex: $a_1^{\omega_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $\omega$ LCDA at 1 GeV
a1_perp_omega:
  tex: $a_1^{\omega_\perp}$
  description: First Gegenbauer moment of the transversely polarized $\omega$ LCDA at 1 GeV
a2_para_phi:
  tex: $a_2^{\phi_\parallel}$
  description: Second Gegenbauer moment of the parallely polarized $\phi$ LCDA at 1 GeV
a2_perp_phi:
  tex: $a_2^{\phi_\perp}$
  description: Second Gegenbauer moment of the transversely polarized $\phi$ LCDA at 1 GeV
a1_para_phi:
  tex: $a_1^{\phi_\parallel}$
  description: First Gegenbauer moment of the parallely polarized $\phi$ LCDA at 1 GeV
a1_perp_phi:
  tex: $a_1^{\phi_\perp}$
  description: First Gegenbauer moment of the transversely polarized $\phi$ LCDA at 1 GeV

# Parameters for subleading hadronic effects in B->Vll
B0->K*0 deltaC7 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC9 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC9 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7p a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7p b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 a_- Re:
  tex: $\text{Re}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_- Re:
  tex: $\text{Re}\,b^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC9 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC9 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7p a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7p b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_- Re:
  tex: $\text{Re}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_- Re:
  tex: $\text{Re}\,b^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC9 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC9 a_0 Re:
  tex: $\text{Re}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_0 Re:
  tex: $\text{Re}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7p a_+ Re:
  tex: $\text{Re}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7p b_+ Re:
  tex: $\text{Re}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_- Re:
  tex: $\text{Re}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_- Re:
  tex: $\text{Re}\,b^{\Delta_7}_-$
  description:
B0->K*0 deltaC7 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC9 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC9 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7p a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7p b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 a_- Im:
  tex: $\text{Im}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC7 b_- Im:
  tex: $\text{Im}\,b^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC9 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC9 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7p a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7p b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 a_- Im:
  tex: $\text{Im}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
B+->K*+ deltaC7 b_- Im:
  tex: $\text{Im}\,b^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_7}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC9 a_0 Im:
  tex: $\text{Im}\,a^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC9 b_0 Im:
  tex: $\text{Im}\,b^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7p a_+ Im:
  tex: $\text{Im}\,a^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7p b_+ Im:
  tex: $\text{Im}\,b^{\Delta_7^\prime}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 a_- Im:
  tex: $\text{Im}\,a^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
Bs->phi deltaC7 b_- Im:
  tex: $\text{Im}\,b^{\Delta_7}_-$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at low $q^2$
B0->K*0 deltaC9 c_0 Re:
  tex: $\text{Re}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B0->K*0 deltaC9 c_+ Re:
  tex: $\text{Re}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B0->K*0 deltaC9 c_- Re:
  tex: $\text{Re}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_0 Re:
  tex: $\text{Re}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_+ Re:
  tex: $\text{Re}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_- Re:
  tex: $\text{Re}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_0 Re:
  tex: $\text{Re}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_+ Re:
  tex: $\text{Re}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_- Re:
  tex: $\text{Re}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$
B0->K*0 deltaC9 c_0 Im:
  tex: $\text{Im}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B0->K*0 deltaC9 c_+ Im:
  tex: $\text{Im}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B0->K*0 deltaC9 c_- Im:
  tex: $\text{Im}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B^0\to K^{*0}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_0 Im:
  tex: $\text{Im}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_+ Im:
  tex: $\text{Im}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
B+->K*+ deltaC9 c_- Im:
  tex: $\text{Im}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B^+\to K^{*+}\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_0 Im:
  tex: $\text{Im}\,c^{\Delta_9}_0$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_+ Im:
  tex: $\text{Im}\,c^{\Delta_9}_+$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$
Bs->phi deltaC9 c_- Im:
  tex: $\text{Im}\,c^{\Delta_9}_-$
  description: Parameter for subleading hadronic effects in $B_s\to \phi\ell^+\ell^-$ at high $q^2$


# Parameters for subleading hadronic effects in B->Pll
B0->K0 deltaC9 a Re:
  tex: $\text{Re}\,a^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at low $q^2$
B0->K0 deltaC9 b Re:
  tex: $\text{Re}\,b^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at low $q^2$
B0->K0 deltaC9 c Re:
  tex: $\text{Re}\,c^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at high $q^2$
B0->K0 deltaC9 a Im:
  tex: $\text{Im}\,a^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at low $q^2$
B0->K0 deltaC9 b Im:
  tex: $\text{Im}\,b^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at low $q^2$
B0->K0 deltaC9 c Im:
  tex: $\text{Im}\,c^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^0\to K^0\ell^+\ell^-$ at high $q^2$
B+->K+ deltaC9 a Re:
  tex: $\text{Re}\,a^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at low $q^2$
B+->K+ deltaC9 b Re:
  tex: $\text{Re}\,b^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at low $q^2$
B+->K+ deltaC9 c Re:
  tex: $\text{Re}\,c^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at high $q^2$
B+->K+ deltaC9 a Im:
  tex: $\text{Im}\,a^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at low $q^2$
B+->K+ deltaC9 b Im:
  tex: $\text{Im}\,b^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at low $q^2$
B+->K+ deltaC9 c Im:
  tex: $\text{Im}\,c^{\Delta_9}$
  description: Parameter for subleading hadronic effects in $B^+\to K^+\ell^+\ell^-$ at low $q^2$


# Parameters for subleading hadronic effects in Lambdab->Lambdall
Lambdab->Lambda deltaC7 a_perp0 Re:
  tex: $\text{Re}\,a^{\Delta_7}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_para0 Re:
  tex: $\text{Re}\,a^{\Delta_7}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_perp1 Re:
  tex: $\text{Re}\,a^{\Delta_7}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_para1 Re:
  tex: $\text{Re}\,a^{\Delta_7}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_perp0 Im:
  tex: $\text{Im}\,a^{\Delta_7}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_para0 Im:
  tex: $\text{Im}\,a^{\Delta_7}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_perp1 Im:
  tex: $\text{Im}\,a^{\Delta_7}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 a_para1 Im:
  tex: $\text{Im}\,a^{\Delta_7}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_perp0 Re:
  tex: $\text{Re}\,b^{\Delta_7}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_para0 Re:
  tex: $\text{Re}\,b^{\Delta_7}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_perp1 Re:
  tex: $\text{Re}\,b^{\Delta_7}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_para1 Re:
  tex: $\text{Re}\,b^{\Delta_7}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_perp0 Im:
  tex: $\text{Im}\,b^{\Delta_7}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_para0 Im:
  tex: $\text{Im}\,b^{\Delta_7}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_perp1 Im:
  tex: $\text{Im}\,b^{\Delta_7}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC7 b_para1 Im:
  tex: $\text{Im}\,b^{\Delta_7}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_perp0 Re:
  tex: $\text{Re}\,c^{\Delta_9}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_para0 Re:
  tex: $\text{Re}\,c^{\Delta_9}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_perp1 Re:
  tex: $\text{Re}\,c^{\Delta_9}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_para1 Re:
  tex: $\text{Re}\,c^{\Delta_9}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_perp0 Im:
  tex: $\text{Im}\,c^{\Delta_9}_{\perp_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_para0 Im:
  tex: $\text{Im}\,c^{\Delta_9}_{\parallel_0}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_perp1 Im:
  tex: $\text{Im}\,c^{\Delta_9}_{\perp_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$
Lambdab->Lambda deltaC9 c_para1 Im:
  tex: $\text{Im}\,c^{\Delta_9}_{\parallel_1}$
  description: Parameter for subleading hadronic effects in $\Lambda_b\to\Lambda\ell^+\ell^-$ at low $q^2$


# Meson bag parameters

# SM operator
# for the bag parameters of the SM operator OVLL,
# the "hatted" ones need to be divided by 1.517
# (for B_q) and 1.369 (for K) to obtain the MSbar ones
# (see also flavio.physics.mesonmixing.common.bag_msbar2rgi())
bag_B0_1:
  tex: $B_1^{(d)}$
  description: $B^0$ bag parameter of $O_1$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_Bs_1:
  tex: $B_1^{(s)}$
  description: $B_s$ bag parameter of $O_1$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_K0_1:
  tex: $B_1^{(K)}$
  description: $K^0$ bag parameter of $O_1$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_D0_1:
  tex: $B_1^{(D)}$
  description: $D^0$ bag parameter of $O_1$ in the $\overline{\text{MS}}$ scheme at 2 GeV

# BSM operators
bag_B0_2:
  tex: $B_2^{(d)}$
  description: $B^0$ bag parameter of $O_2$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_B0_3:
  tex: $B_3^{(d)}$
  description: $B^0$ bag parameter of $O_3$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_B0_4:
  tex: $B_4^{(d)}$
  description: $B^0$ bag parameter of $O_4$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_B0_5:
  tex: $B_5^{(d)}$
  description: $B^0$ bag parameter of $O_5$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_Bs_2:
  tex: $B_2^{(s)}$
  description: $B_s$ bag parameter of $O_2$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_Bs_3:
  tex: $B_3^{(s)}$
  description: $B_s$ bag parameter of $O_3$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_Bs_4:
  tex: $B_4^{(s)}$
  description: $B_s$ bag parameter of $O_4$ in the $\overline{\text{MS}}$ scheme at $m_b$
bag_Bs_5:
  tex: $B_5^{(s)}$
  description: $B_s$ bag parameter of $O_5$ in the $\overline{\text{MS}}$ scheme at $m_b$

bag_K0_2:
  tex: $B_2^{(K)}$
  description: $K^0$ bag parameter of $O_2$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_K0_3:
  tex: $B_3^{(K)}$
  description: $K^0$ bag parameter of $O_3$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_K0_4:
  tex: $B_4^{(K)}$
  description: $K^0$ bag parameter of $O_4$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_K0_5:
  tex: $B_5^{(K)}$
  description: $K^0$ bag parameter of $O_5$ in the $\overline{\text{MS}}$ scheme at 2 GeV

bag_D0_2:
  tex: $B_2^{(D)}$
  description: $D^0$ bag parameter of $O_2$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_D0_3:
  tex: $B_3^{(D)}$
  description: $D^0$ bag parameter of $O_3$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_D0_4:
  tex: $B_4^{(D)}$
  description: $D^0$ bag parameter of $O_4$ in the $\overline{\text{MS}}$ scheme at 2 GeV
bag_D0_5:
  tex: $B_5^{(D)}$
  description: $D^0$ bag parameter of $O_5$ in the $\overline{\text{MS}}$ scheme at 2 GeV



# DeltaF=2 QCD correction factors

eta_tt_B0:
  tex: $\eta_B$
  description: SM QCD correction factor for $B^0$ mixing
eta_tt_Bs:
  tex: $\eta_B$
  description: SM QCD correction factor for $B_s$ mixing
eta_tt_K0:
  tex: $\eta_{tt}$
  description: SM QCD correction factor for the top contribution to $K^0$ mixing
eta_cc_K0:
  tex: $\eta_{cc}$
  description: SM QCD correction factor for the charm contribution to $K^0$ mixing
eta_ct_K0:
  tex: $\eta_{ct}$
  description: SM QCD correction factor for the top-charm contribution to $K^0$ mixing


# Parameters needed for epsilon_K

kappa_epsilon:
  tex: $\kappa_\epsilon$
  description: Correction factor for $\epsilon_K$
DeltaM_K0:
  tex: $\Delta M_K$
  description: Mass difference in the $K^0$ system

# Parameters needed for K decays

kappa_plus_tilde:
  tex: $\tilde{\kappa}_+$
  description: Parameter $\kappa_+$ containing the hadronic form factor information needed for the $K^+\to\pi^+\nu\bar\nu$ branching ratio, determined assuming $V_{us}\equiv0.225$
kappa_L_tilde:
  tex: $\tilde{\kappa}_L$
  description: Parameter $\kappa_L$ containing the hadronic form factor information needed for the $K_L\to\pi^0\nu\bar\nu$ branching ratio, determined assuming $V_{us}\equiv0.225$
deltaPcu:
  tex: $\delta P_{c,u}$
  description: Contributions to the $K^+\to\pi^+\nu\bar\nu$ amplitude not described by the dimension-6 effective Hamiltonian.

# Coefficients parametrizing SM contributions to Gamma_12

# cf. 1511.09466 eq. (81)-(82)
Gamma12_Bs_c:
  tex: $c$
  description: Coefficient in the approximate equality $\Delta \Gamma_s/M_{12}^s=10^{-4}[c+a\frac{\lambda_u}{\lambda_t}]$
Gamma12_Bs_a:
  tex: $a$
  description: Coefficient in the approximate equality $\Delta \Gamma_s/M_{12}^s=10^{-4}[c+a\frac{\lambda_u}{\lambda_t}]$
Gamma12_B0_c:
  tex: $c$
  description: Coefficient in the approximate equality $\Delta \Gamma_d/M_{12}^d=10^{-4}[c+a\frac{\lambda_u}{\lambda_t}]$
Gamma12_B0_a:
  tex: $a$
  description: Coefficient in the approximate equality $\Delta \Gamma_d/M_{12}^d=10^{-4}[c+a\frac{\lambda_u}{\lambda_t}]$

# Parameters for B->gamma form factors
B->gamma KM betav:
  tex: $\beta_v$
  description: beta parameter for Fv form factor in KM parametrization
B->gamma KM deltav:
  tex: $\Delta_v$
  description: Delta parameter for Fv form factor in KM parametrization
B->gamma KM betaa:
  tex: $\beta_a$
  description: beta parameter for Fa form factor in KM parametrization
B->gamma KM deltaa:
  tex: $\Delta_a$
  description: Delta parameter for Fa form factor in KM parametrization
B->gamma KM betatv:
  tex: $\beta_{tv}$
  description: beta parameter for Ftv form factor in KM parametrization
B->gamma KM deltatv:
  tex: $\Delta_{tv}$
  description: Delta parameter for Ftv form factor in KM parametrization
B->gamma KM betata:
  tex: $\beta_{ta}$
  description: beta parameter for Fta form factor in KM parametrization
B->gamma KM deltata:
  tex: $\Delta_{ta}$
  description: Delta parameter for Fta form factor in KM parametrization


# Parameters for the Bs->phi form factors (1503.05534v3)
Bs->phi LCSR T10:
  tex: $T_1(0)$
  description: Bs->phi T_1 parameter at q2=0 
Gamma_phi:
  tex: $\Gamma_\phi$
  description: phi decay width 



# experimental decay width differences
DeltaGamma/Gamma_B0:
  tex: $\Delta \Gamma_d/\Gamma_d$
  description: Relative decay width difference in the $B_s$ system
DeltaGamma/Gamma_Bs:
  tex: $\Delta \Gamma_s/\Gamma_s$
  description: Relative decay width difference in the $B_s$ system

tau_Bc_SM:
  tex: $\tau_{B_c}^\text{SM}$
  description: Standard Model prediction for the $B_c$ lifetime

# Parameters for B->D* form factors in the CLN parametrization
B->D* CLN rho2:
  tex: $\rho^2$
  description: Shape parameter in the CLN form factor parametrization
B->D* CLN R_0(1):
  tex: $R_0(1)$
  description: Ratio of CLN form factors at $w=1$
B->D* CLN R_1(1):
  tex: $R_1(1)$
  description: Ratio of CLN form factors at $w=1$
B->D* CLN R_2(1):
  tex: $R_2(1)$
  description: Ratio of CLN form factors at $w=1$
B->D* CLN h_A1(1):
  tex: $h_{A_1}(1)$
  description: Universal CLN form factor at $w=1$

# Parameters for B->D* tensor form factors using Isgur-Wise relations

B->D* IW a_T1:
  tex: $a_{T_1}^{B\to D^*}$
  description: Relative power correction to the $B\to D^*$ tensor form factor $T_1$ from the improved Isgur-Wise relation
B->D* IW a_T2:
  tex: $a_{T_2}^{B\to D^*}$
  description: Relative power correction to the $B\to D^*$ tensor form factor $T_2$ from the improved Isgur-Wise relation
B->D* IW a_T23:
  tex: $a_{T_{23}}^{B\to D^*}$
  description: Relative power correction to the $B\to D^*$ tensor form factor $T_{23}$ from the improved Isgur-Wise relation

# Parameters for B->D tensor form factor using Isgur-Wise relations

B->D IW a_T:
  tex: $a_T^{B\to D}$
  description: Relative power correction to the $B\to D$ tensor form factor from the improved Isgur-Wise relation

# Parameters for B->pi tensor form factor using Isgur-Wise relations

B->pi IW a_T:
  tex: $a_T^{B\to \pi}$
  description: Relative power correction to the $B\to \pi$ tensor form factor from the improved Isgur-Wise relation


# Parameters for B->D form factors in the BCL parametrization
B->D BCL m0:
  tex: $m_{B^*}^{f_0}$
  description: Resonance mass for the $B\to D$ scalar form factor in BCL parametrization
B->D BCL m+:
  tex: $m_{B^*}^{f_+}$
  description: Resonance mass for the $B\to D$ vector and tensor form factors in BCL parametrization
B->D BCL a0_f+:
  tex: $a_0^{(+)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_0$ of $f_+$
B->D BCL a1_f+:
  tex: $a_1^{(+)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_1$ of $f_+$
B->D BCL a2_f+:
  tex: $a_2^{(+)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_2$ of $f_+$
B->D BCL a0_f0:
  tex: $a_0^{(0)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_0$ of $f_0$
B->D BCL a1_f0:
  tex: $a_1^{(0)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_1$ of $f_0$
B->D BCL a2_f0:
  tex: $a_2^{(0)}$
  description: BCL $B\to D$ form factor parametrization coefficient $a_2$ of $f_0$

# Parameters for B->pi form factors in the BCL parametrization
B->pi BCL m0:
  tex: $m_{B^*}^{f_0}$
  description: Resonance mass for the $B\to \pi$ scalar form factor in BCL parametrization
B->pi BCL m+:
  tex: $m_{B^*}^{f_+}$
  description: Resonance mass for the $B\to \pi$ vector and tensor form factors in BCL parametrization
B->pi BCL a0_f+:
  tex: $a_0^{(+)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_0$ of $f_+$
B->pi BCL a1_f+:
  tex: $a_1^{(+)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_1$ of $f_+$
B->pi BCL a2_f+:
  tex: $a_2^{(+)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_2$ of $f_+$
B->pi BCL a3_f+:
  tex: $a_3^{(+)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_3$ of $f_+$
B->pi BCL a0_f0:
  tex: $a_0^{(0)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_0$ of $f_0$
B->pi BCL a1_f0:
  tex: $a_1^{(0)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_1$ of $f_0$
B->pi BCL a2_f0:
  tex: $a_2^{(0)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_2$ of $f_0$
B->pi BCL a3_f0:
  tex: $a_3^{(0)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_3$ of $f_T$
B->pi BCL a0_fT:
  tex: $a_0^{(T)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_0$ of $f_T$
B->pi BCL a1_fT:
  tex: $a_1^{(T)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_1$ of $f_T$
B->pi BCL a2_fT:
  tex: $a_2^{(T)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_2$ of $f_T$
B->pi BCL a3_fT:
  tex: $a_3^{(T)}$
  description: BCL $B\to \pi$ form factor parametrization coefficient $a_3$ of $f_T$

# Parameters for B->K form factors in the BCL parametrization
B->K BCL m0:
  tex: $m_{B^*}^{f_0}$
  description: Resonance mass for the $B\to K$ scalar form factor in BCL parametrization
B->K BCL m+:
  tex: $m_{B^*}^{f_+}$
  description: Resonance mass for the $B\to K$ vector and tensor form factors in BCL parametrization
B->K BCL a0_f+:
  tex: $a_0^{(+)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_0$ of $f_+$
B->K BCL a1_f+:
  tex: $a_1^{(+)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_1$ of $f_+$
B->K BCL a2_f+:
  tex: $a_2^{(+)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_2$ of $f_+$
B->K BCL a0_f0:
  tex: $a_0^{(0)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_0$ of $f_0$
B->K BCL a1_f0:
  tex: $a_1^{(0)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_1$ of $f_0$
B->K BCL a2_f0:
  tex: $a_2^{(0)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_2$ of $f_0$
B->K BCL a0_fT:
  tex: $a_0^{(T)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_0$ of $f_T$
B->K BCL a1_fT:
  tex: $a_1^{(T)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_1$ of $f_T$
B->K BCL a2_fT:
  tex: $a_2^{(T)}$
  description: BCL $B\to K$ form factor parametrization coefficient $a_2$ of $f_T$

# Parameters for Bs->K form factors in the BCL parametrization
Bs->K BCL m0:
  tex: $m_{B^*}^{f_0}$
  description: Resonance mass for the $B_s\to K$ scalar form factor in BCL parametrization
Bs->K BCL m+:
  tex: $m_{B^*}^{f_+}$
  description: Resonance mass for the $B_s\to K$ vector and tensor form factors in BCL parametrization
Bs->K BCL a0_f+:
  tex: $a_0^{(+)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_0$ of $f_+$
Bs->K BCL a1_f+:
  tex: $a_1^{(+)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_1$ of $f_+$
Bs->K BCL a2_f+:
  tex: $a_2^{(+)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_2$ of $f_+$
Bs->K BCL a0_f0:
  tex: $a_0^{(0)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_0$ of $f_0$
Bs->K BCL a1_f0:
  tex: $a_1^{(0)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_1$ of $f_0$
Bs->K BCL a2_f0:
  tex: $a_2^{(0)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_2$ of $f_0$
Bs->K BCL a0_fT:
  tex: $a_0^{(T)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_0$ of $f_T$
Bs->K BCL a1_fT:
  tex: $a_1^{(T)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_1$ of $f_T$
Bs->K BCL a2_fT:
  tex: $a_2^{(T)}$
  description: BCL $B_s\to K$ form factor parametrization coefficient $a_2$ of $f_T$

# Parameters for B->K* form factors in the BSZ or BCL parametrization
B->K* BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B\to K^*$ scalar form factor in BCL or BSZ parametrization
B->K* BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B\to K^*$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
B->K* BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B\to K^*$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for Bs->phi form factors in the BSZ or BCL parametrization
Bs->phi BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B_s\to\phi$ scalar form factor in BCL or BSZ parametrization
Bs->phi BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B_s\to\phi$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
Bs->phi BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B_s\to\phi$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for Bs->K* form factors in the BSZ or BCL parametrization
Bs->K* BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B_s\to K^*$ scalar form factor in BCL or BSZ parametrization
Bs->K* BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B_s\to K^*$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
Bs->K* BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B_s\to K^*$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for B->D* form factors in the BSZ or BCL parametrization
B->D* BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B\to D^*$ scalar form factor in BCL or BSZ parametrization
B->D* BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B\to D^*$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
B->D* BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B\to D^*$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for B->rho form factors in the BSZ or BCL parametrization
B->rho BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B\to \rho$ scalar form factor in BCL or BSZ parametrization
B->rho BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B\to \rho$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
B->rho BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B\to \rho$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for B->omega form factors in the BSZ or BCL parametrization
B->omega BCL m0:
  tex: $m_{B^*}^{A_0}$
  description: Resonance mass for the $B\to \omega$ scalar form factor in BCL or BSZ parametrization
B->omega BCL m1-:
  tex: $m_{B^*}^{1^-}$
  description: Resonance mass for the $B\to \omega$ form factors $V$ and $T_1$ in BCL or BSZ parametrization
B->omega BCL m1+:
  tex: $m_{B^*}^{1^+}$
  description: Resonance mass for the $B\to \omega$ form factors $A_{12}$ and $T_{2,23}$ in BCL or BSZ parametrization

# Parameters for D->pi form factors in the BSZ or BCL parametrization
D->pi BCL m0:
  tex: $m_{D^*}^{f_0}$
  description: Resonance mass for the $D\to \pi$ scalar form factor in BCL parametrization
D->pi BCL m+:
  tex: $m_{D^*}^{f_+}$
  description: Resonance mass for the $D\to \pi$ vector and tensor form factors in BCL parametrization


# Parameters for D->pi form factors in the BSZ parametrization
D->pi BSZ a0_f+:
  tex: $a_0^{f_+}$
  description: BSZ form factor parametrization coefficient $a_0$ of $f_+$
D->pi BSZ a1_f+:
  tex: $a_1^{f_+}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_+$
D->pi BSZ a1_f0:
  tex: $a_1^{f_0}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_0$
D->pi BSZ a2_f+:
  tex: $a_2^{f_+}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_+$
D->pi BSZ a2_f0:
  tex: $a_2^{f_0}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_0$
D->pi BSZ a0_fT:
  tex: $a_0^{f_T}$
  description: BSZ form factor parametrization coefficient $a_0$ of $f_T$
D->pi BSZ a1_fT:
  tex: $a_1^{f_T}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_T$
D->pi BSZ a2_fT:
  tex: $a_2^{f_T}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_T$


# Parameters for D->K form factors in the BSZ parametrization
D->K BSZ a0_f+:
  tex: $a_0^{f_+}$
  description: BSZ form factor parametrization coefficient $a_0$ of $f_+$
D->K BSZ a1_f+:
  tex: $a_1^{f_+}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_+$
D->K BSZ a1_f0:
  tex: $a_1^{f_0}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_0$
D->K BSZ a2_f+:
  tex: $a_2^{f_+}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_+$
D->K BSZ a2_f0:
  tex: $a_2^{f_0}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_0$
D->K BSZ a1_f+:
  tex: $a_1^{f_+}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_+$
D->K BSZ a1_f0:
  tex: $a_1^{f_0}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_0$
D->K BSZ a0_fT:
  tex: $a_0^{f_T}$
  description: BSZ form factor parametrization coefficient $a_0$ of $f_T$
D->K BSZ a1_fT:
  tex: $a_1^{f_T}$
  description: BSZ form factor parametrization coefficient $a_1$ of $f_T$
D->K BSZ a2_fT:
  tex: $a_2^{f_T}$
  description: BSZ form factor parametrization coefficient $a_2$ of $f_T$


# Parameters for D->K form factors in the BSZ or BCL parametrization
D->K BCL m0:
  tex: $m_{D^*}^{f_0}$
  description: Resonance mass for the $D\to K$ scalar form factor in BCL parametrization
D->K BCL m+:
  tex: $m_{D^*}^{f_+}$
  description: Resonance mass for the $D\to K$ vector and tensor form factors in BCL parametrization

# Experimental data needed for the normalization of BR(B->Xqgamma) and BR(B->Xqll)
C_BXlnu:
  tex: $C$
  description:
BR(B->Xcenu)_exp:
  tex: $\text{BR}(B\to X_ce\nu)_\text{exp}$
  description: Experimental branching ratio of $B\to X_ce\nu$
# B->Xqgamma uncertainty parameters
delta_BXsgamma:
  tex: $\delta_{bs\gamma}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders, interpolation, and non-perturbative effects in $B\to X_s\gamma$. The relative uncertainty is $1+\delta$.
delta_BXdgamma:
  tex: $\delta_{bd\gamma}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders, interpolation, and non-perturbative effects in $B\to X_d\gamma$. The relative uncertainty is $1+\delta$.
# B->Xqll uncertainty parameters
delta_BXsee low:
  tex: $\delta_{bsee}^\text{low}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_se^+e^-$ at low $q^2$. The relative uncertainty is $1+\delta$.
delta_BXdee low:
  tex: $\delta_{bdee}^\text{low}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_de^+e^-$ at low $q^2$. The relative uncertainty is $1+\delta$.
delta_BXsee high:
  tex: $\delta_{bsee}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_se^+e^-$ at high $q^2$. The relative uncertainty is $1+\delta$.
delta_BXdee high:
  tex: $\delta_{bdee}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_de^+e^-$ at high $q^2$. The relative uncertainty is $1+\delta$.
delta_BXsmumu low:
  tex: $\delta_{bs\mu\mu}^\text{low}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_s\mu^+\mu^-$ at low $q^2$. The relative uncertainty is $1+\delta$.
delta_BXdmumu low:
  tex: $\delta_{bd\mu\mu}^\text{low}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_d\mu^+\mu^-$ at low $q^2$. The relative uncertainty is $1+\delta$.
delta_BXsmumu high:
  tex: $\delta_{bs\mu\mu}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_s\mu^+\mu^-$ at high $q^2$. The relative uncertainty is $1+\delta$.
delta_BXdmumu high:
  tex: $\delta_{bd\mu\mu}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_d\mu^+\mu^-$ at high $q^2$. The relative uncertainty is $1+\delta$.
delta_BXstautau high:
  tex: $\delta_{bs\tau\tau}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_s\tau^+\tau^-$ at high $q^2$. The relative uncertainty is $1+\delta$.
delta_BXdtautau high:
  tex: $\delta_{bd\tau\tau}^\text{high}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders and non-perturbative effects in $B\to X_d\tau^+\tau^-$ at high $q^2$. The relative uncertainty is $1+\delta$.

# parameters needed for power corrections to B->Xqll
lambda_1:
  tex: $\lambda_1$
  description: Matrix element of $B$ meson kinetic energy operator
lambda_2:
  tex: $\lambda_2$
  description: Matrix element of $B$ meson magnetic moment operator

# parameters needed for power corrections to B->Xlnu
mu_pi^2:
  tex: $\mu_\pi^2$
  description:
mu_G^2:
  tex: $\mu_G^2$
  description:
rho_D^3:
  tex: $\rho_D^3$
  description:
rho_LS^3:
  tex: $\rho_{LS}^3$
  description:
delta_BXlnu:
  tex: $\delta_{BX\ell\nu}$
  description: Quantity parametrizing the remaining theory uncertainty due to higher orders $B\to X_c\ell\nu$.


# charm quark mass entering alpha_s corrections to B->Vgamma.
m_c BVgamma:
  tex: $m_c$
  description: Charm quark mass entering $O(\alpha_s)$ corrections to matrix elements in exclusive radiative $B$ decays. Uncertainty contains scheme ambiguity at $O(\alpha_s)$.

# ChPT parameters needed for P->lnu decays
c1_K+lnu:
  tex: $c_1^{(K)}$
  description: Chiral perturbation theory coefficient in $K^+\to\ell^+\nu$
c2_K+lnu:
  tex: $c_2^{(K)}$
  description: Chiral perturbation theory coefficient in $K^+\to\ell^+\nu$
c3_K+lnu:
  tex: $c_3^{(K)}$
  description: Chiral perturbation theory coefficient in $K^+\to\ell^+\nu$
c4_K+munu:
  tex: $c_4^{(K)}(m_\mu)$
  description: Chiral perturbation theory coefficient in $K^+\to\mu^+\nu$
c2t_K+lnu:
  tex: $\tilde{c}_2^{(K)}$
  description: Chiral perturbation theory coefficient in $K^+\to\ell^+\nu$
c1_pi+lnu:
  tex: $c_1^{(\pi)}$
  description: Chiral perturbation theory coefficient in $\pi^+\to\ell^+\nu$
c2_pi+lnu:
  tex: $c_2^{(\pi)}$
  description: Chiral perturbation theory coefficient in $\pi^+\to\ell^+\nu$
c3_pi+lnu:
  tex: $c_3^{(\pi)}$
  description: Chiral perturbation theory coefficient in $\pi^+\to\ell^+\nu$
c4_pi+munu:
  tex: $c_4^{(\pi)}(m_\mu)$
  description: Chiral perturbation theory coefficient in $\pi^+\to\mu^+\nu$
c2t_pi+lnu:
  tex: $\tilde{c}_2^{(\pi)}$
  description: Chiral perturbation theory coefficient in $\pi^+\to\ell^+\nu$

# Parameters needed for K->pi form factors
K->pi f+(0):
  tex: $f_+(0)$
  description: $K\to\pi$ form factor $f_+$ at $q^2=0$
K->pi fT(0):
  tex: $f_T(0)$
  description: $K\to\pi$ form factor $f_T$ at $q^2=0$
K->pi sT:
  tex: $s_T$
  description: Parameter in the pole parametrization of the $K\to\pi$ tensor form factor
K->pi delta_K+pi0:
  tex: $\delta_{SU(2)}^{K^+\pi^0}$
  description: Isospin breaking parameter in $K\to \pi\ell\nu$ decays
K->pi ln(C):
  tex: $\ln C$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi Lambda_+:
  tex: $\Lambda_+$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi k:
  tex: $k$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi d:
  tex: $d$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi D:
  tex: $D$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi H1:
  tex: $H_1$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors
K->pi H2:
  tex: $H_s$
  description: Parameter in the dispersive parametrization of the $K\to\pi$ form factors

# Electromagnetic corrections in Kl3 decays
K0e3 delta_EM:
  tex: $\delta_\text{em}^{K^0e}$
  description: Relative electromagnetic correction to $K^0\to\pi^+ e^-\nu$ decay rate
K+e3 delta_EM:
  tex: $\delta_\text{em}^{K^+e}$
  description: Relative electromagnetic correction to $K^+\to\pi^0 e^+\bar\nu$ decay rate
K0mu3 delta_EM:
  tex: $\delta_\text{em}^{K^0\mu}$
  description: Relative electromagnetic correction to $K^0\to\pi^+ \mu^-\nu$ decay rate
K+mu3 delta_EM:
  tex: $\delta_\text{em}^{K^+\mu}$
  description: Relative electromagnetic correction to $K^+\to\pi^0 \mu^+\bar\nu$ decay rate

# Lambda decay parameters

Lambda->ppi alpha_-:
  tex: $\alpha_-$
  description: $\Lambda\to p \pi^-$ decay parameter


# Parameters for HQET form factors
chi_2(1):
  tex: $\chi_2(1)$
  description: Subleading Isgur-Wise function $\chi_2$ at $w=1$
chi_2p(1):
  tex: $\chi_2\'(1)$
  description: Derivative of subleading Isgur-Wise function $\chi_2$ at $w=1$
chi_2pp(1):
  tex: $\chi_2\'\'(1)$
  description: 2nd derivative of subleading Isgur-Wise function $\chi_2$ at $w=1$
chi_3p(1):
  tex: $\chi_3\'(1)$
  description: Derivative of subleading Isgur-Wise function $\chi_3$ at $w=1$
chi_3pp(1):
  tex: $\chi_3\'\'(1)$
  description: 3rd derivative of subleading Isgur-Wise function $\chi_3$ at $w=1$
eta(1):
  tex: $\eta(1)$
  description: Subleading Isgur-Wise function $\eta$ at $w=1$
etap(1):
  tex: $\eta\'(1)$
  description: Derivative of subleading Isgur-Wise function $\eta$ at $w=1$
etapp(1):
  tex: $\eta\'\'(1)$
  description: 2nd derivative of subleading Isgur-Wise function $\eta$ at $w=1$
CLN rho2_xi:
  tex: $\rho^2_\xi$
  description: Slope parameter of leading Isgur-Wise function $\xi(w)=1-\rho^2_\xi(w-1)+\ldots$
CLN c_xi:
  tex: $c_\xi$
  description: Parameter of leading Isgur-Wise function $\xi(w)=1-\rho^2_\xi(w-1)+c_\xi(w-1)^2+\ldots$
CLN xi3:
  tex: $\xi^{(3)}$
  description: Parameter of leading Isgur-Wise function $\xi(w)=1-\rho^2_\xi(w-1)+c_\xi(w-1)^2+\xi^{(3)}(w-1)^3/6$
CLN l_1(1):
  tex: $\ell_1(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN l_2(1):
  tex: $\ell_2(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN l_3(1):
  tex: $\ell_3(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN l_4(1):
  tex: $\ell_4(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN l_5(1):
  tex: $\ell_5(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN l_6(1):
  tex: $\ell_6(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_1(1):
  tex: $\ell_1'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_2(1):
  tex: $\ell_2'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_3(1):
  tex: $\ell_3'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_4(1):
  tex: $\ell_4'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_5(1):
  tex: $\ell_5'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors
CLN lp_6(1):
  tex: $\ell_6'(1)$
  description: $O(\epsilon_c^2)$ power correction to $B\to D^{(*)}$ HQET form factors

# Parameters for neutron EDM
nEDM ~rho_d:
  tex: $\tilde \rho_d$
  description: coefficient of the down quark CEDM contribution to the neutron EDM
nEDM ~rho_u:
  tex: $\tilde \rho_u$
  description: coefficient of the up quark CEDM contribution to the neutron EDM
nEDM ~rho_s:
  tex: $\tilde \rho_s$
  description: coefficient of the strange quark CEDM contribution to the neutron EDM
nEDM beta_G:
  tex: $\beta_G$
  description: coefficient of the three-gluon Weinberg operator contribution to the neutron EDM

# Parameters for SM contribution to D-Dbar mixing
M12_D a_bb:
  tex: $a_{bb}$
  description: SM contribution to the dispersive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{ub}V_{cb}^\ast$ in inverse picoseconds
M12_D a_bs:
  tex: $a_{bb}$
  description: SM contribution to the dispersive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{ub}V_{cs}^\ast$ in inverse picoseconds
M12_D a_ss:
  tex: $a_{bb}$
  description: SM contribution to the dispersive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{us}V_{cs}^\ast$ in inverse picoseconds
Gamma12_D a_bb:
  tex: $a_{bb}$
  description: SM contribution to the absorptive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{ub}V_{cb}^\ast$ in inverse picoseconds
Gamma12_D a_bs:
  tex: $a_{bb}$
  description: SM contribution to the absorptive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{ub}V_{cs}^\ast$ in inverse picoseconds
Gamma12_D a_ss:
  tex: $a_{bb}$
  description: SM contribution to the absorptive part of the $D^0$-$\bar D^0$ mixing amplitude multiplied by $V_{us}V_{cs}^\ast$ in inverse picoseconds

# Parameters for LFV decays
BR(tau->mununu):
  tex:
  description:
BR(tau->enunu):
  tex:
  description:
BR(tau->rhonu):
  tex:
  description:

# Parameters for epsilon'/epsilon
eps_K:
  tex: $\|\epsilon_K\|$
  description: Measured value of $\|\epsilon_K\|$
omega+:
  tex: $\omega_+$
  description:
Omegahat_eff:
  tex: $\hat \Omega_\text{eff}$
  description: Parameter for isospin breaking corrections to $\epsilon\'/\epsilon$
epsp a:
  tex: $a$
  description: Parameter for isospin breaking corrections to $\epsilon\'/\epsilon$
ReA0(K->pipi):
  tex: $\text{Re}A_0$
  description: Real part of the $K\to(\pi\pi)_{I=0}$ isospin amplitude from experiment
ReA2(K->pipi):
  tex: $\text{Re}A_2$
  description: Real part of the $K\to(\pi\pi)_{I=2}$ isospin amplitude from experiment
#  K-> pi pi matrix elements of QCD and QED penguin operators
Kpipi M0 3:
  tex: $\langle Q_3 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_3$
Kpipi M0 4:
  tex: $\langle Q_4 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_4$
Kpipi M0 5:
  tex: $\langle Q_5 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_5$
Kpipi M0 6:
  tex: $\langle Q_6 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_6$
Kpipi M0 7:
  tex: $\langle Q_7 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_7$
Kpipi M0 8:
  tex: $\langle Q_8 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_8$
Kpipi M0 9:
  tex: $\langle Q_9 \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_9$
Kpipi M2 7:
  tex: $\langle Q_7 \rangle_2$
  description: $K\to (\pi\pi)_{I=2}$ matrix element of $Q_7$
Kpipi M2 8:
  tex: $\langle Q_8 \rangle_2$
  description: $K\to (\pi\pi)_{I=2}$ matrix element of $Q_8$
Kpipi M2 9:
  tex: $\langle Q_9 \rangle_2$
  description: $K\to (\pi\pi)_{I=2}$ matrix element of $Q_9$
#  K-> pi pi matrix elements of chromo-magnetic dipole operators
Kpipi M0 g-:
  tex: $\langle Q_g^- \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_g^-$
# K-> pi pi  matrix elements for BSM operators in SD basis
Kpipi M0 SLL1_u:
  tex: $\langle Q_1^{\text{SLL},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_1^{\text{SLL},u}$
Kpipi M0 SLL2_u:
  tex: $\langle Q_2^{\text{SLL},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_2^{\text{SLL},u}$
Kpipi M0 SLL3_u:
  tex: $\langle Q_3^{\text{SLL},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_3^{\text{SLL},u}$
Kpipi M0 SLL4_u:
  tex: $\langle Q_4^{\text{SLL},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_4^{\text{SLL},u}$
Kpipi M0 SLR1_u:
  tex: $\langle Q_1^{\text{SLR},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_1^{\text{SLR},u}$
Kpipi M0 SLR2_u:
  tex: $\langle Q_2^{\text{SLR},u} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_2^{\text{SLR},u}$
Kpipi M0 SLL1_d:
  tex: $\langle Q_1^{\text{SLL},d} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_1^{\text{SLL},d}$
Kpipi M2 SLL1_d:
  tex: $\langle Q_1^{\text{SLL},d} \rangle_2$
  description: $K\to (\pi\pi)_{I=2}$ matrix element of $Q_1^{\text{SLL},d}$
Kpipi M0 SLL2_d:
  tex: $\langle Q_2^{\text{SLL},d} \rangle_0$
  description: $K\to (\pi\pi)_{I=0}$ matrix element of $Q_2^{\text{SLL},d}$
Kpipi M2 SLL2_d:
  tex: $\langle Q_2^{\text{SLL},d} \rangle_2$
  description: $K\to (\pi\pi)_{I=2}$ matrix element of $Q_2^{\text{SLL},d}$

# Parameters for Z decays
delta_Gammae,mu:
  tex: $\delta_{\Gamma_{e,\mu}}$
  description: Uncertainty in the SM $Z$ partial width to light leptons in GeV
delta_Gammatau:
  tex: $\delta_{\Gamma_\tau}$
  description: Uncertainty in the SM $Z$ partial width to tau leptons in GeV
delta_Gammau:
  tex: $\delta_{\Gamma_u}$
  description: Uncertainty in the SM $Z$ partial width to up quarks in GeV
delta_Gammac:
  tex: $\delta_{\Gamma_c}$
  description: Uncertainty in the SM $Z$ partial width to charm quarks in GeV
delta_Gammad,s:
  tex: $\delta_{\Gamma_s}$
  description: Uncertainty in the SM $Z$ partial width to strange quarks in GeV
delta_Gammab:
  tex: $\delta_{\Gamma_b} $
  description: Uncertainty in the SM $Z$ partial width to bottom quarks in GeV
delta_Gammanu:
  tex: $\delta_{\Gamma_\nu}$
  description: Uncertainty in the SM $Z$ partial width to neutrinos in GeV

# lepton anomalous magnet moments
a_e SM:
  tex: $a_e^\text{SM}$
  description: SM prediction for the anomalous magnetic moment of the electron
a_mu SM:
  tex: $a_\mu^\text{SM}$
  description: SM prediction for the anomalous magnetic moment of the muon
a_tau SM:
  tex: $a_\tau^\text{SM}$
  description: SM prediction for the anomalous magnetic moment of the tau

# Parameters for W decays
GammaW_had:
  tex: $\Gamma_W^\text{had}$
  description: Hadronic $W$ width in the SM
GammaW_lep:
  tex: $\Gamma_W^\text{lep}$
  description: Leptonic $W$ width in the SM

# Parameters for K->ll decays
chi_disp(KL->gammagamma):
  tex: $\chi_\text{disp}$
  description: Dispersive part of the $K_L\to\gamma\gamma$ amplitude

#Parameters for neutrinoless mu-e conversion in Au{197,79}
D Au:
  tex: $D$
  description: Overlap integral corresponding to the photon/Z contribution
Sp Au:
  tex: $S^{(p)}$
  description: Scalar overlap integral with proton distribution
Vp Au:
  tex: $V^{(p)}$
  description: Vector overlap integral with proton distribution
Sn Au:
  tex: $S^{(n)}$
  description: Scalar overlap integral with neutron distribution
Vn Au:
  tex: $V^{(n)$
  description: Vector overlap integral with neutron distribution
GammaCapture Au:
  tex: $\Gamma_\text{capture}(\phantom k^{197}_{79} \mathrm{Au})$
  description: Capture rate of $\mu$ in $\phantom k^{197}_{79} \mathrm{Au}$
#Parameters for neutrinoless mu-e conversion in Al{27,13}
D Al:
  tex: $D$
  description: Overlap integral corresponding to the photon/Z contribution
Sp Al:
  tex: $S^{(p)}$
  description: Scalar overlap integral with proton distribution
Vp Al:
  tex: $V^{(p)}$
  description: Vector overlap integral with proton distribution
Sn Al:
  tex: $S^{(n)}$
  description: Scalar overlap integral with neutron distribution
Vn Al:
  tex: $V^{(n)$
  description: Vector overlap integral with neutron distribution
GammaCapture Al:
  tex: $\Gamma_\text{capture}(\phantom k^{27}_{13} \mathrm{Al})$
  description: Capture rate of $\mu$ in $\phantom k^{27}_{13} \mathrm{Al}$
#Parameters for neutrinoless mu-e conversion in Ti{48,22}
D Ti:
  tex: $D$
  description: Overlap integral corresponding to the photon/Z contribution
Sp Ti:
  tex: $S^{(p)}$
  description: Scalar overlap integral with proton distribution
Vp Ti:
  tex: $V^{(p)}$
  description: Vector overlap integral with proton distribution
Sn Ti:
  tex: $S^{(n)}$
  description: Scalar overlap integral with neutron distribution
Vn Ti:
  tex: $V^{(n)$
  description: Vector overlap integral with neutron distribution
GammaCapture Ti:
  tex: $\Gamma_\text{capture}(\phantom k^{48}_{22} \mathrm{Ti})$
  description: Capture rate of $\mu$ in $\phantom k^{48}_{22} \mathrm{Ti}$

# Parameters for nuclear matrix elements (EDMs, beta decays)
gT_d:
  tex: $g_T^d$
  description: Proton down quark tensor charge
gT_u:
  tex: $g_T^u$
  description: Proton up quark tensor charge
gT_s:
  tex: $g_T^s$
  description: Proton strange quark tensor charge
gA_s:
  tex: $g_A^s$
  description: Proton strange quark axial charge
sigma_piN:
  tex: $\sigma_{\pi N}$
  description: Pion-nucleon $\sigma$ term
sigma_s:
  tex: $\sigma_s$
  description: Nuclean strange quark $\sigma$ term
delta_mN:
  tex: $\delta m_N$
  description: QCD contribution to the neutron-proton mass difference
g_A:
  tex: $g_A^{u-d}$
  description: Nucleon isovector axial charge
gS_u-d:
  tex: $g_S^{u-d}$
  description: Nucleon isovector scalar charge

# Parameters for paramagnetic EDMs
alpha_de(Tl):
  tex: $\alpha_{d_e}^\text{Tl}$
  description: Coefficient of the electron EDM contribution to the Thallium EDM
alpha_CS(Tl):
  tex: $\alpha_{C_S}^\text{Tl}$
  description: Coefficient of the scalar coupling contribution to the Thallium EDM
alpha_de(YbF):
  tex: $\alpha_{d_e}^\text{YbF}$
  description: Coefficient of the electron EDM contribution to the Ytterbium fluoride energy shift
alpha_CS(YbF):
  tex: $\alpha_{C_S}^\text{YbF}$
  description: Coefficient of the scalar coupling contribution to the Ytterbium fluoride energy shift
alpha_de(HfF):
  tex: $\alpha_{d_e}^\text{HfF}$
  description: Coefficient of the electron EDM contribution to the Hafnium fluoride energy shift
alpha_CS(HfF):
  tex: $\alpha_{C_S}^\text{HfF}$
  description: Coefficient of the scalar coupling contribution to the Hafnium fluoride energy shift
alpha_de(ThO):
  tex: $\alpha_{d_e}^\text{ThO}$
  description: Coefficient of the electron EDM contribution to the Thorium monoxide energy shift
alpha_CS(ThO):
  tex: $\alpha_{C_S}^\text{ThO}$
  description: Coefficient of the scalar coupling contribution to the Thorium monoxide energy shift

# Parameters for beta decays
DeltaRV:
  tex: $\Delta_R^V$
  description: Relative radiative correction to the SM Fermi beta decay rate
DeltaRA:
  tex: $\Delta_R^A$
  description: Relative radiative correction to the SM Gamow-Teller beta decay rate
deltaRp_n:
  tex: $\delta R^\prime$
  description: Long-distance radiative correction to neutron beta decay
delta_deltaRp_Z2:
  tex: $\delta(\delta R^\prime) / Z^2$
  description: Uncertainty on the structure-indipendent radiative correction to beta decay divided by $Z^2
f_n:
  tex: $f_n$
  description: Statistical rate function for neutron beta decay

# Parameters for Lambda->p form factors
Lambda->p f_1(0):
  tex: $f_1(0)$
  description: $\Lambda\to p$ vector form factor $f_1$ at $q^2=0$
Lambda->p g_1(0):
  tex: $g_1(0)$
  description: $\Lambda\to p$ axial vector form factor $g_1$ at $q^2=0$


==> anc/flavio-master/flavio/data/parameters_uncorrelated.yml <==
# This file contains the central values and uncertainties of parameters
# whose uncertainties are not correlated with any others.
#
# To modify them, without modifiying this file directly, you have two options.
#
# 1) Create a copy of this file (or a subset of it) and read it into your
#    ParameterConstraints() object, e.g.:
#
#    my_parameters = flavio.ParameterConstraints()
#    flavio.parameters.read_file_values('my_parameters_uncorr.yml', my_parameters)
#
#    Instead of my_parameters, you can also overload the flavio default parameters
#    by calling
#
#    flavio.parameters.read_file_values(..., flavio.default_parameters)
#
# 2) Modify values at runtime by calling, for instance,
#
#    my_parameters = flavio.ParameterConstraints()
#    my_parameters.set_constraint('alpha_s', '0.1176(8)')
#
#    this can also be done with flavio.default_parameters instead of my_parameters.

# Coupling constants

GF: 1.1663787(6)e-5  # PDG 2014
alpha_e: 0.00781616(86) # = 1/127.940(14)
alpha_s: 0.1182(8)    # FLAG 2019
s2w: 0.23129(5)       # PDG 2017


# CKM parameters

Vus: 0.2248(8)   # FLAG 2017 Nf=2+1+1
Vub: 3.73(14)e-3  # FLAG 2017 Nf=2+1 B->pilnu
Vcb: 4.221(78)e-2
delta: 1.27(12)  # delta = gamma to excellent approximation


# Meson decay constants

f_rho0: 0.212(4)  # 1501.06569 table 1
f_omega: 0.185(5)  # 1501.06569 table 1
f_phi: 0.231(5)  # 1501.06569 table 1
f_Bc: 0.434(15) # 1503.05762v2 eq. (20)

# Parameters needed for meson light-cone distribution amplitudes

f_perp_omega: 0.135(16)  # 1503.05534v2 table 1, but at 2 GeV, error enlarged
f_perp_phi: 0.175(4)  # 1503.05534v2 table 1, but at 2 GeV
a2_para_omega: 0.15(12)
a2_perp_omega: 0.14(12)
a2_para_phi: 0.23(8)
a2_perp_phi: 0.14(7)

# odd Gegenbauers vanish for rho, omega, phi
a1_para_omega: 0
a1_perp_omega: 0
a1_para_phi: 0
a1_perp_phi: 0
a1_para_rho0: 0
a1_perp_rho0: 0
a1_para_rho+: 0
a1_perp_rho+: 0


# Meson bag parameters

# SM operator
# for the bag parameters of the SM operator OVLL,
# the "hatted" ones need to be divided by 1.517
# (for B_q) and 1.369 (for K) to obtain the MSbar ones
# (see also flavio.physics.mesonmixing.common.bag_msbar2rgi())
bag_K0_1: 0.5237(131)(117)  # =0.717(18)(16) for Bhat. FLAG 2016 Nf=2+1+1

# BSM operators
bag_K0_2: 0.468(7)(16)   # 1609.03334 table VI; converted from 3->2 GeV by multpying with 0.96
bag_K0_3: 0.713(13)(62)  # 1609.03334 table VI; converted from 3->2 GeV by multpying with 0.96
bag_K0_4: 0.883(12)(15)   # 1609.03334 table VI; converted from 3->2 GeV by multpying with 0.96
bag_K0_5: 0.679(8)(42)  # 1609.03334 table VI; converted from 3->2 GeV by multpying with 0.96

bag_D0_1: 0.727(26)(4)  # 1505.06639 table 2; converted from 3->2 GeV by multpying with 0.96
bag_D0_2: 0.62(3)(2)   # 1505.06639 table 2; converted from 3->2 GeV by multpying with 0.96
bag_D0_3: 0.92(8)(2)  # 1505.06639 table 2; converted from 3->2 GeV by multpying with 0.96
bag_D0_4: 0.87(5)(4)   # 1505.06639 table 2; converted from 3->2 GeV by multpying with 0.96
bag_D0_5: 0.93(7)(1)  # 1505.06639 table 2; converted from 3->2 GeV by multpying with 0.96

# DeltaF=2 QCD correction factors

eta_tt_B0: 0.55        # Buras:1990fn
eta_tt_Bs: 0.55
eta_tt_K0: 0.5765(65)  # Buras:1990fn
eta_cc_K0: 1.87(76)    # 1108.2036
eta_ct_K0: 0.496(47)   # 1007.0684


# Parameters needed for epsilon_K

kappa_epsilon: 0.923(6)       # 1111.1699
DeltaM_K0: 3.483(6)e-15 # PDG; this is (0.5293±0.0009)*1e10/s

# Parameters needed for K decays
deltaPcu: 0.04(2) # hep-ph/0503107
kappa_plus_tilde: 0.5173(25)e-10
kappa_L_tilde: 2.231(13)e-10

# Coefficients parametrizing SM contributions to Gamma_12

# taken from 1511.09466 eq. (81)-(82)
Gamma12_Bs_c: -48.0(8.3)
Gamma12_Bs_a: 12.3(1.4)
Gamma12_B0_c: -49.5(8.5)
Gamma12_B0_a: 11.7(1.3)

# experimental decay width differences
DeltaGamma/Gamma_B0: -0.002(10) # HFAG Summer 2016
DeltaGamma/Gamma_Bs: 0.129(9) # HFAG Summer 2016

# B->D* form factors
B->D* CLN R_0(1): 1.14(11) # 1203.2654 appendix B
B->D* CLN h_A1(1): 0.906(4)(12) # 1403.0635
B->D* IW a_T1: 0 ± 0.1 # ±10% power correction to Isgur-Wise relation
B->D* IW a_T2: 0 ± 0.1 # ±10% power correction to Isgur-Wise relation
B->D* IW a_T23: 0 ± 0.2 # ±20% power correction to Isgur-Wise relation

# B->D form factors
B->D IW a_T: 0 ± 0.2 # ±20% power correction to Isgur-Wise relation
 # 1505.03925
B->D BCL m0: 0
B->D BCL m+: 0

# B->K form factors (1509.06235)
B->K BCL m0: 5.711 # m_Bs*(0+)
B->K BCL m+: 5.4154 # m_Bs*(1-)

# B->pi form factors
B->pi BCL m0: 0
B->pi BCL m+: 5.319 # m_B*(1-)
B->pi IW a_T: 0 ± 0.2 # ±20% power correction to Isgur-Wise relation

# Bs->K form factors (1501.05373v3)
Bs->K BCL m0: 5.63 # m_B*(0+)
Bs->K BCL m+: 5.3252 # m_B*(1-)

# Parameters needed for B->gamma form factors (hep-ph/0208256)
B->gamma KM betav: 0.28
B->gamma KM deltav: 0.04
B->gamma KM betaa: 0.26
B->gamma KM deltaa: 0.30
B->gamma KM betatv: 0.30
B->gamma KM deltatv: 0.04
B->gamma KM betata: 0.33
B->gamma KM deltata: 0.30

# D->pi form factors
D->pi BCL m0: 2.318 # m_D*(0+)
D->pi BCL m+: 2.007  # m_D*(1-)

# D->K form factors
D->K BCL m0: 2.318  # m_Ds*(0+)
D->K BCL m+: 2.112  # m_Ds*(1-)


# B->Xqgamma uncertainty parameters
delta_BXsgamma: 0 ± 0.06557 # 5% + 3% + 3%
delta_BXdgamma: 0 ± 0.06557 # 5% + 3% + 3%

# charm quark mass entering alpha_s corrections to B->Vgamma.
# Its uncertainty is due to the scheme ambiguity.
m_c BVgamma: 1.5 +- 0.2

# parameters needed for power corrections to B->Xqll
lambda_1: -0.362 ± 0.067 # 1503.04849
lambda_2: 0.12 ± 0.02    # 1503.04849

# ChPT parameters needed for P->lnu decays
c1_K+lnu: -1.98(50) # (116) of 0707.4464
c2_K+lnu: 4.3(0.4)(0.01) # table 1 of 0707.4464
c3_K+lnu: -4.73(9.2)(0.28) # matching error inflated by factor 4!
c4_K+munu: 0.22(0.01)
c2t_K+lnu: 7.84(0.07)e-2
c1_pi+lnu: -2.56(50) # (115) of 0707.4464
c2_pi+lnu: 5.2(0.4)(0.01) # table 1 of 0707.4464
c3_pi+lnu: -10.5(2.3)(0.53) # matching error inflated by factor 4!
c4_pi+munu: 1.69(0.07)
c2t_pi+lnu: 0

# Parameters needed for K->pi form factors
K->pi f+(0): 0.9696(15)(12)        # 1809.02827
K->pi fT(0): 0.417(15)             # 1108.1021
K->pi sT: 1.10(14)                 #  "
K->pi delta_K+pi0: 0.029(4)        # 1005.2323
K->pi ln(C): 0.1998(138)           # 1602.04113
K->pi Lambda_+: 24.22(1.16) 1e-3   #  "
K->pi D: 0.0209(21)                # 0903.1654 table 1
K->pi d: 0.0398(44)                #  "
K->pi k: 0.0045(4)                 #  "
K->pi H1: (1.92 + 0.63 - 0.32) e-3 # 0903.1654 table 2
K->pi H2: (2.63 + 0.28 - 0.15) e-4 #  "

# Lambda decay parameters
Lambda->ppi alpha_-: 0.750 ± 0.009 ± 0.004  # BESIII arXiv:1808.08917

# Parameters for subleading hadronic effects in Lambdab->Lambdall
Lambdab->Lambda deltaC7 a_perp0 Re: 0 ± 0.1
Lambdab->Lambda deltaC7 a_perp0 Im: 0 ± 0.1
Lambdab->Lambda deltaC7 a_para0 Re: 0 ± 0.1
Lambdab->Lambda deltaC7 a_para0 Im: 0 ± 0.1
Lambdab->Lambda deltaC7 a_perp1 Re: 0 ± 0.03
Lambdab->Lambda deltaC7 a_perp1 Im: 0 ± 0.03
Lambdab->Lambda deltaC7 a_para1 Re: 0 ± 0.03
Lambdab->Lambda deltaC7 a_para1 Im: 0 ± 0.03
Lambdab->Lambda deltaC7 b_perp0 Re: 0 ± 0.05
Lambdab->Lambda deltaC7 b_perp0 Im: 0 ± 0.05
Lambdab->Lambda deltaC7 b_para0 Re: 0 ± 0.05
Lambdab->Lambda deltaC7 b_para0 Im: 0 ± 0.05
Lambdab->Lambda deltaC7 b_perp1 Re: 0 ± 0.02
Lambdab->Lambda deltaC7 b_perp1 Im: 0 ± 0.02
Lambdab->Lambda deltaC7 b_para1 Re: 0 ± 0.02
Lambdab->Lambda deltaC7 b_para1 Im: 0 ± 0.02
Lambdab->Lambda deltaC9 c_perp0 Re: 0 ± 0.3
Lambdab->Lambda deltaC9 c_perp0 Im: 0 ± 0.3
Lambdab->Lambda deltaC9 c_para0 Re: 0 ± 0.3
Lambdab->Lambda deltaC9 c_para0 Im: 0 ± 0.3
Lambdab->Lambda deltaC9 c_perp1 Re: 0 ± 0.3
Lambdab->Lambda deltaC9 c_perp1 Im: 0 ± 0.3
Lambdab->Lambda deltaC9 c_para1 Re: 0 ± 0.3
Lambdab->Lambda deltaC9 c_para1 Im: 0 ± 0.3


# Parameters for SM contribution to D-Dbar mixing
# As it is poorly known, these are only conservative guesses to
# accomodate the experimental measurement
M12_D a_bb: 0
M12_D a_bs: 0 ± 0.1
M12_D a_ss: -0.1 ± 0.1
Gamma12_D a_bb: 0
Gamma12_D a_bs: 0 ± 0.35
Gamma12_D a_ss: -0.35 ± 0.1

# Parameters for neutron EDM
# taken from 1308.6493, eq. (22), e~1/3
nEDM ~rho_d: 0.2 */ 2  # 0.1..0.4
nEDM ~rho_u: 0.1 */ 2  # 0.05..0.2
nEDM ~rho_s: 0 ± 0.5  # poorly known
# corresponding to e 20 MeV w in eq. (4) of hep-ph/0208257
nEDM beta_G: 6e-7 */ 3  # 2e-7..18e-7

# Parameters for LFV decays
BR(tau->mununu): 17.39(4)e-2
BR(tau->enunu): 17.82(4)e-2
BR(tau->rhonu): 25.2(3)e-2

# Parameters needed for eps'/eps
eps_K: 2.228(11)e-3
omega+: (4.53 ± 0.02) 1e-2
Omegahat_eff: (14.8 ± 8.0) 1e-2
epsp a: 1.017
# convention h=1!
ReA0(K->pipi): 27.12e-8
ReA2(K->pipi): 1.208e-8
# arXiv:1505.07863 table S II
# scaled to mu=1.3, rescaled by 1/h=1/sqrt(3/2)
Kpipi M0 3: -0.0326(532)(96)
Kpipi M0 4:  0.218(76)(53)
Kpipi M0 5: -0.146(39)(38)
Kpipi M0 6: -0.277(79)(74)
Kpipi M0 7:  0.127(30)(43)
Kpipi M0 8:  1.26(5)(33)
Kpipi M0 9: -0.161(44)(40)
Kpipi M2 7:  0.0996(42)(58)
Kpipi M2 8:  0.684(23)(25)
Kpipi M2 9:  0.0132(2)(5)
# from arXiv:1803.08052
# using naive 30% uncertainty
Kpipi M0 g-: 0.0033(10)
# NP matrix elements from dual QCD Aebischer/Buras/Gerard arXiv:1807.01709
# for SD basis with mu = 1.3 GeV
# using naive 20% uncertainty
# from table 4
Kpipi M0 SLL1_u: -0.005(1)
Kpipi M0 SLL2_u: -0.044(9)
Kpipi M0 SLL3_u: -0.371(74)
Kpipi M0 SLL4_u: -0.214(43)
# from table 5
Kpipi M0 SLR1_u: -0.015(3)
Kpipi M0 SLR2_u: -0.141(28)
Kpipi M0 SLL1_d:  0.0070(14)
Kpipi M2 SLL1_d: -0.0020(4)
Kpipi M0 SLL2_d: -0.088(18)
Kpipi M2 SLL2_d:  0.031(6)

# Parameters for Z decays
# table 6 of arXiv:1401.2447
delta_Gammae,mu: 0 ± 0.012e-3
delta_Gammatau: 0 ± 0.012e-3
delta_Gammau: 0 ± 0.12e-3
delta_Gammac: 0 ± 0.12e-3
delta_Gammad,s: 0 ± 0.09e-3
delta_Gammab: 0 ± 0.21e-3
delta_Gammanu: 0 ± 0.014e-3

# anomalous magnetic moment of the muon
# arXiv:2006.04822
a_mu SM: 116591810(43) e-11

# anomalous magnetic moment of the tau
# arXiv:hep-ph/0701260 eq. (33)
a_tau SM: 0.00117721(5)

# anomalous magnetic moment of the electron
# arXiv:1804.07409 p. 13
a_e SM:  0.00115965218157(23)

# Parameters for W decays
GammaW_had: 1411.40 ± 0.96 ± 0.04 e-3  # arXiv:1603.06501
GammaW_lep: 0.6803384  # arXiv:hep-ph/0005060

# Parameters for K->ll decays
chi_disp(KL->gammagamma): 0 ± 0.71 ± 0.15 ± 1.0

# parameters needed for power corrections to B->Xlnu
mu_pi^2: 0.4(2)  # estimate based on hep-ph/0302262
mu_G^2: 0.38(2)  # arXiv:1802.04248
rho_D^3: 0.2(1)  # estimate based on hep-ph/0302262
rho_LS^3: -0.2(2)  # estimate based on hep-ph/0302262
delta_BXlnu: 0 ± 0.01  # 1% residual uncertainty in BR(B->Xlnu)

# parameters needed for neutrinoless mu to e conversion in Au{197,79}
#Overlap integrals from hep-ph/0203110 in units of m_\mu^{5/2}
D Au: 0.189
Sp Au: 0.0614
Vp Au: 0.0974
Sn Au: 0.0918
Vn Au: 0.146
GammaCapture Au: 8.602830204798002 ± 0.18429934639200744 e-18 #[GeV] https://doi.org/10.1103/PhysRevC.35.2212
# parameters needed for neutrinoless mu to e conversion in Al{27,13}
#Overlap integrals from hep-ph/0203110 in units of m_\mu^{5/2}
D Al: 0.0362
Sp Al: 0.0155
Vp Al: 0.0161
Sn Al: 0.0167
Vn Al: 0.0173
GammaCapture Al: 4.6430271051756 ± 0.008556755368246523 e-19 #[GeV] https://doi.org/10.1103/PhysRevC.35.2212
# parameters needed for neutrinoless mu to e conversion in Ti{48,22}
#Overlap integrals from hep-ph/0203110 in units of m_\mu^{5/2}
D Ti: 0.0864
Sp Ti: 0.0368
Vp Ti: 0.0396
Sn Ti: 0.0435
Vn Ti: 0.0468
GammaCapture Ti: 1.7047689541260003 ± 0.007898543416806797 e-18 #[GeV] https://doi.org/10.1103/PhysRevC.35.2212

# Parameters for nuclear matrix elements (EDMs, beta decays)
gT_u: 0.784(28)(10)  # 1808.07597, table III
gT_d: -0.204(11)(10)  # 1808.07597, table III
gT_s: -0.0027(16)  # 1808.07597, table III
gA_s: -0.053(8)  # 1806.10604
sigma_piN: (59.1 ± 3.5) 1e-3  # 1506.04142
sigma_s: (41.0 ± 8.8) 1e-3  # 1204.3866 + FLAG 2019
delta_mN: (2.32 ± 0.17) 1e-3
g_A: 1.251(33)  # FLAG 2019 Nf=2+1+1
gS_u-d: 1.022(80)(60)  # FLAG 2019 Nf=2+1+1

tau_Bc_SM: (8.34 ± 2.28) 1e11  # 0.55 ± 0.15 ps, hep-ph/0211432

# Parameters for paramagnetic EDMs
# 1809.09114 eq. (44)-(47)
# e cm = sqrt(4 * pi  / 137.036) * 1e-2 * flavio.physics.units.meter = 15346209583444.148
# mrad/s / 1e-7 = = 6.582119569509066e-21 rad
# mrad/s / (1e-27 e cm) = 4.2890848933863195e-14 rad
# units: 1 / GeV
alpha_de(Tl): -573 ± 20
alpha_CS(Tl): (1.07 ± 0.05) 1e-4  # (700 ± 35) 1e-20 * ecm
# units: rad
alpha_de(YbF): (-8.40 ± 0.6) 1e-13  # (-19.6±1.5)(mrad/s)(1e-27ecm)
alpha_CS(YbF): (-1.16 ± 0.13) 1e-19  # (-17.6±2.0)(mrad/s) 1e-7
alpha_de(HfF): (1.50 ± 0.06) 1e-12  # (34.9±1.4)(mrad/s)(1e-27ecm)
alpha_CS(HfF): (2.11 ± 0.09) 1e-19  # (32.0±1.3)(mrad/s) 1e-7
alpha_de(ThO): (5.17 ± 0.21) 1e-12  # (120.6±4.9)(mrad/s)(1e-27ecm)
alpha_CS(ThO): (1.20 ± 0.04) 1e-18  # (181.6±7.3)(mrad/s) 1e-7

# Parameters for HQET form factors
chi_2(1): -0.077 ± 0.020
chi_2p(1): -0.018 ± 0.020
chi_3p(1): 0.028 ± 0.017
eta(1): 0.336 ± 0.031
etap(1): 0.416 ± 0.141
CLN rho2_xi: 1.454 ± 0.064
CLN c_xi: 1.337 ± 0.095
CLN xi3: 0
CLN l_1(1): 0
CLN l_2(1): 0
CLN l_3(1): 0
CLN l_4(1): 0
CLN l_5(1): 0
CLN l_6(1): 0
CLN lp_1(1): 0
CLN lp_2(1): 0
CLN lp_3(1): 0
CLN lp_4(1): 0
CLN lp_5(1): 0
CLN lp_6(1): 0

# Parameters for beta decays
DeltaRV: 0.02361(38)  # Marciano/Sirlin, arXiv:hep-ph/0510099
# one third of the Z^2alpha^3 term in table V of 0710.3181,
# as suggested in 1411.5987
delta_deltaRp_Z2: 0 ± 0.00004e-2
f_n: 1.6887(1)  # Hardy & Towner
deltaRp_n: 0.014902(2)
Lambda->p f_1(0): -1.2247 ± 0.05  # -sqrt(3/2) +-  "few percent"
Lambda->p g_1(0): -0.88(9)  # see 1605.07114, 1102.3407; 10% SU(3) breaking

# Parameters for D->pi,K form factors in the BSZ parametrization
# arXiv:1706.03017, arXiv:1803.04807
# a0_f+ = f_+(0) was taken directly from the paper
# the central values of a1_X where chosen to reproduce f_i(q2max) given
# in the paper, and a naive 10% uncorrelated unceratainty was added
# D->pi
D->pi BSZ a0_fT: 0.506(79)
D->pi BSZ a1_fT: 0.28(3)
D->pi BSZ a2_fT: 0
# D->K
D->K BSZ a0_fT: 0.687(54)
D->K BSZ a1_fT: 0.10(1)
D->K BSZ a2_fT: 0


==> anc/flavio-master/flavio/data/test/1.yaml <==
key: !include 2.yaml
key3: !include_merge_list
    - 1
    - 3.yaml
    - 4
    - 5
    - 4.yaml
    



==> anc/flavio-master/flavio/data/test/2.yaml <==
key2: 0


==> anc/flavio-master/flavio/data/test/3.yaml <==
- 2
- 3


==> anc/flavio-master/flavio/data/test/4.yaml <==
[6, 7, 8]


==> anc/flavio-master/flavio/data/test/SPheno-2.spc.MSSM <==
# SUSY Les Houches Accord 2 - MSSM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v3.3.8  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.9.0   
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; arXiv:1503.03098
#  
# in case of problems send email to florian.staub@cern.ch and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 13.07.2016,  16:10
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v3.3.8      # version number of SPheno
     9   4.9.0       # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    1.50000000E+03  # m0
    2    1.50000000E+03  # m12
    3    1.00000000E+01  # TanBeta
    4    1.00000000E+00  # SignumMu
    5   -2.00000000E+03  # Azero
Block gaugeGUT Q=  1.27157351E+16  # (GUT scale)
   1    6.99798612E-01  # g1(Q)^DRbar
   2    6.99789515E-01  # g2(Q)^DRbar
   3    6.97368011E-01  # g3(Q)^DRbar
Block SMINPUTS  # SM parameters
         1     1.27932466E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block VCKMIN  # CKM matrix, Wolfenstein parameterization
         1     2.25649637E-01  # lambda
         2     8.04207424E-01  # A
         3     1.94560639E-01  # rho bar
         4     4.55377988E-01  # eta bar
Block GAUGE Q=  2.45474144E+03  # (SUSY Scale)
   1    3.64193719E-01  # g1
   2    6.35948459E-01  # g2
   3    1.01363096E+00  # g3
Block HMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.06020304E+03  # Mu
 101    7.71767791E+05  # Bmu
 102    2.53548165E+01  # vd
 103    2.42072876E+02  # vu
   3    2.43397091E+02  # v
  10    1.46643727E+00  # betaH
  11    3.03694259E+00  # alphaH
Block MSOFT Q=  2.45474144E+03  # (SUSY Scale)
  21    2.90511496E+06  # mHd2
  22   -4.07692891E+06  # mHu2
   1    6.63379890E+02  # M1
   2    1.19612328E+03  # M2
   3    3.11435874E+03  # M3
Block PHASES Q=  2.45474144E+03  # (SUSY Scale)
   1    1.00000000E+00  # pG
Block TREEHMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.03725264E+03  # Mu
 101    7.38589953E+05  # Bmu
Block LOOPHMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.05913754E+03  # Mu
 101    7.69841686E+05  # Bmu
Block Yd Q=  2.45474144E+03  # (SUSY Scale)
  1  1     1.24352653E-04   # Real(Yd(1,1),dp)
  1  2    -1.89851707E-10   # Real(Yd(1,2),dp)
  1  3     4.72075576E-09   # Real(Yd(1,3),dp)
  2  1    -3.60716431E-09   # Real(Yd(2,1),dp)
  2  2     2.36272423E-03   # Real(Yd(2,2),dp)
  2  3    -6.16818403E-07   # Real(Yd(2,3),dp)
  3  1     4.61596298E-06   # Real(Yd(3,1),dp)
  3  2    -3.17436462E-05   # Real(Yd(3,2),dp)
  3  3     1.24199066E-01   # Real(Yd(3,3),dp)
Block Ye Q=  2.45474144E+03  # (SUSY Scale)
  1  1     2.85258913E-05   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.89824994E-03   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.91835220E-02   # Real(Ye(3,3),dp)
Block Yu Q=  2.45474144E+03  # (SUSY Scale)
  1  1     6.67592378E-06   # Real(Yu(1,1),dp)
  1  2     1.54411766E-06   # Real(Yu(1,2),dp)
  1  3     2.35418026E-08   # Real(Yu(1,3),dp)
  2  1    -7.84239528E-04   # Real(Yu(2,1),dp)
  2  2     3.38840129E-03   # Real(Yu(2,2),dp)
  2  3     1.43494799E-04   # Real(Yu(2,3),dp)
  3  1     4.97290712E-03   # Real(Yu(3,1),dp)
  3  2    -3.41983661E-02   # Real(Yu(3,2),dp)
  3  3     8.36419140E-01   # Real(Yu(3,3),dp)
Block Td Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -7.06979244E-01   # Real(Td(1,1),dp)
  1  2    -1.20914330E-05   # Real(Td(1,2),dp)
  1  3     2.90495394E-04   # Real(Td(1,3),dp)
  2  1    -2.29737252E-04   # Real(Td(2,1),dp)
  2  2    -1.34310417E+01   # Real(Td(2,2),dp)
  2  3    -3.79570877E-02   # Real(Td(2,3),dp)
  3  1     2.88621506E-01   # Real(Td(3,1),dp)
  3  2    -1.98485438E+00   # Real(Td(3,2),dp)
  3  3    -6.49538474E+02   # Real(Td(3,3),dp)
Block Te Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -8.07542320E-02   # Real(Te(1,1),dp)
  1  2     0.00000000E+00   # Real(Te(1,2),dp)
  1  3     0.00000000E+00   # Real(Te(1,3),dp)
  2  1     0.00000000E+00   # Real(Te(2,1),dp)
  2  2    -1.66969872E+01   # Real(Te(2,2),dp)
  2  3     0.00000000E+00   # Real(Te(2,3),dp)
  3  1     0.00000000E+00   # Real(Te(3,1),dp)
  3  2     0.00000000E+00   # Real(Te(3,2),dp)
  3  3    -2.78745781E+02   # Real(Te(3,3),dp)
Block Tu Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -2.94272205E-02   # Real(Tu(1,1),dp)
  1  2    -6.80641244E-03   # Real(Tu(1,2),dp)
  1  3    -1.03418112E-04   # Real(Tu(1,3),dp)
  2  1     3.45688287E+00   # Real(Tu(2,1),dp)
  2  2    -1.49358723E+01   # Real(Tu(2,2),dp)
  2  3    -6.30770452E-01   # Real(Tu(2,3),dp)
  3  1    -1.54795098E+01   # Real(Tu(3,1),dp)
  3  2     1.06451483E+02   # Real(Tu(3,2),dp)
  3  3    -2.59550663E+03   # Real(Tu(3,3),dp)
Block MSQ2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.92270167E+06   # Real(mq2(1,1),dp)
  1  2     5.49602278E+02   # Real(mq2(1,2),dp)
  1  3    -1.31579688E+04   # Real(mq2(1,3),dp)
  2  1     5.49602278E+02   # Real(mq2(2,1),dp)
  2  2     9.91900275E+06   # Real(mq2(2,2),dp)
  2  3     9.04876185E+04   # Real(mq2(2,3),dp)
  3  1    -1.31579688E+04   # Real(mq2(3,1),dp)
  3  2     9.04876185E+04   # Real(mq2(3,2),dp)
  3  3     7.63810330E+06   # Real(mq2(3,3),dp)
Block MSL2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     3.17081508E+06   # Real(ml2(1,1),dp)
  1  2     0.00000000E+00   # Real(ml2(1,2),dp)
  1  3     0.00000000E+00   # Real(ml2(1,3),dp)
  2  1     0.00000000E+00   # Real(ml2(2,1),dp)
  2  2     3.17067742E+06   # Real(ml2(2,2),dp)
  2  3     0.00000000E+00   # Real(ml2(2,3),dp)
  3  1     0.00000000E+00   # Real(ml2(3,1),dp)
  3  2     0.00000000E+00   # Real(ml2(3,2),dp)
  3  3     3.13203673E+06   # Real(ml2(3,3),dp)
Block MSD2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.20189785E+06   # Real(md2(1,1),dp)
  1  2    -3.52897624E-05   # Real(md2(1,2),dp)
  1  3     4.41144693E-02   # Real(md2(1,3),dp)
  2  1    -3.52897624E-05   # Real(md2(2,1),dp)
  2  2     9.20184210E+06   # Real(md2(2,2),dp)
  2  3    -5.76415564E+00   # Real(md2(2,3),dp)
  3  1     4.41144693E-02   # Real(md2(3,1),dp)
  3  2    -5.76415564E+00   # Real(md2(3,2),dp)
  3  3     9.05729752E+06   # Real(md2(3,3),dp)
Block MSU2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.28082691E+06   # Real(mu2(1,1),dp)
  1  2     5.20628159E-07   # Real(mu2(1,2),dp)
  1  3    -2.70695124E-04   # Real(mu2(1,3),dp)
  2  1     5.20628159E-07   # Real(mu2(2,1),dp)
  2  2     9.28072817E+06   # Real(mu2(2,2),dp)
  2  3     5.80959902E-02   # Real(mu2(2,3),dp)
  3  1    -2.70695124E-04   # Real(mu2(3,1),dp)
  3  2     5.80959902E-02   # Real(mu2(3,2),dp)
  3  3     4.74959891E+06   # Real(mu2(3,3),dp)
Block MSE2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     2.54037974E+06   # Real(me2(1,1),dp)
  1  2     0.00000000E+00   # Real(me2(1,2),dp)
  1  3     0.00000000E+00   # Real(me2(1,3),dp)
  2  1     0.00000000E+00   # Real(me2(2,1),dp)
  2  2     2.54010190E+06   # Real(me2(2,2),dp)
  2  3     0.00000000E+00   # Real(me2(2,3),dp)
  3  1     0.00000000E+00   # Real(me2(3,1),dp)
  3  2     0.00000000E+00   # Real(me2(3,2),dp)
  3  3     2.46210160E+06   # Real(me2(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
   1000001     2.83941648E+03  # Sd_1
   1000003     3.10229888E+03  # Sd_2
   1000005     3.12634290E+03  # Sd_3
   2000001     3.12635235E+03  # Sd_4
   2000003     3.24954412E+03  # Sd_5
   2000005     3.24957526E+03  # Sd_6
   1000002     2.24080393E+03  # Su_1
   1000004     2.85715183E+03  # Su_2
   1000006     3.13875332E+03  # Su_3
   2000002     3.13877200E+03  # Su_4
   2000004     3.24858310E+03  # Su_5
   2000006     3.24861344E+03  # Su_6
   1000011     1.57282771E+03  # Se_1
   1000013     1.59882874E+03  # Se_2
   1000015     1.59892080E+03  # Se_3
   2000011     1.77967611E+03  # Se_4
   2000013     1.79023256E+03  # Se_5
   2000015     1.79026989E+03  # Se_6
   1000012     1.77689276E+03  # Sv_1
   1000014     1.78813136E+03  # Sv_2
   1000016     1.78817127E+03  # Sv_3
        25     1.24789057E+02  # hh_1
        35     2.70407551E+03  # hh_2
        36     2.70405153E+03  # Ah_2
        37     2.70475229E+03  # Hpm_2
        23     9.11887000E+01  # VZ
        24     8.03161493E+01  # VWm
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
   1000021     3.26165015E+03  # Glu
   1000022     6.57648553E+02  # Chi_1
   1000023     1.23654629E+03  # Chi_2
   1000025     2.06605902E+03  # Chi_3
   1000035     2.06994921E+03  # Chi_4
   1000024     1.23665502E+03  # Cha_1
   1000037     2.07039610E+03  # Cha_2
Block LSP  # LSP and NLSP
  1   1000022   # LSP 
  2   1000023   # NLSP 
Block DSQMIX Q=  2.45474144E+03  # ()
  1  1    -5.75594788E-03   # Real(ZD(1,1),dp)
  1  2     3.95837437E-02   # Real(ZD(1,2),dp)
  1  3    -9.98580007E-01   # Real(ZD(1,3),dp)
  1  4    -1.85594939E-07   # Real(ZD(1,4),dp)
  1  5     2.42512565E-05   # Real(ZD(1,5),dp)
  1  6    -3.51847246E-02   # Real(ZD(1,6),dp)
  2  1     5.69233594E-04   # Real(ZD(2,1),dp)
  2  2    -3.91469084E-03   # Real(ZD(2,2),dp)
  2  3     3.50543658E-02   # Real(ZD(2,3),dp)
  2  4     4.26870600E-07   # Real(ZD(2,4),dp)
  2  5    -5.57983124E-05   # Real(ZD(2,5),dp)
  2  6    -9.99377576E-01   # Real(ZD(2,6),dp)
  3  1    -4.54264898E-07   # Real(ZD(3,1),dp)
  3  2    -1.46023285E-03   # Real(ZD(3,2),dp)
  3  3    -8.42314661E-05   # Real(ZD(3,3),dp)
  3  4    -8.97423091E-07   # Real(ZD(3,4),dp)
  3  5    -9.99998929E-01   # Real(ZD(3,5),dp)
  3  6     5.85981461E-05   # Real(ZD(3,6),dp)
  4  1     7.70216562E-05   # Real(ZD(4,1),dp)
  4  2     2.25945597E-08   # Real(ZD(4,2),dp)
  4  3    -6.44745690E-07   # Real(ZD(4,3),dp)
  4  4     9.99999997E-01   # Real(ZD(4,4),dp)
  4  5    -8.97411450E-07   # Real(ZD(4,5),dp)
  4  6     4.48353451E-07   # Real(ZD(4,6),dp)
  5  1     1.46102028E-01   # Real(ZD(5,1),dp)
  5  2    -9.88451550E-01   # Real(ZD(5,2),dp)
  5  3    -4.01141451E-02   # Real(ZD(5,3),dp)
  5  4    -1.12563940E-05   # Real(ZD(5,4),dp)
  5  5     1.44683279E-03   # Real(ZD(5,5),dp)
  5  6     2.54797768E-03   # Real(ZD(5,6),dp)
  6  1    -9.89252615E-01   # Real(ZD(6,1),dp)
  6  2    -1.46216289E-01   # Real(ZD(6,2),dp)
  6  3    -9.40400420E-05   # Real(ZD(6,3),dp)
  6  4     7.61973074E-05   # Real(ZD(6,4),dp)
  6  5     2.13967642E-04   # Real(ZD(6,5),dp)
  6  6     5.97103926E-06   # Real(ZD(6,6),dp)
Block SNUMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Real(ZV(1,1),dp)
  1  2     0.00000000E+00   # Real(ZV(1,2),dp)
  1  3     1.00000000E+00   # Real(ZV(1,3),dp)
  2  1     0.00000000E+00   # Real(ZV(2,1),dp)
  2  2     1.00000000E+00   # Real(ZV(2,2),dp)
  2  3     0.00000000E+00   # Real(ZV(2,3),dp)
  3  1     1.00000000E+00   # Real(ZV(3,1),dp)
  3  2     0.00000000E+00   # Real(ZV(3,2),dp)
  3  3     0.00000000E+00   # Real(ZV(3,3),dp)
Block USQMIX Q=  2.45474144E+03  # ()
  1  1     9.38416230E-04   # Real(ZU(1,1),dp)
  1  2    -6.45345696E-03   # Real(ZU(1,2),dp)
  1  3     1.59715456E-01   # Real(ZU(1,3),dp)
  1  4     7.56553646E-11   # Real(ZU(1,4),dp)
  1  5     8.93256411E-08   # Real(ZU(1,5),dp)
  1  6     9.87141553E-01   # Real(ZU(1,6),dp)
  2  1    -5.68135010E-03   # Real(ZU(2,1),dp)
  2  2     3.90707471E-02   # Real(ZU(2,2),dp)
  2  3    -9.86351692E-01   # Real(ZU(2,3),dp)
  2  4    -3.29207419E-10   # Real(ZU(2,4),dp)
  2  5    -2.07286010E-06   # Real(ZU(2,5),dp)
  2  6     1.59848487E-01   # Real(ZU(2,6),dp)
  3  1     9.72265620E-04   # Real(ZU(3,1),dp)
  3  2    -4.20138214E-03   # Real(ZU(3,2),dp)
  3  3    -1.70048792E-04   # Real(ZU(3,3),dp)
  3  4    -3.43730458E-11   # Real(ZU(3,4),dp)
  3  5    -9.99990687E-01   # Real(ZU(3,5),dp)
  3  6    -7.87205716E-07   # Real(ZU(3,6),dp)
  4  1    -8.27602955E-06   # Real(ZU(4,1),dp)
  4  2    -1.91448833E-06   # Real(ZU(4,2),dp)
  4  3    -2.78429738E-08   # Real(ZU(4,3),dp)
  4  4    -1.00000000E+00   # Real(ZU(4,4),dp)
  4  5     3.61061868E-11   # Real(ZU(4,5),dp)
  4  6    -6.69599834E-11   # Real(ZU(4,6),dp)
  5  1     1.39442550E-01   # Real(ZU(5,1),dp)
  5  2    -9.89411958E-01   # Real(ZU(5,2),dp)
  5  3    -4.00156605E-02   # Real(ZU(5,3),dp)
  5  4     7.41301301E-07   # Real(ZU(5,4),dp)
  5  5     4.29931768E-03   # Real(ZU(5,5),dp)
  5  6    -1.26489998E-04   # Real(ZU(5,6),dp)
  6  1     9.90212942E-01   # Real(ZU(6,1),dp)
  6  2     1.39564165E-01   # Real(ZU(6,2),dp)
  6  3    -1.75353967E-04   # Real(ZU(6,3),dp)
  6  4    -8.46222064E-06   # Real(ZU(6,4),dp)
  6  5     3.76420936E-04   # Real(ZU(6,5),dp)
  6  6    -5.61075373E-07   # Real(ZU(6,6),dp)
Block SELMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Real(ZE(1,1),dp)
  1  2     0.00000000E+00   # Real(ZE(1,2),dp)
  1  3    -5.87299226E-02   # Real(ZE(1,3),dp)
  1  4     0.00000000E+00   # Real(ZE(1,4),dp)
  1  5     0.00000000E+00   # Real(ZE(1,5),dp)
  1  6    -9.98273908E-01   # Real(ZE(1,6),dp)
  2  1    -2.88573811E-17   # Real(ZE(2,1),dp)
  2  2     3.73358055E-03   # Real(ZE(2,2),dp)
  2  3     0.00000000E+00   # Real(ZE(2,3),dp)
  2  4    -1.59847361E-12   # Real(ZE(2,4),dp)
  2  5     9.99993030E-01   # Real(ZE(2,5),dp)
  2  6     0.00000000E+00   # Real(ZE(2,6),dp)
  3  1     1.80612933E-05   # Real(ZE(3,1),dp)
  3  2     5.84277613E-15   # Real(ZE(3,2),dp)
  3  3     0.00000000E+00   # Real(ZE(3,3),dp)
  3  4     1.00000000E+00   # Real(ZE(3,4),dp)
  3  5     1.59846293E-12   # Real(ZE(3,5),dp)
  3  6     0.00000000E+00   # Real(ZE(3,6),dp)
  4  1     0.00000000E+00   # Real(ZE(4,1),dp)
  4  2     0.00000000E+00   # Real(ZE(4,2),dp)
  4  3    -9.98273908E-01   # Real(ZE(4,3),dp)
  4  4     0.00000000E+00   # Real(ZE(4,4),dp)
  4  5     0.00000000E+00   # Real(ZE(4,5),dp)
  4  6     5.87299226E-02   # Real(ZE(4,6),dp)
  5  1     7.51870133E-18   # Real(ZE(5,1),dp)
  5  2     9.99993030E-01   # Real(ZE(5,2),dp)
  5  3     0.00000000E+00   # Real(ZE(5,3),dp)
  5  4     1.25254609E-16   # Real(ZE(5,4),dp)
  5  5    -3.73358055E-03   # Real(ZE(5,5),dp)
  5  6     0.00000000E+00   # Real(ZE(5,6),dp)
  6  1    -1.00000000E+00   # Real(ZE(6,1),dp)
  6  2     7.51762934E-18   # Real(ZE(6,2),dp)
  6  3     0.00000000E+00   # Real(ZE(6,3),dp)
  6  4     1.80612933E-05   # Real(ZE(6,4),dp)
  6  5    -1.49437288E-20   # Real(ZE(6,5),dp)
  6  6     0.00000000E+00   # Real(ZE(6,6),dp)
Block SCALARMIX Q=  2.45474144E+03  # ()
  1  1    -1.04459149E-01   # ZH(1,1)
  1  2    -9.94529178E-01   # ZH(1,2)
  2  1    -9.94529178E-01   # ZH(2,1)
  2  2     1.04459149E-01   # ZH(2,2)
Block PSEUDOSCALARMIX Q=  2.45474144E+03  # ()
  1  1     1.04169487E-01   # ZA(1,1)
  1  2    -9.94559560E-01   # ZA(1,2)
  2  1    -9.94559560E-01   # ZA(2,1)
  2  2    -1.04169487E-01   # ZA(2,2)
Block CHARGEMIX Q=  2.45474144E+03  # ()
  1  1     1.04169738E-01   # ZP(1,1)
  1  2    -9.94559533E-01   # ZP(1,2)
  2  1    -9.94559533E-01   # ZP(2,1)
  2  2    -1.04169738E-01   # ZP(2,2)
Block NMIX Q=  2.45474144E+03  # ()
  1  1     9.99634107E-01   # Real(ZN(1,1),dp)
  1  2    -1.75729057E-03   # Real(ZN(1,2),dp)
  1  3     2.49459869E-02   # Real(ZN(1,3),dp)
  1  4    -1.03083596E-02   # Real(ZN(1,4),dp)
  2  1    -3.69252525E-03   # Real(ZN(2,1),dp)
  2  2    -9.97316339E-01   # Real(ZN(2,2),dp)
  2  3     6.11387489E-02   # Real(ZN(2,3),dp)
  2  4    -4.01065899E-02   # Real(ZN(2,4),dp)
  3  1     0.00000000E+00   # Real(ZN(3,1),dp)
  3  2     0.00000000E+00   # Real(ZN(3,2),dp)
  3  3     0.00000000E+00   # Real(ZN(3,3),dp)
  3  4     0.00000000E+00   # Real(ZN(3,4),dp)
  4  1    -2.47297361E-02   # Real(ZN(4,1),dp)
  4  2     7.16541411E-02   # Real(ZN(4,2),dp)
  4  3     7.04371852E-01   # Real(ZN(4,3),dp)
  4  4    -7.05772215E-01   # Real(ZN(4,4),dp)
Block IMNMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Aimag(ZN(1,1))
  1  2     0.00000000E+00   # Aimag(ZN(1,2))
  1  3     0.00000000E+00   # Aimag(ZN(1,3))
  1  4     0.00000000E+00   # Aimag(ZN(1,4))
  2  1     0.00000000E+00   # Aimag(ZN(2,1))
  2  2     0.00000000E+00   # Aimag(ZN(2,2))
  2  3     0.00000000E+00   # Aimag(ZN(2,3))
  2  4     0.00000000E+00   # Aimag(ZN(2,4))
  3  1     1.03178496E-02   # Aimag(ZN(3,1))
  3  2    -1.49236692E-02   # Aimag(ZN(3,2))
  3  3    -7.06753172E-01   # Aimag(ZN(3,3))
  3  4    -7.07227531E-01   # Aimag(ZN(3,4))
  4  1     0.00000000E+00   # Aimag(ZN(4,1))
  4  2     0.00000000E+00   # Aimag(ZN(4,2))
  4  3     0.00000000E+00   # Aimag(ZN(4,3))
  4  4     0.00000000E+00   # Aimag(ZN(4,4))
Block UMIX Q=  2.45474144E+03  # ()
  1  1     9.96203607E-01   # Real(UM(1,1),dp)
  1  2    -8.70538536E-02   # Real(UM(1,2),dp)
  2  1     8.70538536E-02   # Real(UM(2,1),dp)
  2  2     9.96203607E-01   # Real(UM(2,2),dp)
Block VMIX Q=  2.45474144E+03  # ()
  1  1     9.98352649E-01   # Real(UP(1,1),dp)
  1  2    -5.73758507E-02   # Real(UP(1,2),dp)
  2  1     5.73758507E-02   # Real(UP(2,1),dp)
  2  2     9.98352649E-01   # Real(UP(2,2),dp)
Block UELMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UDLMIX Q=  2.45474144E+03  # ()
  1  1     9.99999999E-01   # Real(ZDL(1,1),dp)
  1  2     1.52539587E-06   # Real(ZDL(1,2),dp)
  1  3    -3.71655283E-05   # Real(ZDL(1,3),dp)
  2  1    -1.51588984E-06   # Real(ZDL(2,1),dp)
  2  2     9.99999967E-01   # Real(ZDL(2,2),dp)
  2  3     2.55773926E-04   # Real(ZDL(2,3),dp)
  3  1     3.71659173E-05   # Real(ZDL(3,1),dp)
  3  2    -2.55773870E-04   # Real(ZDL(3,2),dp)
  3  3     9.99999967E-01   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     1.59625469E-07   # Real(ZDR(1,2),dp)
  1  3    -7.52202866E-08   # Real(ZDR(1,3),dp)
  2  1    -1.59624729E-07   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     9.83213188E-06   # Real(ZDR(2,3),dp)
  3  1     7.52218561E-08   # Real(ZDR(3,1),dp)
  3  2    -9.83213187E-06   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  2.45474144E+03  # ()
  1  1     9.74272169E-01   # Real(ZUL(1,1),dp)
  1  2     2.25348697E-01   # Real(ZUL(1,2),dp)
  1  3     3.42124195E-03   # Real(ZUL(1,3),dp)
  2  1    -2.25296365E-01   # Real(ZUL(2,1),dp)
  2  2     9.73421336E-01   # Real(ZUL(2,2),dp)
  2  3     4.11394171E-02   # Real(ZUL(2,3),dp)
  3  1     5.94040415E-03   # Real(ZUL(3,1),dp)
  3  2    -4.08517825E-02   # Real(ZUL(3,2),dp)
  3  3     9.99147558E-01   # Real(ZUL(3,3),dp)
Block UURMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     4.53494427E-09   # Real(ZUR(1,2),dp)
  1  3    -1.18813156E-10   # Real(ZUR(1,3),dp)
  2  1    -4.53494431E-09   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3    -3.48267795E-07   # Real(ZUR(2,3),dp)
  3  1     1.18811577E-10   # Real(ZUR(3,1),dp)
  3  2     3.48267795E-07   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.27157351E+16  # GUT scale
        33     2.45474144E+03  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
         8     3.00000000E+00  # Two-Loop Method: diagrammatic 
         9     1.00000000E+00  # Gauge-less limit
       400     1.00000000E-01  # Step-size for purely-numerical methode for 2-loop calculation
       401     1.00000000E-03  # Step-size for semi-analytical methode for 2-loop calculation
       410     0.00000000E+00  # indicative error in numerical derivation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.54128475E+01 # Gluon fusion 
  2        25        1.22002523E+00 # Vector boson fusion 
  3        25        5.50135877E-01 # W-H production 
  4        25        3.20373028E-01 # Z-H production 
  5        25        8.31141988E-02 # t-t-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        1.96154930E+01 # Gluon fusion 
  2        25        1.57293353E+00 # Vector boson fusion 
  3        25        7.04762193E-01 # W-H production 
  4        25        4.00110430E-01 # Z-H production 
  5        25        1.25790826E-01 # t-t-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.58162436E+01 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.15910415E+01 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.59094901E+02 # Gluon fusion 
Block HiggsBoundsInputHiggsCouplingsFermions # 
    4.86365947E-01    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    3.50674508E-01    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    9.60102090E-01    0.00000000E+00        3             25         6         6 # h_1 t t coupling  
    2.24760844E-01    0.00000000E+00        3             25         4         4 # h_1 c c coupling 
    1.06214695E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.03920743E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
    2.57187619E+01    0.00000000E+00        3             35         5         5 # h_2 b b coupling 
    1.80195818E+01    7.67245244E-32        3             35         3         3 # h_2 s s coupling 
    7.48192838E-03    0.00000000E+00        3             35         6         6 # h_2 t t coupling  
    2.41438991E-03    0.00000000E+00        3             35         4         4 # h_2 c c coupling 
    9.07865825E+01    0.00000000E+00        3             35        15        15 # h_2 tau tau coupling 
    9.07829833E+01    0.00000000E+00        3             35        13        13 # h_2 mu mu coupling  
    0.00000000E+00    2.57203333E+01        3             36         5         5 # A_2 b b coupling 
    7.67245244E-32    1.80206827E+01        3             36         3         3 # A_2 s s coupling 
    9.42198493E-35    7.44049149E-03        3             36         6         6 # A_2 t t coupling 
    0.00000000E+00    2.40101839E-03        3             36         4         4 # A_2 c c coupling 
    0.00000000E+00    9.07921294E+01        3             36        15        15 # A_2 tau tau coupling 
    0.00000000E+00    9.07885300E+01        3             36        13        13 # A_2 mu mu coupling 
Block HiggsBoundsInputHiggsCouplingsBosons # 
    1.00987244E+00        3             25        24        24 # h_1 W W coupling 
    1.00701050E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.01548249E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.00073216E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    2.68154452E-05        3             35        24        24 # h_2 W W coupling 
    2.69060452E-05        3             35        23        23 # h_2 Z Z coupling  
    0.00000000E+00        3             35        23        22 # h_2 Z gamma coupling 
    2.42233793E-04        3             35        22        22 # h_2 gamma gamma coupling 
    5.51060877E-03        3             35        21        21 # h_2 g g coupling 
    0.00000000E+00        4             35        21        21        23 # h_2 g g Z coupling 
    0.00000000E+00        3             36        24        24 # A_2 W W coupling 
    0.00000000E+00        3             36        23        23 # A_2 Z Z coupling 
    0.00000000E+00        3             36        23        22 # A_2 Z gamma coupling 
    5.66058881E-04        3             36        22        22 # A_2 gamma gamma coupling 
    1.07964434E-02        3             36        21        21 # A_2 g g coupling 
    0.00000000E+00        4             36        21        21        23 # A_2 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
    0.00000000E+00        3             25        35        23 # h_1 h_2 Z coupling  
    8.48275399E-08        3             25        36        23 # h_1 A_2 Z coupling 
    0.00000000E+00        3             35        25        23 # h_2 h_1 Z coupling  
    0.00000000E+00        3             35        35        23 # h_2 h_2 Z coupling  
    9.99999915E-01        3             35        36        23 # h_2 A_2 Z coupling 
    0.00000000E+00        3             36        36        23 # A_2 A_2 Z coupling 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.31584896E-04 # H-Photon-Photon 
        25           21           21     0.64688558E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.14768259E-06 # H-Photon-Photon 
        35           21           21     0.74653399E-06 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.25114146E-06 # A-Photon-Photon 
        36           21           21     0.10507233E-05 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
      20    1.14224060E-15  # (g-2)_e
      21    4.88358202E-11  # (g-2)_mu
      22    1.39266732E-08  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    4.80470521E-05  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.16992145E-04  # BR(B->X_s gamma)
     201    1.00632427E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    2.63254359E-03  # BR(D->mu nu)
     301    9.98906992E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    2.49137110E-02  # BR(Ds->mu nu)
     401    9.98782040E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    2.43483571E-01  # BR(Ds->tau nu)
     403    9.98782039E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    2.28571312E-06  # BR(B->mu nu)
     501    9.90664549E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    5.08600999E-04  # BR(B->tau nu)
     503    9.90664544E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    2.82717111E+00  # BR(K->mu nu)
     601    9.99918314E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47607277E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.78820449E+01  # Delta(M_Bs)
    1901    1.00122773E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    3.99764355E-01  # Delta(M_Bd)
    1903    1.00141635E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.48012643E-15  # BR(B^0_d->e e)
    4001    9.99286753E-01  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.70011936E-14  # BR(B^0_s->e e)
    4003    9.99186256E-01  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.05948215E-10  # BR(B^0_d->mu mu)
    4005    9.99286786E-01  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.28948953E-09  # BR(B^0_s->mu mu)
    4007    9.99186290E-01  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.21764411E-08  # BR(B^0_d->tau tau)
    4009    9.99296357E-01  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.97645592E-07  # BR(B^0_s->tau tau)
    4011    9.99195803E-01  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64056949E-06  # BR(B-> s e e)
    5001    9.91106993E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59026973E-06  # BR(B-> s mu mu)
    5003    9.90951920E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.09836879E-07  # BR(B -> K mu mu)
    6001    9.89521431E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    4.09409786E-05  # BR(B->s nu nu)
    7001    9.99736796E-01  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.89568236E-06  # BR(B->D nu nu)
    7003    9.99738573E-01  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.29755847E-10  # BR(K^+ -> pi^+ nu nu)
    8001    9.99846525E-01  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    3.02615803E-11  # BR(K_L -> pi^0 nu nu)
    8003    9.99741759E-01  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    9100    1.94971619E-15  # Delta(M_K)
    9102    1.00001722E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    1.84755314E-03  # epsilon_K
    9104    1.00122884E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    8.55490520E-34  # BR(mu->e gamma)
     702    4.87917209E-65  # BR(tau->e gamma)
     703    2.79136720E-37  # BR(tau->mu gamma)
     800    2.67738403E-36  # CR(mu-e, Al)
     801    4.81887157E-36  # CR(mu-e, Ti)
     802    6.52210692E-36  # CR(mu-e, Sr)
     803    7.33659507E-36  # CR(mu-e, Sb)
     804    3.95214511E-36  # CR(mu-e, Au)
     805    3.71751629E-36  # CR(mu-e, Pb)
     901    6.01419578E-36  # BR(mu->3e)
     902    5.87549424E-67  # BR(tau->3e)
     903    7.17144001E-40  # BR(tau->3mu)
     904    1.14680401E-67  # BR(tau- -> e- mu+ mu-)
     905    3.30033351E-39  # BR(tau- -> mu- e+ e-)
     906    6.61326756E-78  # BR(tau- -> e+ mu- mu-)
     907    3.30429756-107  # BR(tau- -> mu+ e- e-)
    1001    9.55295653E-47  # BR(Z->e mu)
    1002    2.15222260E-72  # BR(Z->e tau)
    1003    1.23017320E-44  # BR(Z->mu tau)
    1101    1.48707049E-33  # BR(h->e mu)
    1102    1.66615019E-62  # BR(h->e tau)
    1103    9.52041674E-35  # BR(h->mu tau)
    2001    1.49557450E-72  # BR(tau->e pi)
    2002    1.45456081E-72  # BR(tau->e eta)
    2003    1.63254977E-72  # BR(tau->e eta')
    2004    8.53999062E-45  # BR(tau->mu pi)
    2005    8.52014842E-45  # BR(tau->mu eta)
    2006    9.56276412E-45  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17244799E-08    # coeffC7sm
     0305 4422   00   2    -0.17348183E-08    # coeffC7
     0305 4322   00   2    -0.33366334E-10    # coeffC7p
     0305 4422   00   1    -0.10338427E-10    # coeffC7NP
     0305 4322   00   1    -0.33366334E-10    # coeffC7pNP
     0305 6421   00   0    -0.86377623E-09    # coeffC8sm
     0305 6421   00   2    -0.90798264E-09    # coeffC8
     0305 6321   00   2    -0.17456290E-10    # coeffC8p
     0305 6421   00   1    -0.44206413E-10    # coeffC8NP
     0305 6321   00   1    -0.17456290E-10    # coeffC8pNP
 03051111 4133   00   0     0.10360670E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10359224E-08    # coeffC9ee
 03051111 4233   00   2    -0.25153795E-14    # coeffC9Pee
 03051111 4133   00   1    -0.14459149E-12    # coeffC9eeNP
 03051111 4233   00   1    -0.25153795E-14    # coeffC9PeeNP
 03051111 4137   00   0    -0.39442756E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39434536E-08    # coeffC10ee
 03051111 4237   00   2    -0.25370087E-13    # coeffC10Pee
 03051111 4137   00   1     0.82201945E-12    # coeffC10eeNP
 03051111 4237   00   1    -0.25370087E-13    # coeffC10PeeNP
 03051313 4133   00   0     0.10360665E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10359218E-08    # coeffC9mumu
 03051313 4233   00   2    -0.25153717E-14    # coeffC9Pmumu
 03051313 4133   00   1    -0.14466810E-12    # coeffC9mumuNP
 03051313 4233   00   1    -0.25153717E-14    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39442761E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39434542E-08    # coeffC10mumu
 03051313 4237   00   2    -0.25370089E-13    # coeffC10Pmumu
 03051313 4137   00   1     0.82194515E-12    # coeffC10mumuNP
 03051313 4237   00   1    -0.25370089E-13    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12184348E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12182760E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.50739397E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.15885027E-11    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.50739397E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12184232E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12182643E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.50739383E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.15886647E-11    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.50739383E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12159446E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12157811E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.50735205E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.16350788E-11    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.50735205E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.17895855E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.64602903E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.91283280E-20    # coeffKK_SLR
 01030103 4141   00   2     0.96377630E-13    # coeffKK_VLL
 01030103 4242   00   2     0.51736693E-29    # coeffKK_VRR
 01030103 4142   00   2    -0.33075307E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.43892417E-26    # coeffKK_TLL
 01030103 4444   00   2    -0.15848872E-23    # coeffKK_TRR
 01050105 3131   00   2    -0.96339907E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93924072E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.97090469E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33503918E-11    # coeffBB_VLL
 01050105 4242   00   2     0.38787610E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.92642947E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.21509941E-25    # coeffBB_TLL
 01050105 4444   00   2    -0.22248928E-19    # coeffBB_TRR
 03050305 3131   00   2    -0.10159731E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27438218E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.53897151E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.97889126E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.41789059E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.51147425E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.24363154E-21    # coeffBsBs_TLL
 03050305 4444   00   2    -0.65950863E-18    # coeffBsBs_TRR
 01030103 3131   00   1     0.56062695E-25    # coeffKK_SLLNP
 01030103 3232   00   1     0.20237831E-22    # coeffKK_SRRNP
 01030103 3132   00   1    -0.66210290E-21    # coeffKK_SLRNP
 01030103 4141   00   1     0.73846796E-17    # coeffKK_VLLNP
 01030103 4242   00   1    -0.66327194E-29    # coeffKK_VRRNP
 01030103 4142   00   1     0.19916885E-23    # coeffKK_VLRNP
 01030103 4343   00   1    -0.43892417E-26    # coeffKK_TLLNP
 01030103 4444   00   1    -0.15848872E-23    # coeffKK_TRRNP
 01050105 3131   00   1     0.75793614E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.73944118E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.20466654E-17    # coeffBB_SLRNP
 01050105 4141   00   1     0.30046948E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.10582304E-24    # coeffBB_VRRNP
 01050105 4142   00   1     0.32300050E-19    # coeffBB_VLRNP
 01050105 4343   00   1    -0.21509941E-25    # coeffBB_TLLNP
 01050105 4444   00   1    -0.22248928E-19    # coeffBB_TRRNP
 03050305 3131   00   1     0.79988820E-19    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.21602871E-15    # coeffBsBs_SRRNP
 03050305 3132   00   1    -0.11354403E-14    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.87799924E-13    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.12026150E-20    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.20664594E-16    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24363154E-21    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.65950863E-18    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18456482E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.66626686E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.84662251E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.96370245E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11806389E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.35066996E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.61783541E-47    # coeffKK_TLLSM
 01030103 4444   00   0    -0.63769435E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.97097843E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.94663513E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.76623815E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33473871E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.28205306E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.95872952E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.13041874E-53    # coeffBB_TLLSM
 01050105 4444   00   0    -0.11938986E-47    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10239720E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27654246E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42542748E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.97801326E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29762908E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.53213884E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.13513866E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.12494895E-46    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0     0.64275156E-10    # coeffC7sm
     0305 4422   00   2     0.63991620E-10    # coeffC7
     0305 4322   00   2     0.23116266E-11    # coeffC7p
     0305 4422   00   1    -0.28353515E-12    # coeffC7NP
     0305 4322   00   1     0.23116266E-11    # coeffC7pNP
     0305 6421   00   0     0.74437180E-10    # coeffC8sm
     0305 6421   00   2     0.73653614E-10    # coeffC8
     0305 6321   00   2     0.14165763E-11    # coeffC8p
     0305 6421   00   1    -0.78356531E-12    # coeffC8NP
     0305 6321   00   1     0.14165763E-11    # coeffC8pNP
 03051111 4133   00   0    -0.18499575E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18498170E-10    # coeffC9ee
 03051111 4233   00   2     0.44594165E-16    # coeffC9Pee
 03051111 4133   00   1     0.14053663E-14    # coeffC9eeNP
 03051111 4233   00   1     0.44594165E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.70390423E-10    # coeffC10eeSM
 03051111 4137   00   2     0.70376525E-10    # coeffC10ee
 03051111 4237   00   2     0.44973134E-15    # coeffC10Pee
 03051111 4137   00   1    -0.13897842E-13    # coeffC10eeNP
 03051111 4237   00   1     0.44973134E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18499566E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18498160E-10    # coeffC9mumu
 03051313 4233   00   2     0.44593978E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.14067137E-14    # coeffC9mumuNP
 03051313 4233   00   1     0.44593978E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.70390432E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.70376536E-10    # coeffC10mumu
 03051313 4237   00   2     0.44973153E-15    # coeffC10Pmumu
 03051313 4137   00   1    -0.13896496E-13    # coeffC10mumuNP
 03051313 4237   00   1     0.44973153E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21750915E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21748139E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.89946712E-15    # coeffCLPnu1nu1
 03051212 4141   00   1    -0.27757949E-13    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.89946712E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21750615E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21747839E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.89946675E-15    # coeffCLPnu2nu2
 03051414 4141   00   1    -0.27760786E-13    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.89946675E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21704156E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21701299E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.89936152E-15    # coeffCLPnu3nu3
 03051616 4141   00   1    -0.28573456E-13    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.89936152E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15900954E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57400434E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.37613879E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61832723E-14    # coeffKK_VLL
 01030103 4242   00   2     0.21543924E-29    # coeffKK_VRR
 01030103 4142   00   2    -0.29896436E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.24875552E-28    # coeffKK_TLL
 01030103 4444   00   2    -0.11406065E-25    # coeffKK_TRR
 01050105 3131   00   2    -0.87082769E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84897890E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.87828713E-17    # coeffBB_SLR
 01050105 4141   00   2     0.30292825E-11    # coeffBB_VLL
 01050105 4242   00   2     0.33922862E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85061800E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.15431037E-25    # coeffBB_TLL
 01050105 4444   00   2    -0.19132005E-19    # coeffBB_TRR
 03050305 3131   00   2     0.36276824E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97970654E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.19258529E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34958598E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.14136196E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18574296E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.68367660E-23    # coeffBsBs_TLL
 03050305 4444   00   2     0.22406210E-19    # coeffBsBs_TRR
 01030103 3131   00   1     0.12082465E-25    # coeffKK_SLLNP
 01030103 3232   00   1     0.43713583E-23    # coeffKK_SRRNP
 01030103 3132   00   1    -0.68318901E-22    # coeffKK_SLRNP
 01030103 4141   00   1     0.47118603E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.18905616E-29    # coeffKK_VRRNP
 01030103 4142   00   1     0.54466740E-24    # coeffKK_VLRNP
 01030103 4343   00   1    -0.24875552E-28    # coeffKK_TLLNP
 01030103 4444   00   1    -0.11406065E-25    # coeffKK_TRRNP
 01050105 3131   00   1     0.68352110E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.66801990E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.18523715E-17    # coeffBB_SLRNP
 01050105 4141   00   1     0.27140818E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.83949910E-25    # coeffBB_VRRNP
 01050105 4142   00   1     0.15973160E-19    # coeffBB_VLRNP
 01050105 4343   00   1    -0.15431037E-25    # coeffBB_TLLNP
 01050105 4444   00   1    -0.19132005E-19    # coeffBB_TRRNP
 03050305 3131   00   1    -0.28490268E-20    # coeffBsBs_SLLNP
 03050305 3232   00   1    -0.77100922E-17    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.40619421E-16    # coeffBsBs_SLRNP
 03050305 4141   00   1    -0.31320705E-14    # coeffBsBs_VLLNP
 03050305 4242   00   1    -0.35002044E-22    # coeffBsBs_VRRNP
 03050305 4142   00   1    -0.42613978E-18    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.68367660E-23    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.22406210E-19    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.16021779E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57837570E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30781989E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61785604E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26383073E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30441103E-22    # coeffKK_VLRSM
 01030103 4343   00   0     0.26965133E-47    # coeffKK_TLLSM
 01030103 4444   00   0     0.57075289E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.87766290E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.85565910E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.69304998E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.30265684E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25527871E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.86659116E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.33122220E-54    # coeffBB_TLLSM
 01050105 4444   00   0    -0.10419479E-47    # coeffBB_TRRSM
 03050305 3131   00   0     0.36561727E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.98741663E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15196587E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34927277E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10635992E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.19000436E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.16958576E-51    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.65121743E-48    # coeffBsBs_TRRSM
Block FineTuning #  
       0    1.05178715E+03  #  Overall FT 
       1    1.49541553E+01  # m0
       2    8.27393275E+02  # m12
       3    2.89061254E+02  # Azero
       4    1.05178715E+03  # \[Mu]
       5    1.68795379E+01  # B[\[Mu]]
DECAY   1000001     5.02878098E+01   # Sd_1
#    BR                NDA      ID1      ID2
     2.91414709E-01    2            6   -1000024   # BR(Sd_1 -> Fu_3 Cha_1 )
     1.70506408E-01    2            6   -1000037   # BR(Sd_1 -> Fu_3 Cha_2 )
     2.29147062E-04    2            3    1000023   # BR(Sd_1 -> Fd_2 Chi_2 )
     7.62513081E-03    2            5    1000022   # BR(Sd_1 -> Fd_3 Chi_1 )
     1.47942737E-01    2            5    1000023   # BR(Sd_1 -> Fd_3 Chi_2 )
     1.91233685E-03    2            5    1000025   # BR(Sd_1 -> Fd_3 Chi_3 )
     2.12204677E-03    2            5    1000035   # BR(Sd_1 -> Fd_3 Chi_4 )
     3.78229750E-01    2      1000002        -24   # BR(Sd_1 -> Su_1 VWm )
DECAY   1000003     2.50796627E+00   # Sd_2
#    BR                NDA      ID1      ID2
     1.83008483E-04    2            4   -1000037   # BR(Sd_2 -> Fu_2 Cha_2 )
     2.29428601E-03    2            6   -1000024   # BR(Sd_2 -> Fu_3 Cha_1 )
     1.30608082E-01    2            6   -1000037   # BR(Sd_2 -> Fu_3 Cha_2 )
     6.59471815E-01    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     1.16221980E-03    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     5.91567891E-02    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     5.99402844E-02    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
     1.86142190E-02    2      1000001         25   # BR(Sd_2 -> Sd_1 hh_1 )
     1.66709824E-02    2      1000001         23   # BR(Sd_2 -> Sd_1 VZ )
     2.53537125E-02    2      1000002        -24   # BR(Sd_2 -> Su_1 VWm )
     2.64143115E-02    2      1000004        -24   # BR(Sd_2 -> Su_2 VWm )
DECAY   1000005     1.67408614E+00   # Sd_3
#    BR                NDA      ID1      ID2
     9.99567134E-01    2            3    1000022   # BR(Sd_3 -> Fd_2 Chi_1 )
     2.41537968E-04    2            3    1000035   # BR(Sd_3 -> Fd_2 Chi_4 )
DECAY   2000001     1.67380164E+00   # Sd_4
#    BR                NDA      ID1      ID2
     9.99740620E-01    2            1    1000022   # BR(Sd_4 -> Fd_1 Chi_1 )
     2.11360725E-04    2            1    1000035   # BR(Sd_4 -> Fd_1 Chi_4 )
DECAY   2000003     2.90169211E+01   # Sd_5
#    BR                NDA      ID1      ID2
     4.24202139E-03    2            2   -1000024   # BR(Sd_5 -> Fu_1 Cha_1 )
     6.49703916E-01    2            4   -1000024   # BR(Sd_5 -> Fu_2 Cha_1 )
     2.40523708E-03    2            4   -1000037   # BR(Sd_5 -> Fu_2 Cha_2 )
     3.28038878E-04    2            1    1000022   # BR(Sd_5 -> Fd_1 Chi_1 )
     6.98573563E-03    2            1    1000023   # BR(Sd_5 -> Fd_1 Chi_2 )
     1.50153058E-02    2            3    1000022   # BR(Sd_5 -> Fd_2 Chi_1 )
     3.19756471E-01    2            3    1000023   # BR(Sd_5 -> Fd_2 Chi_2 )
     9.08955928E-04    2            3    1000035   # BR(Sd_5 -> Fd_2 Chi_4 )
     5.18860799E-04    2            5    1000023   # BR(Sd_5 -> Fd_3 Chi_2 )
DECAY   2000005     2.90165821E+01   # Sd_6
#    BR                NDA      ID1      ID2
     6.49731590E-01    2            2   -1000024   # BR(Sd_6 -> Fu_1 Cha_1 )
     2.39429511E-03    2            2   -1000037   # BR(Sd_6 -> Fu_1 Cha_2 )
     4.24224744E-03    2            4   -1000024   # BR(Sd_6 -> Fu_2 Cha_1 )
     1.50396415E-02    2            1    1000022   # BR(Sd_6 -> Fd_1 Chi_1 )
     3.20277493E-01    2            1    1000023   # BR(Sd_6 -> Fd_1 Chi_2 )
     9.08177684E-04    2            1    1000035   # BR(Sd_6 -> Fd_1 Chi_4 )
     3.28554099E-04    2            3    1000022   # BR(Sd_6 -> Fd_2 Chi_1 )
     6.99671463E-03    2            3    1000023   # BR(Sd_6 -> Fd_2 Chi_2 )
DECAY   1000002     5.65531202E+00   # Su_1
#    BR                NDA      ID1      ID2
     7.52326320E-01    2            6    1000022   # BR(Su_1 -> Fu_3 Chi_1 )
     4.05693979E-02    2            6    1000023   # BR(Su_1 -> Fu_3 Chi_2 )
     9.43769477E-03    2            6    1000025   # BR(Su_1 -> Fu_3 Chi_3 )
     1.37066727E-04    2      1000024          3   # BR(Su_1 -> Cha_1^* Fd_2 )
     8.43885310E-02    2      1000024          5   # BR(Su_1 -> Cha_1^* Fd_3 )
     1.86652913E-04    2      1000037          3   # BR(Su_1 -> Cha_2^* Fd_2 )
     1.12947487E-01    2      1000037          5   # BR(Su_1 -> Cha_2^* Fd_3 )
DECAY   1000004     5.07028164E+01   # Su_2
#    BR                NDA      ID1      ID2
     9.16485191E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     1.39668516E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     8.13612665E-02    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
     9.40581360E-02    2            6    1000035   # BR(Su_2 -> Fu_3 Chi_4 )
     4.38412662E-04    2      1000024          3   # BR(Su_2 -> Cha_1^* Fd_2 )
     2.83354942E-01    2      1000024          5   # BR(Su_2 -> Cha_1^* Fd_3 )
     1.10738289E-02    2      1000037          5   # BR(Su_2 -> Cha_2^* Fd_3 )
     1.77996571E-01    2      1000002         25   # BR(Su_2 -> Su_1 hh_1 )
     2.02861872E-01    2      1000002         23   # BR(Su_2 -> Su_1 VZ )
DECAY   1000006     6.72760399E+00   # Su_3
#    BR                NDA      ID1      ID2
     9.99585493E-01    2            4    1000022   # BR(Su_3 -> Fu_2 Chi_1 )
     2.29319569E-04    2            4    1000035   # BR(Su_3 -> Fu_2 Chi_4 )
DECAY   2000002     6.72673684E+00   # Su_4
#    BR                NDA      ID1      ID2
     9.99738195E-01    2            2    1000022   # BR(Su_4 -> Fu_1 Chi_1 )
     2.13732957E-04    2            2    1000035   # BR(Su_4 -> Fu_1 Chi_4 )
DECAY   2000004     2.90487529E+01   # Su_5
#    BR                NDA      ID1      ID2
     1.12581063E-04    2            2    1000022   # BR(Su_5 -> Fu_1 Chi_1 )
     2.49409526E-03    2            2    1000023   # BR(Su_5 -> Fu_1 Chi_2 )
     1.46820126E-02    2            4    1000022   # BR(Su_5 -> Fu_2 Chi_1 )
     3.25167678E-01    2            4    1000023   # BR(Su_5 -> Fu_2 Chi_2 )
     7.11161739E-04    2            4    1000035   # BR(Su_5 -> Fu_2 Chi_4 )
     1.27501901E-02    2      1000024          1   # BR(Su_5 -> Cha_1^* Fd_1 )
     6.41934037E-01    2      1000024          3   # BR(Su_5 -> Cha_1^* Fd_2 )
     1.03723990E-03    2      1000024          5   # BR(Su_5 -> Cha_1^* Fd_3 )
     1.02784926E-03    2      1000037          3   # BR(Su_5 -> Cha_2^* Fd_2 )
DECAY   2000006     2.90485576E+01   # Su_6
#    BR                NDA      ID1      ID2
     1.46783601E-02    2            2    1000022   # BR(Su_6 -> Fu_1 Chi_1 )
     3.25182591E-01    2            2    1000023   # BR(Su_6 -> Fu_1 Chi_2 )
     7.05767604E-04    2            2    1000035   # BR(Su_6 -> Fu_1 Chi_4 )
     1.12613383E-04    2            4    1000022   # BR(Su_6 -> Fu_2 Chi_1 )
     2.49410027E-03    2            4    1000023   # BR(Su_6 -> Fu_2 Chi_2 )
     6.42977094E-01    2      1000024          1   # BR(Su_6 -> Cha_1^* Fd_1 )
     1.27725348E-02    2      1000024          3   # BR(Su_6 -> Cha_1^* Fd_2 )
     1.02422528E-03    2      1000037          1   # BR(Su_6 -> Cha_2^* Fd_1 )
DECAY   1000011     5.64947233E+00   # Se_1
#    BR                NDA      ID1      ID2
     1.69549205E-03    2           16   -1000024   # BR(Se_1 -> Fv_3 Cha_1 )
     9.97451697E-01    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
     8.52810802E-04    2           15    1000023   # BR(Se_1 -> Fe_3 Chi_2 )
DECAY   1000013     5.81983954E+00   # Se_2
#    BR                NDA      ID1      ID2
     9.99985833E-01    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
DECAY   1000015     5.82043687E+00   # Se_3
#    BR                NDA      ID1      ID2
     9.99996807E-01    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
DECAY   2000011     7.53764834E+00   # Se_4
#    BR                NDA      ID1      ID2
     5.01655496E-01    2           16   -1000024   # BR(Se_4 -> Fv_3 Cha_1 )
     2.32771298E-01    2           15    1000022   # BR(Se_4 -> Fe_3 Chi_1 )
     2.52569779E-01    2           15    1000023   # BR(Se_4 -> Fe_3 Chi_2 )
     6.74333381E-03    2      1000011         25   # BR(Se_4 -> Se_1 hh_1 )
     6.26009324E-03    2      1000011         23   # BR(Se_4 -> Se_1 VZ )
DECAY   2000013     7.63008589E+00   # Se_5
#    BR                NDA      ID1      ID2
     5.12098189E-01    2           14   -1000024   # BR(Se_5 -> Fv_2 Cha_1 )
     2.30068301E-01    2           13    1000022   # BR(Se_5 -> Fe_2 Chi_1 )
     2.57793648E-01    2           13    1000023   # BR(Se_5 -> Fe_2 Chi_2 )
DECAY   2000015     7.63046173E+00   # Se_6
#    BR                NDA      ID1      ID2
     5.12132874E-01    2           12   -1000024   # BR(Se_6 -> Fv_1 Cha_1 )
     2.30056138E-01    2           11    1000022   # BR(Se_6 -> Fe_1 Chi_1 )
     2.57810987E-01    2           11    1000023   # BR(Se_6 -> Fe_1 Chi_2 )
DECAY   1000012     7.52264356E+00   # Sv_1
#    BR                NDA      ID1      ID2
     2.33366898E-01    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     2.50311930E-01    2           16    1000023   # BR(Sv_1 -> Fv_3 Chi_2 )
     5.03684946E-01    2      1000024         15   # BR(Sv_1 -> Cha_1^* Fe_3 )
     1.26362266E-02    2      1000011         24   # BR(Sv_1 -> Se_1 VWm^* )
DECAY   1000014     7.61664186E+00   # Sv_2
#    BR                NDA      ID1      ID2
     2.32868239E-01    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     2.54675770E-01    2           14    1000023   # BR(Sv_2 -> Fv_2 Chi_2 )
     5.12416954E-01    2      1000024         13   # BR(Sv_2 -> Cha_1^* Fe_2 )
DECAY   1000016     7.61701595E+00   # Sv_3
#    BR                NDA      ID1      ID2
     2.32865251E-01    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
     2.54689782E-01    2           12    1000023   # BR(Sv_3 -> Fv_1 Chi_2 )
     5.12444967E-01    2      1000024         11   # BR(Sv_3 -> Cha_1^* Fe_1 )
DECAY        25     4.07728819E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.36476037E-03    2           22         22   # BR(hh_1 -> VP VP )
     7.93547951E-02    2           21         21   # BR(hh_1 -> VG VG )
     2.16063765E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     2.02219216E-01    2           24        -24   # BR(hh_1 -> VWm^* VWm_virt )
     2.23603422E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     5.98910386E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     2.40670982E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     6.94696370E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     2.56098198E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     4.85903043E+00   # hh_2
#    BR                NDA      ID1      ID2
     2.15584955E-03    2      1000024   -1000024   # BR(hh_2 -> Cha_1^* Cha_1 )
     5.54800925E-04    2      1000022    1000022   # BR(hh_2 -> Chi_1 Chi_1 )
     2.63517783E-03    2      1000022    1000023   # BR(hh_2 -> Chi_1 Chi_2 )
     1.05873280E-03    2      1000023    1000023   # BR(hh_2 -> Chi_2 Chi_2 )
     2.01062667E-04    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     5.55572912E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     3.80961194E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.07723964E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     2.74248868E-01    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     3.51626384E-04    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     3.66574546E-02    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     1.83625357E-02    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY        36     4.72813859E+00   # Ah_2
#    BR                NDA      ID1      ID2
     1.83692567E-04    2           21         21   # BR(Ah_2 -> VG VG )
     1.78760026E-02    2      1000024   -1000024   # BR(Ah_2 -> Cha_1^* Cha_1 )
     8.88400792E-04    2      1000022    1000022   # BR(Ah_2 -> Chi_1 Chi_1 )
     6.39763515E-03    2      1000022    1000023   # BR(Ah_2 -> Chi_1 Chi_2 )
     8.76478352E-03    2      1000023    1000023   # BR(Ah_2 -> Chi_2 Chi_2 )
     2.06639609E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     5.70984344E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     3.91528018E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.10712123E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     2.83464509E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     1.23528082E-04    2           25         23   # BR(Ah_2 -> hh_1 VZ )
DECAY        37     4.23544359E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     9.69342966E-03    2      1000022    1000024   # BR(Hpm_2^* -> Chi_1 Cha_1^* )
     2.04173202E-04    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     9.71953327E-04    2            4         -5   # BR(Hpm_2^* -> Fu_2 Fd_3^* )
     4.74085894E-04    2            6         -3   # BR(Hpm_2^* -> Fu_3 Fd_2^* )
     8.62597229E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     4.37186409E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     1.23622917E-01    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     1.22247726E-04    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     1.84799135E-03    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
DECAY   1000021     2.72164685E+01   # Glu
#    BR                NDA      ID1      ID2
     8.08402493E-03    2            1   -2000001   # BR(Glu -> Fd_1 Sd_4^* )
     8.08402493E-03    2           -1    2000001   # BR(Glu -> Fd_1^* Sd_4 )
     6.54669906E-05    2            1   -2000005   # BR(Glu -> Fd_1 Sd_6^* )
     6.54669906E-05    2           -1    2000005   # BR(Glu -> Fd_1^* Sd_6 )
     1.11082209E-04    2            3   -1000001   # BR(Glu -> Fd_2 Sd_1^* )
     1.11082209E-04    2           -3    1000001   # BR(Glu -> Fd_2^* Sd_1 )
     8.08511154E-03    2            3   -1000005   # BR(Glu -> Fd_2 Sd_3^* )
     8.08511154E-03    2           -3    1000005   # BR(Glu -> Fd_2^* Sd_3 )
     6.56989924E-05    2            3   -2000003   # BR(Glu -> Fd_2 Sd_5^* )
     6.56989924E-05    2           -3    2000003   # BR(Glu -> Fd_2^* Sd_5 )
     7.16480985E-02    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     7.16480985E-02    2           -5    1000001   # BR(Glu -> Fd_3^* Sd_1 )
     1.11467693E-02    2            5   -1000003   # BR(Glu -> Fd_3 Sd_2^* )
     1.11467693E-02    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     6.69395210E-03    2            2   -2000002   # BR(Glu -> Fu_1 Su_4^* )
     6.69395210E-03    2           -2    2000002   # BR(Glu -> Fu_1^* Su_4 )
     7.73626085E-05    2            2   -2000006   # BR(Glu -> Fu_1 Su_6^* )
     7.73626085E-05    2           -2    2000006   # BR(Glu -> Fu_1^* Su_6 )
     6.69499543E-03    2            4   -1000006   # BR(Glu -> Fu_2 Su_3^* )
     6.69499543E-03    2           -4    1000006   # BR(Glu -> Fu_2^* Su_3 )
     7.74208132E-05    2            4   -2000004   # BR(Glu -> Fu_2 Su_5^* )
     7.74208132E-05    2           -4    2000004   # BR(Glu -> Fu_2^* Su_5 )
     3.16748457E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     3.16748457E-01    2           -6    1000002   # BR(Glu -> Fu_3^* Su_1 )
     6.92299122E-02    2            6   -1000004   # BR(Glu -> Fu_3 Su_2^* )
     6.92299122E-02    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
#    BR                NDA      ID1      ID2       ID3
     2.52971277E-03    3            6         -6    1000035   # BR(Glu -> Fu_3 Fu_3^* Chi_4 )
DECAY   1000023     6.65344251E-03   # Chi_2
#    BR                NDA      ID1      ID2
     9.45856685E-01    2      1000022         25   # BR(Chi_2 -> Chi_1 hh_1 )
     4.29820508E-02    2      1000022         23   # BR(Chi_2 -> Chi_1 VZ )
#    BR                NDA      ID1      ID2       ID3
     1.55238045E-03    3      1000022        -11         11   # BR(Chi_2 -> Chi_1 Fe_1^* Fe_1 )
     1.55273438E-03    3      1000022        -13         13   # BR(Chi_2 -> Chi_1 Fe_2^* Fe_2 )
     1.65190582E-03    3      1000022        -15         15   # BR(Chi_2 -> Chi_1 Fe_3^* Fe_3 )
     1.63558677E-03    3      1000022         -6          6   # BR(Chi_2 -> Chi_1 Fu_3^* Fu_3 )
     1.51666662E-03    3      1000022        -12         12   # BR(Chi_2 -> Chi_1 Fv_1^* Fv_1 )
     1.51686314E-03    3      1000022        -14         14   # BR(Chi_2 -> Chi_1 Fv_2^* Fv_2 )
     1.57359668E-03    3      1000022        -16         16   # BR(Chi_2 -> Chi_1 Fv_3^* Fv_3 )
DECAY   1000025     1.35100024E+01   # Chi_3
#    BR                NDA      ID1      ID2
     2.89147770E-01    2     -1000024         24   # BR(Chi_3 -> Cha_1 VWm^* )
     2.89147770E-01    2      1000024        -24   # BR(Chi_3 -> Cha_1^* VWm )
     1.65970854E-02    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     1.20983583E-02    2      1000023         25   # BR(Chi_3 -> Chi_2 hh_1 )
     9.40862666E-02    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     2.79167422E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
     1.30855854E-03    2           15   -1000011   # BR(Chi_3 -> Fe_3 Se_1^* )
     1.30855854E-03    2          -15    1000011   # BR(Chi_3 -> Fe_3^* Se_1 )
     5.07836510E-04    2           15   -2000011   # BR(Chi_3 -> Fe_3 Se_4^* )
     5.07836510E-04    2          -15    2000011   # BR(Chi_3 -> Fe_3^* Se_4 )
#    BR                NDA      ID1      ID2       ID3
     2.74351664E-03    3      1000022         -6          6   # BR(Chi_3 -> Chi_1 Fu_3^* Fu_3 )
     3.16484100E-03    3      1000023         -6          6   # BR(Chi_3 -> Chi_2 Fu_3^* Fu_3 )
     5.04966468E-03    3     -1000024         -5          6   # BR(Chi_3 -> Cha_1 Fd_3^* Fu_3 )
     5.04966468E-03    3      1000024          5         -6   # BR(Chi_3 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000035     1.35175436E+01   # Chi_4
#    BR                NDA      ID1      ID2
     2.82339245E-01    2     -1000024         24   # BR(Chi_4 -> Cha_1 VWm^* )
     2.82339245E-01    2      1000024        -24   # BR(Chi_4 -> Cha_1^* VWm )
     9.42107053E-02    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     2.93992613E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     1.63102795E-02    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     1.24150010E-02    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     6.46392545E-05    2           11   -2000015   # BR(Chi_4 -> Fe_1 Se_6^* )
     6.46392545E-05    2          -11    2000015   # BR(Chi_4 -> Fe_1^* Se_6 )
     6.64314735E-05    2           13   -2000013   # BR(Chi_4 -> Fe_2 Se_5^* )
     6.64314735E-05    2          -13    2000013   # BR(Chi_4 -> Fe_2^* Se_5 )
     1.28529289E-03    2           15   -1000011   # BR(Chi_4 -> Fe_3 Se_1^* )
     1.28529289E-03    2          -15    1000011   # BR(Chi_4 -> Fe_3^* Se_1 )
     6.04590371E-04    2           15   -2000011   # BR(Chi_4 -> Fe_3 Se_4^* )
     6.04590371E-04    2          -15    2000011   # BR(Chi_4 -> Fe_3^* Se_4 )
     1.46030127E-04    2           12   -1000016   # BR(Chi_4 -> Fv_1 Sv_3^* )
     1.46030127E-04    2          -12    1000016   # BR(Chi_4 -> Fv_1^* Sv_3 )
     1.46068471E-04    2           14   -1000014   # BR(Chi_4 -> Fv_2 Sv_2^* )
     1.46068471E-04    2          -14    1000014   # BR(Chi_4 -> Fv_2^* Sv_2 )
     1.57031998E-04    2           16   -1000012   # BR(Chi_4 -> Fv_3 Sv_1^* )
     1.57031998E-04    2          -16    1000012   # BR(Chi_4 -> Fv_3^* Sv_1 )
#    BR                NDA      ID1      ID2       ID3
     1.26320236E-03    3      1000022         -6          6   # BR(Chi_4 -> Chi_1 Fu_3^* Fu_3 )
     1.77150820E-03    3      1000023         -6          6   # BR(Chi_4 -> Chi_2 Fu_3^* Fu_3 )
     5.11495995E-03    3     -1000024         -5          6   # BR(Chi_4 -> Cha_1 Fd_3^* Fu_3 )
     5.11495995E-03    3      1000024          5         -6   # BR(Chi_4 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000024     6.71347787E-03   # Cha_1
#    BR                NDA      ID1      ID2
     9.81637486E-01    2      1000022         24   # BR(Cha_1^* -> Chi_1 VWm^* )
#    BR                NDA      ID1      ID2       ID3
     9.07521480E-03    3      1000022          6         -5   # BR(Cha_1^* -> Chi_1 Fu_3 Fd_3^* )
     2.99315970E-03    3      1000022         12        -11   # BR(Cha_1^* -> Chi_1 Fv_1 Fe_1^* )
     2.99380460E-03    3      1000022         14        -13   # BR(Cha_1^* -> Chi_1 Fv_2 Fe_2^* )
     3.17723143E-03    3      1000022         16        -15   # BR(Cha_1^* -> Chi_1 Fv_3 Fe_3^* )
DECAY   1000037     1.38616341E+01   # Cha_2
#    BR                NDA      ID1      ID2
     2.99647952E-01    2      1000024         25   # BR(Cha_2^* -> Cha_1^* hh_1 )
     2.91060172E-01    2      1000024         23   # BR(Cha_2^* -> Cha_1^* VZ )
     1.02748690E-01    2      1000022         24   # BR(Cha_2^* -> Chi_1 VWm^* )
     2.88810523E-01    2      1000023         24   # BR(Cha_2^* -> Chi_2 VWm^* )
     1.27664572E-04    2          -11    1000016   # BR(Cha_2^* -> Fe_1^* Sv_3 )
     1.30992928E-04    2          -13    1000014   # BR(Cha_2^* -> Fe_2^* Sv_2 )
     1.13895710E-03    2          -15    1000012   # BR(Cha_2^* -> Fe_3^* Sv_1 )
     2.89852591E-04    2           12   -2000015   # BR(Cha_2^* -> Fv_1 Se_6^* )
     2.90150028E-04    2           14   -2000013   # BR(Cha_2^* -> Fv_2 Se_5^* )
     2.41748173E-03    2           16   -1000011   # BR(Cha_2^* -> Fv_3 Se_1^* )
     3.77795177E-04    2           16   -2000011   # BR(Cha_2^* -> Fv_3 Se_4^* )
#    BR                NDA      ID1      ID2       ID3
     4.93579187E-03    3      1000024          6         -6   # BR(Cha_2^* -> Cha_1^* Fu_3 Fu_3^* )
     2.98052881E-03    3      1000022          6         -5   # BR(Cha_2^* -> Chi_1 Fu_3 Fd_3^* )
     5.00898775E-03    3      1000023          6         -5   # BR(Cha_2^* -> Chi_2 Fu_3 Fd_3^* )
DECAY         6     1.55900279E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.67597681E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWm^* )
     9.98288584E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )


==> anc/flavio-master/flavio/data/test/SPheno.spc.MSSM <==
# SUSY Les Houches Accord 2 - MSSM Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v3.3.8  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.9.0   
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; arXiv:1503.03098
#  
# in case of problems send email to florian.staub@cern.ch and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 13.07.2016,  16:10
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v3.3.8      # version number of SPheno
     9   4.9.0       # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    1.50000000E+03  # m0
    2    1.50000000E+03  # m12
    3    1.00000000E+01  # TanBeta
    4    1.00000000E+00  # SignumMu
    5   -2.00000000E+03  # Azero
Block gaugeGUT Q=  1.27157351E+16  # (GUT scale)
   1    6.99798612E-01  # g1(Q)^DRbar
   2    6.99789515E-01  # g2(Q)^DRbar
   3    6.97368011E-01  # g3(Q)^DRbar
Block SMINPUTS  # SM parameters
         1     1.27932466E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  2.45474144E+03  # (SUSY Scale)
   1    3.64193719E-01  # g1
   2    6.35948459E-01  # g2
   3    1.01363096E+00  # g3
Block HMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.06020304E+03  # Mu
 101    7.71767791E+05  # Bmu
 102    2.53548165E+01  # vd
 103    2.42072876E+02  # vu
   3    2.43397091E+02  # v
  10    1.46643727E+00  # betaH
  11    3.03694259E+00  # alphaH
Block MSOFT Q=  2.45474144E+03  # (SUSY Scale)
  21    2.90511496E+06  # mHd2
  22   -4.07692891E+06  # mHu2
   1    6.63379890E+02  # M1
   2    1.19612328E+03  # M2
   3    3.11435874E+03  # M3
Block PHASES Q=  2.45474144E+03  # (SUSY Scale)
   1    1.00000000E+00  # pG
Block TREEHMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.03725264E+03  # Mu
 101    7.38589953E+05  # Bmu
Block LOOPHMIX Q=  2.45474144E+03  # (SUSY Scale)
   1    2.05913754E+03  # Mu
 101    7.69841686E+05  # Bmu
Block Yd Q=  2.45474144E+03  # (SUSY Scale)
  1  1     1.24352653E-04   # Real(Yd(1,1),dp)
  1  2    -1.89851707E-10   # Real(Yd(1,2),dp)
  1  3     4.72075576E-09   # Real(Yd(1,3),dp)
  2  1    -3.60716431E-09   # Real(Yd(2,1),dp)
  2  2     2.36272423E-03   # Real(Yd(2,2),dp)
  2  3    -6.16818403E-07   # Real(Yd(2,3),dp)
  3  1     4.61596298E-06   # Real(Yd(3,1),dp)
  3  2    -3.17436462E-05   # Real(Yd(3,2),dp)
  3  3     1.24199066E-01   # Real(Yd(3,3),dp)
Block Ye Q=  2.45474144E+03  # (SUSY Scale)
  1  1     2.85258913E-05   # Real(Ye(1,1),dp)
  1  2     0.00000000E+00   # Real(Ye(1,2),dp)
  1  3     0.00000000E+00   # Real(Ye(1,3),dp)
  2  1     0.00000000E+00   # Real(Ye(2,1),dp)
  2  2     5.89824994E-03   # Real(Ye(2,2),dp)
  2  3     0.00000000E+00   # Real(Ye(2,3),dp)
  3  1     0.00000000E+00   # Real(Ye(3,1),dp)
  3  2     0.00000000E+00   # Real(Ye(3,2),dp)
  3  3     9.91835220E-02   # Real(Ye(3,3),dp)
Block Yu Q=  2.45474144E+03  # (SUSY Scale)
  1  1     6.67592378E-06   # Real(Yu(1,1),dp)
  1  2     1.54411766E-06   # Real(Yu(1,2),dp)
  1  3     2.35418026E-08   # Real(Yu(1,3),dp)
  2  1    -7.84239528E-04   # Real(Yu(2,1),dp)
  2  2     3.38840129E-03   # Real(Yu(2,2),dp)
  2  3     1.43494799E-04   # Real(Yu(2,3),dp)
  3  1     4.97290712E-03   # Real(Yu(3,1),dp)
  3  2    -3.41983661E-02   # Real(Yu(3,2),dp)
  3  3     8.36419140E-01   # Real(Yu(3,3),dp)
Block Td Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -7.06979244E-01   # Real(Td(1,1),dp)
  1  2    -1.20914330E-05   # Real(Td(1,2),dp)
  1  3     2.90495394E-04   # Real(Td(1,3),dp)
  2  1    -2.29737252E-04   # Real(Td(2,1),dp)
  2  2    -1.34310417E+01   # Real(Td(2,2),dp)
  2  3    -3.79570877E-02   # Real(Td(2,3),dp)
  3  1     2.88621506E-01   # Real(Td(3,1),dp)
  3  2    -1.98485438E+00   # Real(Td(3,2),dp)
  3  3    -6.49538474E+02   # Real(Td(3,3),dp)
Block Te Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -8.07542320E-02   # Real(Te(1,1),dp)
  1  2     0.00000000E+00   # Real(Te(1,2),dp)
  1  3     0.00000000E+00   # Real(Te(1,3),dp)
  2  1     0.00000000E+00   # Real(Te(2,1),dp)
  2  2    -1.66969872E+01   # Real(Te(2,2),dp)
  2  3     0.00000000E+00   # Real(Te(2,3),dp)
  3  1     0.00000000E+00   # Real(Te(3,1),dp)
  3  2     0.00000000E+00   # Real(Te(3,2),dp)
  3  3    -2.78745781E+02   # Real(Te(3,3),dp)
Block Tu Q=  2.45474144E+03  # (SUSY Scale)
  1  1    -2.94272205E-02   # Real(Tu(1,1),dp)
  1  2    -6.80641244E-03   # Real(Tu(1,2),dp)
  1  3    -1.03418112E-04   # Real(Tu(1,3),dp)
  2  1     3.45688287E+00   # Real(Tu(2,1),dp)
  2  2    -1.49358723E+01   # Real(Tu(2,2),dp)
  2  3    -6.30770452E-01   # Real(Tu(2,3),dp)
  3  1    -1.54795098E+01   # Real(Tu(3,1),dp)
  3  2     1.06451483E+02   # Real(Tu(3,2),dp)
  3  3    -2.59550663E+03   # Real(Tu(3,3),dp)
Block MSQ2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.92270167E+06   # Real(mq2(1,1),dp)
  1  2     5.49602278E+02   # Real(mq2(1,2),dp)
  1  3    -1.31579688E+04   # Real(mq2(1,3),dp)
  2  1     5.49602278E+02   # Real(mq2(2,1),dp)
  2  2     9.91900275E+06   # Real(mq2(2,2),dp)
  2  3     9.04876185E+04   # Real(mq2(2,3),dp)
  3  1    -1.31579688E+04   # Real(mq2(3,1),dp)
  3  2     9.04876185E+04   # Real(mq2(3,2),dp)
  3  3     7.63810330E+06   # Real(mq2(3,3),dp)
Block MSL2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     3.17081508E+06   # Real(ml2(1,1),dp)
  1  2     0.00000000E+00   # Real(ml2(1,2),dp)
  1  3     0.00000000E+00   # Real(ml2(1,3),dp)
  2  1     0.00000000E+00   # Real(ml2(2,1),dp)
  2  2     3.17067742E+06   # Real(ml2(2,2),dp)
  2  3     0.00000000E+00   # Real(ml2(2,3),dp)
  3  1     0.00000000E+00   # Real(ml2(3,1),dp)
  3  2     0.00000000E+00   # Real(ml2(3,2),dp)
  3  3     3.13203673E+06   # Real(ml2(3,3),dp)
Block MSD2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.20189785E+06   # Real(md2(1,1),dp)
  1  2    -3.52897624E-05   # Real(md2(1,2),dp)
  1  3     4.41144693E-02   # Real(md2(1,3),dp)
  2  1    -3.52897624E-05   # Real(md2(2,1),dp)
  2  2     9.20184210E+06   # Real(md2(2,2),dp)
  2  3    -5.76415564E+00   # Real(md2(2,3),dp)
  3  1     4.41144693E-02   # Real(md2(3,1),dp)
  3  2    -5.76415564E+00   # Real(md2(3,2),dp)
  3  3     9.05729752E+06   # Real(md2(3,3),dp)
Block MSU2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     9.28082691E+06   # Real(mu2(1,1),dp)
  1  2     5.20628159E-07   # Real(mu2(1,2),dp)
  1  3    -2.70695124E-04   # Real(mu2(1,3),dp)
  2  1     5.20628159E-07   # Real(mu2(2,1),dp)
  2  2     9.28072817E+06   # Real(mu2(2,2),dp)
  2  3     5.80959902E-02   # Real(mu2(2,3),dp)
  3  1    -2.70695124E-04   # Real(mu2(3,1),dp)
  3  2     5.80959902E-02   # Real(mu2(3,2),dp)
  3  3     4.74959891E+06   # Real(mu2(3,3),dp)
Block MSE2 Q=  2.45474144E+03  # (SUSY Scale)
  1  1     2.54037974E+06   # Real(me2(1,1),dp)
  1  2     0.00000000E+00   # Real(me2(1,2),dp)
  1  3     0.00000000E+00   # Real(me2(1,3),dp)
  2  1     0.00000000E+00   # Real(me2(2,1),dp)
  2  2     2.54010190E+06   # Real(me2(2,2),dp)
  2  3     0.00000000E+00   # Real(me2(2,3),dp)
  3  1     0.00000000E+00   # Real(me2(3,1),dp)
  3  2     0.00000000E+00   # Real(me2(3,2),dp)
  3  3     2.46210160E+06   # Real(me2(3,3),dp)
Block MASS  # Mass spectrum
#   PDG code      mass          particle
   1000001     2.83941648E+03  # Sd_1
   1000003     3.10229888E+03  # Sd_2
   1000005     3.12634290E+03  # Sd_3
   2000001     3.12635235E+03  # Sd_4
   2000003     3.24954412E+03  # Sd_5
   2000005     3.24957526E+03  # Sd_6
   1000002     2.24080393E+03  # Su_1
   1000004     2.85715183E+03  # Su_2
   1000006     3.13875332E+03  # Su_3
   2000002     3.13877200E+03  # Su_4
   2000004     3.24858310E+03  # Su_5
   2000006     3.24861344E+03  # Su_6
   1000011     1.57282771E+03  # Se_1
   1000013     1.59882874E+03  # Se_2
   1000015     1.59892080E+03  # Se_3
   2000011     1.77967611E+03  # Se_4
   2000013     1.79023256E+03  # Se_5
   2000015     1.79026989E+03  # Se_6
   1000012     1.77689276E+03  # Sv_1
   1000014     1.78813136E+03  # Sv_2
   1000016     1.78817127E+03  # Sv_3
        25     1.24789057E+02  # hh_1
        35     2.70407551E+03  # hh_2
        36     2.70405153E+03  # Ah_2
        37     2.70475229E+03  # Hpm_2
        23     9.11887000E+01  # VZ
        24     8.03161493E+01  # VWm
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
   1000021     3.26165015E+03  # Glu
   1000022     6.57648553E+02  # Chi_1
   1000023     1.23654629E+03  # Chi_2
   1000025     2.06605902E+03  # Chi_3
   1000035     2.06994921E+03  # Chi_4
   1000024     1.23665502E+03  # Cha_1
   1000037     2.07039610E+03  # Cha_2
Block LSP  # LSP and NLSP
  1   1000022   # LSP 
  2   1000023   # NLSP 
Block DSQMIX Q=  2.45474144E+03  # ()
  1  1    -5.75594788E-03   # Real(ZD(1,1),dp)
  1  2     3.95837437E-02   # Real(ZD(1,2),dp)
  1  3    -9.98580007E-01   # Real(ZD(1,3),dp)
  1  4    -1.85594939E-07   # Real(ZD(1,4),dp)
  1  5     2.42512565E-05   # Real(ZD(1,5),dp)
  1  6    -3.51847246E-02   # Real(ZD(1,6),dp)
  2  1     5.69233594E-04   # Real(ZD(2,1),dp)
  2  2    -3.91469084E-03   # Real(ZD(2,2),dp)
  2  3     3.50543658E-02   # Real(ZD(2,3),dp)
  2  4     4.26870600E-07   # Real(ZD(2,4),dp)
  2  5    -5.57983124E-05   # Real(ZD(2,5),dp)
  2  6    -9.99377576E-01   # Real(ZD(2,6),dp)
  3  1    -4.54264898E-07   # Real(ZD(3,1),dp)
  3  2    -1.46023285E-03   # Real(ZD(3,2),dp)
  3  3    -8.42314661E-05   # Real(ZD(3,3),dp)
  3  4    -8.97423091E-07   # Real(ZD(3,4),dp)
  3  5    -9.99998929E-01   # Real(ZD(3,5),dp)
  3  6     5.85981461E-05   # Real(ZD(3,6),dp)
  4  1     7.70216562E-05   # Real(ZD(4,1),dp)
  4  2     2.25945597E-08   # Real(ZD(4,2),dp)
  4  3    -6.44745690E-07   # Real(ZD(4,3),dp)
  4  4     9.99999997E-01   # Real(ZD(4,4),dp)
  4  5    -8.97411450E-07   # Real(ZD(4,5),dp)
  4  6     4.48353451E-07   # Real(ZD(4,6),dp)
  5  1     1.46102028E-01   # Real(ZD(5,1),dp)
  5  2    -9.88451550E-01   # Real(ZD(5,2),dp)
  5  3    -4.01141451E-02   # Real(ZD(5,3),dp)
  5  4    -1.12563940E-05   # Real(ZD(5,4),dp)
  5  5     1.44683279E-03   # Real(ZD(5,5),dp)
  5  6     2.54797768E-03   # Real(ZD(5,6),dp)
  6  1    -9.89252615E-01   # Real(ZD(6,1),dp)
  6  2    -1.46216289E-01   # Real(ZD(6,2),dp)
  6  3    -9.40400420E-05   # Real(ZD(6,3),dp)
  6  4     7.61973074E-05   # Real(ZD(6,4),dp)
  6  5     2.13967642E-04   # Real(ZD(6,5),dp)
  6  6     5.97103926E-06   # Real(ZD(6,6),dp)
Block SNUMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Real(ZV(1,1),dp)
  1  2     0.00000000E+00   # Real(ZV(1,2),dp)
  1  3     1.00000000E+00   # Real(ZV(1,3),dp)
  2  1     0.00000000E+00   # Real(ZV(2,1),dp)
  2  2     1.00000000E+00   # Real(ZV(2,2),dp)
  2  3     0.00000000E+00   # Real(ZV(2,3),dp)
  3  1     1.00000000E+00   # Real(ZV(3,1),dp)
  3  2     0.00000000E+00   # Real(ZV(3,2),dp)
  3  3     0.00000000E+00   # Real(ZV(3,3),dp)
Block USQMIX Q=  2.45474144E+03  # ()
  1  1     9.38416230E-04   # Real(ZU(1,1),dp)
  1  2    -6.45345696E-03   # Real(ZU(1,2),dp)
  1  3     1.59715456E-01   # Real(ZU(1,3),dp)
  1  4     7.56553646E-11   # Real(ZU(1,4),dp)
  1  5     8.93256411E-08   # Real(ZU(1,5),dp)
  1  6     9.87141553E-01   # Real(ZU(1,6),dp)
  2  1    -5.68135010E-03   # Real(ZU(2,1),dp)
  2  2     3.90707471E-02   # Real(ZU(2,2),dp)
  2  3    -9.86351692E-01   # Real(ZU(2,3),dp)
  2  4    -3.29207419E-10   # Real(ZU(2,4),dp)
  2  5    -2.07286010E-06   # Real(ZU(2,5),dp)
  2  6     1.59848487E-01   # Real(ZU(2,6),dp)
  3  1     9.72265620E-04   # Real(ZU(3,1),dp)
  3  2    -4.20138214E-03   # Real(ZU(3,2),dp)
  3  3    -1.70048792E-04   # Real(ZU(3,3),dp)
  3  4    -3.43730458E-11   # Real(ZU(3,4),dp)
  3  5    -9.99990687E-01   # Real(ZU(3,5),dp)
  3  6    -7.87205716E-07   # Real(ZU(3,6),dp)
  4  1    -8.27602955E-06   # Real(ZU(4,1),dp)
  4  2    -1.91448833E-06   # Real(ZU(4,2),dp)
  4  3    -2.78429738E-08   # Real(ZU(4,3),dp)
  4  4    -1.00000000E+00   # Real(ZU(4,4),dp)
  4  5     3.61061868E-11   # Real(ZU(4,5),dp)
  4  6    -6.69599834E-11   # Real(ZU(4,6),dp)
  5  1     1.39442550E-01   # Real(ZU(5,1),dp)
  5  2    -9.89411958E-01   # Real(ZU(5,2),dp)
  5  3    -4.00156605E-02   # Real(ZU(5,3),dp)
  5  4     7.41301301E-07   # Real(ZU(5,4),dp)
  5  5     4.29931768E-03   # Real(ZU(5,5),dp)
  5  6    -1.26489998E-04   # Real(ZU(5,6),dp)
  6  1     9.90212942E-01   # Real(ZU(6,1),dp)
  6  2     1.39564165E-01   # Real(ZU(6,2),dp)
  6  3    -1.75353967E-04   # Real(ZU(6,3),dp)
  6  4    -8.46222064E-06   # Real(ZU(6,4),dp)
  6  5     3.76420936E-04   # Real(ZU(6,5),dp)
  6  6    -5.61075373E-07   # Real(ZU(6,6),dp)
Block SELMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Real(ZE(1,1),dp)
  1  2     0.00000000E+00   # Real(ZE(1,2),dp)
  1  3    -5.87299226E-02   # Real(ZE(1,3),dp)
  1  4     0.00000000E+00   # Real(ZE(1,4),dp)
  1  5     0.00000000E+00   # Real(ZE(1,5),dp)
  1  6    -9.98273908E-01   # Real(ZE(1,6),dp)
  2  1    -2.88573811E-17   # Real(ZE(2,1),dp)
  2  2     3.73358055E-03   # Real(ZE(2,2),dp)
  2  3     0.00000000E+00   # Real(ZE(2,3),dp)
  2  4    -1.59847361E-12   # Real(ZE(2,4),dp)
  2  5     9.99993030E-01   # Real(ZE(2,5),dp)
  2  6     0.00000000E+00   # Real(ZE(2,6),dp)
  3  1     1.80612933E-05   # Real(ZE(3,1),dp)
  3  2     5.84277613E-15   # Real(ZE(3,2),dp)
  3  3     0.00000000E+00   # Real(ZE(3,3),dp)
  3  4     1.00000000E+00   # Real(ZE(3,4),dp)
  3  5     1.59846293E-12   # Real(ZE(3,5),dp)
  3  6     0.00000000E+00   # Real(ZE(3,6),dp)
  4  1     0.00000000E+00   # Real(ZE(4,1),dp)
  4  2     0.00000000E+00   # Real(ZE(4,2),dp)
  4  3    -9.98273908E-01   # Real(ZE(4,3),dp)
  4  4     0.00000000E+00   # Real(ZE(4,4),dp)
  4  5     0.00000000E+00   # Real(ZE(4,5),dp)
  4  6     5.87299226E-02   # Real(ZE(4,6),dp)
  5  1     7.51870133E-18   # Real(ZE(5,1),dp)
  5  2     9.99993030E-01   # Real(ZE(5,2),dp)
  5  3     0.00000000E+00   # Real(ZE(5,3),dp)
  5  4     1.25254609E-16   # Real(ZE(5,4),dp)
  5  5    -3.73358055E-03   # Real(ZE(5,5),dp)
  5  6     0.00000000E+00   # Real(ZE(5,6),dp)
  6  1    -1.00000000E+00   # Real(ZE(6,1),dp)
  6  2     7.51762934E-18   # Real(ZE(6,2),dp)
  6  3     0.00000000E+00   # Real(ZE(6,3),dp)
  6  4     1.80612933E-05   # Real(ZE(6,4),dp)
  6  5    -1.49437288E-20   # Real(ZE(6,5),dp)
  6  6     0.00000000E+00   # Real(ZE(6,6),dp)
Block SCALARMIX Q=  2.45474144E+03  # ()
  1  1    -1.04459149E-01   # ZH(1,1)
  1  2    -9.94529178E-01   # ZH(1,2)
  2  1    -9.94529178E-01   # ZH(2,1)
  2  2     1.04459149E-01   # ZH(2,2)
Block PSEUDOSCALARMIX Q=  2.45474144E+03  # ()
  1  1     1.04169487E-01   # ZA(1,1)
  1  2    -9.94559560E-01   # ZA(1,2)
  2  1    -9.94559560E-01   # ZA(2,1)
  2  2    -1.04169487E-01   # ZA(2,2)
Block CHARGEMIX Q=  2.45474144E+03  # ()
  1  1     1.04169738E-01   # ZP(1,1)
  1  2    -9.94559533E-01   # ZP(1,2)
  2  1    -9.94559533E-01   # ZP(2,1)
  2  2    -1.04169738E-01   # ZP(2,2)
Block NMIX Q=  2.45474144E+03  # ()
  1  1     9.99634107E-01   # Real(ZN(1,1),dp)
  1  2    -1.75729057E-03   # Real(ZN(1,2),dp)
  1  3     2.49459869E-02   # Real(ZN(1,3),dp)
  1  4    -1.03083596E-02   # Real(ZN(1,4),dp)
  2  1    -3.69252525E-03   # Real(ZN(2,1),dp)
  2  2    -9.97316339E-01   # Real(ZN(2,2),dp)
  2  3     6.11387489E-02   # Real(ZN(2,3),dp)
  2  4    -4.01065899E-02   # Real(ZN(2,4),dp)
  3  1     0.00000000E+00   # Real(ZN(3,1),dp)
  3  2     0.00000000E+00   # Real(ZN(3,2),dp)
  3  3     0.00000000E+00   # Real(ZN(3,3),dp)
  3  4     0.00000000E+00   # Real(ZN(3,4),dp)
  4  1    -2.47297361E-02   # Real(ZN(4,1),dp)
  4  2     7.16541411E-02   # Real(ZN(4,2),dp)
  4  3     7.04371852E-01   # Real(ZN(4,3),dp)
  4  4    -7.05772215E-01   # Real(ZN(4,4),dp)
Block IMNMIX Q=  2.45474144E+03  # ()
  1  1     0.00000000E+00   # Aimag(ZN(1,1))
  1  2     0.00000000E+00   # Aimag(ZN(1,2))
  1  3     0.00000000E+00   # Aimag(ZN(1,3))
  1  4     0.00000000E+00   # Aimag(ZN(1,4))
  2  1     0.00000000E+00   # Aimag(ZN(2,1))
  2  2     0.00000000E+00   # Aimag(ZN(2,2))
  2  3     0.00000000E+00   # Aimag(ZN(2,3))
  2  4     0.00000000E+00   # Aimag(ZN(2,4))
  3  1     1.03178496E-02   # Aimag(ZN(3,1))
  3  2    -1.49236692E-02   # Aimag(ZN(3,2))
  3  3    -7.06753172E-01   # Aimag(ZN(3,3))
  3  4    -7.07227531E-01   # Aimag(ZN(3,4))
  4  1     0.00000000E+00   # Aimag(ZN(4,1))
  4  2     0.00000000E+00   # Aimag(ZN(4,2))
  4  3     0.00000000E+00   # Aimag(ZN(4,3))
  4  4     0.00000000E+00   # Aimag(ZN(4,4))
Block UMIX Q=  2.45474144E+03  # ()
  1  1     9.96203607E-01   # Real(UM(1,1),dp)
  1  2    -8.70538536E-02   # Real(UM(1,2),dp)
  2  1     8.70538536E-02   # Real(UM(2,1),dp)
  2  2     9.96203607E-01   # Real(UM(2,2),dp)
Block VMIX Q=  2.45474144E+03  # ()
  1  1     9.98352649E-01   # Real(UP(1,1),dp)
  1  2    -5.73758507E-02   # Real(UP(1,2),dp)
  2  1     5.73758507E-02   # Real(UP(2,1),dp)
  2  2     9.98352649E-01   # Real(UP(2,2),dp)
Block UELMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UDLMIX Q=  2.45474144E+03  # ()
  1  1     9.99999999E-01   # Real(ZDL(1,1),dp)
  1  2     1.52539587E-06   # Real(ZDL(1,2),dp)
  1  3    -3.71655283E-05   # Real(ZDL(1,3),dp)
  2  1    -1.51588984E-06   # Real(ZDL(2,1),dp)
  2  2     9.99999967E-01   # Real(ZDL(2,2),dp)
  2  3     2.55773926E-04   # Real(ZDL(2,3),dp)
  3  1     3.71659173E-05   # Real(ZDL(3,1),dp)
  3  2    -2.55773870E-04   # Real(ZDL(3,2),dp)
  3  3     9.99999967E-01   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     1.59625469E-07   # Real(ZDR(1,2),dp)
  1  3    -7.52202866E-08   # Real(ZDR(1,3),dp)
  2  1    -1.59624729E-07   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     9.83213188E-06   # Real(ZDR(2,3),dp)
  3  1     7.52218561E-08   # Real(ZDR(3,1),dp)
  3  2    -9.83213187E-06   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  2.45474144E+03  # ()
  1  1     9.74272169E-01   # Real(ZUL(1,1),dp)
  1  2     2.25348697E-01   # Real(ZUL(1,2),dp)
  1  3     3.42124195E-03   # Real(ZUL(1,3),dp)
  2  1    -2.25296365E-01   # Real(ZUL(2,1),dp)
  2  2     9.73421336E-01   # Real(ZUL(2,2),dp)
  2  3     4.11394171E-02   # Real(ZUL(2,3),dp)
  3  1     5.94040415E-03   # Real(ZUL(3,1),dp)
  3  2    -4.08517825E-02   # Real(ZUL(3,2),dp)
  3  3     9.99147558E-01   # Real(ZUL(3,3),dp)
Block UURMIX Q=  2.45474144E+03  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     4.53494427E-09   # Real(ZUR(1,2),dp)
  1  3    -1.18813156E-10   # Real(ZUR(1,3),dp)
  2  1    -4.53494431E-09   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3    -3.48267795E-07   # Real(ZUR(2,3),dp)
  3  1     1.18811577E-10   # Real(ZUR(3,1),dp)
  3  2     3.48267795E-07   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.27157351E+16  # GUT scale
        33     2.45474144E+03  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
         8     3.00000000E+00  # Two-Loop Method: diagrammatic 
         9     1.00000000E+00  # Gauge-less limit
       400     1.00000000E-01  # Step-size for purely-numerical methode for 2-loop calculation
       401     1.00000000E-03  # Step-size for semi-analytical methode for 2-loop calculation
       410     0.00000000E+00  # indicative error in numerical derivation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.54128475E+01 # Gluon fusion 
  2        25        1.22002523E+00 # Vector boson fusion 
  3        25        5.50135877E-01 # W-H production 
  4        25        3.20373028E-01 # Z-H production 
  5        25        8.31141988E-02 # t-t-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        1.96154930E+01 # Gluon fusion 
  2        25        1.57293353E+00 # Vector boson fusion 
  3        25        7.04762193E-01 # W-H production 
  4        25        4.00110430E-01 # Z-H production 
  5        25        1.25790826E-01 # t-t-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.58162436E+01 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.15910415E+01 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.59094901E+02 # Gluon fusion 
Block HiggsBoundsInputHiggsCouplingsFermions # 
    4.86365947E-01    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    3.50674508E-01    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    9.60102090E-01    0.00000000E+00        3             25         6         6 # h_1 t t coupling  
    2.24760844E-01    0.00000000E+00        3             25         4         4 # h_1 c c coupling 
    1.06214695E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.03920743E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
    2.57187619E+01    0.00000000E+00        3             35         5         5 # h_2 b b coupling 
    1.80195818E+01    7.67245244E-32        3             35         3         3 # h_2 s s coupling 
    7.48192838E-03    0.00000000E+00        3             35         6         6 # h_2 t t coupling  
    2.41438991E-03    0.00000000E+00        3             35         4         4 # h_2 c c coupling 
    9.07865825E+01    0.00000000E+00        3             35        15        15 # h_2 tau tau coupling 
    9.07829833E+01    0.00000000E+00        3             35        13        13 # h_2 mu mu coupling  
    0.00000000E+00    2.57203333E+01        3             36         5         5 # A_2 b b coupling 
    7.67245244E-32    1.80206827E+01        3             36         3         3 # A_2 s s coupling 
    9.42198493E-35    7.44049149E-03        3             36         6         6 # A_2 t t coupling 
    0.00000000E+00    2.40101839E-03        3             36         4         4 # A_2 c c coupling 
    0.00000000E+00    9.07921294E+01        3             36        15        15 # A_2 tau tau coupling 
    0.00000000E+00    9.07885300E+01        3             36        13        13 # A_2 mu mu coupling 
Block HiggsBoundsInputHiggsCouplingsBosons # 
    1.00987244E+00        3             25        24        24 # h_1 W W coupling 
    1.00701050E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.01548249E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.00073216E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    2.68154452E-05        3             35        24        24 # h_2 W W coupling 
    2.69060452E-05        3             35        23        23 # h_2 Z Z coupling  
    0.00000000E+00        3             35        23        22 # h_2 Z gamma coupling 
    2.42233793E-04        3             35        22        22 # h_2 gamma gamma coupling 
    5.51060877E-03        3             35        21        21 # h_2 g g coupling 
    0.00000000E+00        4             35        21        21        23 # h_2 g g Z coupling 
    0.00000000E+00        3             36        24        24 # A_2 W W coupling 
    0.00000000E+00        3             36        23        23 # A_2 Z Z coupling 
    0.00000000E+00        3             36        23        22 # A_2 Z gamma coupling 
    5.66058881E-04        3             36        22        22 # A_2 gamma gamma coupling 
    1.07964434E-02        3             36        21        21 # A_2 g g coupling 
    0.00000000E+00        4             36        21        21        23 # A_2 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
    0.00000000E+00        3             25        35        23 # h_1 h_2 Z coupling  
    8.48275399E-08        3             25        36        23 # h_1 A_2 Z coupling 
    0.00000000E+00        3             35        25        23 # h_2 h_1 Z coupling  
    0.00000000E+00        3             35        35        23 # h_2 h_2 Z coupling  
    9.99999915E-01        3             35        36        23 # h_2 A_2 Z coupling 
    0.00000000E+00        3             36        36        23 # A_2 A_2 Z coupling 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.31584896E-04 # H-Photon-Photon 
        25           21           21     0.64688558E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.14768259E-06 # H-Photon-Photon 
        35           21           21     0.74653399E-06 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.25114146E-06 # A-Photon-Photon 
        36           21           21     0.10507233E-05 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
      20    1.14224060E-15  # (g-2)_e
      21    4.88358202E-11  # (g-2)_mu
      22    1.39266732E-08  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    4.80470521E-05  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.16992145E-04  # BR(B->X_s gamma)
     201    1.00632427E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    2.63254359E-03  # BR(D->mu nu)
     301    9.98906992E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    2.49137110E-02  # BR(Ds->mu nu)
     401    9.98782040E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    2.43483571E-01  # BR(Ds->tau nu)
     403    9.98782039E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    2.28571312E-06  # BR(B->mu nu)
     501    9.90664549E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    5.08600999E-04  # BR(B->tau nu)
     503    9.90664544E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    2.82717111E+00  # BR(K->mu nu)
     601    9.99918314E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47607277E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.78820449E+01  # Delta(M_Bs)
    1901    1.00122773E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    3.99764355E-01  # Delta(M_Bd)
    1903    1.00141635E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.48012643E-15  # BR(B^0_d->e e)
    4001    9.99286753E-01  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.70011936E-14  # BR(B^0_s->e e)
    4003    9.99186256E-01  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.05948215E-10  # BR(B^0_d->mu mu)
    4005    9.99286786E-01  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.28948953E-09  # BR(B^0_s->mu mu)
    4007    9.99186290E-01  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.21764411E-08  # BR(B^0_d->tau tau)
    4009    9.99296357E-01  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.97645592E-07  # BR(B^0_s->tau tau)
    4011    9.99195803E-01  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64056949E-06  # BR(B-> s e e)
    5001    9.91106993E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59026973E-06  # BR(B-> s mu mu)
    5003    9.90951920E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.09836879E-07  # BR(B -> K mu mu)
    6001    9.89521431E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    4.09409786E-05  # BR(B->s nu nu)
    7001    9.99736796E-01  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.89568236E-06  # BR(B->D nu nu)
    7003    9.99738573E-01  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.29755847E-10  # BR(K^+ -> pi^+ nu nu)
    8001    9.99846525E-01  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    3.02615803E-11  # BR(K_L -> pi^0 nu nu)
    8003    9.99741759E-01  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    9100    1.94971619E-15  # Delta(M_K)
    9102    1.00001722E+00  # Delta(M_K)/Delta(M_K)_SM
    9103    1.84755314E-03  # epsilon_K
    9104    1.00122884E+00  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    8.55490520E-34  # BR(mu->e gamma)
     702    4.87917209E-65  # BR(tau->e gamma)
     703    2.79136720E-37  # BR(tau->mu gamma)
     800    2.67738403E-36  # CR(mu-e, Al)
     801    4.81887157E-36  # CR(mu-e, Ti)
     802    6.52210692E-36  # CR(mu-e, Sr)
     803    7.33659507E-36  # CR(mu-e, Sb)
     804    3.95214511E-36  # CR(mu-e, Au)
     805    3.71751629E-36  # CR(mu-e, Pb)
     901    6.01419578E-36  # BR(mu->3e)
     902    5.87549424E-67  # BR(tau->3e)
     903    7.17144001E-40  # BR(tau->3mu)
     904    1.14680401E-67  # BR(tau- -> e- mu+ mu-)
     905    3.30033351E-39  # BR(tau- -> mu- e+ e-)
     906    6.61326756E-78  # BR(tau- -> e+ mu- mu-)
     907    3.30429756-107  # BR(tau- -> mu+ e- e-)
    1001    9.55295653E-47  # BR(Z->e mu)
    1002    2.15222260E-72  # BR(Z->e tau)
    1003    1.23017320E-44  # BR(Z->mu tau)
    1101    1.48707049E-33  # BR(h->e mu)
    1102    1.66615019E-62  # BR(h->e tau)
    1103    9.52041674E-35  # BR(h->mu tau)
    2001    1.49557450E-72  # BR(tau->e pi)
    2002    1.45456081E-72  # BR(tau->e eta)
    2003    1.63254977E-72  # BR(tau->e eta')
    2004    8.53999062E-45  # BR(tau->mu pi)
    2005    8.52014842E-45  # BR(tau->mu eta)
    2006    9.56276412E-45  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17244799E-08    # coeffC7sm
     0305 4422   00   2    -0.17348183E-08    # coeffC7
     0305 4322   00   2    -0.33366334E-10    # coeffC7p
     0305 4422   00   1    -0.10338427E-10    # coeffC7NP
     0305 4322   00   1    -0.33366334E-10    # coeffC7pNP
     0305 6421   00   0    -0.86377623E-09    # coeffC8sm
     0305 6421   00   2    -0.90798264E-09    # coeffC8
     0305 6321   00   2    -0.17456290E-10    # coeffC8p
     0305 6421   00   1    -0.44206413E-10    # coeffC8NP
     0305 6321   00   1    -0.17456290E-10    # coeffC8pNP
 03051111 4133   00   0     0.10360670E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10359224E-08    # coeffC9ee
 03051111 4233   00   2    -0.25153795E-14    # coeffC9Pee
 03051111 4133   00   1    -0.14459149E-12    # coeffC9eeNP
 03051111 4233   00   1    -0.25153795E-14    # coeffC9PeeNP
 03051111 4137   00   0    -0.39442756E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39434536E-08    # coeffC10ee
 03051111 4237   00   2    -0.25370087E-13    # coeffC10Pee
 03051111 4137   00   1     0.82201945E-12    # coeffC10eeNP
 03051111 4237   00   1    -0.25370087E-13    # coeffC10PeeNP
 03051313 4133   00   0     0.10360665E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10359218E-08    # coeffC9mumu
 03051313 4233   00   2    -0.25153717E-14    # coeffC9Pmumu
 03051313 4133   00   1    -0.14466810E-12    # coeffC9mumuNP
 03051313 4233   00   1    -0.25153717E-14    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39442761E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39434542E-08    # coeffC10mumu
 03051313 4237   00   2    -0.25370089E-13    # coeffC10Pmumu
 03051313 4137   00   1     0.82194515E-12    # coeffC10mumuNP
 03051313 4237   00   1    -0.25370089E-13    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12184348E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12182760E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.50739397E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.15885027E-11    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.50739397E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12184232E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12182643E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.50739383E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.15886647E-11    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.50739383E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12159446E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12157811E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.50735205E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.16350788E-11    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.50735205E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.17895855E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.64602903E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.91283280E-20    # coeffKK_SLR
 01030103 4141   00   2     0.96377630E-13    # coeffKK_VLL
 01030103 4242   00   2     0.51736693E-29    # coeffKK_VRR
 01030103 4142   00   2    -0.33075307E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.43892417E-26    # coeffKK_TLL
 01030103 4444   00   2    -0.15848872E-23    # coeffKK_TRR
 01050105 3131   00   2    -0.96339907E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93924072E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.97090469E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33503918E-11    # coeffBB_VLL
 01050105 4242   00   2     0.38787610E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.92642947E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.21509941E-25    # coeffBB_TLL
 01050105 4444   00   2    -0.22248928E-19    # coeffBB_TRR
 03050305 3131   00   2    -0.10159731E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27438218E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.53897151E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.97889126E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.41789059E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.51147425E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.24363154E-21    # coeffBsBs_TLL
 03050305 4444   00   2    -0.65950863E-18    # coeffBsBs_TRR
 01030103 3131   00   1     0.56062695E-25    # coeffKK_SLLNP
 01030103 3232   00   1     0.20237831E-22    # coeffKK_SRRNP
 01030103 3132   00   1    -0.66210290E-21    # coeffKK_SLRNP
 01030103 4141   00   1     0.73846796E-17    # coeffKK_VLLNP
 01030103 4242   00   1    -0.66327194E-29    # coeffKK_VRRNP
 01030103 4142   00   1     0.19916885E-23    # coeffKK_VLRNP
 01030103 4343   00   1    -0.43892417E-26    # coeffKK_TLLNP
 01030103 4444   00   1    -0.15848872E-23    # coeffKK_TRRNP
 01050105 3131   00   1     0.75793614E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.73944118E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.20466654E-17    # coeffBB_SLRNP
 01050105 4141   00   1     0.30046948E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.10582304E-24    # coeffBB_VRRNP
 01050105 4142   00   1     0.32300050E-19    # coeffBB_VLRNP
 01050105 4343   00   1    -0.21509941E-25    # coeffBB_TLLNP
 01050105 4444   00   1    -0.22248928E-19    # coeffBB_TRRNP
 03050305 3131   00   1     0.79988820E-19    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.21602871E-15    # coeffBsBs_SRRNP
 03050305 3132   00   1    -0.11354403E-14    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.87799924E-13    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.12026150E-20    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.20664594E-16    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24363154E-21    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.65950863E-18    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18456482E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.66626686E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.84662251E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.96370245E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11806389E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.35066996E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.61783541E-47    # coeffKK_TLLSM
 01030103 4444   00   0    -0.63769435E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.97097843E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.94663513E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.76623815E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33473871E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.28205306E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.95872952E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.13041874E-53    # coeffBB_TLLSM
 01050105 4444   00   0    -0.11938986E-47    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10239720E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27654246E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42542748E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.97801326E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29762908E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.53213884E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.13513866E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.12494895E-46    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0     0.64275156E-10    # coeffC7sm
     0305 4422   00   2     0.63991620E-10    # coeffC7
     0305 4322   00   2     0.23116266E-11    # coeffC7p
     0305 4422   00   1    -0.28353515E-12    # coeffC7NP
     0305 4322   00   1     0.23116266E-11    # coeffC7pNP
     0305 6421   00   0     0.74437180E-10    # coeffC8sm
     0305 6421   00   2     0.73653614E-10    # coeffC8
     0305 6321   00   2     0.14165763E-11    # coeffC8p
     0305 6421   00   1    -0.78356531E-12    # coeffC8NP
     0305 6321   00   1     0.14165763E-11    # coeffC8pNP
 03051111 4133   00   0    -0.18499575E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18498170E-10    # coeffC9ee
 03051111 4233   00   2     0.44594165E-16    # coeffC9Pee
 03051111 4133   00   1     0.14053663E-14    # coeffC9eeNP
 03051111 4233   00   1     0.44594165E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.70390423E-10    # coeffC10eeSM
 03051111 4137   00   2     0.70376525E-10    # coeffC10ee
 03051111 4237   00   2     0.44973134E-15    # coeffC10Pee
 03051111 4137   00   1    -0.13897842E-13    # coeffC10eeNP
 03051111 4237   00   1     0.44973134E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18499566E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18498160E-10    # coeffC9mumu
 03051313 4233   00   2     0.44593978E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.14067137E-14    # coeffC9mumuNP
 03051313 4233   00   1     0.44593978E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.70390432E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.70376536E-10    # coeffC10mumu
 03051313 4237   00   2     0.44973153E-15    # coeffC10Pmumu
 03051313 4137   00   1    -0.13896496E-13    # coeffC10mumuNP
 03051313 4237   00   1     0.44973153E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21750915E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21748139E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.89946712E-15    # coeffCLPnu1nu1
 03051212 4141   00   1    -0.27757949E-13    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.89946712E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21750615E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21747839E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.89946675E-15    # coeffCLPnu2nu2
 03051414 4141   00   1    -0.27760786E-13    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.89946675E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21704156E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21701299E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.89936152E-15    # coeffCLPnu3nu3
 03051616 4141   00   1    -0.28573456E-13    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.89936152E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.00000000E+00    # coeffCRnu1nu1
 03051212 4242   00   2     0.00000000E+00    # coeffCRPnu1nu1
 03051212 4142   00   1     0.00000000E+00    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.00000000E+00    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.00000000E+00    # coeffCRnu2nu2
 03051414 4242   00   2     0.00000000E+00    # coeffCRPnu2nu2
 03051414 4142   00   1     0.00000000E+00    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.00000000E+00    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.00000000E+00    # coeffCRnu3nu3
 03051616 4242   00   2     0.00000000E+00    # coeffCRPnu3nu3
 03051616 4142   00   1     0.00000000E+00    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.00000000E+00    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15900954E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57400434E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.37613879E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61832723E-14    # coeffKK_VLL
 01030103 4242   00   2     0.21543924E-29    # coeffKK_VRR
 01030103 4142   00   2    -0.29896436E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.24875552E-28    # coeffKK_TLL
 01030103 4444   00   2    -0.11406065E-25    # coeffKK_TRR
 01050105 3131   00   2    -0.87082769E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84897890E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.87828713E-17    # coeffBB_SLR
 01050105 4141   00   2     0.30292825E-11    # coeffBB_VLL
 01050105 4242   00   2     0.33922862E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85061800E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.15431037E-25    # coeffBB_TLL
 01050105 4444   00   2    -0.19132005E-19    # coeffBB_TRR
 03050305 3131   00   2     0.36276824E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97970654E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.19258529E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34958598E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.14136196E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18574296E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.68367660E-23    # coeffBsBs_TLL
 03050305 4444   00   2     0.22406210E-19    # coeffBsBs_TRR
 01030103 3131   00   1     0.12082465E-25    # coeffKK_SLLNP
 01030103 3232   00   1     0.43713583E-23    # coeffKK_SRRNP
 01030103 3132   00   1    -0.68318901E-22    # coeffKK_SLRNP
 01030103 4141   00   1     0.47118603E-17    # coeffKK_VLLNP
 01030103 4242   00   1     0.18905616E-29    # coeffKK_VRRNP
 01030103 4142   00   1     0.54466740E-24    # coeffKK_VLRNP
 01030103 4343   00   1    -0.24875552E-28    # coeffKK_TLLNP
 01030103 4444   00   1    -0.11406065E-25    # coeffKK_TRRNP
 01050105 3131   00   1     0.68352110E-23    # coeffBB_SLLNP
 01050105 3232   00   1     0.66801990E-17    # coeffBB_SRRNP
 01050105 3132   00   1    -0.18523715E-17    # coeffBB_SLRNP
 01050105 4141   00   1     0.27140818E-14    # coeffBB_VLLNP
 01050105 4242   00   1     0.83949910E-25    # coeffBB_VRRNP
 01050105 4142   00   1     0.15973160E-19    # coeffBB_VLRNP
 01050105 4343   00   1    -0.15431037E-25    # coeffBB_TLLNP
 01050105 4444   00   1    -0.19132005E-19    # coeffBB_TRRNP
 03050305 3131   00   1    -0.28490268E-20    # coeffBsBs_SLLNP
 03050305 3232   00   1    -0.77100922E-17    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.40619421E-16    # coeffBsBs_SLRNP
 03050305 4141   00   1    -0.31320705E-14    # coeffBsBs_VLLNP
 03050305 4242   00   1    -0.35002044E-22    # coeffBsBs_VRRNP
 03050305 4142   00   1    -0.42613978E-18    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.68367660E-23    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.22406210E-19    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.16021779E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57837570E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30781989E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61785604E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26383073E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30441103E-22    # coeffKK_VLRSM
 01030103 4343   00   0     0.26965133E-47    # coeffKK_TLLSM
 01030103 4444   00   0     0.57075289E-45    # coeffKK_TRRSM
 01050105 3131   00   0    -0.87766290E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.85565910E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.69304998E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.30265684E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25527871E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.86659116E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.33122220E-54    # coeffBB_TLLSM
 01050105 4444   00   0    -0.10419479E-47    # coeffBB_TRRSM
 03050305 3131   00   0     0.36561727E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.98741663E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15196587E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34927277E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10635992E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.19000436E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.16958576E-51    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.65121743E-48    # coeffBsBs_TRRSM
Block FineTuning #  
       0    1.05178715E+03  #  Overall FT 
       1    1.49541553E+01  # m0
       2    8.27393275E+02  # m12
       3    2.89061254E+02  # Azero
       4    1.05178715E+03  # \[Mu]
       5    1.68795379E+01  # B[\[Mu]]
DECAY   1000001     5.02878098E+01   # Sd_1
#    BR                NDA      ID1      ID2
     2.91414709E-01    2            6   -1000024   # BR(Sd_1 -> Fu_3 Cha_1 )
     1.70506408E-01    2            6   -1000037   # BR(Sd_1 -> Fu_3 Cha_2 )
     2.29147062E-04    2            3    1000023   # BR(Sd_1 -> Fd_2 Chi_2 )
     7.62513081E-03    2            5    1000022   # BR(Sd_1 -> Fd_3 Chi_1 )
     1.47942737E-01    2            5    1000023   # BR(Sd_1 -> Fd_3 Chi_2 )
     1.91233685E-03    2            5    1000025   # BR(Sd_1 -> Fd_3 Chi_3 )
     2.12204677E-03    2            5    1000035   # BR(Sd_1 -> Fd_3 Chi_4 )
     3.78229750E-01    2      1000002        -24   # BR(Sd_1 -> Su_1 VWm )
DECAY   1000003     2.50796627E+00   # Sd_2
#    BR                NDA      ID1      ID2
     1.83008483E-04    2            4   -1000037   # BR(Sd_2 -> Fu_2 Cha_2 )
     2.29428601E-03    2            6   -1000024   # BR(Sd_2 -> Fu_3 Cha_1 )
     1.30608082E-01    2            6   -1000037   # BR(Sd_2 -> Fu_3 Cha_2 )
     6.59471815E-01    2            5    1000022   # BR(Sd_2 -> Fd_3 Chi_1 )
     1.16221980E-03    2            5    1000023   # BR(Sd_2 -> Fd_3 Chi_2 )
     5.91567891E-02    2            5    1000025   # BR(Sd_2 -> Fd_3 Chi_3 )
     5.99402844E-02    2            5    1000035   # BR(Sd_2 -> Fd_3 Chi_4 )
     1.86142190E-02    2      1000001         25   # BR(Sd_2 -> Sd_1 hh_1 )
     1.66709824E-02    2      1000001         23   # BR(Sd_2 -> Sd_1 VZ )
     2.53537125E-02    2      1000002        -24   # BR(Sd_2 -> Su_1 VWm )
     2.64143115E-02    2      1000004        -24   # BR(Sd_2 -> Su_2 VWm )
DECAY   1000005     1.67408614E+00   # Sd_3
#    BR                NDA      ID1      ID2
     9.99567134E-01    2            3    1000022   # BR(Sd_3 -> Fd_2 Chi_1 )
     2.41537968E-04    2            3    1000035   # BR(Sd_3 -> Fd_2 Chi_4 )
DECAY   2000001     1.67380164E+00   # Sd_4
#    BR                NDA      ID1      ID2
     9.99740620E-01    2            1    1000022   # BR(Sd_4 -> Fd_1 Chi_1 )
     2.11360725E-04    2            1    1000035   # BR(Sd_4 -> Fd_1 Chi_4 )
DECAY   2000003     2.90169211E+01   # Sd_5
#    BR                NDA      ID1      ID2
     4.24202139E-03    2            2   -1000024   # BR(Sd_5 -> Fu_1 Cha_1 )
     6.49703916E-01    2            4   -1000024   # BR(Sd_5 -> Fu_2 Cha_1 )
     2.40523708E-03    2            4   -1000037   # BR(Sd_5 -> Fu_2 Cha_2 )
     3.28038878E-04    2            1    1000022   # BR(Sd_5 -> Fd_1 Chi_1 )
     6.98573563E-03    2            1    1000023   # BR(Sd_5 -> Fd_1 Chi_2 )
     1.50153058E-02    2            3    1000022   # BR(Sd_5 -> Fd_2 Chi_1 )
     3.19756471E-01    2            3    1000023   # BR(Sd_5 -> Fd_2 Chi_2 )
     9.08955928E-04    2            3    1000035   # BR(Sd_5 -> Fd_2 Chi_4 )
     5.18860799E-04    2            5    1000023   # BR(Sd_5 -> Fd_3 Chi_2 )
DECAY   2000005     2.90165821E+01   # Sd_6
#    BR                NDA      ID1      ID2
     6.49731590E-01    2            2   -1000024   # BR(Sd_6 -> Fu_1 Cha_1 )
     2.39429511E-03    2            2   -1000037   # BR(Sd_6 -> Fu_1 Cha_2 )
     4.24224744E-03    2            4   -1000024   # BR(Sd_6 -> Fu_2 Cha_1 )
     1.50396415E-02    2            1    1000022   # BR(Sd_6 -> Fd_1 Chi_1 )
     3.20277493E-01    2            1    1000023   # BR(Sd_6 -> Fd_1 Chi_2 )
     9.08177684E-04    2            1    1000035   # BR(Sd_6 -> Fd_1 Chi_4 )
     3.28554099E-04    2            3    1000022   # BR(Sd_6 -> Fd_2 Chi_1 )
     6.99671463E-03    2            3    1000023   # BR(Sd_6 -> Fd_2 Chi_2 )
DECAY   1000002     5.65531202E+00   # Su_1
#    BR                NDA      ID1      ID2
     7.52326320E-01    2            6    1000022   # BR(Su_1 -> Fu_3 Chi_1 )
     4.05693979E-02    2            6    1000023   # BR(Su_1 -> Fu_3 Chi_2 )
     9.43769477E-03    2            6    1000025   # BR(Su_1 -> Fu_3 Chi_3 )
     1.37066727E-04    2      1000024          3   # BR(Su_1 -> Cha_1^* Fd_2 )
     8.43885310E-02    2      1000024          5   # BR(Su_1 -> Cha_1^* Fd_3 )
     1.86652913E-04    2      1000037          3   # BR(Su_1 -> Cha_2^* Fd_2 )
     1.12947487E-01    2      1000037          5   # BR(Su_1 -> Cha_2^* Fd_3 )
DECAY   1000004     5.07028164E+01   # Su_2
#    BR                NDA      ID1      ID2
     9.16485191E-03    2            6    1000022   # BR(Su_2 -> Fu_3 Chi_1 )
     1.39668516E-01    2            6    1000023   # BR(Su_2 -> Fu_3 Chi_2 )
     8.13612665E-02    2            6    1000025   # BR(Su_2 -> Fu_3 Chi_3 )
     9.40581360E-02    2            6    1000035   # BR(Su_2 -> Fu_3 Chi_4 )
     4.38412662E-04    2      1000024          3   # BR(Su_2 -> Cha_1^* Fd_2 )
     2.83354942E-01    2      1000024          5   # BR(Su_2 -> Cha_1^* Fd_3 )
     1.10738289E-02    2      1000037          5   # BR(Su_2 -> Cha_2^* Fd_3 )
     1.77996571E-01    2      1000002         25   # BR(Su_2 -> Su_1 hh_1 )
     2.02861872E-01    2      1000002         23   # BR(Su_2 -> Su_1 VZ )
DECAY   1000006     6.72760399E+00   # Su_3
#    BR                NDA      ID1      ID2
     9.99585493E-01    2            4    1000022   # BR(Su_3 -> Fu_2 Chi_1 )
     2.29319569E-04    2            4    1000035   # BR(Su_3 -> Fu_2 Chi_4 )
DECAY   2000002     6.72673684E+00   # Su_4
#    BR                NDA      ID1      ID2
     9.99738195E-01    2            2    1000022   # BR(Su_4 -> Fu_1 Chi_1 )
     2.13732957E-04    2            2    1000035   # BR(Su_4 -> Fu_1 Chi_4 )
DECAY   2000004     2.90487529E+01   # Su_5
#    BR                NDA      ID1      ID2
     1.12581063E-04    2            2    1000022   # BR(Su_5 -> Fu_1 Chi_1 )
     2.49409526E-03    2            2    1000023   # BR(Su_5 -> Fu_1 Chi_2 )
     1.46820126E-02    2            4    1000022   # BR(Su_5 -> Fu_2 Chi_1 )
     3.25167678E-01    2            4    1000023   # BR(Su_5 -> Fu_2 Chi_2 )
     7.11161739E-04    2            4    1000035   # BR(Su_5 -> Fu_2 Chi_4 )
     1.27501901E-02    2      1000024          1   # BR(Su_5 -> Cha_1^* Fd_1 )
     6.41934037E-01    2      1000024          3   # BR(Su_5 -> Cha_1^* Fd_2 )
     1.03723990E-03    2      1000024          5   # BR(Su_5 -> Cha_1^* Fd_3 )
     1.02784926E-03    2      1000037          3   # BR(Su_5 -> Cha_2^* Fd_2 )
DECAY   2000006     2.90485576E+01   # Su_6
#    BR                NDA      ID1      ID2
     1.46783601E-02    2            2    1000022   # BR(Su_6 -> Fu_1 Chi_1 )
     3.25182591E-01    2            2    1000023   # BR(Su_6 -> Fu_1 Chi_2 )
     7.05767604E-04    2            2    1000035   # BR(Su_6 -> Fu_1 Chi_4 )
     1.12613383E-04    2            4    1000022   # BR(Su_6 -> Fu_2 Chi_1 )
     2.49410027E-03    2            4    1000023   # BR(Su_6 -> Fu_2 Chi_2 )
     6.42977094E-01    2      1000024          1   # BR(Su_6 -> Cha_1^* Fd_1 )
     1.27725348E-02    2      1000024          3   # BR(Su_6 -> Cha_1^* Fd_2 )
     1.02422528E-03    2      1000037          1   # BR(Su_6 -> Cha_2^* Fd_1 )
DECAY   1000011     5.64947233E+00   # Se_1
#    BR                NDA      ID1      ID2
     1.69549205E-03    2           16   -1000024   # BR(Se_1 -> Fv_3 Cha_1 )
     9.97451697E-01    2           15    1000022   # BR(Se_1 -> Fe_3 Chi_1 )
     8.52810802E-04    2           15    1000023   # BR(Se_1 -> Fe_3 Chi_2 )
DECAY   1000013     5.81983954E+00   # Se_2
#    BR                NDA      ID1      ID2
     9.99985833E-01    2           13    1000022   # BR(Se_2 -> Fe_2 Chi_1 )
DECAY   1000015     5.82043687E+00   # Se_3
#    BR                NDA      ID1      ID2
     9.99996807E-01    2           11    1000022   # BR(Se_3 -> Fe_1 Chi_1 )
DECAY   2000011     7.53764834E+00   # Se_4
#    BR                NDA      ID1      ID2
     5.01655496E-01    2           16   -1000024   # BR(Se_4 -> Fv_3 Cha_1 )
     2.32771298E-01    2           15    1000022   # BR(Se_4 -> Fe_3 Chi_1 )
     2.52569779E-01    2           15    1000023   # BR(Se_4 -> Fe_3 Chi_2 )
     6.74333381E-03    2      1000011         25   # BR(Se_4 -> Se_1 hh_1 )
     6.26009324E-03    2      1000011         23   # BR(Se_4 -> Se_1 VZ )
DECAY   2000013     7.63008589E+00   # Se_5
#    BR                NDA      ID1      ID2
     5.12098189E-01    2           14   -1000024   # BR(Se_5 -> Fv_2 Cha_1 )
     2.30068301E-01    2           13    1000022   # BR(Se_5 -> Fe_2 Chi_1 )
     2.57793648E-01    2           13    1000023   # BR(Se_5 -> Fe_2 Chi_2 )
DECAY   2000015     7.63046173E+00   # Se_6
#    BR                NDA      ID1      ID2
     5.12132874E-01    2           12   -1000024   # BR(Se_6 -> Fv_1 Cha_1 )
     2.30056138E-01    2           11    1000022   # BR(Se_6 -> Fe_1 Chi_1 )
     2.57810987E-01    2           11    1000023   # BR(Se_6 -> Fe_1 Chi_2 )
DECAY   1000012     7.52264356E+00   # Sv_1
#    BR                NDA      ID1      ID2
     2.33366898E-01    2           16    1000022   # BR(Sv_1 -> Fv_3 Chi_1 )
     2.50311930E-01    2           16    1000023   # BR(Sv_1 -> Fv_3 Chi_2 )
     5.03684946E-01    2      1000024         15   # BR(Sv_1 -> Cha_1^* Fe_3 )
     1.26362266E-02    2      1000011         24   # BR(Sv_1 -> Se_1 VWm^* )
DECAY   1000014     7.61664186E+00   # Sv_2
#    BR                NDA      ID1      ID2
     2.32868239E-01    2           14    1000022   # BR(Sv_2 -> Fv_2 Chi_1 )
     2.54675770E-01    2           14    1000023   # BR(Sv_2 -> Fv_2 Chi_2 )
     5.12416954E-01    2      1000024         13   # BR(Sv_2 -> Cha_1^* Fe_2 )
DECAY   1000016     7.61701595E+00   # Sv_3
#    BR                NDA      ID1      ID2
     2.32865251E-01    2           12    1000022   # BR(Sv_3 -> Fv_1 Chi_1 )
     2.54689782E-01    2           12    1000023   # BR(Sv_3 -> Fv_1 Chi_2 )
     5.12444967E-01    2      1000024         11   # BR(Sv_3 -> Cha_1^* Fe_1 )
DECAY        25     4.07728819E-03   # hh_1
#    BR                NDA      ID1      ID2
     2.36476037E-03    2           22         22   # BR(hh_1 -> VP VP )
     7.93547951E-02    2           21         21   # BR(hh_1 -> VG VG )
     2.16063765E-02    2           23         23   # BR(hh_1 -> VZ VZ )
     2.02219216E-01    2           24        -24   # BR(hh_1 -> VWm^* VWm_virt )
     2.23603422E-04    2           -3          3   # BR(hh_1 -> Fd_2^* Fd_2 )
     5.98910386E-01    2           -5          5   # BR(hh_1 -> Fd_3^* Fd_3 )
     2.40670982E-04    2          -13         13   # BR(hh_1 -> Fe_2^* Fe_2 )
     6.94696370E-02    2          -15         15   # BR(hh_1 -> Fe_3^* Fe_3 )
     2.56098198E-02    2           -4          4   # BR(hh_1 -> Fu_2^* Fu_2 )
DECAY        35     4.85903043E+00   # hh_2
#    BR                NDA      ID1      ID2
     2.15584955E-03    2      1000024   -1000024   # BR(hh_2 -> Cha_1^* Cha_1 )
     5.54800925E-04    2      1000022    1000022   # BR(hh_2 -> Chi_1 Chi_1 )
     2.63517783E-03    2      1000022    1000023   # BR(hh_2 -> Chi_1 Chi_2 )
     1.05873280E-03    2      1000023    1000023   # BR(hh_2 -> Chi_2 Chi_2 )
     2.01062667E-04    2           -3          3   # BR(hh_2 -> Fd_2^* Fd_2 )
     5.55572912E-01    2           -5          5   # BR(hh_2 -> Fd_3^* Fd_3 )
     3.80961194E-04    2          -13         13   # BR(hh_2 -> Fe_2^* Fe_2 )
     1.07723964E-01    2          -15         15   # BR(hh_2 -> Fe_3^* Fe_3 )
     2.74248868E-01    2           -6          6   # BR(hh_2 -> Fu_3^* Fu_3 )
     3.51626384E-04    2           25         25   # BR(hh_2 -> hh_1 hh_1 )
     3.66574546E-02    2          -24         24   # BR(hh_2 -> VWm VWm^* )
     1.83625357E-02    2           23         23   # BR(hh_2 -> VZ VZ )
DECAY        36     4.72813859E+00   # Ah_2
#    BR                NDA      ID1      ID2
     1.83692567E-04    2           21         21   # BR(Ah_2 -> VG VG )
     1.78760026E-02    2      1000024   -1000024   # BR(Ah_2 -> Cha_1^* Cha_1 )
     8.88400792E-04    2      1000022    1000022   # BR(Ah_2 -> Chi_1 Chi_1 )
     6.39763515E-03    2      1000022    1000023   # BR(Ah_2 -> Chi_1 Chi_2 )
     8.76478352E-03    2      1000023    1000023   # BR(Ah_2 -> Chi_2 Chi_2 )
     2.06639609E-04    2           -3          3   # BR(Ah_2 -> Fd_2^* Fd_2 )
     5.70984344E-01    2           -5          5   # BR(Ah_2 -> Fd_3^* Fd_3 )
     3.91528018E-04    2          -13         13   # BR(Ah_2 -> Fe_2^* Fe_2 )
     1.10712123E-01    2          -15         15   # BR(Ah_2 -> Fe_3^* Fe_3 )
     2.83464509E-01    2           -6          6   # BR(Ah_2 -> Fu_3^* Fu_3 )
     1.23528082E-04    2           25         23   # BR(Ah_2 -> hh_1 VZ )
DECAY        37     4.23544359E+00   # Hpm_2
#    BR                NDA      ID1      ID2
     9.69342966E-03    2      1000022    1000024   # BR(Hpm_2^* -> Chi_1 Cha_1^* )
     2.04173202E-04    2            4         -3   # BR(Hpm_2^* -> Fu_2 Fd_2^* )
     9.71953327E-04    2            4         -5   # BR(Hpm_2^* -> Fu_2 Fd_3^* )
     4.74085894E-04    2            6         -3   # BR(Hpm_2^* -> Fu_3 Fd_2^* )
     8.62597229E-01    2            6         -5   # BR(Hpm_2^* -> Fu_3 Fd_3^* )
     4.37186409E-04    2           14        -13   # BR(Hpm_2^* -> Fv_2 Fe_2^* )
     1.23622917E-01    2           16        -15   # BR(Hpm_2^* -> Fv_3 Fe_3^* )
     1.22247726E-04    2           25         24   # BR(Hpm_2^* -> hh_1 VWm^* )
     1.84799135E-03    2           24         23   # BR(Hpm_2^* -> VWm^* VZ )
DECAY   1000021     2.72164685E+01   # Glu
#    BR                NDA      ID1      ID2
     8.08402493E-03    2            1   -2000001   # BR(Glu -> Fd_1 Sd_4^* )
     8.08402493E-03    2           -1    2000001   # BR(Glu -> Fd_1^* Sd_4 )
     6.54669906E-05    2            1   -2000005   # BR(Glu -> Fd_1 Sd_6^* )
     6.54669906E-05    2           -1    2000005   # BR(Glu -> Fd_1^* Sd_6 )
     1.11082209E-04    2            3   -1000001   # BR(Glu -> Fd_2 Sd_1^* )
     1.11082209E-04    2           -3    1000001   # BR(Glu -> Fd_2^* Sd_1 )
     8.08511154E-03    2            3   -1000005   # BR(Glu -> Fd_2 Sd_3^* )
     8.08511154E-03    2           -3    1000005   # BR(Glu -> Fd_2^* Sd_3 )
     6.56989924E-05    2            3   -2000003   # BR(Glu -> Fd_2 Sd_5^* )
     6.56989924E-05    2           -3    2000003   # BR(Glu -> Fd_2^* Sd_5 )
     7.16480985E-02    2            5   -1000001   # BR(Glu -> Fd_3 Sd_1^* )
     7.16480985E-02    2           -5    1000001   # BR(Glu -> Fd_3^* Sd_1 )
     1.11467693E-02    2            5   -1000003   # BR(Glu -> Fd_3 Sd_2^* )
     1.11467693E-02    2           -5    1000003   # BR(Glu -> Fd_3^* Sd_2 )
     6.69395210E-03    2            2   -2000002   # BR(Glu -> Fu_1 Su_4^* )
     6.69395210E-03    2           -2    2000002   # BR(Glu -> Fu_1^* Su_4 )
     7.73626085E-05    2            2   -2000006   # BR(Glu -> Fu_1 Su_6^* )
     7.73626085E-05    2           -2    2000006   # BR(Glu -> Fu_1^* Su_6 )
     6.69499543E-03    2            4   -1000006   # BR(Glu -> Fu_2 Su_3^* )
     6.69499543E-03    2           -4    1000006   # BR(Glu -> Fu_2^* Su_3 )
     7.74208132E-05    2            4   -2000004   # BR(Glu -> Fu_2 Su_5^* )
     7.74208132E-05    2           -4    2000004   # BR(Glu -> Fu_2^* Su_5 )
     3.16748457E-01    2            6   -1000002   # BR(Glu -> Fu_3 Su_1^* )
     3.16748457E-01    2           -6    1000002   # BR(Glu -> Fu_3^* Su_1 )
     6.92299122E-02    2            6   -1000004   # BR(Glu -> Fu_3 Su_2^* )
     6.92299122E-02    2           -6    1000004   # BR(Glu -> Fu_3^* Su_2 )
#    BR                NDA      ID1      ID2       ID3
     2.52971277E-03    3            6         -6    1000035   # BR(Glu -> Fu_3 Fu_3^* Chi_4 )
DECAY   1000023     6.65344251E-03   # Chi_2
#    BR                NDA      ID1      ID2
     9.45856685E-01    2      1000022         25   # BR(Chi_2 -> Chi_1 hh_1 )
     4.29820508E-02    2      1000022         23   # BR(Chi_2 -> Chi_1 VZ )
#    BR                NDA      ID1      ID2       ID3
     1.55238045E-03    3      1000022        -11         11   # BR(Chi_2 -> Chi_1 Fe_1^* Fe_1 )
     1.55273438E-03    3      1000022        -13         13   # BR(Chi_2 -> Chi_1 Fe_2^* Fe_2 )
     1.65190582E-03    3      1000022        -15         15   # BR(Chi_2 -> Chi_1 Fe_3^* Fe_3 )
     1.63558677E-03    3      1000022         -6          6   # BR(Chi_2 -> Chi_1 Fu_3^* Fu_3 )
     1.51666662E-03    3      1000022        -12         12   # BR(Chi_2 -> Chi_1 Fv_1^* Fv_1 )
     1.51686314E-03    3      1000022        -14         14   # BR(Chi_2 -> Chi_1 Fv_2^* Fv_2 )
     1.57359668E-03    3      1000022        -16         16   # BR(Chi_2 -> Chi_1 Fv_3^* Fv_3 )
DECAY   1000025     1.35100024E+01   # Chi_3
#    BR                NDA      ID1      ID2
     2.89147770E-01    2     -1000024         24   # BR(Chi_3 -> Cha_1 VWm^* )
     2.89147770E-01    2      1000024        -24   # BR(Chi_3 -> Cha_1^* VWm )
     1.65970854E-02    2      1000022         25   # BR(Chi_3 -> Chi_1 hh_1 )
     1.20983583E-02    2      1000023         25   # BR(Chi_3 -> Chi_2 hh_1 )
     9.40862666E-02    2      1000022         23   # BR(Chi_3 -> Chi_1 VZ )
     2.79167422E-01    2      1000023         23   # BR(Chi_3 -> Chi_2 VZ )
     1.30855854E-03    2           15   -1000011   # BR(Chi_3 -> Fe_3 Se_1^* )
     1.30855854E-03    2          -15    1000011   # BR(Chi_3 -> Fe_3^* Se_1 )
     5.07836510E-04    2           15   -2000011   # BR(Chi_3 -> Fe_3 Se_4^* )
     5.07836510E-04    2          -15    2000011   # BR(Chi_3 -> Fe_3^* Se_4 )
#    BR                NDA      ID1      ID2       ID3
     2.74351664E-03    3      1000022         -6          6   # BR(Chi_3 -> Chi_1 Fu_3^* Fu_3 )
     3.16484100E-03    3      1000023         -6          6   # BR(Chi_3 -> Chi_2 Fu_3^* Fu_3 )
     5.04966468E-03    3     -1000024         -5          6   # BR(Chi_3 -> Cha_1 Fd_3^* Fu_3 )
     5.04966468E-03    3      1000024          5         -6   # BR(Chi_3 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000035     1.35175436E+01   # Chi_4
#    BR                NDA      ID1      ID2
     2.82339245E-01    2     -1000024         24   # BR(Chi_4 -> Cha_1 VWm^* )
     2.82339245E-01    2      1000024        -24   # BR(Chi_4 -> Cha_1^* VWm )
     9.42107053E-02    2      1000022         25   # BR(Chi_4 -> Chi_1 hh_1 )
     2.93992613E-01    2      1000023         25   # BR(Chi_4 -> Chi_2 hh_1 )
     1.63102795E-02    2      1000022         23   # BR(Chi_4 -> Chi_1 VZ )
     1.24150010E-02    2      1000023         23   # BR(Chi_4 -> Chi_2 VZ )
     6.46392545E-05    2           11   -2000015   # BR(Chi_4 -> Fe_1 Se_6^* )
     6.46392545E-05    2          -11    2000015   # BR(Chi_4 -> Fe_1^* Se_6 )
     6.64314735E-05    2           13   -2000013   # BR(Chi_4 -> Fe_2 Se_5^* )
     6.64314735E-05    2          -13    2000013   # BR(Chi_4 -> Fe_2^* Se_5 )
     1.28529289E-03    2           15   -1000011   # BR(Chi_4 -> Fe_3 Se_1^* )
     1.28529289E-03    2          -15    1000011   # BR(Chi_4 -> Fe_3^* Se_1 )
     6.04590371E-04    2           15   -2000011   # BR(Chi_4 -> Fe_3 Se_4^* )
     6.04590371E-04    2          -15    2000011   # BR(Chi_4 -> Fe_3^* Se_4 )
     1.46030127E-04    2           12   -1000016   # BR(Chi_4 -> Fv_1 Sv_3^* )
     1.46030127E-04    2          -12    1000016   # BR(Chi_4 -> Fv_1^* Sv_3 )
     1.46068471E-04    2           14   -1000014   # BR(Chi_4 -> Fv_2 Sv_2^* )
     1.46068471E-04    2          -14    1000014   # BR(Chi_4 -> Fv_2^* Sv_2 )
     1.57031998E-04    2           16   -1000012   # BR(Chi_4 -> Fv_3 Sv_1^* )
     1.57031998E-04    2          -16    1000012   # BR(Chi_4 -> Fv_3^* Sv_1 )
#    BR                NDA      ID1      ID2       ID3
     1.26320236E-03    3      1000022         -6          6   # BR(Chi_4 -> Chi_1 Fu_3^* Fu_3 )
     1.77150820E-03    3      1000023         -6          6   # BR(Chi_4 -> Chi_2 Fu_3^* Fu_3 )
     5.11495995E-03    3     -1000024         -5          6   # BR(Chi_4 -> Cha_1 Fd_3^* Fu_3 )
     5.11495995E-03    3      1000024          5         -6   # BR(Chi_4 -> Cha_1^* Fd_3 Fu_3^* )
DECAY   1000024     6.71347787E-03   # Cha_1
#    BR                NDA      ID1      ID2
     9.81637486E-01    2      1000022         24   # BR(Cha_1^* -> Chi_1 VWm^* )
#    BR                NDA      ID1      ID2       ID3
     9.07521480E-03    3      1000022          6         -5   # BR(Cha_1^* -> Chi_1 Fu_3 Fd_3^* )
     2.99315970E-03    3      1000022         12        -11   # BR(Cha_1^* -> Chi_1 Fv_1 Fe_1^* )
     2.99380460E-03    3      1000022         14        -13   # BR(Cha_1^* -> Chi_1 Fv_2 Fe_2^* )
     3.17723143E-03    3      1000022         16        -15   # BR(Cha_1^* -> Chi_1 Fv_3 Fe_3^* )
DECAY   1000037     1.38616341E+01   # Cha_2
#    BR                NDA      ID1      ID2
     2.99647952E-01    2      1000024         25   # BR(Cha_2^* -> Cha_1^* hh_1 )
     2.91060172E-01    2      1000024         23   # BR(Cha_2^* -> Cha_1^* VZ )
     1.02748690E-01    2      1000022         24   # BR(Cha_2^* -> Chi_1 VWm^* )
     2.88810523E-01    2      1000023         24   # BR(Cha_2^* -> Chi_2 VWm^* )
     1.27664572E-04    2          -11    1000016   # BR(Cha_2^* -> Fe_1^* Sv_3 )
     1.30992928E-04    2          -13    1000014   # BR(Cha_2^* -> Fe_2^* Sv_2 )
     1.13895710E-03    2          -15    1000012   # BR(Cha_2^* -> Fe_3^* Sv_1 )
     2.89852591E-04    2           12   -2000015   # BR(Cha_2^* -> Fv_1 Se_6^* )
     2.90150028E-04    2           14   -2000013   # BR(Cha_2^* -> Fv_2 Se_5^* )
     2.41748173E-03    2           16   -1000011   # BR(Cha_2^* -> Fv_3 Se_1^* )
     3.77795177E-04    2           16   -2000011   # BR(Cha_2^* -> Fv_3 Se_4^* )
#    BR                NDA      ID1      ID2       ID3
     4.93579187E-03    3      1000024          6         -6   # BR(Cha_2^* -> Cha_1^* Fu_3 Fu_3^* )
     2.98052881E-03    3      1000022          6         -5   # BR(Cha_2^* -> Chi_1 Fu_3 Fd_3^* )
     5.00898775E-03    3      1000023          6         -5   # BR(Cha_2^* -> Chi_2 Fu_3 Fd_3^* )
DECAY         6     1.55900279E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.67597681E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWm^* )
     9.98288584E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWm^* )


==> anc/flavio-master/flavio/data/test/wcxf-flavio-example.yml <==
eft: WET
basis: flavio
scale: 160
values:
  C9_bsee:
    Re: -1.0
    Im: 0.01
  C9p_bsee:
    Re: 0.1
  C10_bsee:
    Im: 0.05
  C10p_bsee:
    Re: 0.1
    Im: -0.3


==> anc/flavio-master/flavio/data/update_citations.py <==
#! /usr/bin/env python3

"""Standalone helper script to update the list of citations referenced in the
flavio source code."""

import argparse
import logging
import sys
import yaml
import pkgutil
logging.basicConfig(level=logging.INFO)

def main(argv):
    parser = argparse.ArgumentParser(description='Update the list of citations referenced in the flavio source code.')
    args = parser.parse_args()

    from flavio.util import get_datapath, extract_citations

    filename = get_datapath('flavio', 'data/citations.yml')
    with open(filename, 'w') as f:
        f.write(yaml.dump(sorted(extract_citations())))
        logging.info(f"Saved updated citations to {filename}")

if __name__ == '__main__':
    main(sys.argv)


==> anc/flavio-master/flavio/functions.py <==
"""Main functions for user interaction. All of these are imported into the
top-level namespace."""

import flavio
import numpy as np
from collections import defaultdict
from multiprocessing import Pool
from functools import partial
import warnings


def np_prediction(obs_name, wc_obj, *args, **kwargs):
    """Get the central value of the new physics prediction of an observable.

    Parameters
    ----------

    - `obs_name`: name of the observable as a string
    - `wc_obj`: an instance of `flavio.WilsonCoefficients`

    Additional arguments are passed to the observable and are necessary,
    depending on the observable (e.g. $q^2$-dependent observables).
    """
    obs = flavio.classes.Observable[obs_name]
    return obs.prediction_central(flavio.default_parameters, wc_obj, *args, **kwargs)

def sm_prediction(obs_name, *args, **kwargs):
    """Get the central value of the Standard Model prediction of an observable.

    Parameters
    ----------

    - `obs_name`: name of the observable as a string

    Additional arguments are passed to the observable and are necessary,
    depending on the observable (e.g. $q^2$-dependent observables).
    """
    obs = flavio.classes.Observable[obs_name]
    wc_sm = flavio.physics.eft._wc_sm
    return obs.prediction_central(flavio.default_parameters, wc_sm, *args, **kwargs)

def _obs_prediction_par(par, obs_name, wc_obj, *args, **kwargs):
    obs = flavio.classes.Observable.get_instance(obs_name)
    return obs.prediction_par(par, wc_obj, *args, **kwargs)

from functools import partial

def np_uncertainty(obs_name, wc_obj, *args, N=100, threads=1, **kwargs):
    """Get the uncertainty of the prediction of an observable in the presence
    of new physics.

    Parameters
    ----------

    - `obs_name`: name of the observable as a string
    - `wc_obj`: an instance of `flavio.WilsonCoefficients`
    - `N` (optional): number of random evaluations of the observable.
    The relative accuracy of the uncertainty returned is given by $1/\sqrt{2N}$.
    - `threads` (optional): if bigger than one, number of threads for parallel
    computation of the uncertainty.

    Additional arguments are passed to the observable and are necessary,
    depending on the observable (e.g. $q^2$-dependent observables).
    """
    par_random = flavio.default_parameters.get_random_all(size=N)
    par_random = [{k: v[i] for k, v in par_random.items()} for i in range(N)]
    if threads == 1:
        # not parallel
        all_pred = np.array([_obs_prediction_par(par, obs_name, wc_obj, *args, **kwargs) for par in par_random])
    else:
        # parallel
        pool = Pool(threads)
        # convert args to kwargs
        _kwargs = kwargs.copy()
        obs_args = flavio.Observable[obs_name].arguments
        for i, a in enumerate(args):
            _kwargs[obs_args[i]] = a
        all_pred = np.array(
                    pool.map(
                        partial(_obs_prediction_par,
                        obs_name=obs_name, wc_obj=wc_obj, **_kwargs),
                        par_random))
        pool.close()
        pool.join()
    return np.std(all_pred)

def sm_uncertainty(obs_name, *args, N=100, threads=1, **kwargs):
    """Get the uncertainty of the Standard Model prediction of an observable.

    Parameters
    ----------

    - `obs_name`: name of the observable as a string
    - `N` (optional): number of random evaluations of the observable.
    The relative accuracy of the uncertainty returned is given by $1/\sqrt{2N}$.
    - `threads` (optional): if bigger than one, number of threads for parallel
    computation of the uncertainty.

    Additional arguments are passed to the observable and are necessary,
    depending on the observable (e.g. $q^2$-dependent observables).
    """
    wc_sm = flavio.physics.eft._wc_sm
    return np_uncertainty(obs_name, wc_sm, *args, N=N, threads=threads, **kwargs)

class AwareDict(dict):
    """Generalization of dictionary that adds the key to the
    set `akeys` upon getting an item."""

    def __init__(self, d):
        """Initialize the instance."""
        super().__init__(d)
        self.akeys = set()
        self.d = d

    def __getitem__(self, key):
        """Get an item, adding the key to the `pcalled` set."""
        self.akeys.add(key)
        return dict.__getitem__(self, key)

    def __copy__(self):
        cp = type(self)(self.d)
        cp.akeys = self.akeys
        return cp

    def copy(self):
        return self.__copy__()


class AwareWilson(flavio.WilsonCoefficients):
    """Subclass of `flavio.WilsonCoefficients` that adds the arguments of calls
    to its `match_run`  method to `atuples` attribute."""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.atuples = set()

    def match_run(self, scale, eft, basis, sectors='all'):
        self.atuples.add((scale, eft, basis, sectors))
        return super().match_run(scale, eft, basis, sectors)


def get_dependent_parameters_sm(obs_name, *args, **kwargs):
    """Get the set of parameters the SM prediction of the observable depends on."""
    obs = flavio.classes.Observable[obs_name]
    wc_sm = flavio.physics.eft._wc_sm
    par_central = flavio.default_parameters.get_central_all()
    apar_central = AwareDict(par_central)
    obs.prediction_par(apar_central, wc_sm, *args, **kwargs)
    # return all observed keys except the ones that don't actually correspond
    # to existing parameter names (this might happen by user functions modifying
    # the dictionaries)
    return {p for p in apar_central.akeys
            if p in flavio.Parameter.instances.keys()}


def get_dependent_wcs(obs_name, *args, **kwargs):
    """Get the EFT, basis, scale, and sector of Wilson coefficients
    the NP prediction of the observable depends on.

    Returns a set of tuples of the form
    `(scale, eft, basis, sectors)`,
    where sectors is a tuple of WCxf sectors or 'all'.

    Note that this function simply checks the arguments with which the
    `match_run` method of the underlying `wilson.Wilson` instance is called.
    Thus it is only guaranteed that the Wilson coefficients the observable
    actually depends on are contained in these sectors."""
    awc = AwareWilson()
    # need at least one non-zero WC to make sure match_run is called at all
    awc.set_initial({'G': 1e-30}, 91.1876, 'SMEFT', 'Warsaw')
    np_prediction(obs_name, awc, *args, **kwargs)
    return awc.atuples


def sm_error_budget(obs_name, *args, N=50, **kwargs):
    """Get the *relative* uncertainty of the Standard Model prediction due to
    variation of individual observables.

    Parameters
    ----------

    - `obs_name`: name of the observable as a string
    - `N` (optional): number of random evaluations of the observable.
    The relative accuracy of the uncertainties returned is given by $1/\sqrt{2N}$.

    Additional arguments are passed to the observable and are necessary,
    depending on the observable (e.g. $q^2$-dependent observables).
    """
    obs = flavio.classes.Observable[obs_name]
    wc_sm = flavio.physics.eft._wc_sm
    par_central = flavio.default_parameters.get_central_all()
    par_random = [flavio.default_parameters.get_random_all() for i in range(N)]
    pred_central = obs.prediction_par(par_central, wc_sm, *args, **kwargs)

    # Step 1: determine the parameters the observable depends on at all.
    dependent_par = get_dependent_parameters_sm(obs_name, *args, **kwargs)

    # Step 2: group parameters if correlated
    par_constraint = {p: id(flavio.default_parameters._parameters[p][1]) for p in dependent_par}
    v = defaultdict(list)
    for key, value in par_constraint.items():
        v[value].append(key)
    dependent_par_lists = list(v.values())

    # Step 3: for each of the (groups of) dependent parameters, determine the error
    # analogous to the sm_uncertainty function. Normalize to the central
    # prediction (so relative errors are returned)
    individual_errors = {}
    def make_par_random(keys, par_random):
        par_tmp = par_central.copy()
        for key in keys:
            par_tmp[key] = par_random[key]
        return par_tmp
    for p in dependent_par_lists:
        par_random_p = [make_par_random(p, pr) for pr in par_random]
        all_pred = np.array([
            obs.prediction_par(par, wc_sm, *args, **kwargs)
            for par in par_random_p
        ])
        # for the dictionary key, use the list element if there is only 1,
        # otherwise use a tuple (which is hashable)
        if len(p) == 1:
            key = p[0]
        else:
            key = tuple(p)
        individual_errors[key] = np.std(all_pred)/abs(pred_central)
    return individual_errors


def _get_prediction_array_sm(par, obs_list):
    wc_sm = flavio.physics.eft._wc_sm
    def get_prediction_sm(obs, par):
        obs_dict = flavio.classes.Observable.argument_format(obs, 'dict')
        obs_obj = flavio.classes.Observable[obs_dict.pop('name')]
        return obs_obj.prediction_par(par, wc_sm, **obs_dict)
    return np.array([get_prediction_sm(obs, par) for obs in obs_list])


def sm_covariance(obs_list, N=100, par_vary='all', par_obj=None, threads=1,
                  **kwargs):
    r"""Get the covariance matrix of the Standard Model predictions for a
    list of observables.

    Parameters
    ----------

    - `obs_list`: a list of observables that should be given either as a string
    name (for observables that do not depend on any arguments) or as a tuple
    of a string and values for the arguements the observable depends on (e.g.
    the values of `q2min` and `q2max` for a binned observable)
    - `N` (optional): number of random evaluations of the observables.
    The relative accuracy of the uncertainties returned is given
    by $1/\sqrt{2N}$.
    - `par_vary` (optional): a list of parameters to vary. Defaults to 'all', i.e. all
    parameters are varied according to their probability distributions.
    - `par_obj` (optional): an instance of ParameterConstraints, defaults to
    flavio.default_parameters.
    - `threads` (optional): number of CPU threads to use for the computation.
    Defaults to 1, i.e. serial computation.
    """
    par_obj = par_obj or flavio.default_parameters
    par_central_all = par_obj.get_central_all()
    par_random_all = par_obj.get_random_all(size=N)

    def par_random_some(par_random, par_central):
        # take the central values for the parameters not to be varied (N times)
        par1 = {k: np.full(N, v) for k, v in par_central.items() if k not in par_vary}
        # take the random values for the parameters to be varied
        par2 = {k: v for k, v in par_random.items() if k in par_vary}
        par1.update(par2)  # merge them
        return par1

    if par_vary == 'all':
        par_random = par_random_all
        par_random = [{k: v[i] for k, v in par_random.items()} for i in range(N)]
    else:
        par_random = par_random_some(par_random_all, par_central_all)
        par_random = [{k: v[i] for k, v in par_random.items()} for i in range(N)]

    func_map = partial(_get_prediction_array_sm, obs_list=obs_list)
    if threads == 1:
        pred_map = map(func_map, par_random)
    else:
        pool = Pool(threads)
        pred_map = pool.map(func_map, par_random)
        pool.close()
        pool.join()
    all_pred = np.array(list(pred_map))
    return np.cov(all_pred.T)


def combine_measurements(observable, include_measurements=None,
                         **kwargs):
    """Combine all existing measurements of a particular observable.

    Returns a one-dimensional instance of `ProbabilityDistribution`.
    Correlations with other obersables are ignored.

    Parameters:

    - `observable`: observable name
    - `include_measurements`: iterable of measurement names to be included
      (default: all)

    Observable arguments have to be specified as keyword arguments, e.g.
    `combine_measurements('<dBR/dq2>(B+->Kmumu)', q2min=1, q2max=6)`.

    Note that this function returns inconsistent results (and a corresponding
    warning is issued) if an observable is constrained by more than one
    multivariate measurement.
    """
    if not kwargs:
        obs = observable
    else:
        args = flavio.Observable[observable].arguments
        obs = (observable, ) + tuple(kwargs[a] for a in args)
    constraints = []
    _n_multivariate = 0  # number of multivariate constraints
    for name, m in flavio.Measurement.instances.items():
        if name.split(' ')[0] == 'Pseudo-measurement':
            continue
        elif include_measurements is not None and name not in include_measurements:
            continue
        elif obs not in m.all_parameters:
            continue
        num, constraint = m._parameters[obs]
        if not np.isscalar(constraint.central_value):
            _n_multivariate += 1
            # for multivariate PDFs, reduce to 1D PDF
            exclude = tuple([i for i, _ in enumerate(constraint.central_value)
                             if i != num])  # exclude all i but num
            constraint1d = constraint.reduce_dimension(exclude=exclude)
            constraints.append(constraint1d)
        else:
            constraints.append(constraint)
    if _n_multivariate > 1:
        warnings.warn(("{} of the measurements of '{}' are multivariate. "
                       "This can lead to inconsistent results as the other "
                       "observables are profiled over. "
                       "To be consistent, you should perform a multivariate "
                       "combination that is not yet supported by `combine_measurements`."
                       ).format(_n_multivariate, obs))
    if not constraints:
        raise ValueError("No experimental measurements found for this observable.")
    elif len(constraints) == 1:
        return constraints[0]
    else:
        return flavio.statistics.probability.combine_distributions(constraints)


==> anc/flavio-master/flavio/io/__init__.py <==
"""Functions for input and output."""

from . import yaml


==> anc/flavio-master/flavio/io/instanceio.py <==
"""Functions to load and dump class instances from and to YAML dictionaries
or streams."""

import flavio
import voluptuous as vol
import yaml
from collections import OrderedDict


class YAMLLoadable(object):
    """Base class for objects that can be loaded and dumped from and to
    a dict or YAML stream."""

    # these class attributes should be overwritten by child classes
    _input_schema_dict = {}
    _output_schema_dict = {}

    @classmethod
    def input_schema(cls):
        return vol.Schema(cls._input_schema_dict, extra=vol.ALLOW_EXTRA)

    @classmethod
    def output_schema(cls):
        return vol.Schema(cls._output_schema_dict, extra=vol.REMOVE_EXTRA)

    @classmethod
    def load_dict(cls, d, **kwargs):
        """Instantiate an object from a YAML dictionary."""
        schema = cls.input_schema()
        return cls(**schema(d), **kwargs)

    @classmethod
    def load(cls, f, **kwargs):
        """Instantiate an object from a YAML string or stream."""
        d = flavio.io.yaml.load_include(f)
        return cls.load_dict(d, **kwargs)

    def get_yaml_dict(self):
        """Dump the object to a YAML dictionary."""
        d = self.__dict__.copy()
        schema = self.output_schema()
        d = schema(d)
        # remove NoneTypes and empty lists
        d = {k: v for k, v in d.items() if v is not None and v != []}
        return d

    def dump(self, stream=None, **kwargs):
        """Dump the objectto a YAML string or stream."""
        d = self.get_yaml_dict(**kwargs)
        return yaml.dump(d, stream=stream, **kwargs)


def coerce_observable_tuple(obs):
    """Force an arbitrary observable representation into the tuple representation."""
    return flavio.Observable.argument_format(obs, format='tuple')


def coerce_observable_dict(obs):
    """Force an arbitrary observable representation into the dict representation."""
    return flavio.Observable.argument_format(obs, format='dict')


def coerce_par_obj(par_obj_dict):
    """Coerce a dictionary of parameter constraints into a `ParameterConstraints`
    instance taking `flavio.default_parameters` as starting point"""
    par_obj = flavio.default_parameters.copy()
    return flavio.ParameterConstraints.from_yaml_dict(par_obj_dict,
                                                      instance=par_obj)


def ensurelist(v):
    """Coerce NoneType to empty list, wrap non-list in list."""
    if isinstance(v, list):
        return v
    elif v is None:
        return []
    else:
        raise ValueError("Unexpected form of list: {}".format(v))


def get_par_diff(par_obj):
    """Return a dictionary representation of a ParameterConstraints instance
    that only contains constraints that are not identical to ones in
    `default_parameters`."""
    dict_default = flavio.default_parameters.get_yaml_dict()
    dict_par = par_obj.get_yaml_dict()
    return [c for c in dict_par if c not in dict_default]


def list_deduplicate(lst):
    """Remove duplicate elements from a list but keep the order
    (keep the first occuring element of duplicates). List elements must be
    hashable."""
    return list(OrderedDict.fromkeys(lst))


==> anc/flavio-master/flavio/io/test_yaml.py <==
import unittest
import flavio
import os

class TestYAML(unittest.TestCase):
    def test_load_include(self):
        test_file = os.path.join(os.path.dirname(__file__), '..', 'data', 'test', '1.yaml')
        with open(test_file, 'r') as f:
            d = flavio.io.yaml.load_include(f)
        self.assertDictEqual(d, {'key': {'key2': 0},
                                 'key3': [1, 2, 3, 4, 5, 6, 7, 8]})
    def test_load_include_error(self):
        test_str = "key: !include relative_path.yaml"
        with self.assertRaises(ValueError):
            d = flavio.io.yaml.load_include(test_str)
        test_str = "key: !include /absolute_path.yaml"
        with self.assertRaises(OSError):
            d = flavio.io.yaml.load_include(test_str)
    def test_include_absolute_path(self):
        test_file = os.path.join(os.path.dirname(__file__), '..', 'data', 'test', '2.yaml')
        test_str = "key: !include {}".format(test_file)
        d = flavio.io.yaml.load_include(test_str)
        self.assertDictEqual(d, {'key': {'key2': 0}})


==> anc/flavio-master/flavio/io/yaml.py <==
"""Functions for working with YAML files."""

import yaml
from collections import OrderedDict
import os
import warnings
import errno


def represent_dict_order(self, data):
    return self.represent_mapping('tag:yaml.org,2002:map', data.items())
yaml.add_representer(OrderedDict, represent_dict_order)

def dict_constructor(loader, node):
    return OrderedDict(loader.construct_pairs(node))
yaml.add_constructor('tag:yaml.org,2002:map', dict_constructor)
yaml.SafeLoader.add_constructor('tag:yaml.org,2002:map', dict_constructor)


class SafeIncludeLoader(yaml.SafeLoader):
    """PyYAML loader supporting the `!include` and `!include_merge_list`
    constructors."""
    def __init__(self, stream):
        try:
            self._root = os.path.dirname(stream.name)
        except AttributeError:
            # this happens when `stream` is a string
            self._root = None
        super().__init__(stream)

    def include(self, node):
        file = self.construct_scalar(node)
        filename = self._get_filename(file)
        if filename is None and self._root is None:
            raise ValueError("'{}' cannot be included. If the YAML input is a string, '!include' only supports absolute paths.".format(file))
        with open(filename, 'r') as f:
            return yaml.load(f, self.__class__)

    def include_merge_list(self, node):
        if self._root is None:
            warnings.warn("If the YAML input is a string, '!include_merge_list' only supports absolute paths.")
        files = self.construct_sequence(node)
        a = []
        for file in files:
            filename = self._get_filename(file)
            if filename is None:
                a.append(file)
            else:
                try:
                    with open(filename, 'r') as f:
                        a += yaml.load(f, self.__class__)
                except OSError as e:
                    if e.errno in [errno.ENOENT, errno.EINVAL, errno.EISDIR]:
                        # ENOENT: FileNotFoundError
                        # EINVAL: Invalid argument
                        # EISDIR: IsADirectoryError
                        a.append(file)
                    else:
                        raise
        return a

    def _get_filename(self, file):
        try:
            if os.path.isabs(file):
                return file
            elif self._root is not None:
                return os.path.join(self._root, file)
            else:
                return None
        except TypeError:
            return None




SafeIncludeLoader.add_constructor('!include',
                                  SafeIncludeLoader.include)
SafeIncludeLoader.add_constructor('!include_merge_list',
                                  SafeIncludeLoader.include_merge_list)

def load_include(*args, **kwargs):
    return yaml.load(*args, Loader=SafeIncludeLoader, **kwargs)


==> anc/flavio-master/flavio/math/__init__.py <==
"""Module containing mathematical functions."""

from . import functions
from . import integrate
from . import optimize


==> anc/flavio-master/flavio/math/functions.py <==
"""Special mathematical functions"""


import scipy
import math
import numpy as np

def zeta(x):
    """Riemann Zeta function"""
    return scipy.special.zeta(x, 1)

def li2(x):
    r"""Complex Dilogarithm"""
    return scipy.special.spence(1-x)

def ei(x):
    """Exponential integral function"""
    return scipy.special.expi(x)

def normal_logpdf(x, mu, sigma):
    """Logarithm of the PDF of the normal distribution"""
    # this turns out to be 2 orders of magnitude faster than scipy.stats.norm.logpdf
    if isinstance(x, float):
        _x = x
    else:
        _x = np.asarray(x)
    return -(_x-mu)**2/sigma**2/2 - math.log(math.sqrt(2*math.pi)*sigma)

def normal_pdf(x, mu, sigma):
    """PDF of the normal distribution"""
    # this turns out to be 2 orders of magnitude faster than scipy.stats.norm.logpdf
    if isinstance(x, float):
        _x = x
    else:
        _x = np.asarray(x)
    return np.exp(-(_x-mu)**2/sigma**2/2)/(np.sqrt(2*math.pi)*sigma)


==> anc/flavio-master/flavio/math/integrate.py <==
import scipy
import numpy as np
import warnings
try:
    from scipy.integrate import AccuracyWarning # scipy >= 1.5.0
except ImportError:
    from scipy.integrate.quadrature import AccuracyWarning # scipy <= 1.4.1

def nintegrate(f, a, b, epsrel=0.005, **kwargs):
    with warnings.catch_warnings():
        # ignore AccuracyWarning that is issued when an integral is zero
        warnings.filterwarnings("ignore", category=AccuracyWarning)
        return scipy.integrate.quadrature(f, a, b, rtol=epsrel, tol=0, vec_func=False, **kwargs)[0]

def nintegrate_fast(f, a, b, N=5, **kwargs):
    x = np.linspace(a,b,N)
    y = np.array([f(X) for X in x])
    f_interp = scipy.interpolate.interp1d(x, y, kind='cubic')
    x_fine = np.linspace(a,b,N*4)
    y_interp = np.array([f_interp(X) for X in x_fine])
    return np.trapz(y_interp, x=x_fine)

def nintegrate_complex(func, a, b, epsrel=0.005, **kwargs):
    def real_func(x):
        return np.real(func(x))
    def imag_func(x):
        return np.imag(func(x))
    real_integral = scipy.integrate.quad(real_func, a, b, epsrel=epsrel, epsabs=0, **kwargs)
    imag_integral = scipy.integrate.quad(imag_func, a, b, epsrel=epsrel, epsabs=0, **kwargs)
    return real_integral[0] + 1j*imag_integral[0]


==> anc/flavio-master/flavio/math/optimize.py <==
import scipy
import numpy as np
from scipy.optimize import minimize


def minimize_robust(fun, x0, args=(), methods=None, tries=3, disp=False,
                    **kwargs):
    """Minimization of scalar function of one or more variables.

    This is a wrapper around the `scipy.optimize.minimize` function that
    iterates in case optimization does not converge. Endpoints of unsuccessful
    tries are used as starting points of new tries. Returns a scipy
    `OptimizeResult`.

    New arguments compared to the scipy function:

    - methods: tuple of methods to try consecutively. By default, uses
      `('SLSQP', 'BFGS', 'Nelder-Mead')`
    - tries: number of tries before giving up. Defaults to 3.
    - disp: if True (default: False), print convergence information
    """
    _val = fun(x0, *args) # initial value of target function
    _x0 = x0[:] # copy initial x
    if methods is None:
        methods = ('SLSQP', 'MIGRAD', 'BFGS', 'Nelder-Mead')
    for i in range(tries):
        for m in methods:
            if disp:
                print("Starting try no. {} with method {}".format(i+1, m))
                print("Current function value: {}".format(_val))
            if m == 'MIGRAD':
                try:
                    import iminuit
                except ImportError:
                    if disp:
                        print("Skipping method MIGRAD: no iminuit installation found.")
                    continue
                opt = minimize_migrad(fun, x0, args=args, print_level=int(disp))
            else:
                options = {'disp': disp}
                options.update(kwargs)
                opt = minimize(fun, x0, args=args, method=m, options=options)
            if opt.success:
                return opt
            elif opt.fun < _val:
                if disp:
                    print("Optimization did not converge.")
                    print("Current function value: {}".format(_val))
                # if this step actually led to some improvement,
                # use endpoint as new starting point
                _x0 = opt.x
    return opt

def maximize_robust(fun, x0, args=(), methods=None, tries=3, disp=False, **kwargs):
    """Maximization of scalar function of one or more variables.

    See `minimize_robust` for details.
    """
    def mfun(*args):
        return -fun(*args)
    res = minimize_robust(mfun, x0,
                           args=args, methods=methods,
                           tries=tries, disp=disp, **kwargs)
    res.fun = -res.fun # change back sign for function value
    return res


class MinuitFunction(object):
    """Function wrapper for Minuit to allow supplying function with additional
    arguments"""
    def __init__(self, f, args=()):
        """Initialize the instance. f: function"""
        import iminuit
        self.f = f
        self.args = args
        self.func_code = iminuit.util.make_func_code('x')

    def __call__(self, x):
        return self.f(x, *self.args)

def minimize_migrad(fun, x0, args=(), print_level=0):
    """Minimization function using MINUIT's MIGRAD minimizer."""
    import iminuit
    mfun = MinuitFunction(f=fun, args=args)
    # run
    minuit = iminuit.Minuit(mfun, x0)
    minuit.errordef = iminuit.Minuit.LEAST_SQUARES # == 1
    minuit.print_level = print_level
    mres = minuit.migrad()
    # cast migrad result in terms of scipy-like result object
    res = scipy.optimize.OptimizeResult()
    res.success = mres.fmin.is_valid
    res.fun = mres.fmin.fval
    res.x = np.array(mres.values)
    res.nfev = mres.fmin.nfcn
    return res


==> anc/flavio-master/flavio/math/test_integrate.py <==
import unittest
import numpy as np
import flavio
import math

s = 1.519267515435317e+24
ps = 1e-12*s


class TestIntegrate(unittest.TestCase):
    def test_nintegrate(self):
        # integrate sin(x) from 0 to 2
        xmin = 0
        xmax = 2
        val = 2*math.sin(1)**2
        self.assertAlmostEqual(flavio.math.integrate.nintegrate(math.sin, xmin, xmax), val, delta=0.01*val)
        self.assertAlmostEqual(flavio.math.integrate.nintegrate_fast(math.sin, xmin, xmax), val, delta=0.01*val)


==> anc/flavio-master/flavio/math/test_math.py <==
import unittest
import numpy as np
import numpy.testing as npt
import flavio
import scipy.stats

class TestMath(unittest.TestCase):
    def test_normal_pdf(self):
        x = 2.5
        x_arr = np.array([-0.3, 1, 1.5, 2.])
        mu = 0.3
        sigma = 0.92
        # with numbers
        self.assertAlmostEqual(
            flavio.math.functions.normal_logpdf(x, mu, sigma),
            scipy.stats.norm.logpdf(x, mu, sigma), places=10)
        self.assertAlmostEqual(
            flavio.math.functions.normal_pdf(x, mu, sigma),
            scipy.stats.norm.pdf(x, mu, sigma), places=10)
        # with arrays
        npt.assert_array_almost_equal(
            flavio.math.functions.normal_logpdf(x_arr, mu, sigma),
            scipy.stats.norm.logpdf(x_arr, mu, sigma),
            decimal=10)
        npt.assert_array_almost_equal(
            flavio.math.functions.normal_pdf(x_arr, mu, sigma),
            scipy.stats.norm.pdf(x_arr, mu, sigma),
            decimal=10)

    def test_dilog(self):
        # check that mpmath result for complex dilog is reproduced
        self.assertAlmostEqual(flavio.math.functions.li2(1 + 1j),
                         0.6168502750680851+1.4603621167531196j)
        self.assertAlmostEqual(flavio.math.functions.li2(1 - 2j),
                         -0.05947479867380914-2.072647971774756j)
        self.assertAlmostEqual(flavio.math.functions.li2(1),
                         1.6449340668482264)
        self.assertAlmostEqual(flavio.math.functions.li2(-1),
                         -0.8224670334241132)


==> anc/flavio-master/flavio/math/test_optimize.py <==
import unittest
import numpy as np
import numpy.testing as npt
import flavio

def f(x):
    return (x[0]-2)**2 + (x[1]-1)**2
def g(x):
    return -f(x)
def h(x, a):
    return (x[0]-a)**2 + (x[1]-1)**2

class TestOptimize(unittest.TestCase):
    def test_slsqp(self):
        res = flavio.math.optimize.minimize_robust(f, [0, 0], disp=False, methods=('SLSQP',))
        npt.assert_array_almost_equal(res.x, [2, 1])
        res = flavio.math.optimize.maximize_robust(g, [5, 5], disp=False, methods=('SLSQP',))
        npt.assert_array_almost_equal(res.x, [2, 1])
        res = flavio.math.optimize.minimize_robust(h, [0, 0], args=(3,), methods=('SLSQP',))
        npt.assert_array_almost_equal(res.x, [3, 1])

    def test_minuit(self):
        res = flavio.math.optimize.minimize_migrad(f, [0, 0], print_level=0)
        npt.assert_array_almost_equal(res.x, [2, 1])
        res = flavio.math.optimize.minimize_robust(f, [0, 0], methods=('MIGRAD',))
        npt.assert_array_almost_equal(res.x, [2, 1])
        res = flavio.math.optimize.minimize_robust(h, [0, 0], args=(3,), methods=('MIGRAD',))
        npt.assert_array_almost_equal(res.x, [3, 1])


==> anc/flavio-master/flavio/measurements.py <==
"""Functions for parsing the measurement data files"""

import yaml
import pkgutil
from flavio.classes import Measurement, Observable
from flavio._parse_errors import constraints_from_string, errors_from_string
from flavio.statistics import probability
import numpy as np
from math import sqrt
import warnings

def _load(obj):
    """Read measurements from a YAML stream or file."""
    measurements = yaml.safe_load(obj)
    for m_name, m_data in measurements.items():
        m = Measurement(m_name)
        for arg in ['inspire', 'hepdata', 'experiment', 'url', 'description']:
            if arg in m_data:
                setattr(m, arg, m_data[arg])
        if 'observables' in m_data:
            # for multivariate constraints
            pd = probability.dict2dist(m_data['values'])
            pd = probability.convolve_distributions(pd)
            # for observables without arguments (i.e. strings), this is trivial;
            obs_list = [obs if isinstance(obs, str)
            # for obs. with arguments, need to convert dict of the form
            # {'name': myname, 'arg1': v1, ...} to a tuple of the form
            # (myname, v1, ...)
                        else tuple(
                                [obs['name']]
                              + [obs[arg] for arg in Observable[obs['name']].arguments])
                        for obs in m_data['observables']]
            m.add_constraint(obs_list, pd)
        elif 'correlation' not in m_data:
            # for univariate constraints
            if isinstance(m_data['values'], list):
                for value_dict in m_data['values']:
                    args = Observable[value_dict['name']].arguments
                    # numerical values of arguments, e.g. [1, 6]
                    args_num = [value_dict[a] for a in args]
                    # insert string name in front of argument values and turn it
                    # into a tuple, e.g. ('FL(B0->K*mumu)', 1, 6)
                    args_num.insert(0, value_dict['name'])
                    obs_tuple = tuple(args_num)
                    if isinstance(value_dict['value'], dict):
                        m.set_constraint(obs_tuple, constraint_dict=value_dict['value'])
                    else:
                        m.set_constraint(obs_tuple, value_dict['value'])
            else: # otherwise, 'values' is a dict just containing name: constraint_string
                for obs, value in m_data['values'].items():
                    if isinstance(value, dict) or isinstance(value, list):
                        m.set_constraint(obs, constraint_dict=value)
                    else:
                        m.set_constraint(obs, value)
        else:
            # for multivariate normal constraints
            observables = []
            central_values = []
            errors = []
            if isinstance(m_data['values'], list):
                for value_dict in m_data['values']:
                    # if "value" is a list, it contains the values of observable
                    # arguments (like q^2)
                    args = Observable[value_dict['name']].arguments
                    args_num = [value_dict[a] for a in args]
                    error_dict = errors_from_string(value_dict['value'])
                    args_num.insert(0, value_dict['name'])
                    obs_tuple = tuple(args_num)
                    observables.append(obs_tuple)
                    central_values.append(error_dict['central_value'])
                    squared_error = 0.
                    for sym_err in error_dict['symmetric_errors']:
                        squared_error += sym_err**2
                    for asym_err in error_dict['asymmetric_errors']:
                        squared_error += asym_err[0]*asym_err[1]
                    errors.append(sqrt(squared_error))
            else: # otherwise, 'values' is a dict just containing name: constraint_string
                for obs, value in m_data['values'].items():
                    observables.append(obs)
                    error_dict = errors_from_string(value)
                    central_values.append(error_dict['central_value'])
                    squared_error = 0.
                    for sym_err in error_dict['symmetric_errors']:
                        squared_error += sym_err**2
                    for asym_err in error_dict['asymmetric_errors']:
                        squared_error += asym_err[0]*asym_err[1]
                    errors.append(sqrt(squared_error))
            correlation = _fix_correlation_matrix(m_data['correlation'], len(observables))
            covariance = np.outer(np.asarray(errors), np.asarray(errors))*correlation
            m.add_constraint(observables, probability.MultivariateNormalDistribution(central_values, covariance))
    return list(measurements.keys())

def _load_new(obj):
    """Read measurements from a YAML stream or file that are compatible
    with the format generated by the `get_yaml` method of
    `flavio.classes.Measurement`."""
    measurements = yaml.safe_load(obj)
    if isinstance(measurements, dict):
        measurements = [Measurement.from_yaml_dict(measurements, pname='observables')]
    else:
        measurements = [Measurement.from_yaml_dict(m, pname='observables') for m in measurements]
    return [m.name for m in measurements]


def _fix_correlation_matrix(corr, n_dim):
    """In the input file, the correlation matrix can be specified as a list
    of lists containing only the upper right of the symmetric correlation
    matrix, e.g. [[1, 0.1, 0.2], [1, 0.3], [1, 0.05]]. This function builds the
    full matrix.

    Alternatively, if only a number x is given, the correlation matrix is
    reconstructed as [[1, x, x, ...], ..., [..., x, x, 1]]"""
    try:
        float(corr)
    except TypeError:
        # if it's not a number, go on below
        pass
    else:
        # if it's a number, return delta_ij + (1-delta_ij)*x
        return np.eye(n_dim) + (np.ones((n_dim, n_dim))-np.eye(n_dim))*float(corr)
    if not isinstance(corr, list):
        raise TypeError("Correlation matrix must be of type list")
    if len(corr) != n_dim:
        raise ValueError("The correlation matrix has inappropriate number of dimensions")
    corr_out = np.zeros((n_dim, n_dim))
    for i, line in enumerate(corr):
        if len(line) == n_dim:
            if line[i] != 1:
                raise ValueError("The correlation matrix must have 1.0 on the diagonal")
            corr_out[i] = line
        elif len(line) == n_dim - i:
            if line[0] != 1:
                raise ValueError("The correlation matrix must have 1.0 on the diagonal")
            corr_out[i,i:] = line
        else:
            raise ValueError("Correlation matrix not understood")
    if not np.allclose(corr_out, corr_out.T):
        # if the covariance is not symmetric, it is assumed that only the values above the diagonal are present.
        # then: M -> M + M^T - diag(M)
        corr_out = corr_out + corr_out.T - np.diag(np.diag(corr_out))
    return corr_out

def write_file(filename, measurements):
    """Write measurements to a YAML file.

    measurements can be a list of string names or a list of measurement
    instances."""
    measurement_instances = [m if isinstance(m, Measurement)
                             else Measurement[m] for m in measurements]
    with open(filename, 'w') as f:
        yaml.dump([m.get_yaml_dict(pname='observables')
                   for m in measurement_instances], f)

def read_file(filename):
    """Read measurements from a YAML file."""
    with open(filename, 'r') as f:
        try:
            return _load_new(f)
        except:
            f.seek(0) # rewind
            return _load(f)

def read_url(url):
    """Read measurements from a URL."""
    try:
        import requests
    except:
        raise ImportError("You need to install the python requests module to load measurements from a URL.")
    res = requests.get(url)
    return _load(res.text)


def load(obj):
    """Alias for `read_file` for backwards compatibility. Don't use."""
    warnings.warn("The function `flavio.measurements.load` was replaced "
                  "by `flavio.measurements.read_file` in v0.13 "
                  "and might be removed in the future. "
                  "Please update your code.", FutureWarning)
    return read_file(obj)

def read_default():
    """Read all measurements from `data/measurements.yml`.

    This function is invoked once when the package is loaded."""
    return _load(pkgutil.get_data('flavio', 'data/measurements.yml'))

read_default()


==> anc/flavio-master/flavio/parameters.py <==
"""Functions for parsing the parameter data files"""

import yaml
import pkgutil
from flavio.classes import *
from flavio.statistics.probability import *
from flavio._parse_errors import errors_from_string
import flavio
import re
from flavio.measurements import _fix_correlation_matrix
from math import sqrt
from particle import Particle, data as p_data


def _read_yaml_object_metadata(obj, constraints):
    parameters = yaml.safe_load(obj)
    for parameter_name, info in parameters.items():
        p = Parameter(parameter_name)
        if 'description' in info and info['description'] is not None:
            p.description = info['description']
        if 'tex' in info and info['tex'] is not None:
            p.tex = info['tex']

def read_file_metadata(filename, constraints):
    """Read parameter values from a YAML file."""
    with open(filename, 'r') as f:
        _read_yaml_object_metadata(f, constraints)

def _read_yaml_object_values(obj, constraints):
    parameters = yaml.safe_load(obj)
    for parameter_name, value in parameters.items():
        p = Parameter[parameter_name] # this will raise an error if the parameter doesn't exist!
        constraints.set_constraint(parameter_name, value)

def _read_yaml_object_new(obj):
    """Read parameter constraints from a YAML stream or file that are compatible
    with the format generated by the `get_yaml` method of
    `flavio.classes.ParameterConstraints`."""
    parameters = yaml.safe_load(obj)
    return ParameterConstraints.from_yaml_dict(parameters)

def _read_yaml_object_values_correlated(obj, constraints):
    list_ = yaml.safe_load(obj)
    for parameter_group in list_:
        parameter_names = []
        central_values = []
        errors = []
        for dict_list in parameter_group['values']:
            parameter_name, value = list(dict_list.items())[0]
            Parameter[parameter_name] # this will raise an error if the parameter doesn't exist!
            parameter_names.append(parameter_name)
            error_dict = errors_from_string(value)
            central_values.append(error_dict['central_value'])
            squared_error = 0.
            for sym_err in error_dict['symmetric_errors']:
                squared_error += sym_err**2
            for asym_err in error_dict['asymmetric_errors']:
                squared_error += asym_err[0]*asym_err[1]
            errors.append(sqrt(squared_error))
        correlation = _fix_correlation_matrix(parameter_group['correlation'], len(parameter_names))
        covariance = np.outer(np.asarray(errors), np.asarray(errors))*correlation
        if not np.all(np.linalg.eigvals(covariance) > 0):
            # if the covariance matrix is not positive definite, try a dirty trick:
            # multiply all the correlations by 0.99.
            n_dim = len(correlation)
            correlation = (correlation - np.eye(n_dim))*0.99 + np.eye(n_dim)
            covariance = np.outer(np.asarray(errors), np.asarray(errors))*correlation
            # if it still isn't positive definite, give up.
            assert np.all(np.linalg.eigvals(covariance) > 0), "The covariance matrix is not positive definite!" + str(covariance)
        constraints.add_constraint(parameter_names, MultivariateNormalDistribution(central_values, covariance))

def read_file(filename):
    """Read parameter values from a YAML file in the format generated by the
    `get_yaml` method of the `ParameterConstraints` class, returning a
    `ParameterConstraints` instance."""
    with open(filename, 'r') as f:
        return _read_yaml_object_new(f)

def read_file_values(filename, constraints):
    """Read parameter values from a YAML file."""
    with open(filename, 'r') as f:
        _read_yaml_object_values(f, constraints)

def read_file_values_correlated(filename, constraints):
    """Read parameter values from a YAML file."""
    with open(filename, 'r') as f:
        _read_yaml_object_values_correlated(f, constraints)

def write_file(filename, constraints):
    """Write parameter constraints to a YAML file."""
    with open(filename, 'w') as f:
        yaml.dump(constraints.get_yaml_dict(), f)

class FlavioParticle(Particle):
    """This class extends the `particle.Particle` class.

    Additional class methods
    ------------------------
    - from_flavio_name(flavio_name)
      returns a class instance for a given `flavio_name`
    - flavio_all()
      returns a set of all class instances used in flavio

    Additional properties
    ---------------------
    - flavio_name
      the particle name as used in flavio if defined, otherwise `None`
    - latex_name_simplified
      a simplified version of the latex name returned by `latex_name`
    - flavio_m
      a tuple with data on the particle mass as used in flavio, containing
      entries `name`, `tex`, `description`, `central`, `right`, `left`
    - flavio_tau
      a tuple with data on the particle lifetime as used in flavio, containing
      entries `name`, `tex`, `description`, `central`, `right`, `left`
    """

    PDG_PARTICLES = {
        'Bs': 531,
        'Bc': 541,
        'Bs*': 533,
        'B*+': 523,
        'B*0': 513,
        'B+': 521,
        'B0': 511,
        'Ds': 431,
        'Ds*': 433,
        'D+': 411,
        'D0': 421,
        'h': 25,
        'J/psi': 443,
        'KL': 130,
        'KS': 310,
        'K*+': 323,
        'K*0': 313,
        'K+': 321,
        'K0': 311,
        'Lambda': 3122,
        'Lambdab': 5122,
        'Lambdac': 4122,
        'omega': 223,
        'D*0': 423,
        'D*+': 413,
        'W': 24,
        'Z': 23,
        'e': 11,
        'eta': 221,
        'f0': 9010221,
        'mu': 13,
        'phi': 333,
        'pi+': 211,
        'pi0': 111,
        'psi(2S)': 100443,
        'rho+': 213,
        'rho0': 113,
        't': 6,
        'tau': 15,
        'u': 2,
        'p': 2212,
        'n': 2112,
    }
    _pdg_particles_inv = {v:k for k,v in PDG_PARTICLES.items()}
    _pdg_tex_regex = re.compile(
        r"^([A-Za-z\\/]+)" # latin or greek letters or slash
        r"(?:_\{(.*?)\})*" # _{...}
        r"(?:\^\{(.*?)\})*" # ^{...}
        r"(?:\((.*?)\))*" # (...)
        r"(?:\^\{(.*?)\})*" # ^{...}
    )

    @classmethod
    def from_flavio_name(cls, flavio_name):
        return cls.from_pdgid(cls.PDG_PARTICLES[flavio_name])

    @classmethod
    def flavio_all(cls):
        return {particle for particle in cls.all() if particle.flavio_name}

    @property
    def flavio_name(self):
        return self._pdg_particles_inv.get(self.pdgid, None)

    @property
    def latex_name_simplified(self):
        m = self._pdg_tex_regex.match(self.latex_name)
        if m is None:
            return self.latex_name
        name = m.group(1)
        sub = m.group(2)
        sup = (m.group(3) or '') + (m.group(5) or '')
        par = m.group(4)
        if sub or name in ('W', 'Z', 'H', 'e', '\\mu', '\\tau'):
            # remove superscripts +-0 and keep only *
            sup = '*' if '*' in sup else ''
        if not sub and par and not par.isdigit() and name != 'J/\\psi':
            # subscript absent and parantheses contain letter but not for 'J/\\psi'
            sub = par
        sub_tex = r'_{' + sub + r'}' if sub else ''
        sup_tex = r'^{' + sup + r'}' if sup else ''
        return name + sub_tex + sup_tex

    @property
    def flavio_m(self):
        name = 'm_' + self.flavio_name
        tex = r'$m_{' + self.latex_name_simplified + '}$'
        pole_mass = ' quark pole' if self.name == 't' else ''
        description = r'${}${} mass'.format(
            self.latex_name_simplified, pole_mass
        )
        central = self.mass*1e-3
        right = self.mass_upper*1e-3
        left = self.mass_lower*1e-3
        return name, tex, description, central, right, left

    @property
    def flavio_tau(self):
        if {self.width, self.width_upper, self.width_lower} & {None, 0}:
            return None
        name = 'tau_' + self.flavio_name
        tex = r'$\tau_{' + self.latex_name_simplified + '}$'
        description = r'${}$ lifetime'.format(self.latex_name_simplified)
        G_central = self.width*1e-3
        G_right = self.width_upper*1e-3
        G_left = self.width_lower*1e-3
        central = 1/G_central # life time = 1/width
        right = G_right/G_central**2
        left = G_left/G_central**2
        return name, tex, description, central, right, left

def read_pdg(year, constraints):
    """Read particle masses and widths from the PDG data file of a given year."""
    FlavioParticle.load_table(p_data.basepath / f"particle{year}.csv")
    for particle in FlavioParticle.flavio_all():
        for data in (particle.flavio_m, particle.flavio_tau):
            if data is None:
                continue
            name, tex, description, central, right, left = data
            try:
                # if parameter already exists, remove existing constraints on it
                p = Parameter[name]
                constraints.remove_constraint(name)
            except KeyError:
                # otherwise, create it
                p = Parameter(name)
            p.tex = tex
            p.description = description
            if right == left:
                constraints.add_constraint([name],
                    NormalDistribution(central, right))
            else:
                constraints.add_constraint([name],
                    AsymmetricNormalDistribution(central,
                    right_deviation=right, left_deviation=left))



############### Read default parameters ###################

# Create the object
default_parameters = ParameterConstraints()

# read default parameters
default_parameters.read_default()


==> anc/flavio-master/flavio/physics/__init__.py <==
"""Module containing all the physics observables."""

from . import bdecays
from . import kdecays
from . import ddecays
from . import mudecays
from . import taudecays
from . import mesonmixing
from . import edms
from . import mdms
from . import neutrinos
from . import betadecays
from . import wdecays
from . import zdecays
from . import higgs
from . import scattering
from . import running
from . import eft
from . import units
from . import elements


==> anc/flavio-master/flavio/physics/bdecays/__init__.py <==
r"""Functions for radiative, leptonic, and semi-leptonic tree-level as well
as FCNC $B$ decays."""

from . import formfactors
from . import bvll
from . import bvlnu
from . import bll
from . import blnu
from . import bpll
from . import bpll_subleading
from . import bpll_lfv
from . import bplnu
from . import bxlnu
from . import bvnunu
from . import bpnunu
from . import bvgamma
from . import bxgamma
from . import bllgamma
from . import lambdablambdall
from . import lambdablambdall_subleading
from . import bxll
from . import bc_lifetime


==> anc/flavio-master/flavio/physics/bdecays/angular.py <==
r"""Generic $B\to V \ell_1 \bar \ell_2$ helicity amplitudes and angular
distribution. Can be used for $B\to V\ell^+\ell^-$, $B\to V\ell\nu$, and
lepton flavour violating decays."""


from flavio.physics.bdecays.common import lambda_K
from math import sqrt, pi
import cmath


def transversity_to_helicity(ta):
    H={}
    H['0' ,'V'] = -1j * (ta['0_R'] + ta['0_L'])
    H['0' ,'A'] = -1j * (ta['0_R'] - ta['0_L'])
    H['pl' ,'V'] = 1j * ((ta['para_R'] + ta['para_L']) + (ta['perp_R'] + ta['perp_L']))/sqrt(2)
    H['pl' ,'A'] = 1j * ((ta['para_R'] - ta['para_L']) + (ta['perp_R'] - ta['perp_L']))/sqrt(2)
    H['mi' ,'V'] = 1j * ((ta['para_R'] + ta['para_L']) - (ta['perp_R'] + ta['perp_L']))/sqrt(2)
    H['mi' ,'A'] = 1j * ((ta['para_R'] - ta['para_L']) - (ta['perp_R'] - ta['perp_L']))/sqrt(2)
    return H

def helicity_amps_v(q2, mB, mV, mqh, mql, ml1, ml2, ff, wc, prefactor):
    laB = lambda_K(mB**2, mV**2, q2)
    H = {}
    H['0','V'] = (4 * 1j * mB * mV)/(sqrt(q2) * (mB+mV)) * ((wc['v']-wc['vp']) * (mB+mV) * ff['A12']+mqh * (wc['7']-wc['7p']) * ff['T23'])
    H['0','A'] = 4 * 1j * mB * mV/sqrt(q2) * (wc['a']-wc['ap']) * ff['A12']
    H['pl','V'] = 1j/(2 * (mB+mV)) * (+(wc['v']+wc['vp']) * sqrt(laB) * ff['V']-(mB+mV)**2 * (wc['v']-wc['vp']) * ff['A1'])+1j * mqh/q2 * (+(wc['7']+wc['7p']) * sqrt(laB) * ff['T1']-(wc['7']-wc['7p']) * (mB**2-mV**2) * ff['T2'])
    H['mi','V'] = 1j/(2 * (mB+mV)) * (-(wc['v']+wc['vp']) * sqrt(laB) * ff['V']-(mB+mV)**2 * (wc['v']-wc['vp']) * ff['A1'])+1j * mqh/q2 * (-(wc['7']+wc['7p']) * sqrt(laB) * ff['T1']-(wc['7']-wc['7p']) * (mB**2-mV**2) * ff['T2'])
    H['pl','A'] = 1j/(2 * (mB+mV)) * (+(wc['a']+wc['ap']) * sqrt(laB) * ff['V']-(mB+mV)**2 * (wc['a']-wc['ap']) * ff['A1'])
    H['mi','A'] = 1j/(2 * (mB+mV)) * (-(wc['a']+wc['ap']) * sqrt(laB) * ff['V']-(mB+mV)**2 * (wc['a']-wc['ap']) * ff['A1'])
    H['P'] = 1j * sqrt(laB)/2 * ((wc['p']-wc['pp'])/(mqh+mql)+(ml1+ml2)/q2 * (wc['a']-wc['ap'])) * ff['A0']
    H['S'] = 1j * sqrt(laB)/2 * ((wc['s']-wc['sp'])/(mqh+mql)+(ml1-ml2)/q2 * (wc['v']-wc['vp'])) * ff['A0']
    H['0','T'] = 2 * sqrt(2) * mB * mV/(mB+mV) * (wc['t']+wc['tp']) * ff['T23']
    H['0','Tt'] = 2 * mB * mV/(mB+mV) * (wc['t']-wc['tp']) * ff['T23']
    H['pl','T'] = 1/(sqrt(2) * sqrt(q2)) * (+(wc['t']-wc['tp']) * sqrt(laB) * ff['T1']-(wc['t']+wc['tp']) * (mB**2-mV**2) * ff['T2'])
    H['mi','T'] = 1/(sqrt(2) * sqrt(q2)) * (-(wc['t']-wc['tp']) * sqrt(laB) * ff['T1']-(wc['t']+wc['tp']) * (mB**2-mV**2) * ff['T2'])
    H['pl','Tt'] = 1/(2 * sqrt(q2)) * (+(wc['t']+wc['tp']) * sqrt(laB) * ff['T1']-(wc['t']-wc['tp']) * (mB**2-mV**2) * ff['T2'])
    H['mi','Tt'] = 1/(2 * sqrt(q2)) * (-(wc['t']+wc['tp']) * sqrt(laB) * ff['T1']-(wc['t']-wc['tp']) * (mB**2-mV**2) * ff['T2'])
    return {k: prefactor*v for k, v in H.items()}

def _Re(z):
    return z.real
def _Im(z):
    return z.imag
def _Co(z):
    return complex(z).conjugate()

def angularcoeffs_general_Gbasis_v(H, q2, mB, mV, mqh, mql, ml1, ml2):
    laB = lambda_K(mB**2, mV**2, q2)
    laGa = lambda_K(q2, ml1**2, ml2**2)
    E1 = sqrt(ml1**2+laGa/(4 * q2))
    E2 = sqrt(ml2**2+laGa/(4 * q2))
    CH = {k: complex(v).conjugate() for k, v in H.items()}
    G = {}
    G[0,0,0] = (
         4/9 * (3 * E1 * E2+laGa/(4 * q2)) * (abs(H['pl','V'])**2+abs(H['mi','V'])**2+abs(H['0','V'])**2+abs(H['pl','A'])**2+abs(H['mi','A'])**2+abs(H['0','A'])**2)
         +4 * ml1 * ml2/3 * (abs(H['pl','V'])**2+abs(H['mi','V'])**2+abs(H['0','V'])**2-abs(H['pl','A'])**2-abs(H['mi','A'])**2-abs(H['0','A'])**2)
         +4/3 * (E1 * E2-ml1 * ml2+laGa/(4 * q2)) * abs(H['S'])**2+4/3 * (E1 * E2+ml1 * ml2+laGa/(4 * q2)) * abs(H['P'])**2
         +16/9 * (3 * (E1 * E2+ml1 * ml2)-laGa/(4 * q2)) * (abs(H['pl','Tt'])**2+abs(H['mi','Tt'])**2+abs(H['0','Tt'])**2)
         +8/9 * (3 * (E1 * E2-ml1 * ml2)-laGa/(4 * q2)) * (abs(H['pl','T'])**2+abs(H['mi','T'])**2+abs(H['0','T'])**2)
         +16/3 * (ml1 * E2+ml2 * E1) * _Im(H['pl','V'] * CH['pl','Tt']+H['mi','V'] * CH['mi','Tt']+H['0','V'] * CH['0','Tt'])
         +8 * sqrt(2)/3 * (ml1 * E2-ml2 * E1) * _Im(H['pl','A'] * CH['pl','T']+H['mi','A'] * CH['mi','T']+H['0','A'] * CH['0','T']))
    G[0,1,0] = (4 * sqrt(laGa)/3 * (
        _Re(H['pl','V'] * CH['pl','A']-H['mi','V'] * CH['mi','A'])
        +2 * sqrt(2)/q2 * (ml1**2-ml2**2) * _Re(H['pl','T'] * CH['pl','Tt']-H['mi','T'] * CH['mi','Tt'])
        +2 * (ml1+ml2)/sqrt(q2) * _Im(H['pl','A'] * CH['pl','Tt']-H['mi','A'] * CH['mi','Tt'])
        +sqrt(2)*(ml1-ml2)/sqrt(q2) * _Im(H['pl','V'] * CH['pl','T']-H['mi','V'] * CH['mi','T'])
        -(ml1-ml2)/sqrt(q2) * _Re(H['0','A'] * CH['P'])-(ml1+ml2)/sqrt(q2) * _Re(H['0','V'] * CH['S'])
        +_Im(sqrt(2) * H['0','T'] * CH['P']+2 * H['0','Tt'] * CH['S'])
        ))
    G[0,2,0] = -2/9 * laGa/q2 * (
    -abs(H['pl','V'])**2-abs(H['mi','V'])**2+2 * abs(H['0','V'])**2-abs(H['pl','A'])**2-abs(H['mi','A'])**2+2 * abs(H['0','A'])**2
    -2 * (-abs(H['pl','T'])**2-abs(H['mi','T'])**2+2 * abs(H['0','T'])**2)-4 * (-abs(H['pl','Tt'])**2-abs(H['mi','Tt'])**2+2 * abs(H['0','Tt'])**2))
    G[2,0,0] = (-4/9 * (3 * E1 * E2+laGa/(4 * q2)) * (abs(H['pl','V'])**2+abs(H['mi','V'])**2-2 * abs(H['0','V'])**2+abs(H['pl','A'])**2+abs(H['mi','A'])**2
    -2 * abs(H['0','A'])**2)-4 * ml1 * ml2/3 * (abs(H['pl','V'])**2+abs(H['mi','V'])**2-2 * abs(H['0','V'])**2-abs(H['pl','A'])**2
    -abs(H['mi','A'])**2+2 * abs(H['0','A'])**2)+8/3 * (E1 * E2-ml1 * ml2+laGa/(4 * q2)) * abs(H['S'])**2
    +8/3 * (E1 * E2+ml1 * ml2+laGa/(4 * q2)) * abs(H['P'])**2
    -16/9 * (3 * (E1 * E2+ml1 * ml2)-laGa/(4 * q2)) * (abs(H['pl','Tt'])**2+abs(H['mi','Tt'])**2-2 * abs(H['0','Tt'])**2)
    -8/9 * (3 * (E1 * E2-ml1 * ml2)-laGa/(4 * q2)) * (abs(H['pl','T'])**2+abs(H['mi','T'])**2-2 * abs(H['0','T'])**2)
    -16/3 * (ml1 * E2+ml2 * E1) * _Im(H['pl','V'] * CH['pl','Tt']+H['mi','V'] * CH['mi','Tt']-2 * H['0','V'] * CH['0','Tt'])
    -8 * sqrt(2)/3 * (ml1 * E2-ml2 * E1) * _Im(H['pl','A'] * CH['pl','T']+H['mi','A'] * CH['mi','T']-2 * H['0','A'] * CH['0','T']))
    G[2,1,0] = (-4 * sqrt(laGa)/3 * (_Re(H['pl','V'] * CH['pl','A']-H['mi','V'] * CH['mi','A'])
    +2 * sqrt(2) * (ml1**2-ml2**2)/q2 * _Re(H['pl','T'] * CH['pl','Tt']-H['mi','T'] * CH['mi','Tt'])
    +2 * (ml1+ml2)/sqrt(q2) * _Im(H['pl','A'] * CH['pl','Tt']-H['mi','A'] * CH['mi','Tt'])
    +sqrt(2) * (ml1-ml2)/sqrt(q2) * _Im(H['pl','V'] * CH['pl','T']-H['mi','V'] * CH['mi','T'])
    +2 * (ml1-ml2)/sqrt(q2) * _Re(H['0','A'] * CH['P'])+2 * (ml1+ml2)/sqrt(q2) * _Re(H['0','V'] * CH['S'])
    -2 * _Im(sqrt(2) * H['0','T'] * CH['P']+2 * H['0','Tt'] * CH['S'])))
    G[2,2,0] = (-2/9 * laGa/q2 * (abs(H['pl','V'])**2+abs(H['mi','V'])**2+4 * abs(H['0','V'])**2+abs(H['pl','A'])**2+abs(H['mi','A'])**2
    +4 * abs(H['0','A'])**2-2 * (abs(H['pl','T'])**2+abs(H['mi','T'])**2+4 * abs(H['0','T'])**2)-4 * (abs(H['pl','Tt'])**2+abs(H['mi','Tt'])**2+4 * abs(H['0','Tt'])**2)))
    G[2,1,1] = (4/sqrt(3) * sqrt(laGa) * (H['pl','V'] * CH['0','A']+H['pl','A'] * CH['0','V']-H['0','V'] * CH['mi','A']-H['0','A'] * CH['mi','V']
    +(ml1+ml2)/sqrt(q2) * (H['pl','V'] * CH['S']+H['S'] * CH['mi','V'])-sqrt(2) * 1j * (H['P'] * CH['mi','T']-H['pl','T'] * CH['P']
    +sqrt(2)*(H['S'] * CH['mi','Tt']-H['pl','Tt'] * CH['S']))
    +(ml1-ml2)/sqrt(q2) * (H['pl','A'] * CH['P']+H['P'] * CH['mi','A'])
    -2 * 1j * (ml1+ml2)/sqrt(q2) * (H['pl','A'] * CH['0','Tt']+H['0','Tt'] * CH['mi','A']-H['pl','Tt'] * CH['0','A']-H['0','A'] * CH['mi','Tt'])
    -sqrt(2) * 1j * (ml1-ml2)/sqrt(q2) * (H['pl','V'] * CH['0','T']+H['0','T'] * CH['mi','V']-H['pl','T'] * CH['0','V']-H['0','V'] * CH['mi','T'])
    +2 * sqrt(2) * (ml1**2-ml2**2)/q2 * (H['pl','T'] * CH['0','Tt']+H['pl','Tt'] * CH['0','T']-H['0','T'] * CH['mi','Tt']-H['0','Tt'] * CH['mi','T'])))
    G[2,2,1] = (4/3 * laGa/q2 * (H['pl','V'] * CH['0','V']+H['0','V'] * CH['mi','V']+H['pl','A'] * CH['0','A']+H['0','A'] * CH['mi','A']
    -2 * (H['pl','T'] * CH['0','T']+H['0','T'] * CH['mi','T']+2 * (H['pl','Tt'] * CH['0','Tt']+H['0','Tt'] * CH['mi','Tt']))))
    G[2,2,2] = -8/3 * laGa/q2 * (H['pl','V'] * CH['mi','V']+H['pl','A'] * CH['mi','A']-2 * (H['pl','T'] * CH['mi','T']+2 * H['pl','Tt'] * CH['mi','Tt']))
    prefactor = sqrt(laB)*sqrt(laGa)/(2**9 * pi**3 * mB**3 * q2)
    return {k: prefactor*v for k, v in G.items()}

def angularcoeffs_h_Gbasis_v(phi, H, Htilde, q2, mB, mV, mqh, mql, ml1, ml2):
    qp = -cmath.exp(1j * phi) # here it is assumed that q/p is a pure phase, as appropriate for B and Bs mixing
    laB = lambda_K(mB**2, mV**2, q2)
    laGa = lambda_K(q2, ml1**2, ml2**2)
    E1 = sqrt(ml1**2+laGa/(4 * q2))
    E2 = sqrt(ml2**2+laGa/(4 * q2))
    CH = {k: complex(v).conjugate() for k, v in H.items()}
    CHtilde = {k: complex(v).conjugate() for k, v in Htilde.items()}
    G = {}
    G[0,0,0] = (
         4/9 * (3 * E1 * E2+laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])+2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])+2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])+2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])+2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])+2 * _Re(-qp * Htilde['0','A'] * CH['0','A']))
         +4 * ml1 * ml2/3 * (2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])+2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])+2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])-2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])-2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])-2 * _Re(-qp * Htilde['0','A'] * CH['0','A']))
         +4/3 * (E1 * E2-ml1 * ml2+laGa/(4 * q2)) * 2 * _Re(-qp * Htilde['S'] * CH['S'])+4/3 * (E1 * E2+ml1 * ml2+laGa/(4 * q2)) * 2 * _Re(-qp * Htilde['P'] * CH['P'])
         +16/9 * (3 * (E1 * E2+ml1 * ml2)-laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','Tt'] * CH['pl','Tt'])+2 * _Re(-qp * Htilde['mi','Tt'] * CH['mi','Tt'])+2 * _Re(-qp * Htilde['0','Tt'] * CH['0','Tt']))
         +8/9 * (3 * (E1 * E2-ml1 * ml2)-laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','T'] * CH['pl','T'])+2 * _Re(-qp * Htilde['mi','T'] * CH['mi','T'])+2 * _Re(-qp * Htilde['0','T'] * CH['0','T']))
         +16/3 * (ml1 * E2+ml2 * E1) * _Im((-qp * Htilde['pl','V']  * CH['pl','Tt'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','Tt'])+(-qp * Htilde['mi','V']  * CH['mi','Tt'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','Tt'])+(-qp * Htilde['0','V']  * CH['0','Tt'] + _Co(-qp) * H['0','V']  * CHtilde['0','Tt']))
         +8 * sqrt(2)/3 * (ml1 * E2-ml2 * E1) * _Im((-qp * Htilde['pl','A']  * CH['pl','T'] + _Co(-qp) * H['pl','A']  * CHtilde['pl','T'])+(-qp * Htilde['mi','A']  * CH['mi','T'] + _Co(-qp) * H['mi','A']  * CHtilde['mi','T'])+(-qp * Htilde['0','A']  * CH['0','T'] + _Co(-qp) * H['0','A']  * CHtilde['0','T'])))
    G[0,1,0] = (4 * sqrt(laGa)/3 * (
        _Re((-qp * Htilde['pl','V']  * CH['pl','A'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','A'])-(-qp * Htilde['mi','V']  * CH['mi','A'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','A']))
        +2 * sqrt(2)/q2 * (ml1**2-ml2**2) * _Re((-qp * Htilde['pl','T']  * CH['pl','Tt'] + _Co(-qp) * H['pl','T']  * CHtilde['pl','Tt'])-(-qp * Htilde['mi','T']  * CH['mi','Tt'] + _Co(-qp) * H['mi','T']  * CHtilde['mi','Tt']))
        +2 * (ml1+ml2)/sqrt(q2) * _Im((-qp * Htilde['pl','A']  * CH['pl','Tt'] + _Co(-qp) * H['pl','A']  * CHtilde['pl','Tt'])-(-qp * Htilde['mi','A']  * CH['mi','Tt'] + _Co(-qp) * H['mi','A']  * CHtilde['mi','Tt']))
        +sqrt(2)*(ml1-ml2)/sqrt(q2) * _Im((-qp * Htilde['pl','V']  * CH['pl','T'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','T'])-(-qp * Htilde['mi','V']  * CH['mi','T'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','T']))
        -(ml1-ml2)/sqrt(q2) * _Re((-qp * Htilde['0','A']  * CH['P'] + _Co(-qp) * H['0','A']  * CHtilde['P']))-(ml1+ml2)/sqrt(q2) * _Re((-qp * Htilde['0','V']  * CH['S'] + _Co(-qp) * H['0','V']  * CHtilde['S']))
        +_Im(sqrt(2) * (-qp * Htilde['0','T']  * CH['P'] + _Co(-qp) * H['0','T']  * CHtilde['P'])+2 * (-qp * Htilde['0','Tt']  * CH['S'] + _Co(-qp) * H['0','Tt']  * CHtilde['S']))
        ))
    G[0,2,0] = -2/9 * laGa/q2 * (
    -2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])-2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])+2 * 2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])-2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])-2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])+2 * 2 * _Re(-qp * Htilde['0','A'] * CH['0','A'])
    -2 * (-2 * _Re(-qp * Htilde['pl','T'] * CH['pl','T'])-2 * _Re(-qp * Htilde['mi','T'] * CH['mi','T'])+2 * 2 * _Re(-qp * Htilde['0','T'] * CH['0','T']))-4 * (-2 * _Re(-qp * Htilde['pl','Tt'] * CH['pl','Tt'])-2 * _Re(-qp * Htilde['mi','Tt'] * CH['mi','Tt'])+2 * 2 * _Re(-qp * Htilde['0','Tt'] * CH['0','Tt'])))
    G[2,0,0] = (-4/9 * (3 * E1 * E2+laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])+2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])-2 * 2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])+2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])+2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])
    -2 * 2 * _Re(-qp * Htilde['0','A'] * CH['0','A']))-4 * ml1 * ml2/3 * (2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])+2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])-2 * 2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])-2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])
    -2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])+2 * 2 * _Re(-qp * Htilde['0','A'] * CH['0','A']))+8/3 * (E1 * E2-ml1 * ml2+laGa/(4 * q2)) * 2 * _Re(-qp * Htilde['S'] * CH['S'])
    +8/3 * (E1 * E2+ml1 * ml2+laGa/(4 * q2)) * 2 * _Re(-qp * Htilde['P'] * CH['P'])
    -16/9 * (3 * (E1 * E2+ml1 * ml2)-laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','Tt'] * CH['pl','Tt'])+2 * _Re(-qp * Htilde['mi','Tt'] * CH['mi','Tt'])-2 * 2 * _Re(-qp * Htilde['0','Tt'] * CH['0','Tt']))
    -8/9 * (3 * (E1 * E2-ml1 * ml2)-laGa/(4 * q2)) * (2 * _Re(-qp * Htilde['pl','T'] * CH['pl','T'])+2 * _Re(-qp * Htilde['mi','T'] * CH['mi','T'])-2 * 2 * _Re(-qp * Htilde['0','T'] * CH['0','T']))
    -16/3 * (ml1 * E2+ml2 * E1) * _Im((-qp * Htilde['pl','V']  * CH['pl','Tt'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','Tt'])+(-qp * Htilde['mi','V']  * CH['mi','Tt'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','Tt'])-2 * (-qp * Htilde['0','V']  * CH['0','Tt'] + _Co(-qp) * H['0','V']  * CHtilde['0','Tt']))
    -8 * sqrt(2)/3 * (ml1 * E2-ml2 * E1) * _Im((-qp * Htilde['pl','A']  * CH['pl','T'] + _Co(-qp) * H['pl','A']  * CHtilde['pl','T'])+(-qp * Htilde['mi','A']  * CH['mi','T'] + _Co(-qp) * H['mi','A']  * CHtilde['mi','T'])-2 * (-qp * Htilde['0','A']  * CH['0','T'] + _Co(-qp) * H['0','A']  * CHtilde['0','T'])))
    G[2,1,0] = (-4 * sqrt(laGa)/3 * (_Re((-qp * Htilde['pl','V']  * CH['pl','A'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','A'])-(-qp * Htilde['mi','V']  * CH['mi','A'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','A']))
    +2 * sqrt(2) * (ml1**2-ml2**2)/q2 * _Re((-qp * Htilde['pl','T']  * CH['pl','Tt'] + _Co(-qp) * H['pl','T']  * CHtilde['pl','Tt'])-(-qp * Htilde['mi','T']  * CH['mi','Tt'] + _Co(-qp) * H['mi','T']  * CHtilde['mi','Tt']))
    +2 * (ml1+ml2)/sqrt(q2) * _Im((-qp * Htilde['pl','A']  * CH['pl','Tt'] + _Co(-qp) * H['pl','A']  * CHtilde['pl','Tt'])-(-qp * Htilde['mi','A']  * CH['mi','Tt'] + _Co(-qp) * H['mi','A']  * CHtilde['mi','Tt']))
    +sqrt(2) * (ml1-ml2)/sqrt(q2) * _Im((-qp * Htilde['pl','V']  * CH['pl','T'] + _Co(-qp) * H['pl','V']  * CHtilde['pl','T'])-(-qp * Htilde['mi','V']  * CH['mi','T'] + _Co(-qp) * H['mi','V']  * CHtilde['mi','T']))
    +2 * (ml1-ml2)/sqrt(q2) * _Re((-qp * Htilde['0','A']  * CH['P'] + _Co(-qp) * H['0','A']  * CHtilde['P']))+2 * (ml1+ml2)/sqrt(q2) * _Re((-qp * Htilde['0','V']  * CH['S'] + _Co(-qp) * H['0','V']  * CHtilde['S']))
    -2 * _Im(sqrt(2) * (-qp * Htilde['0','T']  * CH['P'] + _Co(-qp) * H['0','T']  * CHtilde['P'])+2 * (-qp * Htilde['0','Tt']  * CH['S'] + _Co(-qp) * H['0','Tt']  * CHtilde['S']))))
    G[2,2,0] = (-2/9 * laGa/q2 * (2 * _Re(-qp * Htilde['pl','V'] * CH['pl','V'])+2 * _Re(-qp * Htilde['mi','V'] * CH['mi','V'])+4 * 2 * _Re(-qp * Htilde['0','V'] * CH['0','V'])+2 * _Re(-qp * Htilde['pl','A'] * CH['pl','A'])+2 * _Re(-qp * Htilde['mi','A'] * CH['mi','A'])
    +4 * 2 * _Re(-qp * Htilde['0','A'] * CH['0','A'])-2 * (2 * _Re(-qp * Htilde['pl','T'] * CH['pl','T'])+2 * _Re(-qp * Htilde['mi','T'] * CH['mi','T'])+4 * 2 * _Re(-qp * Htilde['0','T'] * CH['0','T']))-4 * (2 * _Re(-qp * Htilde['pl','Tt'] * CH['pl','Tt'])+2 * _Re(-qp * Htilde['mi','Tt'] * CH['mi','Tt'])+4 * 2 * _Re(-qp * Htilde['0','Tt'] * CH['0','Tt']))))
    G[2,1,1] = (4/sqrt(3) * sqrt(laGa) * ((-qp * Htilde['pl','V']  * CH['0','A'] + _Co(-qp) * H['pl','V']  * CHtilde['0','A'])+(-qp * Htilde['pl','A']  * CH['0','V'] + _Co(-qp) * H['pl','A']  * CHtilde['0','V'])-(-qp * Htilde['0','V']  * CH['mi','A'] + _Co(-qp) * H['0','V']  * CHtilde['mi','A'])-(-qp * Htilde['0','A']  * CH['mi','V'] + _Co(-qp) * H['0','A']  * CHtilde['mi','V'])
    +(ml1+ml2)/sqrt(q2) * ((-qp * Htilde['pl','V']  * CH['S'] + _Co(-qp) * H['pl','V']  * CHtilde['S'])+(-qp * Htilde['S']  * CH['mi','V'] + _Co(-qp) * H['S']  * CHtilde['mi','V']))-sqrt(2) * 1j * ((-qp * Htilde['P']  * CH['mi','T'] + _Co(-qp) * H['P']  * CHtilde['mi','T'])-(-qp * Htilde['pl','T']  * CH['P'] + _Co(-qp) * H['pl','T']  * CHtilde['P'])
    +sqrt(2)*((-qp * Htilde['S']  * CH['mi','Tt'] + _Co(-qp) * H['S']  * CHtilde['mi','Tt'])-(-qp * Htilde['pl','Tt']  * CH['S'] + _Co(-qp) * H['pl','Tt']  * CHtilde['S'])))
    +(ml1-ml2)/sqrt(q2) * ((-qp * Htilde['pl','A']  * CH['P'] + _Co(-qp) * H['pl','A']  * CHtilde['P'])+(-qp * Htilde['P']  * CH['mi','A'] + _Co(-qp) * H['P']  * CHtilde['mi','A']))
    -2 * 1j * (ml1+ml2)/sqrt(q2) * ((-qp * Htilde['pl','A']  * CH['0','Tt'] + _Co(-qp) * H['pl','A']  * CHtilde['0','Tt'])+(-qp * Htilde['0','Tt']  * CH['mi','A'] + _Co(-qp) * H['0','Tt']  * CHtilde['mi','A'])-(-qp * Htilde['pl','Tt']  * CH['0','A'] + _Co(-qp) * H['pl','Tt']  * CHtilde['0','A'])-(-qp * Htilde['0','A']  * CH['mi','Tt'] + _Co(-qp) * H['0','A']  * CHtilde['mi','Tt']))
    -sqrt(2) * 1j * (ml1-ml2)/sqrt(q2) * ((-qp * Htilde['pl','V']  * CH['0','T'] + _Co(-qp) * H['pl','V']  * CHtilde['0','T'])+(-qp * Htilde['0','T']  * CH['mi','V'] + _Co(-qp) * H['0','T']  * CHtilde['mi','V'])-(-qp * Htilde['pl','T']  * CH['0','V'] + _Co(-qp) * H['pl','T']  * CHtilde['0','V'])-(-qp * Htilde['0','V']  * CH['mi','T'] + _Co(-qp) * H['0','V']  * CHtilde['mi','T']))
    +2 * sqrt(2) * (ml1**2-ml2**2)/q2 * ((-qp * Htilde['pl','T']  * CH['0','Tt'] + _Co(-qp) * H['pl','T']  * CHtilde['0','Tt'])+(-qp * Htilde['pl','Tt']  * CH['0','T'] + _Co(-qp) * H['pl','Tt']  * CHtilde['0','T'])-(-qp * Htilde['0','T']  * CH['mi','Tt'] + _Co(-qp) * H['0','T']  * CHtilde['mi','Tt'])-(-qp * Htilde['0','Tt']  * CH['mi','T'] + _Co(-qp) * H['0','Tt']  * CHtilde['mi','T']))))
    G[2,2,1] = (4/3 * laGa/q2 * ((-qp * Htilde['pl','V']  * CH['0','V'] + _Co(-qp) * H['pl','V']  * CHtilde['0','V'])+(-qp * Htilde['0','V']  * CH['mi','V'] + _Co(-qp) * H['0','V']  * CHtilde['mi','V'])+(-qp * Htilde['pl','A']  * CH['0','A'] + _Co(-qp) * H['pl','A']  * CHtilde['0','A'])+(-qp * Htilde['0','A']  * CH['mi','A'] + _Co(-qp) * H['0','A']  * CHtilde['mi','A'])
    -2 * ((-qp * Htilde['pl','T']  * CH['0','T'] + _Co(-qp) * H['pl','T']  * CHtilde['0','T'])+(-qp * Htilde['0','T']  * CH['mi','T'] + _Co(-qp) * H['0','T']  * CHtilde['mi','T'])+2 * ((-qp * Htilde['pl','Tt']  * CH['0','Tt'] + _Co(-qp) * H['pl','Tt']  * CHtilde['0','Tt'])+(-qp * Htilde['0','Tt']  * CH['mi','Tt'] + _Co(-qp) * H['0','Tt']  * CHtilde['mi','Tt'])))))
    G[2,2,2] = -8/3 * laGa/q2 * ((-qp * Htilde['pl','V']  * CH['mi','V'] + _Co(-qp) * H['pl','V']  * CHtilde['mi','V'])+(-qp * Htilde['pl','A']  * CH['mi','A'] + _Co(-qp) * H['pl','A']  * CHtilde['mi','A'])-2 * ((-qp * Htilde['pl','T']  * CH['mi','T'] + _Co(-qp) * H['pl','T']  * CHtilde['mi','T'])+2 * (-qp * Htilde['pl','Tt']  * CH['mi','Tt'] + _Co(-qp) * H['pl','Tt']  * CHtilde['mi','Tt'])))
    prefactor = sqrt(laB)*sqrt(laGa)/(2**9 * pi**3 * mB**3 * q2)
    return {k: prefactor*v for k, v in G.items()}

def G_to_g(G):
    g = {}
    g['1s'] = 1/32 * (8 * G[0,0,0] + 2 * G[0,2,0] - 4 * G[2,0,0] - G[2,2,0] )
    g['1c'] = 1/16 * (4 * G[0,0,0] +  G[0,2,0] + 4 * G[2,0,0] + G[2,2,0] )
    g['2s'] = 3/32 * ( 2 * G[0,2,0] - G[2,2,0] )
    g['2c'] = 3/16 * (G[0,2,0] + G[2,2,0] )
    g['6s'] = 1/8 * ( 2 * G[0,1,0] - G[2,1,0] )
    g['6c'] = 1/4 * ( G[0,1,0] + G[2,1,0] )
    g[3] = 3/32 * _Re(G[2,2,2])
    g[4] = 3/32 * _Re(G[2,2,1])
    g[5] = sqrt(3)/16 * _Re(G[2,1,1])
    g[7] = sqrt(3)/16 * _Im(G[2,1,1])
    g[8] = 3/32 * _Im(G[2,2,1])
    g[9] = 3/32 * _Im(G[2,2,2])
    return g

def angularcoeffs_general_v(*args, **kwargs):
    G = angularcoeffs_general_Gbasis_v(*args, **kwargs)
    g = G_to_g(G)
    signflip = [4, '6s', '6c', 7, 9]
    J = {k: -8*4/3.*g[k] if k in signflip else 8*4/3.*g[k] for k in g}
    return J

def angularcoeffs_h_v(*args, **kwargs):
    h = angularcoeffs_h_Gbasis_v(*args, **kwargs)
    g_h = G_to_g(h)
    signflip = [4, '6s', '6c', 7, 9]
    J_h = {k: -8*4/3.*g_h[k] if k in signflip else 8*4/3.*g_h[k] for k in g_h}
    return J_h

def helicity_amps_p(q2, mB, mP, mqh, mql, ml1, ml2, ff, wc, prefactor):
    laB = lambda_K(mB**2, mP**2, q2)
    h = {}
    h['V'] = sqrt(laB)/(2*sqrt(q2)) * (
        2*mqh/(mB+mP)*(wc['7']+wc['7p'])*ff['fT']+(wc['v']+wc['vp'])*ff['f+'] )
    h['A'] = sqrt(laB)/(2*sqrt(q2)) * (wc['a']+wc['ap'])*ff['f+']
    h['S'] = (mB**2-mP**2)/2. * ff['f0'] * (
            (wc['s']+wc['sp'])/(mqh-mql) + (ml1-ml2)/q2*(wc['v']+wc['vp']) )
    h['P'] = (mB**2-mP**2)/2. * ff['f0'] * (
            (wc['p']+wc['pp'])/(mqh-mql) + (ml1+ml2)/q2*(wc['a']+wc['ap']) )
    h['T']  = -1j*sqrt(laB)/(2*(mB+mP)) * (wc['t']-wc['tp']) * ff['fT']
    h['Tt'] = -1j*sqrt(laB)/(2*(mB+mP)) * (wc['t']+wc['tp']) * ff['fT']
    return {k: prefactor*v for k, v in h.items()}

def angularcoeffs_general_Gbasis_p(h, q2, mB, mP, mqh, mql, ml1, ml2):
        laB = lambda_K(mB**2, mP**2, q2)
        laGa = lambda_K(q2, ml1**2, ml2**2)
        E1 = sqrt(ml1**2+laGa/(4 * q2))
        E2 = sqrt(ml2**2+laGa/(4 * q2))
        G = {}
        G[0] = (
              ( 4*(E1*E2 + ml1*ml2) + laGa/(3*q2) ) * abs(h['V'])**2
            + ( 4*(E1*E2 - ml1*ml2) + laGa/(3*q2) ) * abs(h['A'])**2
            + ( 4*(E1*E2 - ml1*ml2) + laGa/(  q2) ) * abs(h['S'])**2
            + ( 4*(E1*E2 + ml1*ml2) + laGa/(  q2) ) * abs(h['P'])**2
            +  16*(E1*E2 + ml1*ml2  - laGa/(12*q2)) * abs(h['Tt'])**2
            +   8*(E1*E2 - ml1*ml2  - laGa/(12*q2)) * abs(h['T'])**2
            +      16 * (ml1*E2 + ml2*E1) * _Im( h['V'] * _Co(h['Tt']) )
            + 8*sqrt(2)*(ml1*E2 - ml2*E1) * _Im( h['A'] * _Co(h['T']) ) )
        G[1] = -4*sqrt(laGa) * (
              _Re(   (ml1+ml2)/sqrt(q2) * h['V'] * _Co(h['S'])
                   + (ml1-ml2)/sqrt(q2) * h['A'] * _Co(h['P']) )
            - _Im( 2 * h['Tt'] * _Co(h['S']) + sqrt(2) * h['T'] * _Co(h['P'])) )
        G[2] = -4*laGa/(3*q2) * (
            abs(h['V'])**2 + abs(h['A'])**2 - 2*abs(h['T'])**2 - 4*abs(h['Tt'])**2 )
        prefactor = sqrt(laB)*sqrt(laGa)/(2**9 * pi**3 * mB**3 * q2)
        return {k: prefactor*v for k, v in G.items()}

def angularcoeffs_general_p(*args, **kwargs):
    G = angularcoeffs_general_Gbasis_p(*args, **kwargs)
    J = {}
    J['a'] = G[0] - G[2]/2.
    J['b'] = G[1]
    J['c'] = 3*G[2]/2.
    return J


==> anc/flavio-master/flavio/physics/bdecays/bc_lifetime.py <==
r"""$B_c$ lifetime"""

import flavio


def tau_Bc(wc_obj, par):
    r"""Lifetime of the $B_c$ meson based on the SM OPE estimate plus
    the NP contribution to leptonic decays."""
    Gamma_SM = 1 / par['tau_Bc_SM']
    Gamma_exp = 1 / par['tau_Bc']
    Gamma_NP = 0
    wc_sm = flavio.WilsonCoefficients()
    for l in ['e', 'mu', 'tau']:
        _br_SM = flavio.Observable['BR(Bc->{}nu)'.format(l)].prediction_par(par, wc_sm)
        _br_NP = flavio.Observable['BR(Bc->{}nu)'.format(l)].prediction_par(par, wc_obj)
        Gamma_NP += (_br_NP - _br_SM) * Gamma_exp
    return 1 / (Gamma_SM + Gamma_NP)


# Observable and Prediction instance
_process_tex = r"B_c\to X"
_process_taxonomy = r'Process :: $b$ hadron decays :: Lifetimes :: $' + _process_tex + r"$"

_obs_name = "tau_Bc"
_obs = flavio.classes.Observable(_obs_name)
_obs.set_description(r"$B_c$ lifetime")
_obs.tex = r"$\tau_{B_c}$"
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, tau_Bc)


==> anc/flavio-master/flavio/physics/bdecays/bll.py <==
r"""Functions for the branching ratios and effective lifetimes of the leptonic
decays $B_q \to \ell^+\ell^-$, where $q=d$ or $s$ and $\ell=e$, $\mu$. or
$\tau$."""

from math import pi,sqrt
from flavio.physics import ckm
from flavio.physics.running import running
from flavio.physics.bdecays.common import meson_quark, lambda_K
from flavio.classes import Observable, Prediction
from flavio.config import config
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict


def br_lifetime_corr(y, ADeltaGamma):
    r"""Correction factor relating the experimentally measured branching ratio
    (time-integrated) to the theoretical one (instantaneous), see e.g. eq. (8)
    of arXiv:1204.1735.

    Parameters
    ----------

    - `y`: relative decay rate difference, $y_q = \tau_{B_q} \Delta\Gamma_q /2$
    - `ADeltaGamma`: $A_{\Delta\Gamma_q}$ as defined, e.g., in arXiv:1204.1735

    Returns
    -------

    $\frac{1-y_q^2}{1+A_{\Delta\Gamma_q} y_q}$
    """
    return (1 - y**2)/(1 + ADeltaGamma*y)

def amplitudes(par, wc, B, l1, l2):
    r"""Amplitudes P and S entering the $B_q\to\ell_1^+\ell_2^-$ observables.

    Parameters
    ----------

    - `par`: parameter dictionary
    - `B`: should be `'Bs'` or `'B0'`
    - `l1` and `l2`: should be `'e'`, `'mu'`, or `'tau'`

    Returns
    -------

    `(P, S)` where for the special case `l1 == l2` one has

    - $P = \frac{2m_\ell}{m_{B_q}} (C_{10}-C_{10}') + m_{B_q} (C_P-C_P')$
    - $S = m_{B_q} (C_S-C_S')$
    """
    scale = config['renormalization scale']['bll']
    # masses
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    mb = running.get_mb(par, scale, nf_out=5)
    #   get the mass of the spectator quark
    if B=='Bs':
        mspec = running.get_ms(par, scale, nf_out=5)
    elif B=='B0':
        mspec = running.get_md(par, scale, nf_out=5)
    # Wilson coefficients
    qqll = meson_quark[B] + l1 + l2
    # For LFV expressions see arXiv:1602.00881 eq. (5)
    C9m = wc['C9_'+qqll] - wc['C9p_'+qqll] # only relevant for l1 != l2!
    C10m = wc['C10_'+qqll] - wc['C10p_'+qqll]
    CPm = wc['CP_'+qqll] - wc['CPp_'+qqll]
    CSm = wc['CS_'+qqll] - wc['CSp_'+qqll]
    beta_m = sqrt(1 - (ml1 - ml2)**2/mB**2)
    beta_p = sqrt(1 - (ml1 + ml2)**2/mB**2)
    P = beta_m * ( (ml2 + ml1)/mB * C10m + mB * mb/(mb + mspec) * CPm )
    S = beta_p * ( (ml2 - ml1)/mB * C9m  + mB * mb/(mb + mspec) * CSm )
    return P, S

def ADeltaGamma(par, wc, B, lep):
    P, S = amplitudes(par, wc, B, lep, lep)
    # cf. eq. (17) of arXiv:1204.1737
    return ((P**2).real - (S**2).real)/(abs(P)**2 + abs(S)**2)

def br_inst(par, wc, B, l1, l2):
    r"""Branching ratio of $B_q\to\ell_1^+\ell_2^-$ in the absence of mixing.

    Parameters
    ----------

    - `par`: parameter dictionary
    - `B`: should be `'Bs'` or `'B0'`
    - `lep`: should be `'e'`, `'mu'`, or `'tau'`
    """
    # paramaeters
    GF = par['GF']
    alphaem = running.get_alpha(par, 4.8)['alpha_e']
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    tauB = par['tau_'+B]
    fB = par['f_'+B]
    # appropriate CKM elements
    if B == 'Bs':
        xi_t = ckm.xi('t','bs')(par)
    elif B == 'B0':
        xi_t = ckm.xi('t','bd')(par)
    N = xi_t * 4*GF/sqrt(2) * alphaem/(4*pi)
    beta = sqrt(lambda_K(mB**2,ml1**2,ml2**2))/mB**2
    prefactor = abs(N)**2 / 32. / pi * mB**3 * tauB * beta * fB**2
    P, S = amplitudes(par, wc, B, l1, l2)
    return prefactor * ( abs(P)**2 + abs(S)**2 )

def br_timeint(par, wc, B, l1, l2):
    r"""Time-integrated branching ratio of $B_q\to\ell^+\ell^-$."""
    if l1 != l2:
        raise ValueError("Time-integrated branching ratio only defined for equal lepton flavours")
    lep = l1
    br0 = br_inst(par, wc, B, lep, lep)
    y = par['DeltaGamma/Gamma_'+B]/2.
    ADG = ADeltaGamma(par, wc, B, lep)
    corr = br_lifetime_corr(y, ADG)
    return br0 / corr

def bqll_obs(function, wc_obj, par, B, l1, l2):
    scale = config['renormalization scale']['bll']
    label = meson_quark[B]+l1+l2
    if l1 == l2:
        # include SM contributions for LF conserving decay
        wc = wctot_dict(wc_obj, label, scale, par)
    else:
        wc = wc_obj.get_wc(label, scale, par)
    return function(par, wc, B, l1, l2)

def bqll_obs_lsum(function, wc_obj, par, B, l1, l2):
    if l1 == l2:
        raise ValueError("This function is defined only for LFV decays")
    scale = config['renormalization scale']['bll']
    wc12 = wc_obj.get_wc(meson_quark[B]+l1+l2, scale, par)
    wc21 = wc_obj.get_wc(meson_quark[B]+l2+l1, scale, par)
    return function(par, wc12, B, l1, l2) + function(par, wc21, B, l2, l1)

def bqll_obs_function(function, B, l1, l2):
    return lambda wc_obj, par: bqll_obs(function, wc_obj, par, B, l1, l2)

def bqll_obs_function_lsum(function, B, l1, l2):
    return lambda wc_obj, par: bqll_obs_lsum(function, wc_obj, par, B, l1, l2)


# Bs -> l+l- effective lifetime

def tau_ll(wc, par, B, lep):
    r"""Effective B->l+l- lifetime as defined in eq. (26) of arXiv:1204.1737 .
    This formula one either gets by integrating eq. (21) or by inverting eq. (27) of arXiv:1204.1737.

    Parameters
    ----------

    - `wc`         : dict of Wilson coefficients
    - `par`        : parameter dictionary
    - `B`          : should be `'Bs'` or `'B0'`
    - `lep`        : lepton: 'e', 'mu' or 'tau'

    Returns
    -------

    $-\frac{\tau_{B_s} \left(y_s^2+2 A_{\Delta\Gamma_q} ys+1\right)}{\left(ys^2-1\right) (A_{\Delta\Gamma_q} ys+1)}$
    """
    ADG    = ADeltaGamma(par, wc, B, lep)
    y      = .5*par['DeltaGamma/Gamma_'+B]
    tauB   = par['tau_'+B]
    return -(((1 + y**2 + 2*y*ADG)*tauB)/((-1 + y**2)*(1 + y*ADG)))

def tau_ll_func(wc_obj, par, B, lep):
    scale = config['renormalization scale']['bll']
    label = meson_quark[B]+lep+lep
    wc = wctot_dict(wc_obj, label, scale, par)
    return tau_ll(wc, par, B, lep)

def ADG_func(wc_obj, par, B, lep):
    scale = config['renormalization scale']['bll']
    label = meson_quark[B]+lep+lep
    wc = wctot_dict(wc_obj, label, scale, par)
    return ADeltaGamma(par, wc, B, lep)

def ADeltaGamma_func(B, lep):
    def ADG_func(wc_obj, par):
        scale = config['renormalization scale']['bll']
        label = meson_quark[B]+lep+lep
        wc = wctot_dict(wc_obj, label, scale, par)
        return ADeltaGamma(par, wc, B, lep)
    return ADG_func
# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
for l in ['e', 'mu', 'tau']:
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to\ell^+\ell^-$ :: $'

    # For the Bs decay, we take the time-integrated branching ratio
    _obs_name = "BR(Bs->"+l+l+")"
    _obs = Observable(_obs_name)
    _process_tex = r"B_s\to "+_tex[l]+r"^+"+_tex[l]+r"^-"
    _obs.set_description(r"Time-integrated branching ratio of $" + _process_tex + r"$.")
    _obs.tex = r"$\overline{\text{BR}}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    Prediction(_obs_name, bqll_obs_function(br_timeint, 'Bs', l, l))


    # Add the effective lifetimes for Bs
    _obs_name = 'tau_'+l+l
    _obs = Observable(_obs_name)
    _obs.set_description(r"Effective lifetime for $"+ _process_tex + r"$.")
    _obs.tex = r"$\tau_{B_s \to " +_tex[l] +_tex[l] + "}$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    if l=='e':
        Prediction(_obs_name, lambda wc_obj, par: tau_ll_func(wc_obj, par, 'Bs', 'e'))
    if l=='mu':
        Prediction(_obs_name, lambda wc_obj, par: tau_ll_func(wc_obj, par, 'Bs', 'mu'))
    if l=='tau':
        Prediction(_obs_name, lambda wc_obj, par: tau_ll_func(wc_obj, par, 'Bs', 'tau'))

    _obs_name = 'ADeltaGamma(Bs->'+l+l+')'
    _obs = Observable(_obs_name)
    _process_tex = r"B_s\to "+_tex[l]+r"^+"+_tex[l]+r"^-"
    _obs.set_description(r"Mass-eigenstate rate asymmetry in $" + _process_tex + r"$.")
    _obs.tex = r"$A_{\Delta\Gamma}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    Prediction(_obs_name, ADeltaGamma_func('Bs', l))

    # For the B^0 decay, we take the prompt branching ratio since DeltaGamma is negligible
    _obs_name = "BR(B0->"+l+l+")"
    _obs = Observable(_obs_name)
    _process_tex = r"B^0\to "+_tex[l]+r"^+"+_tex[l]+r"^-"
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    Prediction(_obs_name, bqll_obs_function(br_inst, 'B0', l, l))


_tex_l = {'e': 'e', 'mu': r'\mu', 'tau': r'\tau'}
_tex_B = {'B0': r'\bar B^0', 'Bs': r'\bar B_s'}
_tex_lfv = {'emu': r'e^+\mu^-', 'mue': r'\mu^+e^-',
    'taue': r'\tau^+e^-', 'etau': r'e^+\tau^-',
    'taumu': r'\tau^+\mu^-', 'mutau': r'\mu^+\tau^-'}
for ll_1 in [('e','mu'), ('e','tau'), ('mu','tau'),]:
    for B in ['Bs', 'B0']:
        ll_2 = ll_1[::-1] # now if ll_1 is (e, mu), ll_2 is (mu, e)

        for ll in [ll_1, ll_2]:
            # the individual BRs
            _obs_name = "BR("+B+"->"+''.join(ll)+")"
            _obs = Observable(_obs_name)
            _process_tex = _tex_B[B]+r"\to "+_tex_lfv[''.join(ll)]
            _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
            _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
            _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to\ell^+\ell^-$ :: $'  + _process_tex + r'$')
            Prediction(_obs_name, bqll_obs_function(br_inst, B, ll[0], ll[1]))

        # the individual BR where ll' and l'l are added
        _obs_name = "BR("+B+"->"+''.join(ll_1)+","+''.join(ll_2)+")"
        _obs = Observable(_obs_name)
        for ll in [ll_1, ll_1]:
            _process_tex = _tex_B[B]+r"\to "+_tex_lfv[''.join(ll)]
            _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to\ell^+\ell^-$ :: $'  + _process_tex + r'$')
        _process_tex = _tex_B[B]+r"\to "+_tex_l[ll_1[0]]+r"^\pm "+_tex_l[ll_1[1]]+r"^\mp"
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
        Prediction(_obs_name, bqll_obs_function_lsum(br_inst, B, ll_1[0], ll_1[1]))


==> anc/flavio-master/flavio/physics/bdecays/bllgamma.py <==
r"""Functions for the branching ratio of the leptonic decay
$B_q\to\ell^+\ell^-\gamma$, where $q=d$ or $s$ and $\ell=e$, $\mu$ or
$\tau$. The branching ratio is taken from hep-ph/0410146"""

import flavio
from math import sqrt,pi,atanh
from flavio.physics.bdecays.common import meson_quark
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.bdecays.wilsoncoefficients import get_wceff, wctot_dict
from flavio.classes import Observable, Prediction
import warnings

def _Re(z):
    return z.real
def _Im(z):
    return z.imag
def _Co(z):
    return complex(z).conjugate()

##################
# hep-ph/0410146:
#   - Uses the C7>0, C9<0, C10>0 convention
#   - has a global minus sign typo in dG12dsMN
#   - defines f_V instead of f_V^{.e.m} (see 1712.07926 and fix in the code)
#   - Defines an effective C9 (as for B->P/Vll), for the moment C9 is used,
#     which means that charmonium is not implemented!!
##################

# form factors
def get_ff(q2, par, B):
    return AuxiliaryQuantity['B->gamma form factor'].prediction(par_dict=par, wc_obj=None, q2=q2, B=B)


def prefactor(s, par, B, ff, lep, wc):
    GF = par['GF']
    scale = config['renormalization scale']['bllgamma']
    alphaem = running.get_alpha(par, scale)['alpha_e']
    bq = meson_quark[B]
    xi_t = ckm.xi('t',bq)(par)
    return GF**2/(2**10*pi**4)*abs(xi_t)**2*alphaem**3*par['m_'+B]**5

def getfft(s, par, B, ff, ff0, lep, wc):
    scale = config['renormalization scale']['bllgamma']
    mb = running.get_mb(par, scale, nf_out=5)
    bq = meson_quark[B]
    a1 = -wc['C1_'+bq]-wc['C2_'+bq]/3 #minus sign comes from WC sign convention
    fftv = ff['tv']+ff0['tv']+16/3*a1/wc['C7_'+bq]*par['f_'+B]/mb
    ffta = ff['ta']+ff0['ta']

    #Add light meson resonances
    resonances = {'Bs': ['phi'], 'B0': ['rho0', 'omega']}
    flavio.citations.register("Kozachuk:2017mdk")
    fVtofVemfactors = {'phi': -1/3, 'rho0': 1/sqrt(2), 'omega': 1/(3*sqrt(2))} # Given in Sec. 8.A.3 of 1712.07926
    #We use the general B->rho and B->omega parameters, hence the isotopic factors
    resgV = {('Bs','phi'): -par['Bs->phi BSZ a0_T1'],
             ('B0','rho0'): 1/sqrt(2)*par['B->rho BSZ a0_T1'],
             ('B0','omega'): -1/sqrt(2)*par['B->omega BSZ a0_T1'],}
    for V in resonances[B]:
        gV = resgV[(B, V)]
        fV = fVtofVemfactors[V]*par['f_'+V]
        fftv -= 2*fV*gV*par['m_'+B]**2*s/par['m_'+V]/(par['m_'+B]**2*s-par['m_'+V]**2+1j*par['m_'+V]/par['tau_'+V])
        ffta -= 2*fV*gV*par['m_'+B]**2*s/par['m_'+V]/(par['m_'+B]**2*s-par['m_'+V]**2+1j*par['m_'+V]/par['tau_'+V])

    return (fftv, ffta)

def getF1(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    scale = config['renormalization scale']['bllgamma']
    mb = running.get_mb(par, scale, nf_out=5)
    mbh = mb/par['m_'+B]
    bq = meson_quark[B]
    label = bq+lep+lep
    fftv, ffta = getfft(s, par, B, ff, ff0, lep, wc)
    return (abs(wc['C9_'+label])**2 + abs(wc['C10_'+label])**2)*ff['v']**2 + 4*mbh**2/s**2*abs(wc['C7_'+bq]*fftv)**2 + 4*mbh/s*ff['v']*_Re(wc['C7_'+bq]*ffta*_Co(wc['C9_'+label]))

def getF2(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    scale = config['renormalization scale']['bllgamma']
    mb = running.get_mb(par, scale, nf_out=5)
    mbh = mb/par['m_'+B]
    bq = meson_quark[B]
    label = bq+lep+lep
    fftv, ffta = getfft(s, par, B, ff, ff0, lep, wc)
    return (abs(wc['C9_'+label])**2 + abs(wc['C10_'+label])**2)*ff['a']**2 + 4*mbh**2/s**2*abs(wc['C7_'+bq]*ffta)**2 + 4*mbh/s*ff['a']*_Re(wc['C7_'+bq]*ffta*_Co(wc['C9_'+label]))


def B10(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    flavio.citations.register("Guadagnoli:2016erb")
    F1 = getF1(s, par, B, ff, ff0, lep, wc)
    F2 = getF2(s, par, B, ff, ff0, lep, wc)
    mlh = par['m_'+lep]/par['m_'+B]
    label = meson_quark[B]+lep+lep
    return (s + 4*mlh**2)*(F1 + F2) - 8*mlh**2*abs(wc['C10_'+label])**2*(ff['v']**2+ff['a']**2)

# B11 vanishes for the BR estimation

def B12(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    flavio.citations.register("Guadagnoli:2016erb")
    F1 = getF1(s, par, B, ff, ff0, lep, wc)
    F2 = getF2(s, par, B, ff, ff0, lep, wc)
    return s*(F1+F2)

def B120(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    flavio.citations.register("Guadagnoli:2016erb")
    scale = config['renormalization scale']['bllgamma']
    mb = running.get_mb(par, scale, nf_out=5)
    mbh = mb/par['m_'+B]
    mlh = par['m_'+lep]/par['m_'+B]
    bq = meson_quark[B]
    label = bq+lep+lep
    fftv, ffta = getfft(s, par, B, ff, ff0, lep, wc)
    return -16*mlh**2*(1-s)*(ff['v']*_Re(wc['C9_'+label]*_Co(wc['C10_'+label])) + 2*mbh/s*_Re(_Co(wc['C10_'+label])*fftv*wc['C7_'+bq]))


def dG1dsMN(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    mlh = par['m_'+lep]/par['m_'+B]
    pref = prefactor(s, par, B, ff, lep, wc)*(1-s)**3*sqrt(1-4*mlh**2/s)
    return pref*(B10(s, par, B, ff, ff0, lep, wc) + (s - 4*mlh**2)/(3*s)*B12(s, par, B, ff, ff0, lep, wc))

def dG2dsMN(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    mlh = par['m_'+lep]/par['m_'+B]
    bq = meson_quark[B]
    label = bq+lep+lep
    pref = 16*prefactor(s, par, B, ff, lep, wc)*(par['f_'+B]/par['m_'+B]*abs(wc['C10_'+label])*mlh)**2/(1-s)
    return pref*(-8*sqrt(s-4*mlh**2)*sqrt(s)+4*atanh(sqrt(1-4*mlh**2/s))*(1+s-mlh**2*(1-s)**2))

def dG12dsMN(s, par, B, ff, ff0, lep, wc):
    flavio.citations.register("Melikhov:2004mk")
    mlh = par['m_'+lep]/par['m_'+B]
    pref = 4*prefactor(s, par, B, ff, lep, wc)*par['f_'+B]/par['m_'+B]*(1-s)
    return pref*atanh(sqrt(1-4*mlh**2/s))*B120(s, par, B, ff, ff0, lep, wc)

def dGdsMN(s, par, B, ff, ff0, lep, wc):
    return dG1dsMN(s, par, B, ff, ff0, lep, wc) + dG2dsMN(s, par, B, ff, ff0, lep, wc) + dG12dsMN(s, par, B, ff, ff0, lep, wc)


def bllg_dbrdq2(q2, wc_obj, par, B, lep):
    if q2 >= 8.7 and q2 < 14 and lep != 'tau':
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    tauB = par['tau_'+B]
    ml = par['m_'+lep]
    mB = par['m_'+B]
    scale = config['renormalization scale']['bllgamma']
    ff = get_ff(q2, par, B)
    ff0 = get_ff(0, par, B)
    label = meson_quark[B]+lep+lep
    wc = wctot_dict(wc_obj, label, scale, par)
    if q2 <= 4*ml**2 or q2 > mB**2:
        return 0
    else:
        dBR = tauB * dGdsMN(q2/mB**2, par, B, ff, ff0, lep, wc)
        return dBR

def bllg_dbrdq2_func(B, lep):
    def fct(wc_obj, par, q2):
        return bllg_dbrdq2(q2, wc_obj, par, B, lep)
    return fct

def bllg_dbrdq2_int(q2min, q2max, wc_obj, par, B, lep, epsrel=0.005):
    def obs(q2):
        return bllg_dbrdq2(q2, wc_obj, par, B, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max, epsrel=epsrel)/(q2max-q2min)

def bllg_dbrdq2_int_func(B, lep):
    def fct(wc_obj, par, q2min, q2max):
        return bllg_dbrdq2_int(q2min, q2max, wc_obj, par, B, lep)
    return fct

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_tex_B = {'B0': r'\bar B^0', 'Bs': r'\bar B_s'}

_process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to \ell^+\ell^-\gamma$ :: $'

for l in ['e', 'mu']:
    for B in ['Bs', 'B0']:

        _process_tex =  _tex_B[B]+r"\to" +_tex[l]+r"^+"+_tex[l]+r"^-\gamma"


        # binned branching ratio
        _obs_name = "<dBR/dq2>("+B+"->"+l+l+"gamma)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
        Prediction(_obs_name, bllg_dbrdq2_int_func(B, l))

        # differential branching ratio
        _obs_name = "dBR/dq2("+B+"->"+l+l+"gamma)"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
        Prediction(_obs_name, bllg_dbrdq2_func(B, l))


==> anc/flavio-master/flavio/physics/bdecays/blnu.py <==
r"""Functions for $B\to\ell\nu$ decays."""

import flavio
from math import pi
from flavio.physics.bdecays.common import meson_quark

def br_plnu_general(wc, par, Vij, P, qiqj, lep, nu, mq1, mq2, delta=0):
    r"""Branching ratio of general $P^+\to\ell^+\nu_\ell$ decay.

    `Vij` is the appropriate CKM matrix element.
    `mq1` and `mq2` are the masses of the two quarks forming the meson $P$.
    `delta` (detaults to 0) is a correction factor to account for different
    experimental treatment of electromagnetic effects, for instance.
    """
    ml = par['m_'+lep]
    mP = par['m_'+P]
    GF = par['GF']
    tau = par['tau_'+P]
    f = par['f_'+P]
    # Wilson coefficient dependence
    qqlnu = qiqj + lep + 'nu' + nu
    rWC = (wc['CVL_'+qqlnu] - wc['CVR_'+qqlnu]) + mP**2/ml/(mq1 + mq2) * (wc['CSR_'+qqlnu] - wc['CSL_'+qqlnu])
    N = tau * GF**2 * f**2 / (8*pi) * mP * ml**2  * (1 - ml**2/mP**2)**2
    return N * abs(Vij)**2 * abs(rWC)**2 * (1 + delta)


def br_blnu(wc_obj, par, B, lep):
    return sum([_br_blnu(wc_obj,par,B,lep,nu) for nu in ['e', 'mu', 'tau']])


def _br_blnu(wc_obj, par, B, lep, nu):
    r"""Branching ratio of $B_q\to\ell^+\nu_\ell$."""
    bq = meson_quark[B]
    # CKM element
    if bq == 'bc':
        Vxb = flavio.physics.ckm.get_ckm(par)[1,2]
    elif bq == 'bu':
        Vxb = flavio.physics.ckm.get_ckm(par)[0,2]
    # renormalization scale
    scale = flavio.config['renormalization scale']['bll']
    # Wilson coefficients
    wc = wc_obj.get_wc(bq + lep + 'nu' + nu, scale, par)
    # add SM contribution to Wilson coefficient
    if lep == nu:
        wc['CVL_'+bq+lep+'nu'+nu] += flavio.physics.bdecays.wilsoncoefficients.get_CVLSM(par, scale, nf=5)
    mb = flavio.physics.running.running.get_mb(par, scale)
    if B == 'B+':
        mq = 0  # neglecting up quark mass
    elif B == 'Bc':
        mq = flavio.physics.running.running.get_mc(par, scale)
    return br_plnu_general(wc, par, Vxb, B, bq, lep, nu, mb, mq, delta=0)

# function returning function needed for prediction instance
def br_blnu_fct(B, lep):
    def f(wc_obj, par):
        return br_blnu(wc_obj, par, B, lep)
    return f

# Observable and Prediction instances
_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_tex_B = {'B+': r'B^+', 'Bc': r'B_c'}
for l in ['e', 'mu', 'tau']:
    for B in ['B+', 'Bc']:
        _process_tex = _tex_B[B] + r"\to "+_tex[l]+r"^+\nu"
        _process_taxonomy = r'Process :: $b$ hadron decays :: Leptonic tree-level decays :: $B\to \ell\nu$ :: $' + _process_tex + r"$"

        _obs_name = "BR("+B+"->"+l+"nu)"
        _obs = flavio.classes.Observable(_obs_name)
        _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        flavio.classes.Prediction(_obs_name, br_blnu_fct(B, l))


==> anc/flavio-master/flavio/physics/bdecays/bpll.py <==
r"""Functions for exclusive $B\to P\ell^+\ell^-$ decays."""

import flavio
from math import sqrt,pi
from flavio.physics.bdecays.common import lambda_K, beta_l, meson_quark, meson_ff
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.physics.bdecays import matrixelements, angular
from flavio.physics.bdecays.wilsoncoefficients import get_wceff, get_wceff_lfv, wctot_dict
from flavio.classes import Observable, Prediction
import warnings

def prefactor(q2, par, B, P):
    GF = par['GF']
    scale = config['renormalization scale']['bpll']
    alphaem = running.get_alpha(par, scale)['alpha_e']
    di_dj = meson_quark[(B,P)]
    xi_t = ckm.xi('t',di_dj)(par)
    return 4*GF/sqrt(2)*xi_t*alphaem/(4*pi)

# form factors
def get_ff(q2, par, B, P):
    ff_name = meson_ff[(B,P)] + ' form factor'
    return AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)

# get subleading hadronic contribution
def get_subleading(q2, wc_obj, par_dict, B, P, lep, cp_conjugate):
    if q2 <= 9:
        sub_name = B+'->'+P + 'll subleading effects at low q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    elif q2 > 14:
        sub_name = B+'->'+P + 'll subleading effects at high q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    else:
        return {}


def helicity_amps_ff(q2, wc_obj, par_dict, B, P, lep, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    scale = config['renormalization scale']['bpll']
    label = meson_quark[(B,P)] + lep + lep # e.g. bsmumu, bdtautau
    wc = wctot_dict(wc_obj, label, scale, par)
    if cp_conjugate:
        wc = conjugate_wc(wc)
    wc_eff = get_wceff(q2, wc, par, B, P, lep, scale)
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mP = par['m_'+P]
    mb = running.get_mb(par, scale)
    N = prefactor(q2, par, B, P)
    ff = get_ff(q2, par, B, P)
    h = angular.helicity_amps_p(q2, mB, mP, mb, 0, ml, ml, ff, wc_eff, N)
    return h

def helicity_amps(q2, wc_obj, par, B, P, lep):
    if q2 >= 8.7 and q2 < 14 and lep != 'tau':
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    return add_dict((
        helicity_amps_ff(q2, wc_obj, par, B, P, lep, cp_conjugate=False),
        get_subleading(q2, wc_obj, par, B, P, lep, cp_conjugate=False)
        ))

def helicity_amps_bar(q2, wc_obj, par, B, P, lep):
    if q2 >= 8.7 and q2 < 14 and lep != 'tau':
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    return add_dict((
        helicity_amps_ff(q2, wc_obj, par, B, P, lep, cp_conjugate=True),
        get_subleading(q2, wc_obj, par, B, P, lep, cp_conjugate=True)
        ))

def bpll_obs(function, q2, wc_obj, par, B, P, lep):
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mP = par['m_'+P]
    if q2 <= (ml+ml)**2 or q2 > (mB-mP)**2:
        return 0
    scale = config['renormalization scale']['bpll']
    mb = running.get_mb(par, scale)
    h     = helicity_amps(q2, wc_obj, par, B, P, lep)
    J     = angular.angularcoeffs_general_p(h, q2, mB, mP, mb, 0, ml, ml)
    if lep == lep:
        h_bar = helicity_amps_bar(q2, wc_obj, par, B, P, lep)
        J_bar = angular.angularcoeffs_general_p(h_bar, q2, mB, mP, mb, 0, ml, ml)
    else:
        # for LFV decays, don't bother about the CP average. There is no strong phase.
        J_bar = J
    return function(J, J_bar)

def dGdq2(J):
    return 2 * (J['a'] + J['c']/3.)

def AFB_num(J):
    return J['b']

def FH_num(J):
    return 2 * (J['a'] + J['c'])

def dGdq2_cpaverage(J, J_bar):
    return (dGdq2(J) + dGdq2(J_bar))/2.
def dGdq2_cpdiff(J, J_bar):
    return (dGdq2(J) - dGdq2(J_bar))/2.

def AFB_cpaverage_num(J, J_bar):
    return (AFB_num(J) + AFB_num(J_bar))/2.

def FH_cpaverage_num(J, J_bar):
    return (FH_num(J) + FH_num(J_bar))/2.

def bpll_obs_int(function, q2min, q2max, wc_obj, par, B, P, lep, epsrel=0.005):
    def obs(q2):
        return bpll_obs(function, q2, wc_obj, par, B, P, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max, epsrel=epsrel)


def bpll_dbrdq2(q2, wc_obj, par, B, P, lep):
    tauB = par['tau_'+B]
    dBR = tauB * bpll_obs(dGdq2_cpaverage, q2, wc_obj, par, B, P, lep)
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi = (uubar-ddbar)/sqrt(2)
        return dBR / 2.
    else:
        return dBR

def bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, lep, epsrel=0.005):
    def obs(q2):
        return bpll_dbrdq2(q2, wc_obj, par, B, P, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max, epsrel=epsrel)/(q2max-q2min)

# Functions returning functions needed for Prediction instances

def bpll_dbrdq2_int_func(B, P, lep):
    def fct(wc_obj, par, q2min, q2max):
        return bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, lep)
    return fct

def bpll_dbrdq2_tot_func(B, P, lep):
    def fct(wc_obj, par):
        mB = par['m_'+B]
        mP = par['m_'+P]
        ml = par['m_'+lep]
        ml = par['m_'+lep]
        q2max = (mB-mP)**2
        q2min = (ml+ml)**2
        return bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, lep)*(q2max-q2min)
    return fct


def bpll_dbrdq2_func(B, P, lep):
    def fct(wc_obj, par, q2):
        return bpll_dbrdq2(q2, wc_obj, par, B, P, lep)
    return fct

def bpll_obs_int_ratio_func(func_num, func_den, B, P, lep):
    def fct(wc_obj, par, q2min, q2max):
        num = bpll_obs_int(func_num, q2min, q2max, wc_obj, par, B, P, lep)
        if num == 0:
            return 0
        den = bpll_obs_int(func_den, q2min, q2max, wc_obj, par, B, P, lep)
        return num/den
    return fct

def bpll_obs_int_ratio_leptonflavour(func, B, P, lnum, lden):
    def fct(wc_obj, par, q2min, q2max):
        with warnings.catch_warnings():
            warnings.filterwarnings("ignore", message="The QCDF corrections should not be trusted .*")
            num = bpll_obs_int(func, q2min, q2max, wc_obj, par, B, P, lnum, epsrel=0.0005)
            if num == 0:
                return 0
            denom = bpll_obs_int(func, q2min, q2max, wc_obj, par, B, P, lden, epsrel=0.0005)
            return num/denom
    return fct

def bpll_obs_ratio_leptonflavour(func, B, P, lnum, lden):
    def fct(wc_obj, par, q2):
        with warnings.catch_warnings():
            warnings.filterwarnings("ignore", message="The QCDF corrections should not be trusted .*")
            num = bpll_obs(func, q2, wc_obj, par, B, P, lnum)
            if num == 0:
                return 0
            denom = bpll_obs(func, q2, wc_obj, par, B, P, lden)
            return num/denom
    return fct

def bpll_obs_ratio_func(func_num, func_den, B, P, lep):
    def fct(wc_obj, par, q2):
        num = bpll_obs(func_num, q2, wc_obj, par, B, P, lep)
        if num == 0:
            return 0
        den = bpll_obs(func_den, q2, wc_obj, par, B, P, lep)
        return num/den
    return fct

# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_observables = {
'ACP': {'func_num': dGdq2_cpdiff, 'tex': r'A_\text{CP}', 'desc': 'Direct CP asymmetry'},
'AFB': {'func_num': AFB_cpaverage_num, 'tex': r'A_\text{FB}', 'desc': 'forward-backward asymmetry'},
'FH': {'func_num': FH_cpaverage_num, 'tex': r'F_H', 'desc': 'flat term'},
}
_hadr = {
'B0->K': {'tex': r"B^0\to K^0", 'B': 'B0', 'P': 'K0', },
'B+->K': {'tex': r"B^\pm\to K^\pm ", 'B': 'B+', 'P': 'K+', },
}
_hadr_lfv = {
'B0->K': {'tex': r"\bar B^0\to \bar K^0", 'B': 'B0', 'P': 'K0', },
'B+->K': {'tex': r"B^-\to K^-", 'B': 'B+', 'P': 'K+', },
'B0->pi': {'tex': r"\bar B^0\to \pi^0", 'B': 'B0', 'P': 'pi0', },
'B+->pi': {'tex': r"B^-\to \pi^-", 'B': 'B+', 'P': 'pi+', },
}
_tex_lfv = {'emu': r'e^+\mu^-', 'mue': r'\mu^+e^-',
    'taue': r'\tau^+e^-', 'etau': r'e^+\tau^-',
    'taumu': r'\tau^+\mu^-', 'mutau': r'\mu^+\tau^-',
    'emu,mue': r'e^\pm\mu^\mp', 'etau,taue': r'e^\pm\tau^\mp',
    'mutau,taumu': r'\mu^\pm\tau^\mp'}

for l in ['e', 'mu', 'tau']:
    for M in _hadr.keys():

        _process_tex = _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+r"^-"
        _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to P\ell^+\ell^-$ :: $' + _process_tex + r"$"

        for obs in sorted(_observables.keys()):
            _obs_name = "<" + obs + ">("+M+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
            _obs.set_description('Binned ' + _observables[obs]['desc'] + r" in $" + _process_tex + r"$")
            _obs.tex = r"$\langle " + _observables[obs]['tex'] + r"\rangle(" + _process_tex + r")$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bpll_obs_int_ratio_func(_observables[obs]['func_num'], dGdq2_cpaverage, _hadr[M]['B'], _hadr[M]['P'], l))

            _obs_name = obs + "("+M+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2'])
            _obs.set_description(_observables[obs]['desc'][0].capitalize() + _observables[obs]['desc'][1:] + r" in $" + _process_tex + r"$")
            _obs.tex = r"$" + _observables[obs]['tex'] + r"(" + _process_tex + r")$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bpll_obs_ratio_func(_observables[obs]['func_num'], dGdq2_cpaverage, _hadr[M]['B'], _hadr[M]['P'], l))

        # binned branching ratio
        _obs_name = "<dBR/dq2>("+M+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bpll_dbrdq2_int_func(_hadr[M]['B'], _hadr[M]['P'], l))

        # differential branching ratio
        _obs_name = "dBR/dq2("+M+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bpll_dbrdq2_func(_hadr[M]['B'], _hadr[M]['P'], l))

        # only for tau: total branching ratio
        if l == 'tau':
            _obs_name = "BR("+M+l+l+")"
            _obs = Observable(name=_obs_name)
            _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
            _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bpll_dbrdq2_tot_func(_hadr[M]['B'], _hadr[M]['P'], l))

# Lepton flavour ratios
for l in [('mu','e'), ('tau','mu'),]:
    for M in _hadr.keys():

        # binned ratio of BRs
        _obs_name = "<R"+l[0]+l[1]+">("+M+"ll)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr[M]['tex'] +_tex[l[0]]+r"^+ "+_tex[l[0]]+r"^-$" + " and " + r"$" + _hadr[M]['tex'] +_tex[l[1]]+r"^+ "+_tex[l[1]]+"^-$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr[M]['tex'] + r"\ell^+\ell^-)$"
        for li in l:
            # add taxonomy for both processes (e.g. B->Pee and B->Pmumu)
            _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to P\ell^+\ell^-$ :: $' + _hadr[M]['tex'] +_tex[li]+r"^+"+_tex[li]+r"^-$")
        Prediction(_obs_name, bpll_obs_int_ratio_leptonflavour(dGdq2_cpaverage, _hadr[M]['B'], _hadr[M]['P'], *l))

        # differential ratio of BRs
        _obs_name = "R"+l[0]+l[1]+"("+M+"ll)"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Ratio of differential branching ratios of $" + _hadr[M]['tex'] +_tex[l[0]]+r"^+ "+_tex[l[0]]+r"^-$" + " and " + r"$" + _hadr[M]['tex'] +_tex[l[1]]+r"^+ "+_tex[l[1]]+"^-$")
        _obs.tex = r"$R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"}(" + _hadr[M]['tex'] + r"\ell^+\ell^-)$"
        for li in l:
            # add taxonomy for both processes (e.g. B->Pee and B->Pmumu)
            _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to P\ell^+\ell^-$ :: $' + _hadr[M]['tex'] +_tex[li]+r"^+"+_tex[li]+r"^-$")
        Prediction(_obs_name, bpll_obs_ratio_leptonflavour(dGdq2_cpaverage, _hadr[M]['B'], _hadr[M]['P'], *l))


==> anc/flavio-master/flavio/physics/bdecays/bpll_lfv.py <==
r"""Functions for exclusive $B\to P\ell^+\ell^-$ decays."""

import flavio
from math import sqrt,pi
from flavio.physics.bdecays.common import lambda_K, beta_l, meson_quark, meson_ff
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.physics.bdecays import matrixelements, angular
from flavio.physics.bdecays.wilsoncoefficients import get_wceff, get_wceff_lfv, wctot_dict
from flavio.classes import Observable, Prediction
from flavio.physics.bdecays.bpll import prefactor, get_ff
import warnings


def helicity_amps(q2, wc, par_dict, B, P, l1, l2):
    par = par_dict.copy()
    scale = config['renormalization scale']['bpll']
    wc_eff = get_wceff_lfv(q2, wc, par, B, P, l1, l2, scale)
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    mP = par['m_'+P]
    mb = running.get_mb(par, scale)
    N = prefactor(q2, par, B, P)
    ff = get_ff(q2, par, B, P)
    h = angular.helicity_amps_p(q2, mB, mP, mb, 0, ml1, ml2, ff, wc_eff, N)
    return h


def bpll_obs(function, q2, wc, par, B, P, l1, l2):
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    mP = par['m_'+P]
    if q2 <= (ml1+ml2)**2 or q2 > (mB-mP)**2:
        return 0
    scale = config['renormalization scale']['bpll']
    mb = running.get_mb(par, scale)
    h     = helicity_amps(q2, wc, par, B, P, l1, l2)
    J     = angular.angularcoeffs_general_p(h, q2, mB, mP, mb, 0, ml1, ml2)
    return function(J)

def dGdq2(J):
    return 2 * (J['a'] + J['c']/3.)

def bpll_dbrdq2(q2, wc, par, B, P, l1, l2):
    tauB = par['tau_'+B]
    dBR = tauB * bpll_obs(dGdq2, q2, wc, par, B, P, l1, l2)
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi = (uubar-ddbar)/sqrt(2)
        return dBR / 2.
    else:
        return dBR

def bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, l1, l2, epsrel=0.005):
    scale = config['renormalization scale']['bpll']
    label = meson_quark[(B,P)] + l1 + l2 # e.g. bsmumu, bdtautau
    wc = wc_obj.get_wc(label, scale, par)
    if all([abs(v) < 1e-12 for v in wc.values()]):
        # if all WCs are essentially zero, return BR=0
        return 0
    def obs(q2):
        return bpll_dbrdq2(q2, wc, par, B, P, l1, l2)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max, epsrel=epsrel)/(q2max-q2min)

# Functions returning functions needed for Prediction instances


def bpll_dbrdq2_tot_func(B, P, l1, l2):
    def fct(wc_obj, par):
        mB = par['m_'+B]
        mP = par['m_'+P]
        ml1 = par['m_'+l1]
        ml2 = par['m_'+l2]
        q2max = (mB-mP)**2
        q2min = (ml1+ml2)**2
        return bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, l1, l2)*(q2max-q2min)
    return fct

def bpll_dbrdq2_tot_lfv_comb_func(B, P, l1, l2):
    def fct(wc_obj, par):
        mB = par['m_'+B]
        mP = par['m_'+P]
        ml1 = par['m_'+l1]
        ml2 = par['m_'+l2]
        q2max = (mB-mP)**2
        q2min = (ml1+ml2)**2
        return (
            + bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, l1, l2)
            + bpll_dbrdq2_int(q2min, q2max, wc_obj, par, B, P, l2, l1)
        )*(q2max-q2min)
    return fct


# Observable and Prediction instances
_hadr_lfv = {
'B0->K': {'tex': r"\bar B^0\to \bar K^0", 'B': 'B0', 'P': 'K0', },
'B+->K': {'tex': r"B^-\to K^-", 'B': 'B+', 'P': 'K+', },
'B0->pi': {'tex': r"\bar B^0\to \pi^0", 'B': 'B0', 'P': 'pi0', },
'B+->pi': {'tex': r"B^-\to \pi^-", 'B': 'B+', 'P': 'pi+', },
}
_tex_lfv = {'emu': r'e^+\mu^-', 'mue': r'\mu^+e^-',
    'taue': r'\tau^+e^-', 'etau': r'e^+\tau^-',
    'taumu': r'\tau^+\mu^-', 'mutau': r'\mu^+\tau^-',
    'emu,mue': r'e^\pm\mu^\mp', 'etau,taue': r'e^\pm\tau^\mp',
    'mutau,taumu': r'\mu^\pm\tau^\mp'}


# Lepton flavour violating decays
def _define_obs_B_Mll(M, ll):
    _process_tex = _hadr_lfv[M]['tex']+' '+_tex_lfv[''.join(ll)]
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to P\ell^+\ell^-$ :: $' + _process_tex + r"$"
    _obs_name = "BR("+M+''.join(ll)+")"
    _obs = Observable(_obs_name)
    _obs.set_description(r"Total branching ratio of $"+_process_tex+r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex+r")$"
    _obs.add_taxonomy(_process_taxonomy)
    return _obs_name

for M in _hadr_lfv:
    for ll in [('e','mu'), ('mu','e'), ('e','tau'), ('tau','e'), ('mu','tau'), ('tau','mu')]:
        _obs_name = _define_obs_B_Mll(M, ll)
        Prediction(_obs_name, bpll_dbrdq2_tot_func(_hadr_lfv[M]['B'], _hadr_lfv[M]['P'], ll[0], ll[1]))
    for ll in [('e','mu'), ('e','tau'), ('mu','tau')]:
        # Combined l1+ l2- + l2+ l1- lepton flavour violating decays
        _obs_name = _define_obs_B_Mll(M, ('{0}{1},{1}{0}'.format(*ll),))
        Prediction(_obs_name, bpll_dbrdq2_tot_lfv_comb_func(_hadr_lfv[M]['B'], _hadr_lfv[M]['P'], ll[0], ll[1]))


==> anc/flavio-master/flavio/physics/bdecays/bpll_subleading.py <==
import flavio
import numpy as np
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.config import config

# auxiliary function to construct helicity_amps_deltaC7, helicity_amps_deltaC9
def _helicity_amps_deltaC(q2, deltaC, C_name, par, B, P):
    mB = par['m_'+B]
    mP = par['m_'+P]
    scale = config['renormalization scale']['bpll']
    mb = flavio.physics.running.running.get_mb(par, scale)
    N = flavio.physics.bdecays.bpll.prefactor(q2, par, B, P)
    ff = flavio.physics.bdecays.bpll.get_ff(q2, par, B, P)
    wc  = {'7': 0, '7p': 0, 'v': 0, 'a': 0, 's': 0, 'p': 0, 't': 0,'vp': 0, 'ap': 0, 'sp': 0, 'pp': 0, 'tp': 0, }
    wc[C_name] = deltaC
    return flavio.physics.bdecays.angular.helicity_amps_p(q2, mB, mP, mb, 0, 0, 0, ff, wc, N) # ml=0 as this only affects scalar contributions

# parametrization of subleading hadronic corrections
def helicity_amps_deltaC7(q2, deltaC7, par, B, P):
    r"""A function returning a contribution to the helicity amplitudes in
    $B\to P\ell^+\ell^-$ coming from an effective shift of
    the Wilson coefficient $C_7(\mu_b)$. This can be used to parametrize
    residual uncertainties due to subleading non-factorizable hadronic effects.
    """
    return _helicity_amps_deltaC(q2, deltaC7, '7', par, B, P)

def helicity_amps_deltaC9(q2, deltaC9, par, B, P):
    r"""A function returning a contribution to the helicity amplitudes in
    $B\to P\ell^+\ell^-$ coming from an effective shift of
    the Wilson coefficient $C_9(\mu_b)$. This can be used to parametrize
    residual uncertainties due to subleading non-factorizable hadronic effects.
    """
    return _helicity_amps_deltaC(q2, deltaC9, 'v', par, B, P)

# One possibility is to parametrize the effective shift in C7 or C9 as a simple
# polynomial in q2.

def helicity_amps_deltaC7_polynomial(q2, par, B, P):
    deltaC7   =( par[B+'->'+P+' deltaC7 a Re']  + par[B+'->'+P+' deltaC7 b Re'] *q2
             +1j*( par[B+'->'+P+' deltaC7 a Im']  + par[B+'->'+P+' deltaC7 b Im'] *q2 ))
    return helicity_amps_deltaC7(q2, deltaC7, par, B, P)

# note that, when parametrizing the correction as a shift to C9 rather than C7,
# the contribution to the transverse (+ and -) amplitudes has to start with
# 1/q2, otherwise one effectively sets corrections to B->Pgamma to zero.
def helicity_amps_deltaC9_polynomial(q2, par, B, P):
    deltaC9   =( par[B+'->'+P+' deltaC9 a Re']  + par[B+'->'+P+' deltaC9 b Re'] *q2
             +1j*( par[B+'->'+P+' deltaC9 a Im']  + par[B+'->'+P+' deltaC9 b Im'] *q2 ))
    return helicity_amps_deltaC9(q2, deltaC9, par, B, P)

# a constant shift, e.g. for high q^2
def helicity_amps_deltaC9_constant(q2, par, B, P):
    deltaC9   = par[B+'->'+P+' deltaC9 c Re'] + 1j*par[B+'->'+P+' deltaC9 c Im']
    return helicity_amps_deltaC9(q2, deltaC9, par, B, P)


# Functions returning functions needed for Implementation
def fct_deltaC7_polynomial(B, P):
    def fct(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        if cp_conjugate:
            par = conjugate_par(par)
        return helicity_amps_deltaC7_polynomial(q2, par, B, P)
    return fct

def fct_deltaC9_polynomial(B, P):
    def fct(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        if cp_conjugate:
            par = conjugate_par(par)
        return helicity_amps_deltaC9_polynomial(q2, par_dict, B, P)
    return fct

def fct_deltaC9_constant(B, P):
    def fct(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        if cp_conjugate:
            par = conjugate_par(par)
        return helicity_amps_deltaC9_constant(q2, par_dict, B, P)
    return fct

# AuxiliaryQuantity & Implementatation: subleading effects at LOW q^2

for had in [('B0','K0'), ('B+','K+'),]:
    process = had[0] + '->' + had[1] + 'll' # e.g. B0->K*0ll
    quantity = process + ' subleading effects at low q2'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
    a.description = ('Contribution to ' + process + ' helicity amplitudes from'
                    ' subleading hadronic effects (i.e. all effects not included'
                    r'elsewhere) at $q^2$ below the charmonium resonances')

    # Implementation: C7-polynomial
    iname = process + ' deltaC7 polynomial'
    i = Implementation(name=iname, quantity=quantity,
                   function=fct_deltaC7_polynomial(B=had[0], P=had[1]))
    i.set_description(r"Effective shift in the Wilson coefficient $C_7(\mu_b)$"
                      r" as a first-order polynomial in $q^2$.")

    # Implementation: C9-polynomial
    iname = process + ' deltaC9 polynomial'
    i = Implementation(name=iname, quantity=quantity,
                   function=fct_deltaC9_polynomial(B=had[0], P=had[1]))
    i.set_description(r"Effective shift in the Wilson coefficient $C_9(\mu_b)$"
                      r" as a first-order polynomial in $q^2$.")


# AuxiliaryQuantity & Implementatation: subleading effects at HIGH q^2

for had in [('B0','K0'), ('B+','K+'), ]:
    for l in ['e', 'mu', 'tau']:
        process = had[0] + '->' + had[1] + 'll' # e.g. B0->K0ll
        quantity = process + ' subleading effects at high q2'
        a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
        a.description = ('Contribution to ' + process + ' helicity amplitudes from'
                        ' subleading hadronic effects (i.e. all effects not included'
                        r'elsewhere) at $q^2$ above the charmonium resonances')

        # Implementation: C9 constant shift
        iname = process + ' deltaC9 shift'
        i = Implementation(name=iname, quantity=quantity,
                       function=fct_deltaC9_constant(B=had[0], P=had[1]))
        i.set_description(r"Effective constant shift in the Wilson coefficient $C_9(\mu_b)$.")


==> anc/flavio-master/flavio/physics/bdecays/bplnu.py <==
r"""Functions for exclusive $B\to P\ell\nu$ decays."""

from math import sqrt
import flavio
from flavio.physics.bdecays.common import meson_quark, meson_ff
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.bdecays import angular
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc
from flavio.classes import Observable, Prediction



def prefactor(q2, par, B, P, lep):
    GF = par['GF']
    ml = par['m_'+lep]
    scale = config['renormalization scale']['bpll']
    alphaem = running.get_alpha(par, scale)['alpha_e']
    di_dj = meson_quark[(B,P)]
    qi_qj = meson_quark[(B, P)]
    if qi_qj == 'bu':
        Vij = ckm.get_ckm(par)[0,2] # V_{ub} for b->u transitions
    if qi_qj == 'bc':
        Vij = ckm.get_ckm(par)[1,2] # V_{cb} for b->c transitions
    if q2 <= ml**2:
        return 0
    return 4*GF/sqrt(2)*Vij

def get_ff(q2, par, B, P):
    ff_name = meson_ff[(B,P)] + ' form factor'
    return AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)

def get_angularcoeff(q2, wc_obj, par, B, P, lep):
    Jlist = [_get_angularcoeff(q2, wc_obj, par, B, P, lep, nu)
             for nu in ['e', 'mu', 'tau']]
    J = {}
    J['a'] = sum([JJ['a'] for JJ in Jlist])
    J['b'] = sum([JJ['b'] for JJ in Jlist])
    J['c'] = sum([JJ['c'] for JJ in Jlist])
    return J


def _get_angularcoeff(q2, wc_obj, par, B, P, lep, nu):
    scale = config['renormalization scale']['bpll']
    mb = running.get_mb(par, scale)
    wc = get_wceff_fccc(wc_obj, par, meson_quark[(B,P)], lep, nu, mb, scale, nf=5)
    if lep != nu and all(C == 0 for C in wc.values()):
        return {'a': 0, 'b': 0, 'c': 0}  # if all WCs vanish, so does the AC!
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mP = par['m_'+P]
    N = prefactor(q2, par, B, P, lep)
    ff = get_ff(q2, par, B, P)
    qi_qj = meson_quark[(B, P)]
    if qi_qj == 'bu':
        mlight = 0. # neglecting the up quark mass
    if qi_qj == 'bc':
        mlight = running.get_mc(par, scale) # this is needed for scalar contributions
    h = angular.helicity_amps_p(q2, mB, mP, mb, mlight, ml, 0, ff, wc, N)
    J = angular.angularcoeffs_general_p(h, q2, mB, mP, mb, mlight, ml, 0)
    return J

def dGdq2(J):
    return 2 * (J['a'] + J['c']/3.)

def dBRdq2_lep(q2, wc_obj, par, B, P, lep):
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mP = par['m_'+P]
    if q2 < ml**2 or q2 > (mB-mP)**2:
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, P, lep)
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi = (uubar-ddbar)/sqrt(2)
        return tauB * dGdq2(J) / 2.
    return tauB * dGdq2(J)

def dBRdq2(q2, wc_obj, par, B, P, lep):
    if lep == 'l':
        # average of e and mu!
        return (dBRdq2_lep(q2, wc_obj, par, B, P, 'e') + dBRdq2_lep(q2, wc_obj, par, B, P, 'mu'))/2
    else:
        return dBRdq2_lep(q2, wc_obj, par, B, P, lep)


def dBRdq2_function(B, P, lep):
    return lambda wc_obj, par, q2: dBRdq2(q2, wc_obj, par, B, P, lep)

def BR_binned(q2min, q2max, wc_obj, par, B, P, lep):
    def integrand(q2):
        return dBRdq2(q2, wc_obj, par, B, P, lep)
    return flavio.math.integrate.nintegrate(integrand, q2min, q2max)

def BR_binned_function(B, P, lep):
    return lambda wc_obj, par, q2min, q2max: BR_binned(q2min, q2max, wc_obj, par, B, P, lep)

def BR_binned_leptonflavour(q2min, q2max, wc_obj, par, B, P, lnum, lden):
    num = BR_binned(q2min, q2max, wc_obj, par, B, P, lnum)
    if num == 0:
        return 0
    den = BR_binned(q2min, q2max, wc_obj, par, B, P, lden)
    return num/den

def BR_binned_leptonflavour_function(B, P, lnum, lden):
    return lambda wc_obj, par, q2min, q2max: BR_binned_leptonflavour(q2min, q2max, wc_obj, par, B, P, lnum, lden)


def _BR_tot(wc_obj, par, B, P, lep):
    mB = par['m_'+B]
    mP = par['m_'+P]
    ml = par['m_'+lep]
    q2max = (mB-mP)**2
    q2min = ml**2
    return BR_binned(q2min, q2max, wc_obj, par, B, P, lep)

def BR_tot(wc_obj, par, B, P, lep):
    if lep == 'l':
        # average of e and mu!
        return (_BR_tot(wc_obj, par, B, P, 'e')+_BR_tot(wc_obj, par, B, P, 'mu'))/2.
    else:
        return _BR_tot(wc_obj, par, B, P, lep)

def BR_tot_function(B, P, lep):
    return lambda wc_obj, par: BR_tot(wc_obj, par, B, P, lep)

def BR_binned_tot_function(B, P, lep):
    def f(wc_obj, par, q2min, q2max):
        num = BR_binned(q2min, q2max, wc_obj, par, B, P, lep)
        if num == 0:
            return 0
        den = BR_tot(wc_obj, par, B, P, lep)
        return num / den
    return f

def BR_tot_leptonflavour(wc_obj, par, B, P, lnum, lden):
    num = BR_tot(wc_obj, par, B, P, lnum)
    if num == 0:
        return 0
    den = BR_tot(wc_obj, par, B, P, lden)
    return num/den

def BR_tot_leptonflavour_function(B, P, lnum, lden):
    return lambda wc_obj, par: BR_tot_leptonflavour(wc_obj, par, B, P, lnum, lden)

# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau', 'l': r'\ell'}
_func = {'dBR/dq2': dBRdq2_function, 'BR': BR_tot_function, '<BR>': BR_binned_function}
_desc = {'dBR/dq2': 'Differential', 'BR': 'Total', '<BR>': 'Binned'}
_tex_br = {'dBR/dq2': r'\frac{d\text{BR}}{dq^2}', 'BR': r'\text{BR}', '<BR>': r'\langle\text{BR}\rangle'}
_args = {'dBR/dq2': ['q2'], 'BR': None, '<BR>': ['q2min', 'q2max']}

_hadr = {
'B+->D': {'tex': r"B^+\to D^0", 'B': 'B+', 'P': 'D0', },
'B0->D': {'tex': r"B^0\to D^- ", 'B': 'B0', 'P': 'D+', },
'B+->pi': {'tex': r"B^+\to \pi^0", 'B': 'B+', 'P': 'pi0', },
'B0->pi': {'tex': r"B^0\to \pi^- ", 'B': 'B0', 'P': 'pi+', },
}

# for LF ratios we don't distinguish B+ and B0 (but take B0 because we have to choose sth)
_hadr_l = {
'B->D': {'tex': r"B\to D", 'B': 'B0', 'P': 'D+', 'decays': ['B+->D', 'B0->D'],},
'B->pi': {'tex': r"B\to \pi ", 'B': 'B0', 'P': 'pi+', 'decays': ['B+->pi', 'B0->pi'],},
}


_process_taxonomy = r'Process :: $b$ hadron decays :: Semi-leptonic tree-level decays :: $B\to P\ell\nu$ :: $'

for l in ['e', 'mu', 'tau', 'l']:
    for M in _hadr.keys():
        for br in ['dBR/dq2', 'BR', '<BR>']:
            _obs_name = br + "("+M+l+"nu)"
            _process_tex = _hadr[M]['tex']+_tex[l]+r"^+\nu_"+_tex[l]
            _obs = Observable(_obs_name)
            _obs.set_description(_desc[br] + r" branching ratio of $" + _process_tex + r"$")
            _obs.tex = r'$' + _tex_br[br] + r"(" + _process_tex + r")$"
            _obs.arguments = _args[br]
            _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
            Prediction(_obs_name, _func[br](_hadr[M]['B'], _hadr[M]['P'], l))

# Lepton flavour ratios
for l in [('mu','e'), ('tau','mu'), ('tau', 'l')]:
    for M in _hadr_l.keys():

        # binned ratio of BRs
        _obs_name = "<R"+l[0]+l[1]+">("+M+"lnu)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. B->Penu and B->Pmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] + _tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_binned_leptonflavour_function(_hadr_l[M]['B'], _hadr_l[M]['P'], l[0], l[1]))

        # ratio of total BRs
        _obs_name = "R"+l[0]+l[1]+"("+M+"lnu)"
        _obs = Observable(name=_obs_name)
        _obs.set_description(r"Ratio of total branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"}(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. B->Penu and B->Pmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] +_tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_tot_leptonflavour_function(_hadr_l[M]['B'], _hadr_l[M]['P'], l[0], l[1]))


# B->Dtaunu normalized binned BR
_obs_name = "<BR>/BR(B->Dtaunu)"
_obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
_obs.set_description(r"Relative partial branching ratio of $B\to D\tau^+\nu$")
_obs.tex = r"$\frac{\langle \text{BR} \rangle}{\text{BR}}(B\to D\tau^+\nu)$"
for M in ['B+->D', 'B0->D']:
    _process_tex = _hadr[M]['tex'] + r"\tau^+\nu"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BR_binned_tot_function('B0', 'D+', 'tau'))


==> anc/flavio-master/flavio/physics/bdecays/bpnunu.py <==
r"""Observables in $B\to P\nu\bar\nu$"""

import flavio
import scipy.integrate
from flavio.classes import Observable, Prediction
from math import sqrt, pi

def prefactor(q2, par, B, P):
    GF = par['GF']
    scale = flavio.config['renormalization scale']['bpll']
    alphaem = flavio.physics.running.running.get_alpha(par, scale)['alpha_e']
    di_dj = flavio.physics.bdecays.common.meson_quark[(B,P)]
    xi_t = flavio.physics.ckm.xi('t',di_dj)(par)
    return 4*GF/sqrt(2)*xi_t*alphaem/(4*pi)

def get_ff(q2, par, B, P):
    ff_name = flavio.physics.bdecays.common.meson_ff[(B,P)] + ' form factor'
    return flavio.classes.AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)

def helicity_amps(q2, wc_obj, par, B, P, nu1, nu2):
    scale = flavio.config['renormalization scale']['bpll']
    label = flavio.physics.bdecays.common.meson_quark[(B,P)] + nu1 + nu2 # e.g. bsnuenue, bdnutaunumu
    wc = wc_obj.get_wc(label, scale, par)
    if nu1 == nu2: # add the SM contribution if neutrino flavours coincide
        wc['CL_'+label] += flavio.physics.bdecays.wilsoncoefficients.CL_SM(par)
    mB = par['m_'+B]
    mP = par['m_'+P]
    N = prefactor(q2, par, B, P)
    ff = get_ff(q2, par, B, P)
    wc_eff = flavio.physics.bdecays.wilsoncoefficients.get_wceff_nunu(q2, wc, par, B, P, nu1, nu2, scale)
    # below, mb is set to 4 just to save time. It doesn't enter at all as there
    # are no dipole operators.
    h = flavio.physics.bdecays.angular.helicity_amps_p(q2, mB, mP, 4, 0, 0, 0, ff, wc_eff, N)
    return h

def bpnunu_obs(function, q2, wc_obj, par, B, P, nu1, nu2):
    mB = par['m_'+B]
    mP = par['m_'+P]
    h = helicity_amps(q2, wc_obj, par, B, P, nu1, nu2)
    # below, mb is set to 4 just to save time. It doesn't enter at all as there
    # are no dipole operators.
    J = flavio.physics.bdecays.angular.angularcoeffs_general_p(h, q2, mB, mP, 4, 0, 0, 0)
    return function(J)

def bpnunu_dbrdq2_summed(q2, wc_obj, par, B, P):
    tauB = par['tau_'+B]
    lep =  ['e', 'mu', 'tau']
    dbrdq2 = tauB * sum([ bpnunu_obs(flavio.physics.bdecays.bpll.dGdq2, q2, wc_obj, par, B, P, 'nu'+nu1, 'nu'+nu2)
            for nu1 in lep for nu2 in lep ])
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi0 = (uubar-ddbar)/sqrt(2)
        return dbrdq2/2.
    else:
        return dbrdq2

def bpnunu_dbrdq2_int_summed(q2min, q2max, wc_obj, par, B, P):
    def obs(q2):
        return bpnunu_dbrdq2_summed(q2, wc_obj, par, B, P)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)/(q2max-q2min)

def bpnunu_BRtot_summed(wc_obj, par, B, P):
    def obs(q2):
        return bpnunu_dbrdq2_summed(q2, wc_obj, par, B, P)
    mB = par['m_'+B]
    mP = par['m_'+P]
    q2max = (mB-mP)**2
    q2min = 0
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

# Functions returning functions needed for Prediction instances

def BRtot_summed(B, P):
    return lambda wc_obj, par: bpnunu_BRtot_summed(wc_obj, par, B, P)

def dbrdq2_int_summed(B, P):
    def fct(wc_obj, par, q2min, q2max):
        return bpnunu_dbrdq2_int_summed(q2min, q2max, wc_obj, par, B, P)
    return fct

def dbrdq2_summed(B, P):
    def fct(wc_obj, par, q2):
        return bpnunu_dbrdq2_summed(q2, wc_obj, par, B, P)
    return fct


_hadr = {
'B0->K': {'tex': r"B^0\to K^0", 'B': 'B0', 'P': 'K0', },
'B+->K': {'tex': r"B^+\to K^+", 'B': 'B+', 'P': 'K+', },
'B0->pi': {'tex': r"B^0\to \pi^0", 'B': 'B0', 'P': 'pi0', },
'B+->pi': {'tex': r"B^+\to \pi^+", 'B': 'B+', 'P': 'pi+', },
}

for M in _hadr.keys():

    _process_tex = _hadr[M]['tex'] + r"\nu\bar\nu"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to P\nu\bar\nu$ :: $'  + _process_tex + r'$'

    # binned branching ratio
    _obs_name = "<dBR/dq2>("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, dbrdq2_int_summed(_hadr[M]['B'], _hadr[M]['P']))

    # differential branching ratio
    _obs_name = "dBR/dq2("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2'])
    _process_tex = _hadr[M]['tex'] + r"\nu\bar\nu"
    _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, dbrdq2_summed(_hadr[M]['B'], _hadr[M]['P']))

    # total branching ratio
    _obs_name = "BR("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r")$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, BRtot_summed(_hadr[M]['B'], _hadr[M]['P']))


==> anc/flavio-master/flavio/physics/bdecays/bvgamma.py <==
r"""Functions for exclusive $B\to V\gamma$ decays."""

from math import sqrt,pi
from cmath import exp
import numpy as np
import flavio
from flavio.physics.bdecays.common import meson_quark, meson_ff
from flavio.physics import ckm, mesonmixing
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict, get_wceff
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.classes import AuxiliaryQuantity, Observable, Prediction


def prefactor(par, B, V):
    mB = par['m_'+B]
    mV = par['m_'+V]
    scale = config['renormalization scale']['bvgamma']
    alphaem = running.get_alpha(par, scale)['alpha_e']
    mb = running.get_mb(par, scale)
    GF = par['GF']
    bq = meson_quark[(B,V)]
    xi_t = ckm.xi('t',bq)(par)
    return ( sqrt((GF**2 * alphaem * mB**3 * mb**2)/(32 * pi**4)
                  * (1-mV**2/mB**2)**3) * xi_t )

def prefactor_helicityamps(q2, par, B, V):
    N = prefactor(par, B, V)
    N_BVll = flavio.physics.bdecays.bvll.amplitudes.prefactor(q2, par, B, V)
    mB = par['m_'+B]
    mV = par['m_'+V]
    laB = flavio.physics.bdecays.common.lambda_K(mB**2, mV**2, q2)
    scale = config['renormalization scale']['bvgamma']
    mb = flavio.physics.running.running.get_mb(par, scale)
    return N/(+1j * mb/q2 * sqrt(laB) * 2)/N_BVll


def amps_ff(wc_obj, par_dict, B, V, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    N = prefactor(par, B, V)
    bq = meson_quark[(B,V)]
    ff_name = meson_ff[(B,V)] + ' form factor'
    ff = AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=0.)
    scale = config['renormalization scale']['bvgamma']
    # these are the b->qee Wilson coefficients - they contain the b->qgamma ones as a subset
    wc = wctot_dict(wc_obj, bq+'ee', scale, par)
    if cp_conjugate:
        wc = conjugate_wc(wc)
    delta_C7 = flavio.physics.bdecays.matrixelements.delta_C7(par=par, wc=wc, q2=0, scale=scale, qiqj=bq)
    a = {}
    a['L'] = N * (wc['C7eff_'+bq] + delta_C7)  * ff['T1']
    a['R'] = N * wc['C7effp_'+bq] * ff['T1']
    return a

def amps_ss(wc_obj, par, B, V, cp_conjugate):
    scale = config['renormalization scale']['bvgamma']
    ss_name = B+'->'+V+'ll spectator scattering'
    q2=0.001 # away from zero to avoid pole
    amps = AuxiliaryQuantity[ss_name].prediction(par_dict=par, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    N = prefactor_helicityamps(q2, par, B, V)
    a = {}
    a['L'] = -N * amps[('mi' ,'V')]
    a['R'] = +N * amps[('pl' ,'V')]
    return a

def amps_subleading(wc_obj, par, B, V, cp_conjugate):
    scale = config['renormalization scale']['bvgamma']
    sub_name = B+'->'+V+ 'll subleading effects at low q2'
    q2=0.001 # away from zero to avoid pole
    amps = AuxiliaryQuantity[sub_name].prediction(par_dict=par, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    N = prefactor_helicityamps(q2, par, B, V)
    a = {}
    a['L'] = -N * amps[('mi' ,'V')]
    a['R'] = +N * amps[('pl' ,'V')]
    return a

def amps(*args, **kwargs):
    return add_dict((
        amps_ff(*args, cp_conjugate=False, **kwargs),
        amps_ss(*args, cp_conjugate=False, **kwargs),
        amps_subleading(*args, cp_conjugate=False, **kwargs),
        ))

def amps_bar(*args, **kwargs):
    a = add_dict((
        amps_ff(*args, cp_conjugate=True, **kwargs),
        amps_ss(*args, cp_conjugate=True, **kwargs),
        amps_subleading(*args, cp_conjugate=True, **kwargs),
        ))
    return {'L': a['R'], 'R': a['L']}

def get_a_abar(wc_obj, par, B, V):
    scale = config['renormalization scale']['bvll']
    a = amps(wc_obj, par, B, V)
    a_bar = amps_bar(wc_obj, par, B, V)
    return a, a_bar

def Gamma(a):
    return ( abs(a['L'])**2 + abs(a['R'])**2 )

def Gamma_CPaverage(a, a_bar):
    return ( Gamma(a) + Gamma(a_bar) )/2.

def BR(wc_obj, par, B, V):
    tauB = par['tau_'+B]
    a, a_bar = get_a_abar(wc_obj, par, B, V)
    return tauB * Gamma_CPaverage(a, a_bar)

def ACP(wc_obj, par, B, V):
    a, a_bar = get_a_abar(wc_obj, par, B, V)
    return ( Gamma(a) - Gamma(a_bar) )/( Gamma(a) + Gamma(a_bar) )

def S_A_complex(wc_obj, par, B, V):
    a, a_bar = get_a_abar(wc_obj, par, B, V)
    q_over_p = mesonmixing.observables.q_over_p(wc_obj, par, B)
    beta = ckm.get_ckmangle_beta(par)
    den = Gamma_CPaverage(a, a_bar)
    # minus sign from different convention of q/p compared to Ball/Zwicky
    return -q_over_p * (a['L']*a_bar['L'].conj()+a['R']*a_bar['R'].conj())/den

def S(wc_obj, par, B, V):
    return S_A_complex(wc_obj, par, B, V).imag

def A_DeltaGamma(wc_obj, par, B, V):
    return S_A_complex(wc_obj, par, B, V).real

def BR_timeint(wc_obj, par, B, V):
    A = A_DeltaGamma(wc_obj, par, B, V)
    BR0 = BR(wc_obj, par, B, V)
    y = par['DeltaGamma/Gamma_'+B]/2.
    return (1 - A*y)/(1-y**2) * BR0

def BVgamma_function(function, B, V):
    return lambda wc_obj, par: function(wc_obj, par, B, V)

def BVgamma_ratio_function(function_num, B_num, V_num, function_den, B_den, V_den):
    return lambda wc_obj, par: (
        function_num(wc_obj, par, B_num, V_num)
        /
        function_den(wc_obj, par, B_den, V_den)
    )

# Observable and Prediction instances

_func = {'BR': BR, 'ACP': ACP}
_tex = {'BR': r'\text{BR}', 'ACP': r'A_{CP}'}
_desc = {'BR': 'Branching ratio', 'ACP': 'Direct CP asymmetry'}

_process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\gamma$ :: $'


for key in _func.keys():
    _obs_name = key + "(B+->K*gamma)"
    _obs = Observable(_obs_name)
    _process_tex = r"B^+\to K^{*+}\gamma"
    _obs.set_description(_desc[key] + r" of $" + _process_tex + r"$")
    _obs.tex = r'$' + _tex[key] + r"(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    Prediction(_obs_name, BVgamma_function(_func[key], 'B+', 'K*+'))

    _obs_name = key + "(B0->K*gamma)"
    _obs = Observable(_obs_name)
    _process_tex = r"B^0\to K^{*0}\gamma"
    _obs.set_description(_desc[key] + r" of $" + _process_tex + r"$")
    _obs.tex = r'$' + _tex[key] + r"(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    Prediction(_obs_name, BVgamma_function(_func[key], 'B0', 'K*0'))

_obs_name = "ACP(Bs->phigamma)"
_obs = Observable(_obs_name)
_process_tex = r"B_s\to \phi\gamma"
_obs.set_description(_desc['ACP'] + r" of $" + _process_tex + r"$")
_obs.tex = r'$' + _tex['ACP'] + r"(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BVgamma_function(_func['ACP'], 'Bs', 'phi'))

_obs_name = "BR(Bs->phigamma)"
_obs = Observable(_obs_name)
_process_tex = r"B_s\to \phi\gamma"
_obs.set_description(r"Time-integrated branching ratio of $" + _process_tex + r"$")
_obs.tex = r"$\overline{\text{BR}}(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BVgamma_function(BR_timeint, 'Bs', 'phi'))

_obs_name = "BR(B0->K*gamma)/BR(Bs->phigamma)"
_obs = Observable(_obs_name)
_process_num_tex = r"B^0\to K^{*0}\gamma"
_process_den_tex = r"B_s\to \phi\gamma"
_obs.set_description(
    fr"Ratio of branching ratio of ${_process_num_tex}$ and time-integrated "
    fr"branching ratio of ${_process_den_tex}$"
)
_obs.tex = (
    fr"$\frac{{\text{{BR}}({_process_num_tex})}}"
    fr"{{\overline{{\text{{BR}}}}({_process_den_tex})}}$"
)
_obs.add_taxonomy(_process_taxonomy + _process_num_tex + r"$")
_obs.add_taxonomy(_process_taxonomy + _process_den_tex + r"$")
Prediction(_obs_name, BVgamma_ratio_function(
    BR, 'B0', 'K*0', BR_timeint, 'Bs', 'phi'
))

_obs_name = "ADeltaGamma(Bs->phigamma)"
_obs = Observable(_obs_name)
_process_tex = r"B_s\to \phi\gamma"
_obs.set_description(r"Mass-eigenstate rate asymmetry in $" + _process_tex + r"$")
_obs.tex = r"$A_{\Delta\Gamma}(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BVgamma_function(A_DeltaGamma, 'Bs', 'phi'))

_obs_name = "S_K*gamma"
_obs = Observable(_obs_name)
_process_tex = r"B^0\to K^{*0}\gamma"
_obs.set_description(r"Mixing-induced CP asymmetry in $" + _process_tex + r"$")
_obs.tex = r'$S_{K^{*}\gamma}$'
_obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BVgamma_function(S, 'B0', 'K*0'))

_obs_name = "S_phigamma"
_obs = Observable(_obs_name)
_process_tex = r"B_s\to \phi\gamma"
_obs.set_description(r"Mixing-induced CP asymmetry in $" + _process_tex + r"$")
_obs.tex = r'$S_{\phi\gamma}$'
_obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BVgamma_function(S, 'Bs', 'phi'))


==> anc/flavio-master/flavio/physics/bdecays/bvll/__init__.py <==
r"""Functions for observables in exclusive semi-leptonic $B\to V\ell^+\ell^-$ FCNC decays."""


from . import amplitudes
from . import observables
from . import observables_bs
from . import qcdf
from . import qcdf_interpolate
from . import lfv
from . import nonfactorizable
from . import subleading


==> anc/flavio-master/flavio/physics/bdecays/bvll/_qcdf_interpolate_write.py <==
"""This file contains the functions that allow to regenerate the data files
for the interpolation of the QCDF corrections. It is normally not needed."""

import flavio
import numpy as np
from flavio.physics.bdecays.bvll import qcdf
from flavio.config import config
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.common import conjugate_par

# we will interpolate from 0 to 9 GeV^2 (above, QCDF is not applicable)
# shifted by 10^-6 to avoid the q2=0 singularity but be below the e+e- threshold
q2_arr = np.arange(0 + 1e-6, 9 + 1e-6, 0.1)

# NP contributions to QCDF corrections will be neglected throughout!
wcsm = flavio.WilsonCoefficients()

# central default values are assumed by all parameters

par = flavio.default_parameters.copy()
par_dict = par.get_central_all()
par_dict_cpconj = conjugate_par(par_dict)


array_dict = {}
i = 0
contributions_dict = {
'all': {'include_WA': True,  'include_O8': True,  'include_QSS': True},
'WA':  {'include_WA': True,  'include_O8': False, 'include_QSS': False},
'O8':  {'include_WA': False, 'include_O8': True,  'include_QSS': False},
'QSS': {'include_WA': False, 'include_O8': False, 'include_QSS': True },
}
for had in [('B0','K*0'), ('B+','K*+'), ('Bs','phi')]: #, ('B0','rho0'), ('B+','rho+') ]:
    for cp_conjugate in [False, True]: # compute it for the decay and its CP conjugate
        for contribution_name, contribution_dict in contributions_dict.items():
            l = 'e'
            process = had[0] + '->' + had[1] # e.g. B0->K*0
            print('Computing ' + process + ', contribution: ' + contribution_name + ' (' + str(i+1) + '/' + str(2*3*4) + ')')
            # compute corrections for each q2 value
            scale = config['renormalization scale']['bvll']
            label = meson_quark[had] + l + l # e.g. bsee
            wcsm_dict =  flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wcsm, label, scale, par_dict)
            if cp_conjugate:
                hel_amps_list = [ qcdf.helicity_amps_qcdf(q2, wcsm_dict, par_dict_cpconj, B=had[0], V=had[1], **contribution_dict)
                              for q2 in q2_arr]
            else:
                hel_amps_list = [ qcdf.helicity_amps_qcdf(q2, wcsm_dict, par_dict, B=had[0], V=had[1],  **contribution_dict)
                              for q2 in q2_arr]
            # turn into numpy array
            hel_amps_arr = np.array([
                [hel_amps[('pl','V')],
                 hel_amps[('mi','V')],
                 hel_amps[('0','V')]]
                for hel_amps in hel_amps_list
            ])
            # divide out the q^2 poles to get a saner interpolant
            hel_amps_arr[:,0] = q2_arr * hel_amps_arr[:,0]
            hel_amps_arr[:,1] = q2_arr * hel_amps_arr[:,1]
            hel_amps_arr[:,2] = np.sqrt(q2_arr) * hel_amps_arr[:,2]
            if cp_conjugate:
                array_name = process + ' CP conjugate ' + contribution_name
            else:
                array_name = process + ' ' + contribution_name
            array_dict[array_name] = hel_amps_arr
            i += 1

np.savez('qcdf_interpolate', **array_dict)


==> anc/flavio-master/flavio/physics/bdecays/bvll/amplitudes.py <==
"""Functions for constructing the helicity amplitudes"""

from flavio.physics.bdecays.common import lambda_K, beta_l
from math import sqrt, pi
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict, get_wceff
from flavio.physics.running import running
from flavio.config import config
from flavio.physics.bdecays.common import lambda_K, beta_l, meson_quark, meson_ff
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.physics.bdecays import matrixelements, angular
from flavio.physics import ckm
from flavio.physics.bdecays.bvll import qcdf
from flavio.classes import AuxiliaryQuantity
import warnings


def prefactor(q2, par, B, V):
    GF = par['GF']
    scale = config['renormalization scale']['bvll']
    alphaem = running.get_alpha(par, scale)['alpha_e']
    di_dj = meson_quark[(B,V)]
    xi_t = ckm.xi('t',di_dj)(par)
    return 4*GF/sqrt(2)*xi_t*alphaem/(4*pi)


def get_ff(q2, par, B, V):
    ff_name = meson_ff[(B,V)] + ' form factor'
    return AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)


def helicity_amps_ff(q2, ff, wc_obj, par_dict, B, V, lep, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    scale = config['renormalization scale']['bvll']
    label = meson_quark[(B,V)] + lep + lep # e.g. bsmumu, bdtautau
    wc = wctot_dict(wc_obj, label, scale, par)
    if cp_conjugate:
        wc = conjugate_wc(wc)
    wc_eff = get_wceff(q2, wc, par, B, V, lep, scale)
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mV = par['m_'+V]
    mb = running.get_mb(par, scale)
    N = prefactor(q2, par, B, V)
    h = angular.helicity_amps_v(q2, mB, mV, mb, 0, ml, ml, ff, wc_eff, N)
    return h


# get spectator scattering contribution
def get_ss(q2, wc_obj, par_dict, B, V, cp_conjugate):
    # this only needs to be done for low q2 - which doesn't exist for taus!
    if q2 >= 8.9:
        return {('0' ,'V'): 0, ('pl' ,'V'): 0, ('mi' ,'V'): 0, }
    ss_name = B+'->'+V+'ll spectator scattering'
    return AuxiliaryQuantity[ss_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)

# get subleading hadronic contribution at low q2
def get_subleading(q2, wc_obj, par_dict, B, V, cp_conjugate):
    if q2 <= 9:
        sub_name = B+'->'+V+ 'll subleading effects at low q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    elif q2 > 14:
        sub_name = B+'->'+V+ 'll subleading effects at high q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    else:
        return {}

def helicity_amps(q2, ff, wc_obj, par, B, V, lep):
    if q2 >= 8.7 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    return add_dict((
        helicity_amps_ff(q2, ff, wc_obj, par, B, V, lep, cp_conjugate=False),
        get_ss(q2, wc_obj, par, B, V, cp_conjugate=False),
        get_subleading(q2, wc_obj, par, B, V, cp_conjugate=False)
        ))

def helicity_amps_bar(q2, ff, wc_obj, par, B, V, lep):
    if q2 >= 8.7 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    return add_dict((
        helicity_amps_ff(q2, ff, wc_obj, par, B, V, lep, cp_conjugate=True),
        get_ss(q2, wc_obj, par, B, V, cp_conjugate=True),
        get_subleading(q2, wc_obj, par, B, V, cp_conjugate=True)
        ))


==> anc/flavio-master/flavio/physics/bdecays/bvll/lfv.py <==
r"""Observables in lepton flavour violating decays $B\to V\ell\ell^\prime$"""

import flavio
import scipy.integrate
from flavio.classes import Observable, Prediction
from math import sqrt, pi


def prefactor(q2, par, B, V, l1, l2):
    GF = par['GF']
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    scale = flavio.config['renormalization scale']['bvll']
    alphaem = flavio.physics.running.running.get_alpha(par, scale)['alpha_e']
    di_dj = flavio.physics.bdecays.common.meson_quark[(B,V)]
    xi_t = flavio.physics.ckm.xi('t',di_dj)(par)
    if q2 <= (ml1+ml2)**2:
        return 0
    return 4*GF/sqrt(2)*xi_t*alphaem/(4*pi)

def helicity_amps(q2, wc, par, B, V, l1, l2):
    scale = flavio.config['renormalization scale']['bvll']
    wc_eff = flavio.physics.bdecays.wilsoncoefficients.get_wceff_lfv(q2, wc, par, B, V, l1, l2, scale)
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    mV = par['m_'+V]
    mb = flavio.physics.running.running.get_mb(par, scale)
    N = prefactor(q2, par, B, V, l1, l2)
    ff = flavio.physics.bdecays.bvll.amplitudes.get_ff(q2, par, B, V)
    h = flavio.physics.bdecays.angular.helicity_amps_v(q2, mB, mV, mb, 0, ml1, ml2, ff, wc_eff, N)
    return h

def bvlilj_obs(function, q2, wc, par, B, V, l1, l2):
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mB = par['m_'+B]
    mV = par['m_'+V]
    if q2 < (ml1+ml2)**2 or q2 > (mB-mV)**2:
        return 0
    scale = flavio.config['renormalization scale']['bvll']
    mb = flavio.physics.running.running.get_mb(par, scale)
    h = helicity_amps(q2, wc, par, B, V, l1, l2)
    J = flavio.physics.bdecays.angular.angularcoeffs_general_v(h, q2, mB, mV, mb, 0, ml1, ml2)
    return function(J)

def bvlilj_obs_int(function, q2min, q2max, wc, par, B, V, l1, l2):
    def obs(q2):
        return bvlilj_obs(function, q2, wc, par, B, V, l1, l2)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

def BR_tot(wc_obj, par, B, V, l1, l2):
    scale = flavio.config['renormalization scale']['bvll']
    label = flavio.physics.bdecays.common.meson_quark[(B,V)] + l1 + l2 # e.g. bsemu, bdtaue
    wc = wc_obj.get_wc(label, scale, par)
    if all([abs(v) < 1e-12 for v in wc.values()]):
        # if all WCs are essentially zero, return BR=0
        return 0
    mB = par['m_'+B]
    mV = par['m_'+V]
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    q2max = (mB-mV)**2
    q2min = (ml1+ml2)**2
    tauB = par['tau_'+B]
    return tauB*bvlilj_obs_int(flavio.physics.bdecays.bvll.observables.dGdq2,
                          q2min, q2max, wc, par, B, V, l1, l2)

def BR_tot_function(B, V, l1, l2):
    return lambda wc_obj, par: BR_tot(wc_obj, par, B, V, l1, l2)

def BR_tot_function_leptonsum(B, V, l1, l2):
    return lambda wc_obj, par: BR_tot(wc_obj, par, B, V, l1, l2) + BR_tot(wc_obj, par, B, V, l2, l1)



# Observable and Prediction instances

_tex = {'emu': r'e^+\mu^-', 'mue': r'\mu^+e^-',
    'taue': r'\tau^+e^-', 'etau': r'e^+\tau^-',
    'taumu': r'\tau^+\mu^-', 'mutau': r'\mu^+\tau^-'}
_tex_lsum = {'emu': r'e^\pm\mu^\mp',  'etau': r'e^\pm\tau^\mp', 'mutau': r'\mu^\pm\tau^\mp'}
_func = {'BR': BR_tot_function, }
_desc = { 'BR': 'Total', }
_tex_br = {'BR': r'\text{BR}', }
_args = {'BR': None, }
_hadr = {
'B0->K*': {'tex': r"\bar B^0\to \bar K^{*0}", 'B': 'B0', 'V': 'K*0', },
'B+->K*': {'tex': r"B^-\to K^{*-}", 'B': 'B+', 'V': 'K*+', },
'B+->rho': {'tex': r"B^-\to \rho^{-}", 'B': 'B+', 'V': 'rho+', },
'B0->rho': {'tex': r"\bar B^0\to \rho^{0}", 'B': 'B0', 'V': 'rho0', },
'Bs->phi': {'tex': r"\bar B_s\to \phi", 'B': 'Bs', 'V': 'phi', },
}

for ll in [('e','mu'), ('mu','e'), ('e','tau'), ('tau','e'), ('mu','tau'), ('tau','mu')]:
    for M in _hadr.keys():

        _process_tex = _hadr[M]['tex']+' '+_tex[''.join(ll)]
        _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _process_tex + r"$"

        for br in ['BR',]:
            _obs_name = br + "("+M+''.join(ll)+")"
            _obs = Observable(_obs_name)
            _obs.set_description(_desc[br] + r" branching ratio of $"+_process_tex+r"$")
            _obs.tex = r'$' + _tex_br[br] + "(" + _process_tex+r")$"
            _obs.arguments = _args[br]
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, _func[br](_hadr[M]['B'], _hadr[M]['V'], ll[0], ll[1]))


==> anc/flavio-master/flavio/physics/bdecays/bvll/nonfactorizable.py <==
r"""Functions for spectator scattering corrections to $B\to V\ell^+\ell^-$ decays.

This includes weak annihilation, chromomagnetic contributions, and light
quark-loop spectator scattering.
"""

import flavio
import numpy as np
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.config import config



# Auxiliary quantities and implementations

# function needed for the QCD factorization implementation (see qcdf.py)
def ha_qcdf_function(B, V):
    scale = config['renormalization scale']['bvll']
    label = meson_quark[(B,V)] + 'ee' # the lepton flavour is irrelevant here
                                      # as only dipole and 4-quark operators contribute!
    def function(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        if cp_conjugate:
            par = conjugate_par(par)
        wc = wctot_dict(wc_obj, label, scale, par)
        if cp_conjugate:
            wc = conjugate_wc(wc)
        return flavio.physics.bdecays.bvll.qcdf.helicity_amps_qcdf(q2, wc, par, B, V)
    return function

# ... and the same for the interpolated version (see qcdf_interpolate.py)
def ha_qcdf_interpolate_function(B, V, contribution='all'):
    scale = config['renormalization scale']['bvll']
    def function(wc_obj, par_dict, q2, cp_conjugate):
        return flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par_dict, B, V, cp_conjugate, contribution)
    return function

# loop over hadronic transitions and lepton flavours
# BTW, it is not necessary to loop over tau: for tautau final states, the minimum
# q2=4*mtau**2 is so high that QCDF is not valid anymore anyway!
for had in [('B0','K*0'), ('B+','K*+'), ('B0','rho0'), ('B+','rho+'), ('Bs','phi'), ]:
    process = had[0] + '->' + had[1] + 'll' # e.g. B0->K*0mumu
    quantity = process + ' spectator scattering'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
    a.description = ('Contribution to ' + process + ' helicity amplitudes from'
                    ' non-factorizable spectator scattering.')

    # Implementation: QCD factorization
    iname = process + ' QCDF'
    i = Implementation(name=iname, quantity=quantity,
                   function=ha_qcdf_function(B=had[0], V=had[1]))
    i.set_description("QCD factorization")

    # Implementation: interpolated QCD factorization
    iname = process + ' QCDF interpolated'
    i = Implementation(name=iname, quantity=quantity,
                   function=ha_qcdf_interpolate_function(B=had[0], V=had[1]))
    i.set_description("Interpolated version of QCD factorization")


==> anc/flavio-master/flavio/physics/bdecays/bvll/observables.py <==
"""Functions for exclusive $B\to V\ell^+\ell^-$ decays."""

from math import sqrt, log
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.common import conjugate_par, conjugate_wc
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.config import config
from flavio.physics.running import running
from .amplitudes import *
from flavio.classes import Observable, Prediction
import flavio
import warnings


def dGdq2(J):
    return 3/4. * (2 * J['1s'] + J['1c']) - 1/4. * (2 * J['2s'] + J['2c'])

def dGdq2_ave(J, J_bar):
    return ( dGdq2(J) + dGdq2(J_bar) )/2.

def dGdq2_diff(J, J_bar):
    return ( dGdq2(J) - dGdq2(J_bar) )/2.

# denominator of S_i and A_i observables
def SA_den(J, J_bar):
    return 2*dGdq2_ave(J, J_bar)

# denominator of P_i observables
def P_den(J, J_bar):
    return S_theory_num(J, J_bar, '2s')

def S_theory(J, J_bar, i):
    r"""CP-averaged angular observable $S_i$ in the theory convention."""
    return S_theory_num(J, J_bar, i)/SA_den(J, J_bar)

# numerator
def S_theory_num(J, J_bar, i):
    return (J[i] + J_bar[i])

def A_theory(J, J_bar, i):
    r"""Angular CP asymmetry $A_i$ in the theory convention."""
    return A_theory_num(J, J_bar, i)/SA_den(J, J_bar)

# numerator
def A_theory_num(J, J_bar, i):
    return (J[i] - J_bar[i])

def S_experiment(J, J_bar, i):
    r"""CP-averaged angular observable $S_i$ in the LHCb convention.

    See eq. (C.8) of arXiv:1506.03970v2.
    """
    return S_experiment_num(J, J_bar, i)/SA_den(J, J_bar)

# numerator
def S_experiment_num(J, J_bar, i):
    if i in [4, '6s', '6c', 7, 9]:
        return -S_theory_num(J, J_bar, i)
    return S_theory_num(J, J_bar, i)

def A_experiment(J, J_bar, i):
    r"""Angular CP asymmetry $A_i$ in the LHCb convention.

    See eq. (C.8) of arXiv:1506.03970v2.
    """
    return A_experiment_num(J, J_bar, i)/SA_den(J, J_bar)

# numerator
def A_experiment_num(J, J_bar, i):
    if i in [4, '6s', '6c', 7, 9]:
        return -A_theory_num(J, J_bar, i)
    return A_theory_num(J, J_bar, i)

def AFB_experiment(J, J_bar):
    r"""Forward-backward asymmetry in the LHCb convention.

    See eq. (C.9) of arXiv:1506.03970v2.
    """
    return AFB_experiment_num(J, J_bar)/SA_den(J, J_bar)

def AFB_experiment_num(J, J_bar):
    return 3/4.*S_experiment_num(J, J_bar, '6s')

def AFB_theory(J, J_bar):
    """Forward-backward asymmetry in the original theory convention.
    """
    return AFB_theory_num(J, J_bar)/SA_den(J, J_bar)

def AFB_theory_num(J, J_bar):
    return 3/4.*S_theory_num(J, J_bar, '6s')

def FL(J, J_bar):
    r"""Longitudinal polarization fraction $F_L$"""
    return FL_num(J, J_bar)/SA_den(J, J_bar)

def FL_num(J, J_bar):
    return -S_theory_num(J, J_bar, '2c')

def FLhat(J, J_bar):
    r"""Modified longitudinal polarization fraction for vanishing lepton masses,
    $\hat F_L$.

    See eq. (32) of arXiv:1510.04239.
    """
    return FLhat_num(J, J_bar)/SA_den(J, J_bar)

def FLhat_num(J, J_bar):
    return -S_theory_num(J, J_bar, '1c')


class BVllObservable(object):
    r"""Base class for $B\to V\ell^+\ell^- observable functions that
    facilitates caching/memoization."""

    def __init__(self, B, V, lep, wc_obj, par):
        """Initialize the class and cache results needed more often."""
        self.B = B
        self.V = V
        self.lep = lep
        self.wc_obj = wc_obj
        self.par = par
        self.par_conjugate = conjugate_par(par)
        self.prefactor = prefactor(None, self.par, B, V)
        self.prefactor_conjugate = prefactor(None, self.par_conjugate, B, V)
        self.scale = config['renormalization scale']['bvll']
        self.label = meson_quark[(B,V)] + lep + lep # e.g. bsmumu, bdtautau
        self.wctot_dict = wctot_dict(wc_obj, self.label, self.scale, par)
        self._ff = {}
        self._wceff = {}
        self._wceff_bar = {}
        self._ha = {}
        self._ha_bar = {}
        self._j = {}
        self._j_bar = {}
        self.ml = par['m_'+lep]
        self.mB = par['m_'+B]
        self.mV = par['m_'+V]
        self.mb = running.get_mb(par, self.scale)

    def ff(self, q2):
        """Get form factors. Cache and only recompute if necessary."""
        if q2 not in self._ff:
            self._ff[q2] = get_ff(q2, self.par, self.B, self.V)
        return self._ff[q2]

    def wceff(self, q2):
        """Get effective WCs. Cache and only recompute if necessary."""
        if q2 not in self._wceff:
            self._wceff[q2] = get_wceff(q2, self.wctot_dict, self.par, self.B, self.V, self.lep, self.scale)
        return self._wceff[q2]

    def wceff_bar(self, q2):
        """Get CP conjugate effective WCs. Cache and only recompute if necessary."""
        if q2 not in self._wceff_bar:
            self._wceff_bar[q2] = get_wceff(q2, conjugate_wc(self.wctot_dict), self.par_conjugate, self.B, self.V, self.lep, self.scale)
        return self._wceff_bar[q2]

    def helicity_amps_ff(self, q2, cp_conjugate):
        """Get helicity amps proportional to FFs. Cache and only recompute if necessary."""
        if not cp_conjugate:
            return angular.helicity_amps_v(q2,
                     self.mB, self.mV, self.mb, 0, self.ml, self.ml,
                     self.ff(q2), self.wceff(q2), self.prefactor)
        else:
            return angular.helicity_amps_v(q2,
                     self.mB, self.mV, self.mb, 0, self.ml, self.ml,
                     self.ff(q2), self.wceff_bar(q2), self.prefactor_conjugate)

    def ha(self, q2):
        """Get full helicity amps. Cache and only recompute if necessary."""
        if q2 not in self._ha:
            self._ha[q2] = add_dict((
                self.helicity_amps_ff(q2, cp_conjugate=False),
                get_ss(q2, self.wc_obj, self.par, self.B, self.V, cp_conjugate=False),
                get_subleading(q2, self.wc_obj, self.par, self.B, self.V, cp_conjugate=False)
                ))
        return self._ha[q2]

    def ha_bar(self, q2):
        """Get CP conjugate full helicity amps. Cache and only recompute if necessary."""
        if q2 not in self._ha_bar:
            self._ha_bar[q2] = add_dict((
                self.helicity_amps_ff(q2, cp_conjugate=True),
                get_ss(q2, self.wc_obj, self.par, self.B, self.V, cp_conjugate=True),
                get_subleading(q2, self.wc_obj, self.par, self.B, self.V, cp_conjugate=True)
                ))
        return self._ha_bar[q2]

    def j(self, q2):
        """Get angular coeffs. Cache and only recompute if necessary."""
        h = self.ha(q2)
        if q2 not in self._j:
            self._j[q2] = angular.angularcoeffs_general_v(h, q2, self.mB, self.mV, self.mb, 0, self.ml, self.ml)
        return self._j[q2]

    def jbar(self, q2):
        """Get CP conjugate angular coeffs. Cache and only recompute if necessary."""
        hbar = self.ha_bar(q2)
        if q2 not in self._j_bar:
            self._j_bar[q2] = angular.angularcoeffs_general_v(hbar, q2, self.mB, self.mV, self.mb, 0, self.ml, self.ml)
        return self._j_bar[q2]

    def jfunc(self, function, q2):
        """Return a function of J and Jbar at one value of q2."""
        return function(self.j(q2), self.jbar(q2))


class BVllObservableDifferential(BVllObservable):
    """Base class for differential observables depending on q2."""
    def __init__(self, q2, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.q2 = q2
        if q2 < 4 * self.ml**2 or q2 > (self.mB - self.mV)**2:
            self.allowed = False
        else:
            self.allowed = True


class BVllObservableBinned(BVllObservable):
    """Base class for binned observables depending on q2min and q2max."""
    def __init__(self, q2min, q2max, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.q2min = q2min
        self.q2max = q2max
        self.q2min_allowed = max(4 * self.ml**2, self.q2min)
        self.q2max_allowed = min((self.mB - self.mV)**2, self.q2max)


class BVll_dBRdq2(BVllObservableDifferential):
    """Differential branching ratio"""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    def __call__(self):
        if not self.allowed:
            return 0
        tauB = self.par['tau_' + self.B]
        return tauB * self.jfunc(dGdq2_ave, self.q2)


class BVll_obs(BVllObservableDifferential):
    """Differential function of angular coefficients"""
    def __init__(self, func, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.func = func

    def __call__(self):
        if not self.allowed:
            return 0
        return self.jfunc(self.func, self.q2)


class BVll_ratio(BVllObservableDifferential):
    """Differential ratio of functions of angular coefficients"""
    def __init__(self, func_num, func_den, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.func_num = func_num
        self.func_den = func_den

    def __call__(self):
        if not self.allowed:
            return 0
        num = self.jfunc(self.func_num, self.q2)
        if num == 0:
            return 0
        den = self.jfunc(self.func_den, self.q2)
        return num / den


class BVll_pprime(BVllObservableDifferential):
    r"""Differential $P'$ observables"""
    def __init__(self, func_num, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.func_num = func_num

    @staticmethod
    def func_2s(J, J_bar):
        return S_experiment_num(J, J_bar, '2s')

    @staticmethod
    def func_2c(J, J_bar):
        return S_experiment_num(J, J_bar, '2c')

    def __call__(self):
        if not self.allowed:
            return 0
        num = self.jfunc(self.func_num, self.q2)
        if num == 0:
            return 0
        den_2s = self.jfunc(self.func_2s, self.q2)
        den_2c = self.jfunc(self.func_2c, self.q2)
        den = 2 * sqrt(-den_2s * den_2c)
        return num / den


class BVll_dBRdq2_int(BVllObservableBinned):
    """Binned branching ratio"""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.epsrel = 0.005

    def obs(self, q2):
        tauB = self.par['tau_' + self.B]
        return tauB * self.jfunc(dGdq2_ave, q2)

    def __call__(self):
        if self.q2max_allowed <= self.q2min_allowed:
            return 0
        return nintegrate_pole(self.obs, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel) / (self.q2max - self.q2min)


class BVll_obs_int(BVllObservableBinned):
    """Binned function of angular coefficients"""
    def __init__(self, func, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.epsrel = 0.005
        self.func = func

    def obs(self, q2):
        return self.jfunc(self.func, q2)

    def __call__(self):
        if self.q2max_allowed <= self.q2min_allowed:
            return 0
        return nintegrate_pole(self.obs, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel) / (self.q2max - self.q2min)


class BVll_int_ratio(BVllObservableBinned):
    """Binned ratio of functions if angular coefficients"""
    def __init__(self, func_num, func_den, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.epsrel = 0.005
        self.func_num = func_num
        self.func_den = func_den

    def obs_num(self, q2):
        return self.jfunc(self.func_num, q2)

    def obs_den(self, q2):
        return self.jfunc(self.func_den, q2)

    def __call__(self):
        if self.q2max_allowed <= self.q2min_allowed:
            return 0
        num = nintegrate_pole(self.obs_num, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel)
        if num == 0:
            return 0
        den = nintegrate_pole(self.obs_den, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel)
        return num / den


class BVll_int_pprime(BVllObservableBinned):
    r"""Binned $P'$ observables"""
    def __init__(self, func_num, *args, **kwargs):
        super().__init__(*args, **kwargs)
        self.epsrel = 0.005
        self.func_num = func_num

    def obs_num(self, q2):
        return self.jfunc(self.func_num, q2)

    def obs_2s(self, q2):
        return self.jfunc(lambda J, J_bar: S_experiment_num(J, J_bar, '2s'), q2)

    def obs_2c(self, q2):
        return self.jfunc(lambda J, J_bar: S_experiment_num(J, J_bar, '2c'), q2)

    def __call__(self):
        if self.q2max_allowed <= self.q2min_allowed:
            return 0
        num = nintegrate_pole(self.obs_num, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel)
        if num == 0:
            return 0
        den_2s = nintegrate_pole(self.obs_2s, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel)
        den_2c = nintegrate_pole(self.obs_2c, self.q2min_allowed, self.q2max_allowed, epsrel=self.epsrel)
        den = 2 * sqrt(-den_2s * den_2c)
        return num / den


def nintegrate_pole(function, q2min, q2max, epsrel=0.005):
    # this is a special integration function to treat the presence of the
    # photon pole at low q^2. If q2min is below 0.1 GeV^2, it adds and subtracts
    # the 1/q^2-enhanced pole part to split the integral into a well-behaved part
    # and one that is trivially solved analytically.
    # This leads to a huge speed-up.
    if q2min <= 0.1 and q2min > 0:
        q20 = q2min
        f_q20 = function(q20)
        int_a = flavio.math.integrate.nintegrate(lambda q2: function(q2)-f_q20*q20/q2, q2min, q2max, epsrel=epsrel)
        int_b = f_q20*q20 * log(q2max/q2min)
        return int_a + int_b
    else:
        return flavio.math.integrate.nintegrate(function, q2min, q2max)



# Functions returning functions needed for Prediction instances

def bvll_obs_int_ratio_leptonflavour(func, B, V, l1, l2):
    def fct(wc_obj, par, q2min, q2max):
        # ignore QCDF warnings for LFU ratios!
        with warnings.catch_warnings():
            warnings.filterwarnings("ignore", message="The QCDF corrections should not be trusted .*")
            numobj = BVll_obs_int(func, q2min, q2max, B, V, l1, wc_obj, par)
            numobj.epsrel = 0.0005
            num = numobj()
            if num == 0:
                return 0
            denobj = BVll_obs_int(func, q2min, q2max, B, V, l2, wc_obj, par)
            denobj.epsrel = 0.0005
            den = denobj()
            return num / den
    return fct

def bvll_obs_ratio_leptonflavour(func, B, V, l1, l2):
    def fct(wc_obj, par, q2):
        with warnings.catch_warnings():
            warnings.filterwarnings("ignore", message="The QCDF corrections should not be trusted .*")
            num = BVll_obs(func, q2, B, V, l1, wc_obj, par)()
            if num == 0:
                return 0
            den = BVll_obs(func, q2, B, V, l2, wc_obj, par)()
            return num / den
    return fct


# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_observables = {
'ACP': {'func_num': dGdq2_diff, 'tex': r'A_\text{CP}', 'desc': 'Direct CP asymmetry'},
'AFB': {'func_num': AFB_experiment_num, 'tex': r'A_\text{FB}', 'desc': 'forward-backward asymmetry'},
'FL': {'func_num': FL_num, 'tex': r'F_L', 'desc': 'longitudinal polarization fraction'},
'S3': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 3), 'tex': r'S_3', 'desc': 'CP-averaged angular observable'},
'S4': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 4), 'tex': r'S_4', 'desc': 'CP-averaged angular observable'},
'S5': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 5), 'tex': r'S_5', 'desc': 'CP-averaged angular observable'},
'S6c': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, '6c'), 'tex': r'S_6^c', 'desc': 'CP-averaged angular observable'},
'S7': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 7), 'tex': r'S_7', 'desc': 'CP-averaged angular observable'},
'S8': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 8), 'tex': r'S_8', 'desc': 'CP-averaged angular observable'},
'S9': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 9), 'tex': r'S_9', 'desc': 'CP-averaged angular observable'},
'A3': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 3), 'tex': r'A_3', 'desc': 'Angular CP asymmetry'},
'A4': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 4), 'tex': r'A_4', 'desc': 'Angular CP asymmetry'},
'A5': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 5), 'tex': r'A_5', 'desc': 'Angular CP asymmetry'},
'A6s': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, '6s'), 'tex': r'A_6^s', 'desc': 'Angular CP asymmetry'},
'A7': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 7), 'tex': r'A_7', 'desc': 'Angular CP asymmetry'},
'A8': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 8), 'tex': r'A_8', 'desc': 'Angular CP asymmetry'},
'A9': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 9), 'tex': r'A_9', 'desc': 'Angular CP asymmetry'},
}
# for the P observables, the convention of LHCb is used. This differs by a
# sign in P_2 and P_3 from the convention in arXiv:1303.5794
_observables_p = {
'P1': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 3)/2., 'tex': r'P_1', 'desc': "CP-averaged \"optimized\" angular observable"},
'P2': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, '6s')/8., 'tex': r'P_2', 'desc': "CP-averaged \"optimized\" angular observable"},
'P3': {'func_num': lambda J, J_bar: -S_experiment_num(J, J_bar, 9)/4., 'tex': r'P_3', 'desc': "CP-averaged \"optimized\" angular observable"},
'ATIm': {'func_num': lambda J, J_bar: A_experiment_num(J, J_bar, 9)/2., 'tex': r'A_T^\text{Im}', 'desc': "Transverse CP asymmetry"},
}
_observables_pprime = {
'P4p': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 4), 'tex': r'P_4^\prime', 'desc': "CP-averaged \"optimized\" angular observable"},
'P5p': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 5), 'tex': r'P_5^\prime', 'desc': "CP-averaged \"optimized\" angular observable"},
# yes, P6p depends on J_7, not J_6. Don't ask why.
'P6p': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 7), 'tex': r'P_6^\prime', 'desc': "CP-averaged \"optimized\" angular observable"},
'P8p': {'func_num': lambda J, J_bar: S_experiment_num(J, J_bar, 8), 'tex': r'P_8^\prime', 'desc': "CP-averaged \"optimized\" angular observable"},
}
_hadr = {
'B0->K*': {'tex': r"B^0\to K^{\ast 0}", 'B': 'B0', 'V': 'K*0', },
'B+->K*': {'tex': r"B^+\to K^{\ast +}", 'B': 'B+', 'V': 'K*+', },
}

def make_metadata_binned(M, l, obs, obsdict):
    _process_tex = _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+r"^-"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _process_tex + r"$"
    B = _hadr[M]['B']
    V = _hadr[M]['V']
    _obs_name = "<" + obs + ">("+M+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description('Binned ' + obsdict['desc'] + r" in $" + _process_tex + r"$")
    _obs.tex = r"$\langle " + obsdict['tex'] + r"\rangle(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    return _obs

def make_metadata_differential(M, l, obs, obsdict):
    _process_tex = _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+r"^-"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _process_tex + r"$"
    B = _hadr[M]['B']
    V = _hadr[M]['V']
    _obs_name = obs + "("+M+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2'])
    _obs.set_description(obsdict['desc'][0].capitalize() + obsdict['desc'][1:] + r" in $" + _process_tex + r"$")
    _obs.tex = r"$" + obsdict['tex'] + r"(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    return _obs

def make_obs(M, l, obs, obsdict):
    B = _hadr[M]['B']
    V = _hadr[M]['V']
    func_num = obsdict['func_num']

    # binned angular observables
    _obs = make_metadata_binned(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2min, q2max: BVll_int_ratio(func_num, SA_den, q2min, q2max, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)

    # differential angular observables
    _obs = make_metadata_differential(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2: BVll_ratio(func_num, SA_den, q2, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)


def make_obs_p(M, l, obs, obsdict):
    B = _hadr[M]['B']
    V = _hadr[M]['V']
    func_num = obsdict['func_num']

    # binned "optimized" angular observables P
    _obs = make_metadata_binned(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2min, q2max: BVll_int_ratio(func_num, P_den, q2min, q2max, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)

    # differential "optimized"  angular observables
    _obs = make_metadata_differential(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2: BVll_ratio(func_num, P_den, q2, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)


def make_obs_pprime(M, l, obs, obsdict):
    B = _hadr[M]['B']
    V = _hadr[M]['V']
    func_num = obsdict['func_num']

    # binned "optimized"  angular observables
    _obs = make_metadata_binned(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2min, q2max: BVll_int_pprime(func_num, q2min, q2max, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)

    # differential "optimized"  angular observables
    _obs = make_metadata_differential(M, l, obs, obsdict)
    func = lambda wc_obj, par, q2: BVll_pprime(func_num, q2, B, V, l, wc_obj, par)()
    Prediction(_obs.name, func)


def make_obs_br(M, l):
    """Make observable instances for branching ratios"""
    _process_tex = _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+r"^-"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _process_tex + r"$"
    B = _hadr[M]['B']
    V = _hadr[M]['V']

    # binned branching ratio
    _obs_name = "<dBR/dq2>("+M+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    func = lambda wc_obj, par, q2min, q2max: BVll_dBRdq2_int(q2min, q2max, B, V, l, wc_obj, par)()
    Prediction(_obs_name, func)

    # differential branching ratio
    _obs_name = "dBR/dq2("+M+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2'])
    _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    func = lambda wc_obj, par, q2: BVll_dBRdq2(q2, B, V, l, wc_obj, par)()
    Prediction(_obs_name, func)


def make_obs_lfur(M, l):
    """Make observable instances for lepton flavour ratios"""
    # binned ratio of BRs
    _obs_name = "<R"+l[0]+l[1]+">("+M+"ll)"
    _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr[M]['tex'] +_tex[l[0]]+r"^+ "+_tex[l[0]]+r"^-$" + " and " + r"$" + _hadr[M]['tex'] +_tex[l[1]]+r"^+ "+_tex[l[1]]+"^-$")
    _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr[M]['tex'] + r"\ell^+\ell^-)$"
    for li in l:
        # add taxonomy for both processes (e.g. B->Vee and B->Vmumu)
        _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _hadr[M]['tex'] +_tex[li]+r"^+"+_tex[li]+r"^-$")
    Prediction(_obs_name, bvll_obs_int_ratio_leptonflavour(dGdq2_ave, _hadr[M]['B'], _hadr[M]['V'], *l))

    # differential ratio of BRs
    _obs_name = "R"+l[0]+l[1]+"("+M+"ll)"
    _obs = Observable(name=_obs_name, arguments=['q2'])
    _obs.set_description(r"Ratio of differential branching ratios of $" + _hadr[M]['tex'] +_tex[l[0]]+r"^+ "+_tex[l[0]]+r"^-$" + " and " + r"$" + _hadr[M]['tex'] +_tex[l[1]]+r"^+ "+_tex[l[1]]+"^-$")
    _obs.tex = r"$R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} (" + _hadr[M]['tex'] + r"\ell^+\ell^-)$"
    for li in l:
        # add taxonomy for both processes (e.g. B->Vee and B->Vmumu)
        _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _hadr[M]['tex'] +_tex[li]+r"^+"+_tex[li]+r"^-$")
    func = lambda wc_obj, par, q2: BVll_dBRdq2(q2, B, V, l, wc_obj, par)()
    Prediction(_obs_name, bvll_obs_ratio_leptonflavour(dGdq2_ave, _hadr[M]['B'], _hadr[M]['V'], *l))

# loop over all cases
for l in ['e', 'mu', 'tau']:
    for M in _hadr.keys():
        for obs, obsdict in _observables.items():
            # angular obs
            make_obs(M, l, obs, obsdict)
        for obs, obsdict in _observables_p.items():
            # P obs
            make_obs_p(M, l, obs, obsdict)
        for obs, obsdict in _observables_pprime.items():
            # P' obs
            make_obs_pprime(M, l, obs, obsdict)
        # BRs
        make_obs_br(M, l)

# lepton flavour ratios
for l in [('mu','e'), ('tau','mu'),]:
    for M in _hadr.keys():
        make_obs_lfur(M, l)


# define LFU differences D_P4p,5p and D_AFB
def diff(x, y):
    return x-y


for D_obs in ['P4p', 'P5p', 'AFB']:
    if D_obs in ['AFB']:
        tex = _observables[D_obs]['tex']
    else:
        tex = _observables_pprime[D_obs]['tex']
    obs = Observable.from_function('Dmue_{}(B0->K*ll)'.format(D_obs),
                                    ['{}(B0->K*mumu)'.format(D_obs), '{}(B0->K*ee)'.format(D_obs)],
                                    diff)
    obs.set_description(r"Difference of angular observable ${}$ in $B^0\to K^{{\ast 0}}\mu^+\mu^-$ and $B^0\to K^{{\ast 0}}e^+e^-$".format(tex))
    obs.tex = r"$D_{{{}}}^{{\mu e}}(B^0\to K^{{\ast 0}}\ell^+\ell^-)$".format(tex)
    obs.add_taxonomy(r"Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $B^0\to K^{\ast 0}e^+e^-$")
    obs.add_taxonomy(r"Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $B^0\to K^{\ast 0}\mu^+\mu^-$")

    obs = Observable.from_function('<Dmue_{}>(B0->K*ll)'.format(D_obs),
                                    ['<{}>(B0->K*mumu)'.format(D_obs), '<{}>(B0->K*ee)'.format(D_obs)],
                                    diff)
    obs.set_description(r"Binned difference of angular observable ${}$ in $B^0\to K^{{\ast 0}}\mu^+\mu^-$ and $B^0\to K^{{\ast 0}}e^+e^-$".format(tex))
    obs.tex = r"$\langle D_{{{}}}^{{\mu e}} \rangle(B^0\to K^{{\ast 0}}\ell^+\ell^-)$".format(tex)
    obs.add_taxonomy(r"Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $B^0\to K^{\ast 0}e^+e^-$")
    obs.add_taxonomy(r"Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $B^0\to K^{\ast 0}\mu^+\mu^-$")


==> anc/flavio-master/flavio/physics/bdecays/bvll/observables_bs.py <==
"""Functions for exclusive $B_s\to V\ell^+\ell^-$ decays, taking into account
the finite life-time difference between the $B_s$ mass eigenstates,
see arXiv:1502.05509."""

import flavio
from . import observables
from flavio.classes import Observable, Prediction
import cmath

def bsvll_obs(function, q2, wc_obj, par, B, V, lep):
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mV = par['m_'+V]
    y = par['DeltaGamma/Gamma_'+B]/2.
    if q2 < 4*ml**2 or q2 > (mB-mV)**2:
        return 0
    scale = flavio.config['renormalization scale']['bvll']
    mb = flavio.physics.running.running.get_mb(par, scale)
    ff = flavio.physics.bdecays.bvll.amplitudes.get_ff(q2, par, B, V)
    h = flavio.physics.bdecays.bvll.amplitudes.helicity_amps(q2, ff, wc_obj, par, B, V, lep)
    h_bar = flavio.physics.bdecays.bvll.amplitudes.helicity_amps_bar(q2, ff, wc_obj, par, B, V, lep)
    J = flavio.physics.bdecays.angular.angularcoeffs_general_v(h, q2, mB, mV, mb, 0, ml, ml)
    J_bar = flavio.physics.bdecays.angular.angularcoeffs_general_v(h_bar, q2, mB, mV, mb, 0, ml, ml)
    h_tilde = h_bar.copy()
    h_tilde[('pl', 'V')] = h_bar[('mi', 'V')]
    h_tilde[('pl', 'A')] = h_bar[('mi', 'A')]
    h_tilde[('mi', 'V')] = h_bar[('pl', 'V')]
    h_tilde[('mi', 'A')] = h_bar[('pl', 'A')]
    h_tilde['S'] = -h_bar['S']
    q_over_p = flavio.physics.mesonmixing.observables.q_over_p(wc_obj, par, B)
    phi = cmath.phase(-q_over_p) # the phase of -q/p
    J_h = flavio.physics.bdecays.angular.angularcoeffs_h_v(phi, h, h_tilde, q2, mB, mV, mb, 0, ml, ml)
    return function(y, J, J_bar, J_h)

def S_theory_num_Bs(y, J, J_bar, J_h, i):
    # (42) of 1502.05509
    flavio.citations.register("Descotes-Genon:2015hea")
    return 1/(1-y**2) * (J[i] + J_bar[i]) - y/(1-y**2) * J_h[i]

def S_experiment_num_Bs(y, J, J_bar, J_h, i):
    if i in [4, '6s', '6c', 7, 9]:
        return -S_theory_num_Bs(y, J, J_bar, J_h, i)
    return S_theory_num_Bs(y, J, J_bar, J_h, i)


def S_experiment_Bs(y, J, J_bar, J_h, i):
    r"""CP-averaged angular observable $S_i$ in the LHCb convention.

    See eq. (C.8) of arXiv:1506.03970v2.
    """
    return S_experiment_num_Bs(y, J, J_bar, J_h, i)/SA_den_Bs(y, J, J_bar, J_h)

def dGdq2_ave_Bs(y, J, J_bar, J_h):
    # (48) of 1502.05509
    flavio.citations.register("Descotes-Genon:2015hea")
    return (1/(1-y**2) * (observables.dGdq2(J) + observables.dGdq2(J_bar))
            - y/(1-y**2) * observables.dGdq2(J_h))/2.

# denominator of S_i and A_i observables
def SA_den_Bs(y, J, J_bar, J_h):
    return 2*dGdq2_ave_Bs(y, J, J_bar, J_h)

def FL_Bs(y, J, J_bar, J_h):
    r"""Longitudinal polarization fraction $F_L$"""
    return FL_num_Bs(y, J, J_bar, J_h)/SA_den_Bs(y, J, J_bar, J_h)

def FL_num_Bs(y, J, J_bar, J_h):
    return -S_theory_num_Bs(y, J, J_bar, J_h, '2c')


def bsvll_dbrdq2(q2, wc_obj, par, B, V, lep):
    tauB = par['tau_'+B]
    return tauB * bsvll_obs(dGdq2_ave_Bs, q2, wc_obj, par, B, V, lep)

def bsvll_obs_int(function, q2min, q2max, wc_obj, par, B, V, lep, epsrel=0.005):
    def obs(q2):
        return bsvll_obs(function, q2, wc_obj, par, B, V, lep)
    return flavio.physics.bdecays.bvll.observables.nintegrate_pole(obs, q2min, q2max, epsrel=epsrel)

def bsvll_dbrdq2_int(q2min, q2max, wc_obj, par, B, V, lep, epsrel=0.005):
    def obs(q2):
        return bsvll_dbrdq2(q2, wc_obj, par, B, V, lep)
    return flavio.physics.bdecays.bvll.observables.nintegrate_pole(obs, q2min, q2max, epsrel=epsrel)/(q2max-q2min)

# Functions returning functions needed for Prediction instances

def bsvll_dbrdq2_int_func(B, V, lep):
    def fct(wc_obj, par, q2min, q2max):
        return bsvll_dbrdq2_int(q2min, q2max, wc_obj, par, B, V, lep)
    return fct

def bsvll_dbrdq2_func(B, V, lep):
    def fct(wc_obj, par, q2):
        return bsvll_dbrdq2(q2, wc_obj, par, B, V, lep)
    return fct

def bsvll_obs_int_ratio_func(func_num, func_den, B, V, lep):
    def fct(wc_obj, par, q2min, q2max):
        num = bsvll_obs_int(func_num, q2min, q2max, wc_obj, par, B, V, lep)
        if num == 0:
            return 0
        denom = bsvll_obs_int(func_den, q2min, q2max, wc_obj, par, B, V, lep)
        return num/denom
    return fct

def bsvll_obs_int_ratio_leptonflavour(func, B, V, l1, l2):
    def fct(wc_obj, par, q2min, q2max):
        num = bsvll_obs_int(func, q2min, q2max, wc_obj, par, B, V, l1, epsrel=0.0005)
        if num == 0:
            return 0
        denom = bsvll_obs_int(func, q2min, q2max, wc_obj, par, B, V, l2, epsrel=0.0005)
        return num/denom
    return fct

def bsvll_obs_ratio_func(func_num, func_den, B, V, lep):
    def fct(wc_obj, par, q2):
        num = bsvll_obs(func_num, q2, wc_obj, par, B, V, lep)
        if num == 0:
            return 0
        denom = bsvll_obs(func_den, q2, wc_obj, par, B, V, lep)
        return num/denom
    return fct

# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_observables = {
'FL': {'func_num': FL_num_Bs, 'tex': r'\overline{F_L}', 'desc': 'Time-averaged longitudinal polarization fraction'},
'S3': {'func_num': lambda y, J, J_bar, J_h: S_experiment_num_Bs(y, J, J_bar, J_h, 3), 'tex': r'\overline{S_3}', 'desc': 'Time-averaged, CP-averaged angular observable'},
'S4': {'func_num': lambda y, J, J_bar, J_h: S_experiment_num_Bs(y, J, J_bar, J_h, 4), 'tex': r'\overline{S_4}', 'desc': 'Time-averaged, CP-averaged angular observable'},
'S7': {'func_num': lambda y, J, J_bar, J_h: S_experiment_num_Bs(y, J, J_bar, J_h, 7), 'tex': r'\overline{S_7}', 'desc': 'Time-averaged, CP-averaged angular observable'},
}
_hadr = {
'Bs->phi': {'tex': r"B_s\to \phi ", 'B': 'Bs', 'V': 'phi', },
}
for l in ['e', 'mu', 'tau']:
    for M in _hadr.keys():

        _process_tex = _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+r"^-"
        _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _process_tex + r"$"

        for obs in sorted(_observables.keys()):

            # binned angular observables
            _obs_name = "<" + obs + ">("+M+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
            _obs.set_description('Binned ' + _observables[obs]['desc'] + r" in $" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-$")
            _obs.tex = r"$\langle " + _observables[obs]['tex'] + r"\rangle(" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-)$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bsvll_obs_int_ratio_func(_observables[obs]['func_num'], SA_den_Bs, _hadr[M]['B'], _hadr[M]['V'], l))

            # differential angular observables
            _obs_name = obs + "("+M+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2'])
            _obs.set_description(_observables[obs]['desc'][0].capitalize() + _observables[obs]['desc'][1:] + r" in $" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-$")
            _obs.tex = r"$" + _observables[obs]['tex'] + r"(" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-)$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bsvll_obs_ratio_func(_observables[obs]['func_num'], SA_den_Bs, _hadr[M]['B'], _hadr[M]['V'], l))

        # binned branching ratio
        _obs_name = "<dBR/dq2>("+M+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Binned time-integrated differential branching ratio of $" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-$")
        _obs.tex = r"$\langle \frac{d\overline{\text{BR}}}{dq^2} \rangle(" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-)$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bsvll_dbrdq2_int_func(_hadr[M]['B'], _hadr[M]['V'], l))

        # differential branching ratio
        _obs_name = "dBR/dq2("+M+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Differential time-integrated branching ratio of $" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-$")
        _obs.tex = r"$\frac{d\overline{\text{BR}}}{dq^2}(" + _hadr[M]['tex'] +_tex[l]+r"^+"+_tex[l]+"^-)$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bsvll_dbrdq2_func(_hadr[M]['B'], _hadr[M]['V'], l))

# Lepton flavour ratios
for l in [('mu','e'), ('tau','mu'),]:
    for M in _hadr.keys():

        # binned ratio of BRs
        _obs_name = "<R"+l[0]+l[1]+">("+M+"ll)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr[M]['tex'] +_tex[l[0]]+r"^+ "+_tex[l[0]]+r"^-$" + " and " + r"$" + _hadr[M]['tex'] +_tex[l[1]]+r"^+ "+_tex[l[1]]+"^-$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr[M]['tex'] + r"\ell^+\ell^-)$"
        for li in l:
            # add taxonomy for both processes (e.g. Bs->Vee and Bs->Vmumu)
            _obs.add_taxonomy(r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\ell^+\ell^-$ :: $' + _hadr[M]['tex'] +_tex[li]+r"^+"+_tex[li]+r"^-$")
        Prediction(_obs_name, bsvll_obs_int_ratio_leptonflavour(dGdq2_ave_Bs, _hadr[M]['B'], _hadr[M]['V'], *l))


==> anc/flavio-master/flavio/physics/bdecays/bvll/qcdf.py <==
r"""QCD factorization corrections to $B\to V\ell^+\ell^-$ at low $q^2$"""


from math import pi,exp
from cmath import sqrt,atan,log
import numpy as np
from scipy.special import eval_gegenbauer
from flavio.physics import ckm
from flavio.math.functions import li2, ei
from flavio.physics.running import running
from flavio.physics.bdecays.common import meson_spectator, quark_charge, meson_quark
from flavio.physics.bdecays import matrixelements
from flavio.config import config
from flavio.physics.bdecays.common import lambda_K, beta_l
import flavio
import warnings


# B->V, LO weak annihaltion

# auxiliary function to get the input needed all the time
def get_input(par, B, V, scale):
    mB = par['m_'+B]
    mb = running.get_mb_pole(par)
    mc = running.get_mc_pole(par)
    alpha_s = running.get_alpha(par, scale)['alpha_s']
    q = meson_spectator[(B,V)] # spectator quark flavour
    qiqj = meson_quark[(B,V)]
    eq = quark_charge[q] # charge of the spectator quark
    ed = -1/3.
    eu = 2/3.
    xi_t = ckm.xi('t', qiqj)(par)
    xi_u = ckm.xi('u', qiqj)(par)
    eps_u = xi_u/xi_t
    return mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj

# see eqs. (18), (50), (79) of hep-ph/0106067v2
# and eqs. (47), (48) of hep-ph/0412400
def Cq34(q2, par, wc, B, V, scale):
    flavio.citations.register("Beneke:2001at")
    flavio.citations.register("Beneke:2004dp")
    # this is -C_q^12 (for q=u) or C_q^34 - eps_u * C_q^12 (for q=d,s) of hep-ph/0412400
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    T_t = wc['C3_'+qiqj] + 4/3.*(wc['C4_'+qiqj] + 12*wc['C5_'+qiqj] + 16*wc['C6_'+qiqj])
    # the (u) contribution depends on the flavour of the spectator quark:
    if q == 'u':
        T_u = -3*(wc['C2_'+qiqj])
    elif q == 'd' or q == 's':
        if V == 'omega':
            T_u = -(4/3. * wc['C1_'+qiqj] + wc['C2_'+qiqj])
            # there is also an additional contribution to T_t
            T_t = T_t + 6 * 2 * (wc['C3_'+qiqj] + 10*wc['C5_'+qiqj])
        elif V == 'rho0':
            T_u = +(4/3. * wc['C1_'+qiqj] + wc['C2_'+qiqj])
        elif V == 'K*0':
            T_u = 0
        elif V == 'phi':
            T_u = 0
            # there is also an additional contribution to T_t
            T_t = T_t + 6 * (wc['C3_'+qiqj] + 10*wc['C5_'+qiqj])
    return T_t + eps_u * T_u

def T_para_minus_WA(q2, par, wc, B, V, scale):
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    return -eq * 4*mB/mb * Cq34(q2, par, wc, B, V, scale)


# B->V, weak annihilation at O(1/mb)

# (51) of hep-ph/0412400

def T_perp_WA_PowC_1(q2, par, wc, B, V, scale):
    flavio.citations.register("Beneke:2004dp")
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    # NB, the remaining prefactors are added below in the function T_perp
    return -eq * 4/mb * (wc['C3_'+qiqj] + 4/3.*(wc['C4_'+qiqj] + 3*wc['C5_'+qiqj] + 4*wc['C6_'+qiqj]))

def T_perp_WA_PowC_2(q2, par, wc, B, V, scale):
    flavio.citations.register("Beneke:2004dp")
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    # NB, the remaining prefactors are added below in the function T_perp
    return eq * 2/mb * Cq34(q2, par, wc, B, V, scale)


# B->V, NLO spectator scattering

# (23)-(26) of hep-ph/0106067v2

# chromomagnetic dipole contribution
def T_perp_plus_O8(q2, par, wc, B, V, u, scale):
    flavio.citations.register("Beneke:2001at")
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    ubar = 1 - u
    return - (alpha_s/(3*pi)) * 4*ed*wc['C8eff_'+qiqj]/(u + ubar*q2/mB**2)

def T_para_minus_O8(q2, par, wc, B, V, u, scale):
    flavio.citations.register("Beneke:2001at")
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    ubar = 1 - u
    return (alpha_s/(3*pi)) * eq * 8 * wc['C8eff_'+qiqj]/(ubar + u*q2/mB**2)


# 4-quark operator contribution
def T_perp_plus_QSS(q2, par, wc, B, V, u, scale):
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    ubar = 1 - u
    t_mc = t_perp(q2=q2, u=u, mq=mc, par=par, B=B, V=V)
    t_mb = t_perp(q2=q2, u=u, mq=mb, par=par, B=B, V=V)
    t_0  = t_perp(q2=q2, u=u, mq=0,  par=par, B=B, V=V)
    T_t = (alpha_s/(3*pi)) * mB/(2*mb)*(
          eu * t_mc * (-wc['C1_'+qiqj]/6. + wc['C2_'+qiqj] + 6*wc['C6_'+qiqj])
        + ed * t_mb * (wc['C3_'+qiqj] - wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] + (10.*wc['C6_'+qiqj])/3.
                        + mb/mB*(-wc['C3_'+qiqj] + wc['C4_'+qiqj]/6 - 4 * wc['C5_'+qiqj] + (2 * wc['C6_'+qiqj])/3))
        + ed * t_0  * (wc['C3_'+qiqj] - wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] - 8*wc['C6_'+qiqj]/3.)
        )
    T_u = ( (alpha_s/(3*pi)) * eu * mB/(2*mb) * ( t_mc - t_0 )
                                * ( wc['C2_'+qiqj] - wc['C1_'+qiqj]/6.) )
    return T_t + eps_u * T_u

def T_para_plus_QSS(q2, par, wc, B, V, u, scale):
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    ubar = 1 - u
    t_mc = t_para(q2=q2, u=u, mq=mc, par=par, B=B, V=V)
    t_mb = t_para(q2=q2, u=u, mq=mb, par=par, B=B, V=V)
    t_0  = t_para(q2=q2, u=u, mq=0,  par=par, B=B, V=V)
    T_t = (alpha_s/(3*pi)) * mB/mb*(
          eu * t_mc * (-wc['C1_'+qiqj]/6. + wc['C2_'+qiqj] + 6*wc['C6_'+qiqj])
        + ed * t_mb * (wc['C3_'+qiqj] - wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] + 10*wc['C6_'+qiqj]/3.)
        + ed * t_0 * (wc['C3_'+qiqj] - wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] - 8*wc['C6_'+qiqj]/3.)
        )
    T_u = ( (alpha_s/(3*pi)) * eu * mB/mb * ( t_mc - t_0 )
                                * ( wc['C2_'+qiqj] - wc['C1_'+qiqj]/6.) )
    return T_t + eps_u * T_u

def T_para_minus_QSS(q2, par, wc, B, V, u, scale):
    mB, mb, mc, alpha_s, q, eq, ed, eu, eps_u, qiqj = get_input(par, B, V, scale)
    ubar = 1 - u
    h_mc = matrixelements.h(ubar*mB**2 + u*q2, mc, scale)
    h_mb = matrixelements.h(ubar*mB**2 + u*q2, mb, scale)
    h_0  = matrixelements.h(ubar*mB**2 + u*q2, 0, scale)
    T_t =  (alpha_s/(3*pi)) * eq * 6 * mB/mb*(
          h_mc * (-wc['C1_'+qiqj]/6. + wc['C2_'+qiqj] + wc['C4_'+qiqj] + 10*wc['C6_'+qiqj])
        + h_mb * (wc['C3_'+qiqj] + 5*wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] + 22*wc['C6_'+qiqj]/3.)
        + h_0 * (wc['C3_'+qiqj] + 17*wc['C4_'+qiqj]/6. + 16*wc['C5_'+qiqj] + 82*wc['C6_'+qiqj]/3.)
        - 8/27. * (-15*wc['C4_'+qiqj]/2. + 12*wc['C5_'+qiqj] - 32*wc['C6_'+qiqj])
        )
    T_u = ( (alpha_s/(3*pi)) * eq * 6*mB/mb * ( h_mc - h_0 )
                                * ( wc['C2_'+qiqj] - wc['C1_'+qiqj]/6.) )
    return T_t + eps_u * T_u

def En_V(mB, mV, q2):
    """Energy of the vector meson"""
    return (mB**2 - q2 + mV**2)/(2*mB)

# (27) of hep-ph/0106067v2
def t_perp(q2, u, mq, par, B, V):
    flavio.citations.register("Beneke:2001at")
    mB = par['m_'+B]
    mV = par['m_'+V]
    EV = En_V(mB, mV, q2)
    ubar = 1 - u
    if q2 == 0.: # limiting case for q2->0: eq. (33) of hep-ph/0106067v2
        x0 = sqrt(1/4. - mq**2/(ubar * mB**2))
        xp = 1/2. + x0
        xm = 1/2. - x0
        return 4/ubar * (1 + 2*mq**2/(ubar*mB**2) * (L1(xp) + L1(xm)) )
    return ((2*mB)/(ubar * EV) * i1_bfs(q2, u, mq, mB)
            + q2/(ubar**2 * EV**2) * B0diffBFS(q2, u, mq, mB))

# (28) of hep-ph/0106067v2
def t_para(q2, u, mq, par, B, V):
    flavio.citations.register("Beneke:2001at")
    mB = par['m_'+B]
    mV = par['m_'+V]
    EV = En_V(mB, mV, q2)
    ubar = 1 - u
    return ((2*mB)/(ubar * EV) * i1_bfs(q2, u, mq, mB)
            + (ubar*mB**2 + u*q2)/(ubar**2 * EV**2) * B0diffBFS(q2, u, mq, mB))

def B0diffBFS(q2, u, mq, mB):
    ubar = 1 - u
    if mq == 0.:
        return -log(-(2/q2)) + log(-(2/(q2*u + mB**2 * ubar)))
    return B0(ubar * mB**2 + u * q2, mq) - B0(q2, mq)

# (29) of hep-ph/0106067v2
def B0(s, mq):
    flavio.citations.register("Beneke:2001at")
    if s==0.:
        return -2.
    if 4*mq**2/s == 1.:
        return 0.
    # to select the right branch of the complex arctangent, need to
    # interpret m^2 as m^2-i\epsilon
    iepsilon = 1e-8j
    return -2*sqrt(4*(mq**2-iepsilon)/s - 1) * atan(1/sqrt(4*(mq**2-iepsilon)/s - 1))

# (30), (31) of hep-ph/0106067v2
def i1_bfs(q2, u, mq, mB):
    flavio.citations.register("Beneke:2001at")
    ubar = 1 - u
    iepsilon = 1e-8j
    mq2 = mq**2 - iepsilon
    x0 = sqrt(1/4. - mq2/(ubar * mB**2 + u * q2))
    xp = 1/2. + x0
    xm = 1/2. - x0
    y0 = sqrt(1/4. - mq2/q2)
    yp = 1/2. + y0
    ym = 1/2. - y0
    return 1 + (2 * mq2)/(ubar * (mB**2 - q2)) * (L1(xp) + L1(xm) - L1(yp) - L1(ym))

# (32) of hep-ph/0106067v2
def L1(x):
    flavio.citations.register("Beneke:2001at")
    if x == 0.:
        return -(pi**2/6.)
    elif x == 1.:
        return 0
    return log((x - 1)/x) * log(1 - x) - pi**2/6. + li2(x/(x - 1))


def phiV(u, a1, a2):
    """Vector meson light-cone distribution amplitude to second order
    in the Gegenbauer expansion."""
    c1 = eval_gegenbauer(1, 3/2., 2*u-1)
    c2 = eval_gegenbauer(2, 3/2., 2*u-1)
    return 6*u * (1-u) * (1 + a1 * c1 + a2 * c2)


# moments of the B meson light-cone distribution amplitude as in
# eq. (54) and surroundings of hep-ph/0106067v2
def lB_minus(q2, par, B):
    flavio.citations.register("Beneke:2001at")
    mB = par['m_'+B]
    mb = running.get_mb_pole(par)
    LambdaBar = mB - mb
    w0 = 2*LambdaBar/3
    return 1/(exp(-q2/mB/w0)/w0 * (-ei(q2/mB/w0) + 1j*pi))
def lB_plus(par, B):
    flavio.citations.register("Beneke:2001at")
    mB = par['m_'+B]
    mb = running.get_mb_pole(par)
    LambdaBar = mB - mb
    return 2*LambdaBar/3


# (15) of hep-ph/0106067v2

def T_para(q2, par, wc, B, V, scale,
           include_WA=True, include_O8=True, include_QSS=True):
    if not include_WA and not include_O8 and not include_QSS:
        raise ValueError("At least one contribution to the QCDF corrections has to be switched on")
    mB = par['m_'+B]
    mV = par['m_'+V]
    mc = running.get_mc_pole(par)
    fB = par['f_'+B]
    fVpara = par['f_' + V]
    EV = En_V(mB, mV, q2)
    N = pi**2 / 3. * fB * fVpara / mB * (mV/EV)
    a1_para = par['a1_para_'+V]
    a2_para = par['a2_para_'+V]
    def phiV_para(u):
        return phiV(u, a1_para, a2_para)
    def T_minus(u):
        T = 0
        if include_WA:
            T += T_para_minus_WA(q2=q2, par=par, wc=wc, B=B, V=V, scale=scale)
        if include_O8:
            T += T_para_minus_O8(q2=q2, par=par, wc=wc, B=B, V=V, u=u, scale=scale)
        if include_QSS:
            T += T_para_minus_QSS(q2=q2, par=par, wc=wc, B=B, V=V, u=u, scale=scale)
        return N / lB_minus(q2=q2, par=par, B=B) * phiV_para(u) * T
    def T_plus(u):
        if include_QSS:
            return N / lB_plus(par=par, B=B) * phiV_para(u) * (
                T_para_plus_QSS(q2=q2, par=par, wc=wc, B=B, V=V, u=u, scale=scale))
        else:
            return 0
    u_sing = (mB**2 - 4*mc**2)/(-q2 + mB**2)
    if u_sing < 1:
        points = [u_sing]
    else:
        points = None
    T_tot = flavio.math.integrate.nintegrate_complex( lambda u: T_plus(u) + T_minus(u), 0, 1, points=points)
    return T_tot



def T_perp(q2, par, wc, B, V, scale,
           include_WA=True, include_O8=True, include_QSS=True):
    if not include_WA and not include_O8 and not include_QSS:
        raise ValueError("At least one contribution to the QCDF corrections has to be switched on")
    mB = par['m_'+B]
    mV = par['m_'+V]
    mc = running.get_mc_pole(par)
    EV = En_V(mB, mV, q2)
    fB = par['f_'+B]
    fVperp = flavio.physics.running.running.get_f_perp(par, V, scale)
    fVpara = par['f_'+V]
    N = pi**2 / 3. * fB * fVperp / mB
    a1_perp = par['a1_perp_'+V]
    a2_perp = par['a2_perp_'+V]
    def phiV_perp(u):
        return phiV(u, a1_perp, a2_perp)
    def T_minus(u):
        return 0
    def T_plus(u):
        T = 0
        if include_O8:
            T += T_perp_plus_O8(q2=q2, par=par, wc=wc, B=B, V=V, u=u, scale=scale)
        if include_QSS:
            T += T_perp_plus_QSS(q2, par, wc, B, V, u, scale)
        return N / lB_plus(par=par, B=B) * phiV_perp(u) * T
    def T_powercorr_1(u):
        T=0
        if include_WA:
            T += T_perp_WA_PowC_1(q2, par, wc, B, V, scale)
        ubar = 1 - u
        # cf. (51) of hep-ph/0412400
        return N * phiV_perp(u)/(ubar+u*q2/mB**2) * T
    u_sing = (mB**2 - 4*mc**2)/(-q2 + mB**2)
    if u_sing < 1:
        points = [u_sing]
    else:
        points = None
    T_tot = flavio.math.integrate.nintegrate_complex( lambda u: T_plus(u) + T_minus(u) + T_powercorr_1(u), 0, 1, points=points)
    if include_WA:
    # cf. (51) of hep-ph/0412400
        T_tot += N / lB_plus(par=par, B=B) * fVpara/fVperp * mV/(1-q2/mB**2) * T_perp_WA_PowC_2(q2, par, wc, B, V, scale)
    return T_tot


def transversity_amps_qcdf(q2, wc, par, B, V, **kwargs):
    """QCD factorization corrections to B->Vll transversity amplitudes."""
    mB = par['m_'+B]
    mV = par['m_'+V]
    scale = config['renormalization scale']['bvll']
    # using the b quark pole mass here!
    mb = running.get_mb_pole(par)
    N = flavio.physics.bdecays.bvll.amplitudes.prefactor(q2, par, B, V)/4
    T_perp_ = T_perp(q2, par, wc, B, V, scale, **kwargs)
    T_para_ = T_para(q2, par, wc, B, V, scale, **kwargs)
    ta = {}
    ta['perp_L'] = N * sqrt(2)*2 * (mB**2-q2) * mb / q2 * T_perp_
    ta['perp_R'] =  ta['perp_L']
    ta['para_L'] = -ta['perp_L']
    ta['para_R'] =  ta['para_L']
    ta['0_L'] = ( N * mb * (mB**2 - q2)**2 )/(mB**2 * mV * sqrt(q2)) * T_para_
    ta['0_R'] = ta['0_L']
    ta['t'] = 0
    ta['S'] = 0
    return ta

def helicity_amps_qcdf(q2, wc, par, B, V, **kwargs):
    if q2 > 6:
        warnings.warn("The QCDF corrections should not be trusted for q2 above 6 GeV^2")
    mB = par['m_'+B]
    mV = par['m_'+V]
    X = sqrt(lambda_K(mB**2,q2,mV**2))/2.
    ta = transversity_amps_qcdf(q2, wc, par, B, V, **kwargs)
    h = flavio.physics.bdecays.angular.transversity_to_helicity(ta)
    return h


==> anc/flavio-master/flavio/physics/bdecays/bvll/qcdf_interpolate.py <==
"""Functions for interpolated version of the QCDF spectator scattering
corrections.

Rationale for this is that
a) The QCDF corrections are very small, in fact smaller than hadronic uncertainties
for most observables (except maybe isospin asymmetries)
b) They are very costly computing-wise as they involve numerical integrals
over light-cone distribution amplitudes.

Interpolating them leads to a drastic speed-up at the cost of some (unnecessary)
precision.
"""

import flavio
import numpy as np
import pkgutil
import pkg_resources
import scipy.interpolate
import math
import warnings

q2_arr = np.arange(0 + 1e-6, 9 + 1e-6, 0.1)

data = np.load(pkg_resources.resource_filename('flavio.physics', 'data/qcdf_interpolate/qcdf_interpolate.npz'))

interpolating_function_dict = {}
for process, hel_amps in data.items():
    interpolating_function_dict[process] = {}
    interpolating_function_dict[process] = scipy.interpolate.interp1d(q2_arr, hel_amps.view(float), axis=0)

def helicity_amps_qcdf(q2, par, B, V, cp_conjugate=False, contribution='all'):
    if q2 > 6:
        warnings.warn("The QCDF corrections should not be trusted for q2 above 6 GeV^2")
    # ml = par['m_'+lep]
    # if lep == 'tau' or q2 < 4*ml**2 or q2 > 9:
    #     return {('0' ,'V'): 0, ('pl' ,'V'): 0, ('mi' ,'V'): 0}
    process = B + '->' + V # e.g. B0->K*0mumu
    if cp_conjugate:
        array_name = process + ' CP conjugate ' + contribution
    else:
        array_name = process + ' ' + contribution
    ha = {}
    ha_arr = interpolating_function_dict[array_name](q2).view(complex)
    # dividing the q^2 poles back in
    ha[('pl','V')] = ha_arr[0] / q2
    ha[('mi','V')] = ha_arr[1] / q2
    ha[('0','V')]  = ha_arr[2] / math.sqrt(q2)
    return ha


==> anc/flavio-master/flavio/physics/bdecays/bvll/subleading.py <==
r"""Functions to parametrize subleading hadronic effects in $B\to V\ell^+\ell^-$
decays."""


import flavio
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.physics.common import conjugate_par
from flavio.config import config


class HelicityAmpsDeltaC(object):
    r"""Base Class for functions returning the shift of helcity amps for a
    shift in Wilson coefficients. Facilitates caching.

    This can be used to parametrize residual uncertainties due to subleading
    non-factorizable hadronic effects."""

    def __init__(self, B, V, par, q2):
        """Initialize the class and cache results needed more often."""
        self.B = B
        self.V = V
        self.q2 = q2
        self.par = par
        self.prefactor = flavio.physics.bdecays.bvll.amplitudes.prefactor(None, self.par, B, V)
        self.scale = config['renormalization scale']['bvll']
        self.mb = flavio.physics.running.running.get_mb(par, self.scale)
        self.mB = par['m_'+B]
        self.mV = par['m_'+V]
        self.ff = flavio.physics.bdecays.bvll.amplitudes.get_ff(self.q2, self.par, self.B, self.V)

    def ha_deltaC(self, deltaC, C_name):
        wc  = {'7': 0, '7p': 0, 'v': 0, 'a': 0, 's': 0, 'p': 0,
               't': 0,'vp': 0, 'ap': 0, 'sp': 0, 'pp': 0, 'tp': 0, }
        wc[C_name] = deltaC
        return flavio.physics.bdecays.angular.helicity_amps_v(self.q2,
                    self.mB, self.mV, self.mb, 0,
                    0, 0,  # ml=0 as this only affects scalar contributions
                    self.ff, wc, self.prefactor)


class HelicityAmpsDeltaC_77p_polynomial(HelicityAmpsDeltaC):
    r"""Helicity amps from an effective shift in the Wilson coefficients
    $C_7$ (for the 0 and $-$ amplitudes) and $C_7'$ (for the $+$) amplitude
    as a polynomial in $q^2$."""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    def __call__(self):
        par = self.par
        B = self.B
        V = self.V
        q2 = self.q2
        deltaC7_0   =( par[B+'->'+V+' deltaC7 a_0 Re']  + par[B+'->'+V+' deltaC7 b_0 Re'] *q2
                 +1j*( par[B+'->'+V+' deltaC7 a_0 Im']  + par[B+'->'+V+' deltaC7 b_0 Im'] *q2 ))
        deltaC7p_pl  =( par[B+'->'+V+' deltaC7p a_+ Re']  + par[B+'->'+V+' deltaC7p b_+ Re'] *q2
                 +1j*( par[B+'->'+V+' deltaC7p a_+ Im']  + par[B+'->'+V+' deltaC7p b_+ Im'] *q2 ))
        deltaC7_mi  =( par[B+'->'+V+' deltaC7 a_- Re']  + par[B+'->'+V+' deltaC7 b_- Re'] *q2
                 +1j*( par[B+'->'+V+' deltaC7 a_- Im']  + par[B+'->'+V+' deltaC7 b_- Im'] *q2 ))
        ha = {}
        ha['0', 'V'] = self.ha_deltaC(deltaC7_0, '7')['0', 'V']
        ha['pl', 'V'] = self.ha_deltaC(deltaC7p_pl, '7p')['pl', 'V']
        ha['mi', 'V'] = self.ha_deltaC(deltaC7_mi, '7')['mi', 'V']
        return ha

class HelicityAmpsDeltaC_9_shift(HelicityAmpsDeltaC):
    r"""Helicity amps from an effective $q^2$-independent shift in the Wilson
    coefficients."""
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    def __call__(self):
        par = self.par
        B = self.B
        V = self.V
        deltaC9_0   = par[B+'->'+V+' deltaC9 c_0 Re'] + 1j*par[B+'->'+V+' deltaC9 c_0 Im']
        deltaC9_pl   = par[B+'->'+V+' deltaC9 c_+ Re'] + 1j*par[B+'->'+V+' deltaC9 c_+ Im']
        deltaC9_mi   = par[B+'->'+V+' deltaC9 c_- Re'] + 1j*par[B+'->'+V+' deltaC9 c_- Im']
        ha = {}
        ha['0', 'V'] = self.ha_deltaC(deltaC9_0, 'v')['0', 'V']
        ha['pl', 'V'] = self.ha_deltaC(deltaC9_pl, 'v')['pl', 'V']
        ha['mi', 'V'] = self.ha_deltaC(deltaC9_mi, 'v')['mi', 'V']
        return ha


def fct_deltaC7C7p_polynomial(B, V):
    def fct(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        return HelicityAmpsDeltaC_77p_polynomial(B, V, par, q2)()
    return fct


def fct_deltaC9_constant(B, V):
    def fct(wc_obj, par_dict, q2, cp_conjugate):
        par = par_dict.copy()
        return HelicityAmpsDeltaC_9_shift(B, V, par, q2)()
    return fct

# AuxiliaryQuantity & Implementation: subleading effects at LOW q^2

for had in [('B0','K*0'), ('B+','K*+'), ('Bs','phi'), ]:
    process = had[0] + '->' + had[1] + 'll' # e.g. B0->K*0mumu
    quantity = process + ' subleading effects at low q2'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
    a.description = ('Contribution to ' + process + ' helicity amplitudes from'
                    ' subleading hadronic effects (i.e. all effects not included'
                    r'elsewhere) at $q^2$ below the charmonium resonances')


    # Implementation: C7-C7'-polynomial
    iname = process + ' deltaC7, 7p polynomial'
    i = Implementation(name=iname, quantity=quantity,
                   function=fct_deltaC7C7p_polynomial(B=had[0], V=had[1]))
    i.set_description(r"Effective shift in the Wilson coefficient $C_7(\mu_b)$"
                      r" (in the $0$ and $-$ helicity amplitudes) and"
                      r" $C_7'(\mu_b)$ (in the $+$ helicity amplitude)"
                      r" as a first-order polynomial in $q^2$.")


# AuxiliaryQuantity & Implementation: subleading effects at HIGH q^2

for had in [('B0','K*0'), ('B+','K*+'), ('Bs','phi'), ]:
    process = had[0] + '->' + had[1] + 'll' # e.g. B0->K*0mumu
    quantity = process + ' subleading effects at high q2'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
    a.description = ('Contribution to ' + process + ' helicity amplitudes from'
                    ' subleading hadronic effects (i.e. all effects not included'
                    r'elsewhere) at $q^2$ above the charmonium resonances')

    # Implementation: C9 constant shift
    iname = process + ' deltaC9 shift'
    i = Implementation(name=iname, quantity=quantity,
                   function=fct_deltaC9_constant(B=had[0], V=had[1]))
    i.set_description(r"Effective constant shift in the Wilson coefficient $C_9(\mu_b)$.")


==> anc/flavio-master/flavio/physics/bdecays/bvll/test_bvll.py <==
import unittest
import numpy as np
import flavio
from flavio.physics.bdecays.formfactors.b_v import bsz_parameters
from flavio.physics.bdecays.bvll import observables, observables_bs
import cmath
import warnings


class TestBVll(unittest.TestCase):
    def test_compare_to_Davids_old_code(self):
        # this actually works to 3% and better! Still, setting it to 15%
        # here to not give any error in case of future changes to the central value of the code
        delta = 0.15
        self.assertAlmostEqual(flavio.sm_prediction("AFB(B0->K*mumu)", q2=1)/-0.15349451759556973, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("FL(B0->K*mumu)", q2=1)/0.6406629242990924, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S5(B0->K*mumu)", q2=1)/0.22071783227496475, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P4p(B0->K*mumu)", q2=1)/0.15140284164390483, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P5p(B0->K*mumu)", q2=1)/0.5064923738851054, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("AFB(B0->K*mumu)", q2=6)/0.17920578512694066, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("FL(B0->K*mumu)", q2=6)/0.6746725598733865, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S4(B0->K*mumu)", q2=6)/-0.24476949751293892, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S5(B0->K*mumu)", q2=6)/-0.3735858481345886, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P4p(B0->K*mumu)", q2=6)/-0.529132300413707, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P5p(B0->K*mumu)", q2=6)/-0.807602014278806, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("AFB(B0->K*mumu)", q2=15)/0.406194755197377, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("FL(B0->K*mumu)", q2=15)/0.36807161547568185, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S3(B0->K*mumu)", q2=15)/-0.14872271241628923, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S4(B0->K*mumu)", q2=15)/-0.2919191029733921, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("S5(B0->K*mumu)", q2=15)/-0.34293705381921147, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P4p(B0->K*mumu)", q2=15)/-0.6065016593226283, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("P5p(B0->K*mumu)", q2=15)/-0.7124983944730857, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=1)/5.7131974656129313e-8, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=6)/5.524478678779278e-8, 1, delta=delta)
        self.assertAlmostEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=15)/7.412258847550239e-8, 1, delta=delta)
        # direct CP asymmetry should be close to 0
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->K*mumu)", q2=1), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->K*mumu)", q2=6), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->K*mumu)", q2=17), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->K*mumu)", q2=1), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->K*mumu)", q2=6), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->K*mumu)", q2=17), 0, delta=0.01)
        # this is just a very rough comparison to the literature
        delta = 0.2
        self.assertAlmostEqual(flavio.sm_prediction("P1(B0->K*mumu)", q2=3), 0, delta=delta)
        delta = 0.1
        self.assertAlmostEqual(flavio.sm_prediction("P1(B0->K*mumu)", q2=17), -0.64, delta=delta)
        delta = 0.1
        self.assertAlmostEqual(flavio.sm_prediction("P2(B0->K*mumu)", q2=6)/(2/3.*0.179/0.325), 1, delta=delta)
        delta = 0.1
        self.assertAlmostEqual(flavio.sm_prediction("P2(B0->K*mumu)", q2=17)/0.37, 1, delta=delta)
        delta = 0.02
        self.assertAlmostEqual(flavio.sm_prediction("P3(B0->K*mumu)", q2=3), 0, delta=delta)
        delta = 0.02
        self.assertAlmostEqual(flavio.sm_prediction("P3(B0->K*mumu)", q2=17), 0, delta=delta)
        # LFU ratio = 1
        self.assertAlmostEqual(flavio.sm_prediction("Rmue(B0->K*ll)", q2=6), 1, delta=1e-2)
        self.assertAlmostEqual(flavio.sm_prediction("Rmue(B+->K*ll)", q2=6), 1, delta=1e-2)
        self.assertAlmostEqual(flavio.sm_prediction("Dmue_P4p(B0->K*ll)", q2=6), 0, delta=1e-6)
        self.assertAlmostEqual(flavio.sm_prediction("Dmue_P5p(B0->K*ll)", q2=3), 0, delta=1e-2)

    def test_obs(self):
        # just test that this doesn't raise
        flavio.sm_prediction("<AFB>(B0->K*mumu)", 2, 3)
        flavio.sm_prediction("<dBR/dq2>(B+->K*mumu)", 2, 3)
        flavio.sm_prediction("<P5p>(B0->K*ee)", 2, 3)
        flavio.sm_prediction("P5p(B0->K*mumu)", 6)
        flavio.sm_prediction("<P1>(B0->K*mumu)", 2, 3)
        flavio.sm_prediction("P1(B0->K*ee)", 5)
        flavio.sm_prediction("<Rmue>(B0->K*ll)", 2, 3)
        flavio.sm_prediction("Rmue(B0->K*ll)", 4)

    def test_unphysical(self):
        # check BR calculation yields zero outside kinematical limits
        self.assertEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=0.01), 0)
        self.assertEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=25), 0)
        # and also *at* kinemetical limits
        par = flavio.default_parameters.get_central_all()
        q2min = 4*par['m_mu']**2
        q2max = (par['m_B0']-par['m_K*0'])**2
        self.assertAlmostEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=q2min), 0, delta=1e-10)
        self.assertAlmostEqual(flavio.sm_prediction("dBR/dq2(B0->K*mumu)", q2=q2max), 0, delta=1e-10)

        # same for angular observables (make sure no division by 0)
        self.assertEqual(flavio.sm_prediction("S5(B0->K*mumu)", q2=0.01), 0)
        self.assertEqual(flavio.sm_prediction("S5(B0->K*mumu)", q2=25), 0)

    def test_bs_timedep(self):
        q2 = 3
        wc_obj = flavio.WilsonCoefficients()
        par = flavio.default_parameters.get_central_all()
        B = 'Bs'
        V = 'phi'
        l = 'mu'
        # a set of parameters with y_s=0!
        par_y0 = par.copy()
        par_y0['DeltaGamma/Gamma_Bs']=0

        # compare without lifetime effect: must be equal!
        self.assertEqual(
            observables.BVll_obs(observables.dGdq2_ave, q2, B, V, l, wc_obj, par_y0)(),
            observables_bs.bsvll_obs(observables_bs.dGdq2_ave_Bs, q2, wc_obj, par_y0, B, V, l))
        self.assertEqual(
            observables.BVll_obs(observables.FL, q2, B, V, l, wc_obj, par_y0)(),
            observables_bs.bsvll_obs( observables_bs.FL_Bs, q2, wc_obj, par_y0, B, V, l))
        for i in [3, 4, 7]: # S3,4,7
            self.assertEqual(
            observables.BVll_obs(lambda J, J_bar: observables.S_experiment(J, J_bar, i), q2, B, V, l, wc_obj, par_y0)(),
            observables_bs.bsvll_obs( lambda y, J, J_bar, J_h: observables_bs.S_experiment_Bs(y, J, J_bar, J_h, i), q2, wc_obj, par_y0, B, V, l))

        # check that the phase phi has the right convention
        q_over_p = flavio.physics.mesonmixing.observables.q_over_p(wc_obj, par, B)
        phi = cmath.phase(-q_over_p) # the phase of q/p
        self.assertAlmostEqual(phi, 0.04, delta=0.01)

        # compare WITH lifetime effect: angular observables must be similar
        delta = 0.01
        self.assertAlmostEqual(
            observables.BVll_obs(     observables.FL,       q2, B, V, l, wc_obj, par)()/
            observables_bs.bsvll_obs( observables_bs.FL_Bs, q2, wc_obj, par, B, V, l),
            1, delta=delta)
        for i in [4, 7]: # S4,7
            self.assertAlmostEqual(
                observables.BVll_obs(     lambda J, J_bar:         observables.S_experiment(J, J_bar, i),               q2, B, V, l, wc_obj, par)()/
                observables_bs.bsvll_obs( lambda y, J, J_bar, J_h: observables_bs.S_experiment_Bs(y, J, J_bar, J_h, i), q2, wc_obj, par, B, V, l),
                1, delta=delta)
        for i in [3]: # S3: look at differnece only
            self.assertAlmostEqual(
                observables.BVll_obs(     lambda J, J_bar:         observables.S_experiment(J, J_bar, i),               q2, B, V, l, wc_obj, par)() -
                observables_bs.bsvll_obs( lambda y, J, J_bar, J_h: observables_bs.S_experiment_Bs(y, J, J_bar, J_h, i), q2, wc_obj, par, B, V, l),
                0, delta=0.01)
        # compare WITH lifetime effect: BR suppressed by ~6%!
        self.assertAlmostEqual(
            observables.BVll_obs(     observables.dGdq2_ave,       q2, B, V, l, wc_obj, par)()/
            observables_bs.bsvll_obs( observables_bs.dGdq2_ave_Bs, q2, wc_obj, par, B, V, l),
            1.06, delta=0.02)

        # and now just check a few observables to see if any errors are raised
        flavio.sm_prediction("FL(Bs->phimumu)", q2=1)
        flavio.sm_prediction("S3(Bs->phimumu)", q2=1)
        flavio.sm_prediction("S4(Bs->phimumu)", q2=1)
        flavio.sm_prediction("S7(Bs->phimumu)", q2=1)

    def test_bvll_integrate_pole(self):
        def f(q2):
            # dummy function with a pole at q2=0
            return 1e-10*(1 + 0.1*q2 + 0.01*q2**2)/q2
        from flavio.math.integrate import nintegrate
        from flavio.physics.bdecays.bvll.observables import nintegrate_pole
        self.assertAlmostEqual(nintegrate_pole(f, 0.1, 10)/nintegrate(f, 0.1, 10, epsrel=0.001),
                               1, delta=0.01)
        self.assertAlmostEqual(nintegrate_pole(f, 0.001, 0.01)/nintegrate(f, 0.001, 0.01, epsrel=0.001),
                               1, delta=0.01)
        self.assertAlmostEqual(nintegrate_pole(f, 0.0005, 2)/nintegrate(f, 0.0005, 2, epsrel=0.0001),
                               1, delta=0.03)
        # try whether it also works with a well-behaved function
        def g(q2):
            return 1e-10*(1 + 0.1*q2 + 0.01*q2**2)
        self.assertAlmostEqual(nintegrate_pole(g, 0.1, 10)/nintegrate(g, 0.1, 10, epsrel=0.001),
                               1, delta=0.01)
        self.assertAlmostEqual(nintegrate_pole(g, 0.001, 0.01)/nintegrate(g, 0.001, 0.01, epsrel=0.001),
                               1, delta=0.01)
        self.assertAlmostEqual(nintegrate_pole(g, 0.0005, 2)/nintegrate(g, 0.0005, 2, epsrel=0.001),
                               1, delta=0.01)

    def test_qcdf_warning(self):
        # computing the BR at q²=8 should warn
        with self.assertWarnsRegex(UserWarning, r"The QCDF corrections should not be trusted .*"):
            flavio.sm_prediction('dBR/dq2(B0->K*mumu)', 8)
        # computing the LFU ratio at q²=8 should not warn
        with warnings.catch_warnings():
            warnings.simplefilter("error")
            flavio.sm_prediction('Rmue(B0->K*ll)', 8)


==> anc/flavio-master/flavio/physics/bdecays/bvll/test_lfv.py <==
import unittest
import numpy as np
import flavio

wc_sm = flavio.physics.eft.WilsonCoefficients()
wc_np = flavio.physics.eft.WilsonCoefficients()
wc_np.set_initial({'C10_bsemu':4., 'C10_bsmue':2.}, 160.)

class TestLFV(unittest.TestCase):
    def test_lfv(self):
        obs_1 = flavio.classes.Observable["BR(B0->K*emu)"]
        obs_2 = flavio.classes.Observable["BR(B0->K*mue)"]
        self.assertEqual(obs_1.prediction_central(flavio.default_parameters, wc_sm), 0)
        # BR(B->K*emu) should be 4 times larger as Wilson coeff is 2x the mue one
        self.assertAlmostEqual(
            obs_1.prediction_central(flavio.default_parameters, wc_np)
            /obs_2.prediction_central(flavio.default_parameters, wc_np),
            4.,  places=10)
        # test for errors
        flavio.sm_prediction("BR(B+->K*mue)")
        flavio.sm_prediction("BR(B0->rhotaue)")
        flavio.sm_prediction("BR(B+->rhotaumu)")
        flavio.sm_prediction("BR(Bs->phimutau)")


==> anc/flavio-master/flavio/physics/bdecays/bvll/test_qcdf.py <==
import unittest
import numpy as np
from flavio.physics.bdecays.bvll.qcdf import *
from flavio.physics.bdecays.bvll.amplitudes import *
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics.bdecays.formfactors.b_v import bsz_parameters
from flavio.physics.running import running
from flavio.parameters import default_parameters
import copy

s = 1.519267515435317e+24

c = copy.deepcopy(default_parameters)
bsz_parameters.bsz_load_v1_lcsr(c)
par = c.get_central_all()

wc_obj = WilsonCoefficients()
wc = wctot_dict(wc_obj, 'bsmumu', 4.2, par)

class TestQCDF(unittest.TestCase):
    def test_qcdf(self):
        q2=3.5
        B='B0'
        V='K*0'
        u=0.5
        scale=4.8
        # compare to David's old Mathematica code
        # (commented lines correspond to errors in the old code)
        np.testing.assert_almost_equal(L1(1.), 0, decimal=5)
        np.testing.assert_almost_equal(L1(-1.), -0.582241, decimal=5)
        np.testing.assert_almost_equal(L1(0), -1.64493, decimal=5)
        np.testing.assert_almost_equal(L1(1.+1.j), 0.205617-0.915966j, decimal=5)
        np.testing.assert_almost_equal(L1(1.-1.j), 0.205617+0.915966j, decimal=5)
        np.testing.assert_almost_equal(i1_bfs(q2, u, 4.8, 5.27961), -0.0768, decimal=3)
        # np.testing.assert_almost_equal(i1_bfs(q2, u, 1.685, 5.27961), -0.659-2.502j, decimal=3)
        np.testing.assert_almost_equal(B0diffBFS(q2, u, 4.8, 5.27961)/(0.09634), 1, decimal=3)
        # np.testing.assert_almost_equal(B0diffBFS(q2, u, 1.685, 5.27961)/(2.377-1.6506j), 1, decimal=3)
        np.testing.assert_almost_equal(t_perp(q2, u, 4.8, par, B, V), -0.442057, decimal=2)
        # np.testing.assert_almost_equal(t_perp(q2, u, 1.685, par, B, V)/(-0.004-26.1188j), 1, decimal=2)
        np.testing.assert_almost_equal(t_perp(q2, u, 0, par, B, V)/5.1578, 1, decimal=2)
        np.testing.assert_almost_equal(T_para_minus_WA(q2, par, wc, B, V, scale)/-0.124511, 1, decimal=0)
        np.testing.assert_almost_equal(T_para_minus_O8(q2, par, wc, B, V, u, scale)/-4.7384/-0.16718/0.023037, 1, decimal=1)
        np.testing.assert_almost_equal(T_para_minus_QSS(q2, par, wc, B, V, u, scale)/(-2.045-1.608j)/0.023037, 1, decimal=1)
        np.testing.assert_almost_equal(T_perp_plus_O8(q2, par, wc, B, V, u, scale)/2.369/-0.1672/0.023037, 1, decimal=1)
        # np.testing.assert_almost_equal(T_perp_plus_QSS(q2, par, wc, B, V, u, scale)/(-0.0136-10.1895j)/0.023037, 1, decimal=1)
        # np.testing.assert_almost_equal(T_perp_plus_QSS(q2, par, wc, B, V, u, scale)/(0.1997-10.153j)/0.023037, 1, decimal=1)
        q2 = 1.
        # np.testing.assert_almost_equal(T_perp(q2, par, wc, B, V, scale)/(-0.001556-0.00835j), 1,  decimal=0)


==> anc/flavio-master/flavio/physics/bdecays/bvll/test_qcdf_interpolate.py <==
import unittest
import numpy as np
import flavio

par = flavio.default_parameters.get_central_all()
wc_obj = flavio.WilsonCoefficients()
wc = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bsmumu', flavio.config['renormalization scale']['bvll'], par)

class TestQCDFInterpolate(unittest.TestCase):
    def test_qcdf_interpolate(self):
        q2 = 3.33333
        B = 'B0'
        V = 'K*0'
        lep = 'mu'
        amps_in = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V)
        amps_ex = flavio.physics.bdecays.bvll.qcdf.helicity_amps_qcdf(q2, wc, par, B, V)
        for i in amps_in.keys():
            if not amps_ex[i] == 0:
                self.assertAlmostEqual(amps_in[i]/(amps_ex[i]), 1, places=2)
            else:
                self.assertEqual(amps_in[i], 0)

        # and the same game again for different q2 and process
        q2 = 0.15
        B = 'B+'
        V = 'K*+'
        lep = 'e'
        amps_in = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V)
        amps_ex = flavio.physics.bdecays.bvll.qcdf.helicity_amps_qcdf(q2, wc, par, B, V)
        for i in amps_in.keys():
            if not amps_ex[i] == 0:
                self.assertAlmostEqual(amps_in[i]/(amps_ex[i]), 1, places=0)
            else:
                self.assertEqual(amps_in[i], 0)

        # and the same game again for different q2 and process
        q2 = 5.935
        B = 'Bs'
        V = 'phi'
        lep = 'mu'
        amps_in = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V)
        amps_ex = flavio.physics.bdecays.bvll.qcdf.helicity_amps_qcdf(q2, wc, par, B, V)
        for i in amps_in.keys():
            if not amps_ex[i] == 0:
                self.assertAlmostEqual(amps_in[i]/(amps_ex[i]), 1, places=0)
            else:
                self.assertEqual(amps_in[i], 0)

    def test_qcdf_contributions(self):
        # check that the individual contributions sum to the total contribution
        q2 = 4.679
        B = 'B0'
        V = 'K*0'
        lep = 'mu'
        amps_all = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V)
        amps_WA = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V, contribution='WA')
        amps_O8 = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V, contribution='O8')
        amps_QSS = flavio.physics.bdecays.bvll.qcdf_interpolate.helicity_amps_qcdf(q2, par, B, V, contribution='QSS')
        for i in amps_all.keys():
            if not amps_all[i] == 0:
                self.assertAlmostEqual(amps_all[i]/(amps_WA[i]+amps_O8[i]+amps_QSS[i]), 1, places=5)


==> anc/flavio-master/flavio/physics/bdecays/bvlnu.py <==
r"""Functions for exclusive $B\to V\ell\nu$ decays."""

from math import sqrt, pi, cos, sin
import flavio
from flavio.physics.bdecays.common import lambda_K, meson_quark, meson_ff
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.bdecays import angular
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc
from flavio.classes import Observable, Prediction

def get_ff(q2, par, B, V):
    """Return the form factors"""
    ff_name = meson_ff[(B,V)] + ' form factor'
    return AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)

def prefactor(q2, par, B, V, lep):
    """Return the prefactor including constants and CKM elements"""
    GF = par['GF']
    scale = config['renormalization scale']['bvll']
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mV = par['m_'+V]
    tauB = par['tau_'+B]
    laB  = lambda_K(mB**2, mV**2, q2)
    laGa = lambda_K(q2, ml**2, 0.)
    qi_qj = meson_quark[(B, V)]
    if qi_qj == 'bu':
        Vij = ckm.get_ckm(par)[0,2] # V_{ub} for b->u transitions
    if qi_qj == 'bc':
        Vij = ckm.get_ckm(par)[1,2] # V_{cb} for b->c transitions
    if q2 <= ml**2:
        return 0
    return 4*GF/sqrt(2)*Vij

def get_angularcoeff(q2, wc_obj, par, B, V, lep):
    Jlist = [_get_angularcoeff(q2, wc_obj, par, B, V, lep, nu)
             for nu in ['e', 'mu', 'tau']]
    J = {}
    J['1s'] = sum([JJ['1s'] for JJ in Jlist])
    J['1c'] = sum([JJ['1c'] for JJ in Jlist])
    J['2s'] = sum([JJ['2s'] for JJ in Jlist])
    J['2c'] = sum([JJ['2c'] for JJ in Jlist])
    J['6s'] = sum([JJ['6s'] for JJ in Jlist])
    J['6c'] = sum([JJ['6c'] for JJ in Jlist])
    J[3] = sum([JJ[3] for JJ in Jlist])
    J[4] = sum([JJ[4] for JJ in Jlist])
    J[5] = sum([JJ[5] for JJ in Jlist])
    J[7] = sum([JJ[7] for JJ in Jlist])
    J[8] = sum([JJ[8] for JJ in Jlist])
    J[9] = sum([JJ[9] for JJ in Jlist])
    return J



def _get_angularcoeff(q2, wc_obj, par, B, V, lep, nu):
    scale = config['renormalization scale']['bvll']
    mb = running.get_mb(par, scale)
    wc = get_wceff_fccc(wc_obj, par, meson_quark[(B,V)], lep, nu, mb, scale, nf=5)
    if lep != nu and all(C == 0 for C in wc.values()):
        # if all WCs vanish, so does the AC!
        return {k: 0 for k in
                ['1s', '1c', '2s', '2c', '6s', '6c', 3, 4, 5, 7, 8, 9]}
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mV = par['m_'+V]
    qi_qj = meson_quark[(B, V)]
    if qi_qj == 'bu':
        mlight = 0. # neglecting the up quark mass
    if qi_qj == 'bc':
        mlight = running.get_mc(par, scale) # this is needed for scalar contributions
    N = prefactor(q2, par, B, V, lep)
    ff = get_ff(q2, par, B, V)
    h = angular.helicity_amps_v(q2, mB, mV, mb, mlight, ml, 0, ff, wc, N)
    J = angular.angularcoeffs_general_v(h, q2, mB, mV, mb, mlight, ml, 0)
    return J

def dGdq2(J):
    r"""$q^2$-differential branching ratio in terms of angular coefficients."""
    return 3/4. * (2 * J['1s'] + J['1c']) - 1/4. * (2 * J['2s'] + J['2c'])

def dGdq2_L(J):
    r"""$q^2$-differential branching ratio to longitudinally polarized
    vector meson in terms of angular coefficients."""
    return 3/4. * J['1c'] - 1/4. * J['2c']

def dGdq2_T(J):
    r"""$q^2$-differential branching ratio to transversely polarized
    vector meson in terms of angular coefficients."""
    return 3/2. * J['1s'] - 1/2. * J['2s']

# For the angle-differential and binned distributions, the main idea is this:
# while the q2-integration has to be done numerically, the angle integration is
# trivial to do analytically as the angular dependence is given in terms of
# trigonometric functions. So the differential distributions are given as
# dictionaries with (q2-dependent) coefficients of these angular functions.
# Integration (i.e. binning) in angles then merely amounts to replacing the
# angular functions by their respective integrals.

def dG_dq2_dcosthl(J):
    r"""$\cos\theta_\ell$-differential branching ratio in terms of angular
    coefficients, as dictionary of coefficients of trigonometric functions
    of $\theta_\ell$."""
    return {'1': 3/8. * (J['1c'] + 2*J['1s']),
            'c': 3/8. * (J['6c'] + 2*J['6s']),
            'c2': 3/8. * (J['2c'] + 2*J['2s']) }

def dG_dq2_dcosthV(J):
    r"""$\cos\theta_V$-differential branching ratio in terms of angular
    coefficients, as dictionary of coefficients of trigonometric functions
    of $\theta_V$."""
    return {'c^2': -3/8. * (-3*J['1c'] + J['2c']),
            's^2': -3/8. * (-3*J['1s'] + J['2s']) }

def dG_dq2_dphi(J):
    r"""$\phi$-differential branching ratio in terms of angular
    coefficients, as dictionary of coefficients of trigonometric functions
    of $\phi$."""
    return {'1': 1/(8*pi) * (3*J['1c'] + 6*J['1s'] - J['2c'] - 2*J['2s']),
            'c2': 1/(2*pi) * J[3],
            's2': 1/(2*pi) * J[9] }

def _cos_angle_diff(costh):
    r"""Trigonometric functions for differential distributions in terms of
    $\cos\theta_{\ell,V}$"""
    return {'1': 1, 'c': costh, 'c2': 2*costh**2-1, 'c^2': costh**2,
            's^2': 1 - costh**2, 's2': 2*costh*sqrt(1-costh**2)}

def _cos_angle_int(costh):
    r"""Integrated trigonometric functions for binned distributions in terms of
    $\cos\theta_{\ell,V}$"""
    return {'1': costh, 'c': costh**2/2., 'c2': 2*costh**3/3.-costh,
            'c^2': costh**3/3., 's^2': costh - costh**3/3.,
            's2': -2/3.*(1-costh**2)**(3/2.)}

def _angle_diff(phi):
    r"""Trigonometric functions for differential distributions in terms of
    $\phi$"""
    return {'1': 1, 'c2': cos(2*phi), 's2': sin(2*phi)}

def _angle_int(phi):
    r"""Integrated trigonometric functions for binned distributions in terms of
    $\phi$"""
    return {'1': phi, 'c2': sin(2*phi)/2., 's2': -cos(2*phi)/2.}

def obs_q2int(fct, wc_obj, par, B, V, lep):
    """q2-integrated observable"""
    mB = par['m_'+B]
    mV = par['m_'+V]
    ml = par['m_'+lep]
    q2max = (mB-mV)**2
    q2min = ml**2
    def integrand(q2):
        return fct(q2)
    return flavio.math.integrate.nintegrate(integrand, q2min, q2max)

def kinem_allowed(q2, par, B, V, lep):
    """True if q2 is in the kinematically allowed region"""
    ml = par['m_'+lep]
    mB = par['m_'+B]
    mV = par['m_'+V]
    if q2 < ml**2 or q2 > (mB-mV)**2:
        return False
    else:
        return True

def FL_diff(q2, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    return dGdq2_L(J) / dGdq2(J)


def FL_binned(q2min, q2max, wc_obj, par, B, V, lep):
    num = flavio.math.integrate.nintegrate(lambda q2: dBRdq2(q2, wc_obj, par, B, V, lep, A='L'), q2min, q2max)
    if num == 0:
        return 0
    denom = flavio.math.integrate.nintegrate(lambda q2: dBRdq2(q2, wc_obj, par, B, V, lep,  A=None), q2min, q2max)
    return num / denom

def Itot_norm(fct_J, wc_obj, par, B, V, lep):
    def fct(q2):
        J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
        return fct_J(J)
    num = obs_q2int(fct, wc_obj, par, B, V, lep)
    def fct_den(q2):
        J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
        return dGdq2(J)
    den = obs_q2int(fct_den, wc_obj, par, B, V, lep)
    return num / den

def dBR_dq2_dcosthl_binned(q2, clmin, clmax, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dcosthl(J)
    ang_min = _cos_angle_int(clmin)
    ang_max = _cos_angle_int(clmax)
    return BRfac(V) * tauB * sum(
                        [y * (ang_max[a] - ang_min[a]) for a, y in dG.items()])

def BR_binned_costhl(clmin, clmax, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dcosthl_binned(q2, clmin, clmax, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)

def dBR_dq2_dcosthl(q2, cl, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dcosthl(J)
    ang = _cos_angle_diff(cl)
    return BRfac(V) * tauB * sum(
                        [y * ang[a] for a, y in dG.items()])

def dBR_dcosthl(cl, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dcosthl(q2, cl, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)

def dBR_dq2_dcosthV_binned(q2, cVmin, cVmax, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dcosthV(J)
    ang_min = _cos_angle_int(cVmin)
    ang_max = _cos_angle_int(cVmax)
    return BRfac(V) * tauB * sum(
                        [y * (ang_max[a] - ang_min[a]) for a, y in dG.items()])

def BR_binned_costhV(cVmin, cVmax, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dcosthV_binned(q2, cVmin, cVmax, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)

def dBR_dq2_dcosthV(q2, cV, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dcosthV(J)
    ang = _cos_angle_diff(cV)
    return BRfac(V) * tauB * sum(
                        [y * ang[a] for a, y in dG.items()])

def dBR_dcosthV(cV, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dcosthV(q2, cV, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)

def dBR_dq2_dphi_binned(q2, phimin, phimax, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dphi(J)
    ang_min = _angle_int(phimin)
    ang_max = _angle_int(phimax)
    return BRfac(V) * tauB * sum(
                        [y * (ang_max[a] - ang_min[a]) for a, y in dG.items()])

def BR_binned_phi(phimin, phimax, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dphi_binned(q2, phimin, phimax, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)


def dBR_dq2_dphi(q2, phi, wc_obj, par, B, V, lep):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    dG = dG_dq2_dphi(J)
    ang = _angle_diff(phi)
    return BRfac(V) * tauB * sum(
                        [y * ang[a] for a, y in dG.items()])

def dBR_dphi(phi, wc_obj, par, B, V, lep):
    def fct(q2):
        return dBR_dq2_dphi(q2, phi, wc_obj, par, B, V, lep)
    return obs_q2int(fct, wc_obj, par, B, V, lep)

def BRfac(V):
    if V == 'rho0' or V == 'omega':
        # factor of 1/2 for neutral rho due to rho = (uubar-ddbar)/sqrt(2)
        # and also for omega = (uubar+ddbar)/sqrt(2)
        return 1/2.
    else:
        return 1

def dBRdq2_lep(q2, wc_obj, par, B, V, lep, A):
    if not kinem_allowed(q2, par, B, V, lep):
        return 0
    tauB = par['tau_'+B]
    J = get_angularcoeff(q2, wc_obj, par, B, V, lep)
    if A is  None:
        return tauB * dGdq2(J) * BRfac(V)
    elif A == 'L':
        return tauB * dGdq2_L(J) * BRfac(V)
    elif A == 'T':
        return tauB * dGdq2_T(J) * BRfac(V)


def dBRdq2(q2, wc_obj, par, B, V, lep, A):
    if lep == 'l':
        # average of e and mu!
        return (dBRdq2_lep(q2, wc_obj, par, B, V, 'e', A) + dBRdq2_lep(q2, wc_obj, par, B, V, 'mu', A))/2
    else:
        return dBRdq2_lep(q2, wc_obj, par, B, V, lep, A)

def dBRdq2_function(B, V, lep, A):
    return lambda wc_obj, par, q2: dBRdq2(q2, wc_obj, par, B, V, lep, A)

def BR_binned(q2min, q2max, wc_obj, par, B, V, lep, A):
    def integrand(q2):
        return dBRdq2(q2, wc_obj, par, B, V, lep, A)
    return flavio.math.integrate.nintegrate(integrand, q2min, q2max)

def BR_binned_function(B, V, lep, A):
    return lambda wc_obj, par, q2min, q2max: BR_binned(q2min, q2max, wc_obj, par, B, V, lep, A)

def BR_binned_tot_function(B, V, lep, A):
    def f(wc_obj, par, q2min, q2max):
        num = BR_binned(q2min, q2max, wc_obj, par, B, V, lep, A)
        if num == 0:
            return 0
        den = BR_tot(wc_obj, par, B, V, lep, A)
        return num / den
    return f

def FL_function(B, V, lep):
    return lambda wc_obj, par, q2: FL_diff(q2, wc_obj, par, B, V, lep)

def FL_binned_function(B, V, lep):
    return lambda wc_obj, par, q2min, q2max: FL_binned(q2min, q2max, wc_obj, par, B, V, lep)

def FL_tot_function(B, V, lep):
    def f(wc_obj, par):
        mB = par['m_'+B]
        mV = par['m_'+V]
        ml = par['m_'+lep]
        q2max = (mB-mV)**2
        q2min = ml**2
        return FL_binned(q2min, q2max, wc_obj, par, B, V, lep)
    return f

def FLt_tot_function(B, V, lep):
    def f(wc_obj, par):
        def fct_J(J):
            return -J['2c']
        return Itot_norm(fct_J, wc_obj, par, B, V, lep)
    return f

def AFB_tot_function(B, V, lep):
    def f(wc_obj, par):
        def fct_J(J):
            return 3 / 8 * (2 * J['6s'] + J['6c'])
        return Itot_norm(fct_J, wc_obj, par, B, V, lep)
    return f

def I3_tot_function(B, V, lep):
    def f(wc_obj, par):
        def fct_J(J):
            return J[3]
        return Itot_norm(fct_J, wc_obj, par, B, V, lep)
    return f


def BR_binned_costhl_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, clmin, clmax: (
          BR_binned_costhl(clmin, clmax, wc_obj, par, B, V, 'e')
        + BR_binned_costhl(clmin, clmax, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, clmin, clmax: BR_binned_costhl(clmin, clmax, wc_obj, par, B, V, lep)

def BR_binned_costhV_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, cVmin, cVmax: (
          BR_binned_costhV(cVmin, cVmax, wc_obj, par, B, V, 'e')
        + BR_binned_costhV(cVmin, cVmax, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, cVmin, cVmax: BR_binned_costhV(cVmin, cVmax, wc_obj, par, B, V, lep)

def BR_binned_phi_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, phimin, phimax: (
          BR_binned_phi(phimin, phimax, wc_obj, par, B, V, 'e')
        + BR_binned_phi(phimin, phimax, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, phimin, phimax: BR_binned_phi(phimin, phimax, wc_obj, par, B, V, lep)

def dBR_dcosthl_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, cl: (
          dBR_dcosthl(cl, wc_obj, par, B, V, 'e')
        + dBR_dcosthl(cl, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, cl: dBR_dcosthl(cl, wc_obj, par, B, V, lep)

def dBR_dcosthV_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, cV: (
          dBR_dcosthV(cV, wc_obj, par, B, V, 'e')
        + dBR_dcosthV(cV, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, cV: dBR_dcosthV(cV, wc_obj, par, B, V, lep)

def dBR_dphi_function(B, V, lep):
    if lep == 'l':
        return lambda wc_obj, par, phi: (
          dBR_dphi(phi, wc_obj, par, B, V, 'e')
        + dBR_dphi(phi, wc_obj, par, B, V, 'mu'))/2.
    return lambda wc_obj, par, phi: dBR_dphi(phi, wc_obj, par, B, V, lep)

def _BR_tot(wc_obj, par, B, V, lep, A):
    mB = par['m_'+B]
    mV = par['m_'+V]
    ml = par['m_'+lep]
    q2max = (mB-mV)**2
    q2min = ml**2
    return BR_binned(q2min, q2max, wc_obj, par, B, V, lep, A)

def BR_tot(wc_obj, par, B, V, lep, A):
    if lep == 'l':
        # average of e and mu!
        return (_BR_tot(wc_obj, par, B, V, 'e', A)+_BR_tot(wc_obj, par, B, V, 'mu', A))/2.
    else:
        return _BR_tot(wc_obj, par, B, V, lep, A)

def BR_tot_function(B, V, lep, A):
    return lambda wc_obj, par: BR_tot(wc_obj, par, B, V, lep, A)

def BR_binned_leptonflavour(q2min, q2max, wc_obj, par, B, V, lnum, lden, A):
    num = BR_binned(q2min, q2max, wc_obj, par, B, V, lnum, A)
    if num == 0:
        return 0
    den = BR_binned(q2min, q2max, wc_obj, par, B, V, lden, A)
    return num/den

def BR_tot_leptonflavour(wc_obj, par, B, V, lnum, lden, A):
    num = BR_tot(wc_obj, par, B, V, lnum, A)
    if num == 0:
        return 0
    den = BR_tot(wc_obj, par, B, V, lden, A)
    return num/den

def BR_tot_leptonflavour_function(B, V, lnum, lden, A):
    return lambda wc_obj, par: BR_tot_leptonflavour(wc_obj, par, B, V, lnum, lden, A)

def BR_binned_leptonflavour_function(B, V, lnum, lden, A):
    return lambda wc_obj, par, q2min, q2max: BR_binned_leptonflavour(q2min, q2max, wc_obj, par, B, V, lnum, lden, A)


# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau', 'l': r'\ell'}

_A = {'dBR/dq2': None, 'BR': None, '<BR>': None,
      'dBR_L/dq2': 'L', 'BR_L': 'L', '<BR_L>': 'L',
      'dBR_T/dq2': 'T', 'BR_T': 'T', '<BR_T>': 'T',
     }
_func = {'dBR/dq2': dBRdq2_function, 'BR': BR_tot_function, '<BR>': BR_binned_function,
         'dBR_L/dq2': dBRdq2_function, 'BR_L': BR_tot_function, '<BR_L>': BR_binned_function,
         'dBR_T/dq2': dBRdq2_function, 'BR_T': BR_tot_function, '<BR_T>': BR_binned_function,
         '<BR>/<cl>': BR_binned_costhl_function,
         '<BR>/<cV>': BR_binned_costhV_function,
         '<BR>/<phi>': BR_binned_phi_function,
         'dBR/dcl': dBR_dcosthl_function,
         'dBR/dcV': dBR_dcosthV_function,
         'dBR/dphi': dBR_dphi_function,
         'FL': FL_function,
         '<FL>': FL_binned_function,
         'FLtot': FL_tot_function,
         'FLttot': FLt_tot_function,
         'AFBtot': AFB_tot_function,
         'I3tot': I3_tot_function,
         }
_desc = {'dBR/dq2': r'$q^2$-differential', 'BR': 'Total', '<BR>': '$q^2$-binned',
         'dBR_L/dq2': 'Differential longitudinal', 'BR_L': 'Total longitudinal', '<BR_L>': 'Binned longitudinal',
         'dBR_T/dq2': 'Differential transverse', 'BR_T': 'Total transverse', '<BR_T>': 'Binned transverse',
         '<BR>/<cl>': r'$\cos\theta_l$-binned',
         '<BR>/<cV>': r'$\cos\theta_V$-binned',
         '<BR>/<phi>': r'$\phi$-binned',
         'dBR/dcl': r'$\cos\theta_l$-differential',
         'dBR/dcV':r'$\cos\theta_V$-differential ',
         'dBR/dphi': r'$\phi$-differential',
         'FL': r'Differential longitudinal polarization fraction',
         '<FL>': r'Binned longitudinal polarization fraction',
         'FLtot': r'Total longitudinal polarization fraction',
         'FLttot': r'Total longitudinal polarization fraction',
         'AFBtot': r'Total forward-backward asymmetry',
         'I3tot': r'$q^2$-integrated angular coefficient $I_3$',
         }
_tex_br = {'dBR/dq2': r'\frac{d\text{BR}}{dq^2}', 'BR': r'\text{BR}', '<BR>': r'\langle\text{BR}\rangle',
           'dBR_L/dq2': r'\frac{d\text{BR}_L}{dq^2}', 'BR_L': r'\text{BR}_L', '<BR_L>': r'\langle\text{BR}_L\rangle',
           'dBR_T/dq2': r'\frac{d\text{BR}_T}{dq^2}', 'BR_T': r'\text{BR}_T', '<BR_T>': r'\langle\text{BR}_T\rangle',
           '<BR>/<cl>': r'\langle\text{BR}\rangle/\Delta\cos\theta_l',
           '<BR>/<cV>': r'\langle\text{BR}\rangle/\Delta\cos\theta_V',
           '<BR>/<phi>': r'\langle\text{BR}\rangle/\Delta\phi',
           'dBR/dcl': r'\frac{d\text{BR}}{d\cos\theta_l}',
           'dBR/dcV': r'\frac{d\text{BR}}{d\cos\theta_V}',
           'dBR/dphi': r'\frac{d\text{BR}}{d\phi}',
           'FL': r'F_L',
           '<FL>': r'\langle F_L\rangle',
           'FLtot': r'F_L',
           'FLttot': r'\widetilde{F}_L',
           'AFBtot': r'A_\text{FB}',
           'I3tot': r'I_3',
            }
_args = {'dBR/dq2': ['q2'], 'BR': None, '<BR>': ['q2min', 'q2max'],
         'dBR_L/dq2': ['q2'], 'BR_L': None, '<BR_L>': ['q2min', 'q2max'],
         'dBR_T/dq2': ['q2'], 'BR_T': None, '<BR_T>': ['q2min', 'q2max'],
         '<BR>/<cl>': ['clmin', 'clmax'],
         '<BR>/<cV>': ['cVmin', 'cVmax'],
         '<BR>/<phi>': ['phimin', 'phimax'],
         'dBR/dcl': ['cl'],
         'dBR/dcV': ['cV'],
         'dBR/dphi': ['phi'],
         'FL': ['q2'],
         '<FL>': ['q2min', 'q2max'],
         'FLtot': None,
         'FLttot': None,
         'AFBtot': None,
         'I3tot': None,
         }
_hadr = {
'B0->D*': {'tex': r"B^0\to D^{\ast -}", 'B': 'B0', 'V': 'D*+', },
'B+->D*': {'tex': r"B^+\to D^{\ast 0}", 'B': 'B+', 'V': 'D*0', },
'B0->rho': {'tex': r"B^0\to \rho^-", 'B': 'B0', 'V': 'rho+', },
'B+->rho': {'tex': r"B^+\to \rho^0", 'B': 'B+', 'V': 'rho0', },
'B+->omega': {'tex': r"B^+\to \omega ", 'B': 'B+', 'V': 'omega', },
'Bs->K*': {'tex': r"B_s\to K^{* -} ", 'B': 'Bs', 'V': 'K*+', },
}
# for LF ratios we don't distinguish B+ and B0 (but take B0 because we have to choose sth)
_hadr_l = {
'B->D*': {'tex': r"B\to D^{\ast}", 'B': 'B0', 'V': 'D*+', 'decays': ['B0->D*', 'B+->D*'],},
'B->rho': {'tex': r"B\to \rho", 'B': 'B0', 'V': 'rho+', 'decays': ['B0->rho', 'B+->rho'],},
'B+->omega': {'tex': r"B^+\to \omega ", 'B': 'B+', 'V': 'omega', 'decays': ['B+->omega'],},
'Bs->K*': {'tex': r"B_s\to K^{* -} ", 'B': 'Bs', 'V': 'K*+', 'decays': ['Bs->K*'],},
}

_process_taxonomy = r'Process :: $b$ hadron decays :: Semi-leptonic tree-level decays :: $B\to V\ell\nu$ :: $'

for l in ['e', 'mu', 'tau', 'l']:
    for br in ['dBR/dq2', 'BR', '<BR>',
               'dBR_L/dq2', 'BR_L', '<BR_L>',
               'dBR_T/dq2', 'BR_T', '<BR_T>',
               '<BR>/<cl>', '<BR>/<cV>', '<BR>/<phi>',
               'dBR/dcl', 'dBR/dcV', 'dBR/dphi',
               '<FL>', 'FL', 'FLtot', 'FLttot', 'AFBtot', 'I3tot']:
        for M in _hadr.keys():
            _process_tex = _hadr[M]['tex']+_tex[l]+r"^+\nu_"+_tex[l]
            _obs_name = br + "("+M+l+"nu)"
            _obs = Observable(_obs_name)
            _obs.set_description(_desc[br] + r" branching ratio of $" + _process_tex + "$")
            _obs.tex = r'$' + _tex_br[br] + r"(" +_process_tex + ")$"
            _obs.arguments = _args[br]
            _obs.add_taxonomy(_process_taxonomy + _process_tex +  r'$')
            if br in _A:
                # for dBR/dq2, need to distinguish between total, L, and T
                Prediction(_obs_name, _func[br](_hadr[M]['B'], _hadr[M]['V'], l, A=_A[br]))
            else:
                # for other observables not
                Prediction(_obs_name, _func[br](_hadr[M]['B'], _hadr[M]['V'], l))


# Lepton flavour ratios
for l in [('mu','e'), ('tau','mu'), ('tau', 'l')]:
    for M in _hadr_l.keys():

        # binned ratio of BRs
        _obs_name = "<R"+l[0]+l[1]+">("+M+"lnu)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. B->Venu and B->Vmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] + _tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_binned_leptonflavour_function(_hadr_l[M]['B'], _hadr_l[M]['V'], l[0], l[1], A=None))

        # ratio of total BRs
        _obs_name = "R"+l[0]+l[1]+"("+M+"lnu)"
        _obs = Observable(name=_obs_name)
        _obs.set_description(r"Ratio of total branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"}(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. B->Venu and B->Vmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] +_tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_tot_leptonflavour_function(_hadr_l[M]['B'], _hadr_l[M]['V'], l[0], l[1], A=None))


# B->D*taunu normalized binned BR
_obs_name = "<BR>/BR(B->D*taunu)"
_obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
_obs.set_description(r"Relative partial branching ratio of $B\to D^\ast\tau^+\nu$")
_obs.tex = r"$\frac{\langle \text{BR} \rangle}{\text{BR}}(B\to D^\ast\tau^+\nu)$"
for M in ['B+->D*', 'B0->D*']:
    _process_tex = _hadr[M]['tex'] + r"\tau^+\nu"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
Prediction(_obs_name, BR_binned_tot_function('B0', 'D*+', 'tau', A=None))


==> anc/flavio-master/flavio/physics/bdecays/bvnunu.py <==
r"""Observables in $B\to V\nu\bar\nu$"""

import flavio
import scipy.integrate
from flavio.classes import Observable, Prediction
from math import sqrt, pi


def prefactor(q2, par, B, V):
    GF = par['GF']
    scale = flavio.config['renormalization scale']['bvll']
    alphaem = flavio.physics.running.running.get_alpha(par, scale)['alpha_e']
    di_dj = flavio.physics.bdecays.common.meson_quark[(B,V)]
    xi_t = flavio.physics.ckm.xi('t',di_dj)(par)
    return 4*GF/sqrt(2)*xi_t*alphaem/(4*pi)

def get_ff(q2, par, B, V):
    ff_name = flavio.physics.bdecays.common.meson_ff[(B,V)] + ' form factor'
    return flavio.classes.AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)

def helicity_amps(q2, wc_obj, par, B, V, nu1, nu2):
    scale = flavio.config['renormalization scale']['bvll']
    label = flavio.physics.bdecays.common.meson_quark[(B,V)] + nu1 + nu2 # e.g. bsnuenue, bdnutaunumu
    wc = wc_obj.get_wc(label, scale, par)
    if nu1 == nu2: # add the SM contribution if neutrino flavours coincide
        wc['CL_'+label] += flavio.physics.bdecays.wilsoncoefficients.CL_SM(par)
    mB = par['m_'+B]
    mV = par['m_'+V]
    N = prefactor(q2, par, B, V)
    ff = get_ff(q2, par, B, V)
    wc_eff = flavio.physics.bdecays.wilsoncoefficients.get_wceff_nunu(q2, wc, par, B, V, nu1, nu2, scale)
    # below, mb is set to 4 just to save time. It doesn't enter at all as there
    # are no dipole operators.
    h = flavio.physics.bdecays.angular.helicity_amps_v(q2, mB, mV, 4, 0, 0, 0, ff, wc_eff, N)
    return h

def bvnunu_obs(function, q2, wc_obj, par, B, V, nu1, nu2):
    mB = par['m_'+B]
    mV = par['m_'+V]
    h = helicity_amps(q2, wc_obj, par, B, V, nu1, nu2)
    # below, mb is set to 4 just to save time. It doesn't enter at all as there
    # are no dipole operators.
    J = flavio.physics.bdecays.angular.angularcoeffs_general_v(h, q2, mB, mV, 4, 0, 0, 0)
    return function(J)

def bvnunu_dbrdq2_summed(q2, wc_obj, par, B, V):
    tauB = par['tau_'+B]
    lep =  ['e', 'mu', 'tau']
    dbrdq2 = tauB * sum([ bvnunu_obs(flavio.physics.bdecays.bvll.observables.dGdq2, q2, wc_obj, par, B, V, 'nu'+nu1, 'nu'+nu2)
        for nu1 in lep for nu2 in lep ])
    if V == 'rho0':
        # factor of 1/2 for neutral rho due to rho0 = (uubar-ddbar)/sqrt(2)
        return dbrdq2/2.
    else:
        return dbrdq2

def bvnunu_fl_num_summed(q2, wc_obj, par, B, V):
    lep =  ['e', 'mu', 'tau']
    num = sum([ bvnunu_obs(lambda J: -J['2c'], q2, wc_obj, par, B, V, 'nu'+nu1, 'nu'+nu2)
        for nu1 in lep for nu2 in lep ])
    return num

def bvnunu_fl_summed(q2, wc_obj, par, B, V):
    lep =  ['e', 'mu', 'tau']
    num = bvnunu_fl_num_summed(q2, wc_obj, par, B, V)
    den = sum([ bvnunu_obs(flavio.physics.bdecays.bvll.observables.dGdq2, q2, wc_obj, par, B, V, 'nu'+nu1, 'nu'+nu2)
        for nu1 in lep for nu2 in lep ])
    if den == 0:
        return 0
    else:
        return num/den

def bvnunu_dbrdq2_int_summed(q2min, q2max, wc_obj, par, B, V):
    def obs(q2):
        return bvnunu_dbrdq2_summed(q2, wc_obj, par, B, V)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)/(q2max-q2min)

def bvnunu_fl_num_int_summed(q2min, q2max, wc_obj, par, B, V):
    def obs(q2):
        return bvnunu_fl_num_summed(q2, wc_obj, par, B, V)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)/(q2max-q2min)

def bvnunu_fl_int_summed(q2min, q2max, wc_obj, par, B, V):
    tauB = par['tau_'+B]
    den = bvnunu_dbrdq2_int_summed(q2min, q2max, wc_obj, par, B, V)/tauB
    if den == 0:
        return 0
    num = bvnunu_fl_num_int_summed(q2min, q2max, wc_obj, par, B, V)
    return num/den

def bvnunu_BRtot_summed(wc_obj, par, B, V):
    def obs(q2):
        return bvnunu_dbrdq2_summed(q2, wc_obj, par, B, V)
    mB = par['m_'+B]
    mV = par['m_'+V]
    q2max = (mB-mV)**2
    q2min = 0
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

# Functions returning functions needed for Prediction instances

def BRtot_summed(B, V):
    return lambda wc_obj, par: bvnunu_BRtot_summed(wc_obj, par, B, V)

def dbrdq2_int_summed(B, V):
    def fct(wc_obj, par, q2min, q2max):
        return bvnunu_dbrdq2_int_summed(q2min, q2max, wc_obj, par, B, V)
    return fct

def dbrdq2_summed(B, V):
    def fct(wc_obj, par, q2):
        return bvnunu_dbrdq2_summed(q2, wc_obj, par, B, V)
    return fct

def fl_int_summed(B, V):
    def fct(wc_obj, par, q2min, q2max):
        return bvnunu_fl_int_summed(q2min, q2max, wc_obj, par, B, V)
    return fct

def fl_summed(B, V):
    def fct(wc_obj, par, q2):
        return bvnunu_fl_summed(q2, wc_obj, par, B, V)
    return fct


_hadr = {
'B0->K*': {'tex': r"B^0\to K^{*0}", 'B': 'B0', 'V': 'K*0', },
'B+->K*': {'tex': r"B^+\to K^{*+}", 'B': 'B+', 'V': 'K*+', },
'B+->rho': {'tex': r"B^+\to \rho^{+}", 'B': 'B+', 'V': 'rho+', },
'B0->rho': {'tex': r"B^0\to \rho^{0}", 'B': 'B0', 'V': 'rho0', },
}

for M in _hadr.keys():

    _process_tex = _hadr[M]['tex'] + r"\nu\bar\nu"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to V\nu\bar\nu$ :: $'

    # binned branching ratio
    _obs_name = "<dBR/dq2>("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    flavio.classes.Prediction(_obs_name, dbrdq2_int_summed(_hadr[M]['B'], _hadr[M]['V']))

    # differential branching ratio
    _obs_name = "dBR/dq2("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2'])
    _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    flavio.classes.Prediction(_obs_name, dbrdq2_summed(_hadr[M]['B'], _hadr[M]['V']))

    # total branching ratio
    _obs_name = "BR("+M+"nunu)"
    _obs = flavio.classes.Observable(name=_obs_name)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
    flavio.classes.Prediction(_obs_name, BRtot_summed(_hadr[M]['B'], _hadr[M]['V']))

    if 'K*' in M: # FL only implemented for K*

        # binned FL
        _obs_name = "<FL>("+M+"nunu)"
        _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Binned longitudinal polarization fraction of $" + _process_tex + r"$")
        _obs.tex = r"$\langle F_L \rangle(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
        flavio.classes.Prediction(_obs_name, fl_int_summed(_hadr[M]['B'], _hadr[M]['V']))

        # differential FL
        _obs_name = "FL("+M+"nunu)"
        _obs = flavio.classes.Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Differential longitudinal polarization fraction o f$" + _process_tex + r"$")
        _obs.tex = r"$F_L(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
        flavio.classes.Prediction(_obs_name, fl_summed(_hadr[M]['B'], _hadr[M]['V']))


==> anc/flavio-master/flavio/physics/bdecays/bxgamma.py <==
r"""Functions for inclusive $B\to X_q\gamma$ decays."""

import flavio
import numpy as np
from math import pi
from flavio.classes import Observable, Prediction

# NLO and NNLO coefficients K_{ij}^{(1,2)} (see e.g. eq. (3.1) of hep-ph/0609241)
# (real parts)
# Mikolaj Misiak, private communication
# see arXiv:1503.01789 and references therein
ka1_r = np.array([[0.00289054,-0.0173432,-0.000837297,0.00013955,-0.0158512,-0.101529,0.0913267,-0.00166875],
                [-0.0173432,0.104059,0.00502378,-0.000837297,0.0951075,0.609174,-0.54796,0.0100125],
                [-0.000837297,0.00502378,0.028828,-0.00480467,0.318696,-0.0282896,8.32249,-0.0187533],
                [0.00013955,-0.000837297,-0.00480467,0.000800779,-0.053116,0.00471493,-1.61065,0.00312556],
                [-0.0158512,0.0951075,0.318696,-0.053116,3.54919,-0.0840081,122.732,-0.258893],
                [-0.101529,0.609174,-0.0282896,0.00471493,-0.0840081,1.80697,19.5562,0.108369],
                [0.0913267,-0.54796,8.32249,-1.61065,122.732,19.5562,5.61819,-0.50728],
                [-0.00166875,0.0100125,-0.0187533,0.00312556,-0.258893,0.108369,-0.50728,0.452362]])
ka2_r = np.array([[0.114381,-0.686288,0,0,0,0,9.11217,0.215745],
                [-0.686288,4.11773,0,0,0,0,-8.85918,-1.29447],
                [0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0],
                [9.11217,-8.85918,0,0,0,0,-37.3173,-13.4112],
                [0.215745,-1.29447,0,0,0,0,-13.4112,22.3184]])

# imaginary part of K_{ij}^{(1)}
# Ayan Paul/HEPfit, private communication
ka1_i = np.array([[0, 0, -0.007562956672, 0.001260492779, -0.09028834311, 0.0163641251, 0.1092317551, 0.006116280995],
                  [0, 0, 0.04537774003, -0.007562956672, 0.5417300587, -0.0981847506, -0.6553905309, -0.03669768597],
                  [0.007562956672, -0.04537774003, 0, 0, 0, 0.2722664402, 1.085982646, 0],
                  [-0.001260492779, 0.007562956672, 0, 0, 0, -0.04537774003, -1.221446177, 0],
                  [0.09028834311, -0.5417300587, 0, 0, 0, 3.250380352, 17.37572233, 0],
                  [-0.0163641251, 0.0981847506, -0.2722664402, 0.04537774003, -3.250380352, 0, -16.57524067, -0.2201548215],
                  [-0.1092317551, 0.6553905309, -1.085982646, 1.221446177, -17.37572233, 16.57524067, 0, 2.792526803],
                  [-0.006116280995, 0.03669768597, 0, 0, 0, 0.2201548215, -2.792526803, 0]])

def BRBXgamma(wc_obj, par, q, E0):
    r"""Branching ratio of $B\to X_q\gamma$ ($q=s$ or $d$) normalized to
    $B\to X_c\ell\nu$ taken from experiment. `E0` is the photon energy
    cutoff $E_0$ in GeV
    (currently works only for `E0=1.6`).
    See arXiv:1503.01789 and references therein."""
    flavio.citations.register("Misiak:2015xwa")
    scale = flavio.config['renormalization scale']['bxgamma']
    alphaem = 1/137.035999139 # this is alpha_e(0), a constant for our purposes
    bq = 'b' + q
    xi_t = flavio.physics.ckm.xi('t',bq)(par)
    Vcb = flavio.physics.ckm.get_ckm(par)[1,2]
    C = par['C_BXlnu']
    BRSL = par['BR(B->Xcenu)_exp']
    # these are the b->qee Wilson coefficients - they contain the b->qgamma ones as a subset
    wc = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, bq+'ee', scale, par, nf_out=5)
    PE0 = PE0_BR_BXgamma(wc, par, q, E0)
    # uncertainty due to higher order contributions, interpolation, and nonperturbative effects
    P_uncertainty = 0.1249 * par['delta_BX'+q+'gamma'] # PE0_NLO * delta
    # central value of non-perturbative correction (M. Misiak, private communication)
    P_nonpert = 0.00381745
    # eq. (2.1) of hep-ph/0609241
    flavio.citations.register("Misiak:2006ab")
    return BRSL * abs(xi_t)**2/abs(Vcb)**2 * 6*alphaem/pi/C * (PE0 + P_nonpert + P_uncertainty)

def PE0_BR_BXgamma(wc, par, q, E0):
    r"""Branching ratio of $B\to X_q\gamma$ without the prefactor.
    At leading order in the SM, this function is equal to
    $(C_7^{\mathrm{eff}})^2$."""
    bq = 'b' + q
    if E0 != 1.6:
        raise ValueError("BR(B->Xqgamma) is not implemented for E0 different from 1.6 GeV")
    P0 = abs(wc['C7eff_'+bq])**2 + abs(wc['C7effp_'+bq])**2
    scale = flavio.config['renormalization scale']['bxgamma']
    alphas = flavio.physics.running.running.get_alpha(par, scale, nf_out=5)['alpha_s']
    at = alphas/4./pi
    coeffs = ['C1_'+bq, 'C2_'+bq, 'C3_'+bq, 'C4_'+bq, 'C5_'+bq, 'C6_'+bq, 'C7eff_'+bq, 'C8eff_'+bq]
    coeffs_p = ['C1p_'+bq, 'C2p_'+bq, 'C3p_'+bq, 'C4p_'+bq, 'C5p_'+bq, 'C6p_'+bq, 'C7effp_'+bq, 'C8effp_'+bq]
    wc1_8 = np.array([wc[name] for name in coeffs])
    wc1p_8p = np.array([wc[name] for name in coeffs_p])
    P1 = at    * np.dot(wc1_8, np.dot(ka1_r, wc1_8.conj())).real
    P1_p = at    * np.dot(wc1p_8p, np.dot(ka1_r, wc1p_8p.conj())).real
    P2 = at**2 * np.dot(wc1_8, np.dot(ka2_r, wc1_8.conj())).real
    P2_p = at**2 * np.dot(wc1p_8p, np.dot(ka2_r, wc1p_8p.conj())).real
    Prest = P1 + P2 + P1_p + P2_p
    r_u = flavio.physics.ckm.xi('u',bq)(par)/flavio.physics.ckm.xi('t',bq)(par)
    PVub = -0.0296854 * r_u.real + 0.123411 * abs(r_u)**2
    return P0 + Prest + PVub

def PE0_ACP_BXgamma(wc, par, q, E0):
    r"""Numerator of the direct CP asymmetry of $B\to X_q\gamma$ without
    the prefactor. This is the CP asymmetric analogue of PE0_BR_BXgamma."""
    bq = 'b' + q
    if E0 != 1.6:
        raise ValueError("ACP(B->Xgamma) is not implemented for E0 different from 1.6 GeV")
    scale = flavio.config['renormalization scale']['bxgamma']
    alphas = flavio.physics.running.running.get_alpha(par, scale, nf_out=5)['alpha_s']
    at = alphas/4./pi
    coeffs = ['C1_'+bq, 'C2_'+bq, 'C3_'+bq, 'C4_'+bq, 'C5_'+bq, 'C6_'+bq, 'C7eff_'+bq, 'C8eff_'+bq]
    coeffs_p = ['C1p_'+bq, 'C2p_'+bq, 'C3p_'+bq, 'C4p_'+bq, 'C5p_'+bq, 'C6p_'+bq, 'C7effp_'+bq, 'C8effp_'+bq]
    wc1_8 = np.array([wc[name] for name in coeffs])
    wc1p_8p = np.array([wc[name] for name in coeffs_p])
    P1 = at    * np.dot(wc1_8, np.dot(ka1_i, wc1_8.conj())).imag
    P1_p = at    * np.dot(wc1p_8p, np.dot(ka1_i, wc1p_8p.conj())).imag
    r_u = flavio.physics.ckm.xi('u',bq)(par)/flavio.physics.ckm.xi('t',bq)(par)
    PVub = 0.0596211 * r_u.imag
    return P1 + P1_p + PVub

def ACPBXgamma(wc_obj, par, E0):
    r"""Direct CP asymmetry of $B\to X_{s+d}\gamma$. `E0` is the photon energy
    cutoff $E_0$ in GeV (currently works only for `E0=1.6`)."""
    scale = flavio.config['renormalization scale']['bxgamma']
    # these are the b->qee Wilson coefficients - they contain the b->qgamma ones as a subset
    xi_t_d = flavio.physics.ckm.xi('t', 'bd')(par)
    xi_t_s = flavio.physics.ckm.xi('t', 'bs')(par)
    wc_d = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bdee', scale, par, nf_out=5)
    wc_s = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bsee', scale, par, nf_out=5)
    br_d = abs(xi_t_d)**2 * PE0_BR_BXgamma(wc_d, par, 'd', E0)
    br_s = abs(xi_t_s)**2 * PE0_BR_BXgamma(wc_s, par, 's', E0)
    as_d = abs(xi_t_d)**2 * PE0_ACP_BXgamma(wc_d, par, 'd', E0)
    as_s = abs(xi_t_s)**2 * PE0_ACP_BXgamma(wc_s, par, 's', E0)
    # return (as_s)/(br_s + br_d)
    return (as_s + as_d)/(br_s + br_d)

_process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to X\gamma$ :: '

_obs_name = "BR(B->Xsgamma)"
_obs = Observable(_obs_name)
_obs.set_description(r"CP-averaged branching ratio of $B\to X_s\gamma$ for $E_\gamma>1.6$ GeV")
_obs.tex = r"$\text{BR}(B\to X_s\gamma)$"
_obs.add_taxonomy(_process_taxonomy + r"$B\to X_s\gamma$")
Prediction(_obs_name, lambda wc_obj, par: BRBXgamma(wc_obj, par, 's', 1.6))

_obs_name = "BR(B->Xdgamma)"
_obs = Observable(_obs_name)
_obs.set_description(r"CP-averaged branching ratio of $B\to X_d\gamma$ for $E_\gamma>1.6$ GeV")
_obs.tex = r"$\text{BR}(B\to X_d\gamma)$"
_obs.add_taxonomy(_process_taxonomy + r"$B\to X_d\gamma$")
Prediction(_obs_name, lambda wc_obj, par: BRBXgamma(wc_obj, par, 'd', 1.6))

_obs_name = "ACP(B->Xgamma)"
_obs = Observable(_obs_name)
_obs.set_description(r"Direct CP asymmetry in $B\to X_{s+d}\gamma$ for $E_\gamma>1.6$ GeV")
_obs.tex = r"$A_\text{CP}(B\to X_{s+d}\gamma)$"
_obs.add_taxonomy(_process_taxonomy + r"$B\to X_{s+d}\gamma$")
Prediction(_obs_name, lambda wc_obj, par: ACPBXgamma(wc_obj, par, 1.6))


==> anc/flavio-master/flavio/physics/bdecays/bxll.py <==
r"""Functions for inclusive $B\to X_q\ell^+\ell^-$ decays.

See arXiv:1503.04849."""

import flavio
import numpy as np
from math import pi, log, sqrt
from flavio.math.functions import li2
from flavio.classes import Observable, Prediction
import warnings
from .bxll_qed import wem

def bxll_parameters(par, lep):
    # return lepton and b mass and alpha_s,e at the appropriate scale
    ml = par['m_'+lep]
    scale = flavio.config['renormalization scale']['bxll']
    mb = flavio.physics.running.running.get_mb_pole(par)
    mc = flavio.physics.running.running.get_mc_pole(par)
    alpha = flavio.physics.running.running.get_alpha(par, scale)
    alpha_s = alpha['alpha_s']
    alpha_e = alpha['alpha_e']
    return ml, mb, alpha_s, alpha_e, mc

def bxll_br_prefactor(par, q, lep):
    # prefactor for the branching ratio normalized to B->X_c enu
    ml, mb, alpha_s, alpha_e, mc = bxll_parameters(par, lep)
    bq = 'b' + q
    xi_t = flavio.physics.ckm.xi('t',bq)(par)
    Vcb = flavio.physics.ckm.get_ckm(par)[1,2]
    C = par['C_BXlnu']
    BRSL = par['BR(B->Xcenu)_exp']
    return alpha_e**2/4./pi**2 / mb**2 * BRSL/C * abs(xi_t)**2/abs(Vcb)**2

def inclusive_wc(q2, wc_obj, par, q, lep, mb):
    r"""Returns a dictionary of "inclusive" Wilson coefficients (including
    SM contributions) where universal bremsstrahlung and virtual corrections
    have been absorbed, as well as the dictionary with the Wilson
    coefficients without these corrections."""
    scale = flavio.config['renormalization scale']['bxll']
    alphas = flavio.physics.running.running.get_alpha(par, scale)['alpha_s']
    # the "usual" WCs
    wc = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'b' + q + lep + lep, scale, par, nf_out=5)
    xi_u = flavio.physics.ckm.xi('u','b'+q)(par)
    xi_t = flavio.physics.ckm.xi('t','b'+q)(par)
    # virtual corrections
    Yq2 =flavio.physics.bdecays. matrixelements.Y(q2, wc, par, scale, 'b'+q) + (xi_u/xi_t)*flavio.physics.bdecays.matrixelements.Yu(q2, wc, par, scale, 'b'+q)
    delta_C7 = flavio.physics.bdecays.matrixelements.delta_C7(par=par, wc=wc, q2=q2, scale=scale, qiqj='b'+q)
    delta_C9 = flavio.physics.bdecays.matrixelements.delta_C9(par=par, wc=wc, q2=q2, scale=scale, qiqj='b'+q)
    mb_MSbar = flavio.physics.running.running.get_mb(par, scale)
    ll = lep + lep
    wc_eff = {}
    # add the universal bremsstrahlung corrections to the effective WCs
    brems_7 = 1 + alphas/pi * sigma7(q2/mb**2, scale, mb)
    brems_9 = 1 + alphas/pi * sigma9(q2/mb**2)
    wc_eff['7']  = wc['C7eff_b'+q]  * brems_7      + delta_C7
    wc_eff['7p'] = wc['C7effp_b'+q] * brems_7
    wc_eff['v']  = wc['C9_b'+q+ll]  * brems_9      + delta_C9 + Yq2
    wc_eff['vp'] = wc['C9p_b'+q+ll] * brems_9
    wc_eff['a']  = wc['C10_b'+q+ll] * brems_9
    wc_eff['ap'] = wc['C10p_b'+q+ll]* brems_9
    wc_eff['s']  = mb_MSbar * wc['CS_b'+q+ll]
    wc_eff['sp'] = mb_MSbar * wc['CSp_b'+q+ll]
    wc_eff['p']  = mb_MSbar * wc['CP_b'+q+ll]
    wc_eff['pp'] = mb_MSbar * wc['CPp_b'+q+ll]
    wc_eff['t']  = 0
    wc_eff['tp'] = 0
    return {'wc_eff': wc_eff, 'wc': wc}

def _bxll_dbrdq2_unnorm(q2, wc_obj, par, q, lep, include_qed=True, include_pc=True):
    # unnormalized PhiLL
    # see below: _bxll_dbrdq2
    ml, mb, alpha_s, alpha_e, mc = bxll_parameters(par, lep)
    if q2 < 4*ml**2 or q2 > mb**2:
        return 0
    wc_dict = inclusive_wc(q2, wc_obj, par, q, lep, mb)
    wc_eff = wc_dict['wc_eff']
    wc = wc_dict['wc']
    sh = q2/mb**2
    mlh = ml/mb
    # LO contributions + bremsstrahlung
    Phi_ll  = f_ll(sh, mlh, alpha_s, wc_eff['7'], wc_eff['v'], wc_eff['a'], wc_eff['s'], wc_eff['p'])
    # for ms=0, rate is simply the sum of C_i and C_i' contributions
    Phi_ll += f_ll(sh, mlh, alpha_s, wc_eff['7p'], wc_eff['vp'], wc_eff['ap'], wc_eff['sp'], wc_eff['pp'])
    if include_qed:
        # log-enhanced QED corrections: BR ~ H_L + H_T
        Phi_ll += Phill_logqed('BR', sh, mb, ml, alpha_s, alpha_e, wc, q, lep, mc)
    if include_pc:
        # 1/mb^2 power correction: BR ~ H_L + H_T
        Phi_ll += Phill_pc_mb2('L', sh, par['lambda_1'], par['lambda_2'], mb, wc, q, lep)
        Phi_ll += Phill_pc_mb2('T', sh, par['lambda_1'], par['lambda_2'], mb, wc, q, lep)
    return Phi_ll

def _bxll_dbrdq2(q2, wc_obj, par, q, lep, include_qed=True, include_pc=True):
    # see below: bxll_dbrdq2()
    ml, mb, alpha_s, alpha_e, mc = bxll_parameters(par, lep)
    if q2 < 4*ml**2 or q2 > mb**2:
        return 0
    N = bxll_br_prefactor(par, q, lep)
    Phi_ll  = _bxll_dbrdq2_unnorm(q2, wc_obj, par, q, lep, include_qed=include_qed, include_pc=include_pc)
    # denominator of the normalisation to the B->X_u lnu rate
    Phi_u = f_u(alpha_e, alpha_s, par['alpha_s'], mb, par['lambda_1'], par['lambda_2'])
    # fudge factor to account for remaining uncertainty
    if q2 < 12:
        if lep == 'tau':
            unc = 1 # for the tau, there is now low q^2 anyway
        else:
            unc = 1 + par['delta_BX'+q+lep+lep+' low']
    else:
        unc = 1 + par['delta_BX'+q+lep+lep+' high']
    return N * Phi_ll / Phi_u * unc

def bxll_dbrdq2(q2, wc_obj, par, q, lep):
    r"""Inclusive $B\to  X_q\ell^+\ell^-$ differential branching ratio
    normalized to $B\to X_c\ell\nu$ taken from experiment."""
    if q2 > 8 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    if lep == 'l':
        # average of e and mu!
        return (_bxll_dbrdq2(q2, wc_obj, par, q, 'e') + _bxll_dbrdq2(q2, wc_obj, par, q, 'mu'))/2.
    else:
        return _bxll_dbrdq2(q2, wc_obj, par, q, lep)

def _bxll_afb_num(q2, wc_obj, par, q, lep, include_qed=True, include_pc=True):
    # see below: bxll_afb()
    ml, mb, alpha_s, alpha_e, mc = bxll_parameters(par, lep)
    if q2 < 4*ml**2 or q2 > mb**2:
        return 0
    wc_dict = inclusive_wc(q2, wc_obj, par, q, lep, mb)
    wc_eff = wc_dict['wc_eff']
    wc = wc_dict['wc']
    sh = q2/mb**2
    mlh = ml/mb
    # LO contributions + bremsstrahlung
    Phi_ll  = f_ll_ha(sh, mlh, alpha_s, wc_eff)
    if include_qed and q2 < 14: # log-enhanced QED corrections to AFB only known for low q2!
        # log-enhanced QED corrections: BR ~ H_L + H_T
        Phi_ll += Phill_logqed('A', sh, mb, ml, alpha_s, alpha_e, wc, q, lep, mc)
    if include_pc:
        # 1/mb^2 power correction: BR ~ H_L + H_T
        Phi_ll += Phill_pc_mb2('A', sh, par['lambda_1'], par['lambda_2'], mb, wc, q, lep)
    # fudge factor to account for remaining uncertainty
    if q2 < 12:
        if lep == 'tau':
            unc = 1 # for the tau, there is now low q^2 anyway
        else:
            unc = 1 + par['delta_BX'+q+lep+lep+' low']
    else:
        unc = 1 + par['delta_BX'+q+lep+lep+' high']
    return 3/4. * Phi_ll * unc

def bxll_afb_num(q2, wc_obj, par, q, lep, **kwargs):
    r"""Inclusive $B\to  X_q\ell^+\ell^-$ normalized differential
    forward-backward asymmetry."""
    if q2 > 8 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    if lep == 'l':
        # average of e and mu!
        return (_bxll_afb_num(q2, wc_obj, par, q, 'e', **kwargs) + _bxll_afb_num(q2, wc_obj, par, q, 'mu', **kwargs))/2.
    else:
        return _bxll_afb_num(q2, wc_obj, par, q, lep, **kwargs)

def bxll_afb_den(q2, wc_obj, par, q, lep, **kwargs):
    # auxiliary function needed for q2-integrated AFB defined below
    if q2 > 8 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    if q2 > 14:
        include_qed = False  # log-enhanced QED corrections to AFB only known for low q2!
        kwargs.pop('include_qed', None)
    else:
        if 'include_qed' in kwargs:
            include_qed = kwargs.pop('include_qed')
        else:
            include_qed = True
    if lep == 'l':
        # average of e and mu!
         return (_bxll_dbrdq2_unnorm(q2, wc_obj, par, q, 'e', include_qed=include_qed, **kwargs)
               + _bxll_dbrdq2_unnorm(q2, wc_obj, par, q, 'mu', include_qed=include_qed, **kwargs))/2.
    else:
        return _bxll_dbrdq2_unnorm(q2, wc_obj, par, q, lep, include_qed=include_qed, **kwargs)

def bxll_afb(q2, wc_obj, par, q, lep, **kwargs):
    num = bxll_afb_num(q2, wc_obj, par, q, lep, **kwargs)
    denom = bxll_afb_den(q2, wc_obj, par, q, lep, **kwargs)
    if denom == 0:
        return 0.
    else:
        return num/denom

def f_ll(sh, mlh, alpha_s, C7t, C9t, C10t, CS, CP):
    # The function of Wilson coefficients and kinematical quantities entering
    # the inclusive $B\to Xll$ rate.
    # NB: CS and CP are defined to be dimensionless!
    return (1-sh)**2 * sqrt(1-4*mlh**2/sh) * (
        # SM-like terms for m_l->0: here we add non-univ. bremsstrahlung corrections
        4*abs(C7t)**2*(1+2/sh) * (1+2*mlh**2/sh) * (1 + alpha_s/pi * tau77(sh))
        + 12*(C7t*C9t.conjugate()).real * (1+2*mlh**2/sh) * (1 + alpha_s/pi * tau79(sh))
        + (abs(C9t)**2 + abs(C10t)**2) * (1 + 2*sh + 2*mlh**2*(1-sh)/sh) * (1 + alpha_s/pi * tau99(sh))
        # scalar/pseudoscalar operators
        + 3/2. * sh * ((1-4*mlh**2/sh) * abs(CS)**2 + abs(CP)**2)
        # O(m_l) terms
        + 6*mlh**2 * (abs(C9t)**2 - abs(C10t)**2)
        + 6 * mlh * (CP * C10t.conjugate()).real )

def f_ll_ha(sh, mlh, alpha_s, wc_eff):
    # The function of Wilson coefficients and kinematical quantities entering
    # the inclusive $B\to Xll$ forward-backward asymmetry
    # NB: lepton mass is neglected here
    C7 = wc_eff['7']
    C9 = wc_eff['v']
    C10 = wc_eff['a']
    C7p = wc_eff['7p']
    C9p = wc_eff['vp']
    C10p = wc_eff['ap']
    return -4*(1-sh)**2 * (
        # here we add non-univ. bremsstrahlung corrections
        + sh*(C9*C10.conjugate()).real *  (1 + alpha_s/pi * tau910(sh))
        +  2*(C7*C10.conjugate()).real *  (1 + alpha_s/pi * tau710(sh))
        # primed operators - assume same bremsstrahlung as for unprimed
        - sh*(C9p*C10p.conjugate()).real *(1 + alpha_s/pi * tau910(sh))
        -  2*(C7p*C10p.conjugate()).real *(1 + alpha_s/pi * tau710(sh))
        )

# Functions needed for bremsstrahlung corrections to rate
def sigma9(s):
    return sigma(s) + 3/2
def sigma7(s, scale, mb):
    return sigma(s) + 1/6 - 8/3 * log(scale/mb)
def sigma(s):
    return - 4/3 * li2(s) - 2/3 * log(s) * log(1-s) -2/9 * pi**2 -log(1-s)-2/9 * (1-s) * log(1-s)
def tau77(s):
    return - 2/(9 * (2+s)) * (2 * (1-s)**2 * log(1-s) +(6 * s * (2-2 * s-s**2))/((1-s)**2) * log(s) +(11-7 * s-10 * s**2)/(1-s) )
def tau99(s):
    return -4/(9 * (1+2 * s)) * (2 * (1-s)**2 * log(1-s) +(3 * s * (1+s) * (1-2 * s))/((1-s)**2) * log(s)+(3 * (1-3 * s**2))/(1-s) )
def tau79(s):
    return - (4 * (1-s)**2)/(9 * s) * log(1-s)-(4 * s * (3-2 * s))/(9 * (1-s)**2) * log(s) -(2 * (5-3 * s))/(9 * (1-s))
def tau710(s):
	return -5/2 + 1/(3 * (1-3*s)) - 1/3 * (s * (6-7 * s) * log(s))/((1-s)**2)- 1/9 * ((3-7 * s + 4 * s**2) * log(1-s))/(s) + (f7(s))/3
def tau910(s) :
	return -5/2 + 1/(3 * (1-s)) - 1/3 * (s * (6-7*s) * log(s))/(((1-s)**2)) - 2/9 * ((3-5 * s + 2 * s**2) * log(1-s))/(s) + (f9(s))/3
def f7(s):
	return 1/(6 * (s-1)**2 ) * ( 24 * (1+13*s -4*s**2) * li2( sqrt(s)) + 12 * (1-17*s+6*s**2) * li2(s) +6*s * (6-7*s) * log(s) +24 * (1-s)**2*log(s) * log(1-s) + 12 * (-13+16*s-3*s**2) * (log(1- sqrt(s))-log(1-s)) +39 -2*pi**2 +252*s -26*pi**2*s +21*s**2+8*pi**2*s**2 -180 * sqrt(s) -132*s * sqrt(s) )
def f9(s):
	return -1/(6 * (s-1)**2 ) * ( 48 * s * (-5+ 2*s) * li2( sqrt(s)) + 24 * (-1+7*s-3*s**2) * li2(s) + 6*s * (-6+7*s) * log(s) -24 * (1-s)**2 * log(s) * log(1-s) +24 * (5-7*s+2*s**2) * (log(1- sqrt(s))-log(1-s)) -21-156*s+20*pi**2*s +9*s**2-8*pi**2*s**2+120 * sqrt(s)+48*s * sqrt(s) )

def Phill_pc_mb2(I, sh, l1, l2, mb, wc, q, lep):
    # 1/mb^2 power correction to Phi_ll
    bq = 'b'+q
    bqll = bq + lep + lep
    coeffs = ['C1_'+bq, 'C2_'+bq, 'C3_'+bq, 'C4_'+bq, 'C5_'+bq, 'C6_'+bq, 'C7eff_'+bq, 'C8eff_'+bq, 'C9_'+bqll, 'C10_'+bqll]
    wc1_10 = np.array([0] + [wc[name] for name in coeffs]) # first entry 0 to shift index by 1
    chi1 = np.zeros((11, 11))
    chi2 = np.zeros((11, 11))
    if I == 'T':
        chi1[7, 7] = 4/(3*sh) * (1-sh) * (5 * sh+3)
        chi1[7, 9] = 4 * (1-sh)**2
        chi1[9, 9] = -sh/3 * (1-sh) * (3 * sh+5)
        chi2[7, 7] = 4/sh * (3 * sh**2+2 * sh-9)
        chi2[7, 9] = 4 * (9 * sh**2-6 * sh-7)
        chi2[9, 9] = sh * (15 * sh**2-14 * sh-5)
    elif I == 'L':
        chi1[7, 7] = 2/3 * (sh-1) * (3 * sh+13)
        chi1[7, 9] = 2 * (1-sh)**2
        chi1[9, 9] = 1/6 * (1-sh) * (13 * sh+3)
        chi2[7, 7] = 2 * (15 * sh**2-6 * sh-13)
        chi2[7, 9] = 2 * (3 * sh**2-6 * sh-1)
        chi2[9, 9] = 1/2 * (-17 * sh**2+10 * sh+3)
    elif I == 'A':
        chi1[7, 10] = -4/3 * (3 * sh**2+2 * sh+3)
        chi1[9, 10] = -2/3 * sh * (3 * sh**2+2 * sh+3)
        chi2[7, 10] = -4 * (9 * sh**2-10 * sh-7)
        chi2[9, 10] = -2 * sh * (15 * sh**2-14 * sh-9)
    else:
        raise ValueError("I should be 'T', 'L', or 'A'")
    return ( l1/mb**2 * np.dot(wc1_10, np.dot(chi1, wc1_10.conj()))
           + l2/mb**2 * np.dot(wc1_10, np.dot(chi2, wc1_10.conj())) ).real

def Phill_logqed(I, sh, mb, ml, alpha_s, alpha_e, wc, q, lep, mc):
    # log-enhanced QED corrections to Phi_ll
    bq = 'b'+q
    bqll = bq + lep + lep
    ast = alpha_s/(4*pi)
    k = alpha_e/alpha_s
    coeffs = ['C1_'+bq, 'C2_'+bq, 'C3_'+bq, 'C4_'+bq, 'C5_'+bq, 'C6_'+bq, 'C7eff_'+bq, 'C8eff_'+bq, 'C9_'+bqll, 'C10_'+bqll]
    wc1_10 = np.array([0] + [wc[name] for name in coeffs]) # first entry 0 to shift index by 1
    scale = flavio.config['renormalization scale']['bxll']
    # (4.19) of 1503.04849
    # Note the different powers of ast (\tilde\alpha_s) and k (\kappa) due to
    # the different normalisation of 1) C9 and C10 and 2) the overall
    # normalisation of phi_ll
    flavio.citations.register("Huber:2015sra")
    e = np.zeros((11, 11), dtype=complex) # from 0 to 10
    if I == 'T' or I == 'L' or I == 'BR':
        e[7,7] = 8 * ast    * k    * sigmaij_I(I, 7, 7, sh)*wem(I, 7, 7, sh, mb, ml, scale, mc)
        e[7,9] = 8 * ast    * k    * sigmaij_I(I, 7, 9, sh)*wem(I, 7, 9, sh, mb, ml, scale, mc)
        e[9,9] = 8 * ast    * k    * sigmaij_I(I, 9, 9, sh)*wem(I, 9, 9, sh, mb, ml, scale, mc)
        e[2,9] = 8 * ast    * k    * sigmaij_I(I, 9, 9, sh)*wem(I, 2, 9, sh, mb, ml, scale, mc)
        e[2,2] = 8 * ast    * k    * sigmaij_I(I, 9, 9, sh)*wem(I, 2, 2, sh, mb, ml, scale, mc)
        e[1,1] = 16/9. * e[2,2]
        e[10,10] = e[9,9]
        e[1,2] = 8/3. * e[2,2]
        e[1,7] = 4/3. * e[2,7]
        e[1,9] = 4/3. * e[2,9]
        e[2,7] = 8 * ast    * k    * sigmaij_I(I, 7, 9, sh)*wem(I, 2, 7, sh, mb, ml, scale, mc)
    elif I == 'A':
        e[7,10] = 8 * ast    * k    * sigmaij_I(I, 7, 10, sh)*wem(I, 7, 10, sh, mb, ml, scale, mc)
        e[9,10] = 8 * ast    * k    * sigmaij_I(I, 9, 10, sh)*wem(I, 9, 10, sh, mb, ml, scale, mc)
        e[2,10] = 8 * ast    * k    * sigmaij_I(I, 9, 10, sh)*wem(I, 2, 10, sh, mb, ml, scale, mc)
        e[1,10] = 4/3. *  e[2,10]
    else:
        raise ValueError("I should be 'T', 'L', 'BR', or 'A'")
    return np.dot(wc1_10, np.dot(e, wc1_10.conj())).real

# kinematical prefactors
def sigma77_T(sh):
    return 8*(1-sh)**2/sh
def sigma79_T(sh):
    return 8*(1-sh)**2
def sigma99_T(sh):
    return 2*sh*(1-sh)**2
def sigma77_L(sh):
    return 4*(1-sh)**2
def sigma79_L(sh):
    return 4*(1-sh)**2
def sigma99_L(sh):
    return (1-sh)**2
def sigma710_A(sh):
    return -8*(1-sh)**2
def sigma910_A(sh):
    return -4*sh*(1-sh)**2
def sigmaij_I(I, i, j, sh):
    if I=='T' and i==7 and j==7:
        return sigma77_T(sh)
    elif I=='T' and i==7 and j==9:
        return sigma79_T(sh)
    elif I=='T' and i==9 and j==9:
        return sigma99_T(sh)
    elif I=='L' and i==7 and j==7:
        return sigma77_L(sh)
    elif I=='L' and i==7 and j==9:
        return sigma79_L(sh)
    elif I=='L' and i==9 and j==9:
        return sigma99_L(sh)
    elif I=='BR' and i==7 and j==7:
        return sigma77_L(sh) +  sigma77_T(sh)
    elif I=='BR' and i==7 and j==9:
        return sigma79_L(sh) + sigma79_T(sh)
    elif I=='BR' and i==9 and j==9:
        return sigma99_L(sh) + sigma99_T(sh)
    elif I=='A' and i==7 and j==10:
        return sigma710_A(sh)
    elif I=='A' and i==9 and j==10:
        return sigma910_A(sh)
    else:
        raise ValueError("Function sigmaij_I not defined for I, i, j = " +  str((I,i,j)))

def f_u(alpha_e, alpha_s, alpha_s_mu0, mb, l1, l2):
    # semileptonic phase space factor for B->Xulnu
    # see (4.8) of 1503.04849
    # NB the O(\tilde alpha_s^2) term is omitted on purpose as including it
    # would mean including terms of O(\tilde \alpha_s^4) in the dominant
    # contribution to the branching ratio, as C9 and C10 are formally of
    # O(\tilde \alpha_s \kappa). This is a numerically relevant choice (around
    # 15% change of the low-q^2 BR).
    flavio.citations.register("Huber:2015sra")
    ast = alpha_s/4./pi
    k = alpha_e/alpha_s
    eta = alpha_s_mu0/alpha_s
    scale = flavio.config['renormalization scale']['bxll']
    phi1 = (50/3. - 8*pi**2/3.)
    return ( 1 + ast * phi1 + k*(12/23.*(1-1/eta))
               + l1/(2*mb**2) - 9*l2/(2*mb**2))

# functions for observables

def bxll_br_int(q2min, q2max, wc_obj, par, q, lep):
    def obs(q2):
        return bxll_dbrdq2(q2, wc_obj, par, q, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

def bxll_br_int_func(q, lep):
    def fct(wc_obj, par, q2min, q2max):
        return bxll_br_int(q2min, q2max, wc_obj, par, q, lep)
    return fct

def bxll_br_int_ratio_func(q, lnum, lden):
    def fct(wc_obj, par, q2min, q2max):
        num = bxll_br_int(q2min, q2max, wc_obj, par, q, lnum)
        if num == 0:
            return 0
        den = bxll_br_int(q2min, q2max, wc_obj, par, q, lden)
        return num/den
    return fct

def bxll_dbrdq2_func(q, lep):
    def fct(wc_obj, par, q2):
        return bxll_dbrdq2(q2, wc_obj, par, q, lep)
    return fct

def bxll_afb_num_int(q2min, q2max, wc_obj, par, q, lep, **kwargs):
    def obs(q2):
        return bxll_afb_num(q2, wc_obj, par, q, lep, **kwargs)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

def bxll_afb_den_int(q2min, q2max, wc_obj, par, q, lep, **kwargs):
    def obs(q2):
        return bxll_afb_den(q2, wc_obj, par, q, lep, **kwargs)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)


def bxll_afb_int_func(q, lep):
    def fct(wc_obj, par, q2min, q2max):
        num = bxll_afb_num_int(q2min, q2max, wc_obj, par, q, lep)
        if num == 0:
            return 0
        den = bxll_afb_den_int(q2min, q2max, wc_obj, par, q, lep)
        return num/den
    return fct

def bxll_afb_func(q, lep):
    def fct(wc_obj, par, q2):
        return bxll_afb(q2, wc_obj, par, q, lep)
    return fct


# Observable instances

_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau', 'l': r'\ell'}
for l in ['e', 'mu', 'tau', 'l']:
    for q in ['s', 'd']:

        _process_tex =  r"B\to X_" + q +_tex[l]+r"^+"+_tex[l]+r"^-"
        _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to X\ell^+\ell^-$ :: $' + _process_tex + r"$"

        # binned branching ratio
        _obs_name = "<BR>(B->X"+q+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Binned branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\langle \text{BR} \rangle(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bxll_br_int_func(q, l))

        # differential branching ratio
        _obs_name = "dBR/dq2(B->X"+q+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, bxll_dbrdq2_func(q, l))

        if l != 'tau': # AFB not yet implemented for tau! (ml=0)

            # binned AFB
            _obs_name = "<AFB>(B->X"+q+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
            _obs.set_description(r"Binned normalized forward-backward asymmetry of $" + _process_tex + r"$")
            _obs.tex = r"$\langle A_\text{FB} \rangle(" + _process_tex + r")$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bxll_afb_int_func(q, l))

            # differential AFB
            _obs_name = "AFB(B->X"+q+l+l+")"
            _obs = Observable(name=_obs_name, arguments=['q2'])
            _obs.set_description(r"Normalized forward-backward asymmetry of $" + _process_tex + r"$")
            _obs.tex = r"$A_\text{FB}(" + _process_tex + r")$"
            _obs.add_taxonomy(_process_taxonomy)
            Prediction(_obs_name, bxll_afb_func(q, l))


for l in [('mu','e'), ('tau','mu'),]:
    for q in ['s', 'd']:
        _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $B\to X\ell^+\ell^-$ :: $'

        # binned branching ratio
        _obs_name = "<R"+l[0]+l[1]+">(B->X"+q+"ll)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $B\to X_" + q +_tex[l[0]]+r"^+"+_tex[l[0]]+r"^-$" + " and " + r"$B\to X_" + q +_tex[l[1]]+r"^+"+_tex[l[1]]+r"^-$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(B\to X_" + q + r"\ell^+\ell^-)$"
        for  li in l:
            # add taxonomy for both lepton flavours
            _obs.add_taxonomy(_process_taxonomy + r"B\to X_" + q +_tex[li]+r"^+"+_tex[li]+r"^-$")
        Prediction(_obs_name, bxll_br_int_ratio_func(q, l[0], l[1]))


==> anc/flavio-master/flavio/physics/bdecays/bxll_qed.py <==
r"""Functions for logarithmically enhanced QED corrections to
$B\to X_q\ell^+\ell^-$ decays.

See arXiv:1503.04849."""

import flavio
from flavio.math.functions import li2
from math import log, pi, sqrt
import numpy as np

QL = -1
QD = -1/3

def wem_22_HL_low(sh, mb, ml, scale, mc):
    return (((-838449149 / 243972822 - 17899229 / (1104572981 * sh) +
              (392862691 * sh) / 31182122 - (443267230 * sh**2) / 5952119 +
              (1449510493 * sh**3) / 4470323 - (1705073446 * sh**4) / 3641611) *
             log(mb**2 / ml**2)) / (2 * (1 - sh)**2) +
            (8 * (-181815993 / 80017184 - 12693855 / (544572539 * sh) +
                  (221147177 * sh) / 19116111 - (366087255 * sh**2) / 5620222 +
                  (2187873727 * sh**3) / 9738530 - (1146287631 * sh**4) / 3841850) *
             log(mb**2 / ml**2) * log(scale / 5)) / (9 * (1 - sh)**2) +
            (64 * (-211413383732 / 275091287823 - 28224354522 / (1561005617567 * sh) +
                   (6950607294150 * sh) / 2369393418113 - (4051634435005 * sh**2) /
                   190407815151 + (1369675782386 * sh**3) / 19543876333 -
                   (13743778030206 * sh**4) / 170081997521) * log(mb**2 / ml**2) *
             log(scale / 5)**2) / (81 * (1 - sh)**2))


def wem_22_HT_low(sh, mb, ml, scale, mc):
    return (((790815147 / 139102337 + 5851171 / (263285345 * sh) -
              (385705146 * sh) / 23378083 + (1289689449 * sh**2) / 13308520 -
              (2659127785 * sh**3) / 6837791 + (5074697501 * sh**4) / 9398507) *
             log(mb**2 / ml**2)) / (4 * (1 - sh)**2 * sh) +
            (4 * (556023927 / 122276516 + 23492836 / (632635989 * sh) -
                  (538773306 * sh) / 27369085 + (668306834 * sh**2) / 8367293 -
                  (1449288445 * sh**3) / 5613183 + (1638642955 * sh**4) / 4962842) *
             log(mb**2 / ml**2) * log(scale / 5)) / (9 * (1 - sh)**2 * sh) +
            (32 * (294285468141 / 130238056721 + 61882902450 / (2178598483177 * sh) -
                   (891893361745 * sh) / 65882339941 + (6721380600018 * sh**2) /
                   127078889453 - (2229129812537 * sh**3) / 15777931542 +
                   (1518960348015 * sh**4) / 9614649326) * log(mb**2 / ml**2) *
             log(scale / 5)**2) / (81 * (1 - sh)**2 * sh))


def wem_27_HL_low(sh, mb, ml, scale, mc):
    return wem_27_HL_low_re(sh, mb, ml, scale, mc) + 1j*wem_27_HL_low_im(sh, mb, ml, scale, mc)

def wem_27_HL_low_im(sh, mb, ml, scale, mc):
    return (((-80412997 / 37565951 + 13038283 / (898825811 * sh) +
              (364340337 * sh) / 29553346 - (981319301 * sh**2) / 7877073 +
              (956619253 * sh**3) / 1976499 - (1852642991 * sh**4) / 3146630) *
             log(mb**2 / ml**2)) / (4 * (1 - sh)**2))


def wem_27_HL_low_re(sh, mb, ml, scale, mc):
    return (((-108392357 / 13520587 - 17643820 / (136786007 * sh) +
              (235290566 * sh) / 4341613 - (844871355 * sh**2) / 3008096 +
              (12623723393 * sh**3) / 14301082 - (2437221703 * sh**4) / 2173903) *
             log(mb**2 / ml**2)) / (4 * (1 - sh)**2) +
            (2 * (-466068367933 / 77209498795 - 129273447062 / (677884726251 * sh) +
                  (802881229231 * sh) / 16844742882 - (2368358059956 * sh**2) / 8502168821 +
                  (25527275160892 * sh**3) / 31618628465 - (4733260375039 * sh**4) /
                  5278867011) * log(mb**2 / ml**2) * log(scale / 5)) / (9 * (1 - sh)**2))


def wem_27_HT_low(sh, mb, ml, scale, mc):
    return wem_27_HT_low_re(sh, mb, ml, scale, mc) + 1j*wem_27_HT_low_im(sh, mb, ml, scale, mc)


def wem_27_HT_low_im(sh, mb, ml, scale, mc):
    return (((335877285 / 134633864 - 6741599 / (578673197 * sh) -
              (224760229 * sh) / 22691017 + (77865509 * sh**2) / 661654 -
              (3067267360 * sh**3) / 6714221 + (14977927977 * sh**4) / 25030972) *
             log(mb**2 / ml**2)) / (8 * (1 - sh)**2))


def wem_27_HT_low_re(sh, mb, ml, scale, mc):
    return (((265357997 / 12325558 + 16220138 / (133610699 * sh) -
              (1342960989 * sh) / 7635931 + (5414469045 * sh**2) / 6194518 -
              (5933172597 * sh**3) / 2314889 + (4917421927 * sh**4) / 1614947) *
             log(mb**2 / ml**2)) / (8 * (1 - sh)**2) +
            ((665193822413 / 34894567845 + 367186050192 / (1132464224467 * sh) -
              (8490574924798 * sh) / 45618896773 + (27892478448149 * sh**2) /
                33583938155 - (47591289842462 * sh**3) / 23069843393 +
                (34357103462268 * sh**4) / 15920585005) * log(mb**2 / ml**2) *
             log(scale / 5)) / (9 * (1 - sh)**2))

def wem_29_HL_low(sh, mb, ml, scale, mc):
    return wem_29_HL_low_re(sh, mb, ml, scale, mc) + 1j*wem_29_HL_low_im(sh, mb, ml, scale, mc)


def wem_29_HL_low_im(sh, mb, ml, scale, mc):
    return (((-106931022 / 160519171 + 37709726 / (13478294487 * sh) +
              (116283841 * sh) / 47554516 - (63732829 * sh**2) / 2254164 +
              (681786049 * sh**3) / 6236904 - (1091929622 * sh**4) / 9076491) *
             log(mb**2 / ml**2)) / (1 - sh)**2)


def wem_29_HL_low_re(sh, mb, ml, scale, mc):
    return (((-181815993 / 80017184 - 12693855 / (544572539 * sh) +
              (221147177 * sh) / 19116111 - (366087255 * sh**2) / 5620222 +
              (2187873727 * sh**3) / 9738530 - (1146287631 * sh**4) / 3841850) *
             log(mb**2 / ml**2)) / (1 - sh)**2 +
            (16 * (-211413383732 / 275091287823 - 28224354522 / (1561005617567 * sh) +
                   (6950607294150 * sh) / 2369393418113 - (4051634435005 * sh**2) /
                   190407815151 + (1369675782386 * sh**3) / 19543876333 -
                   (13743778030206 * sh**4) / 170081997521) * log(mb**2 / ml**2) *
             log(scale / 5)) / (9 * (1 - sh)**2))


def wem_29_HT_low(sh, mb, ml, scale, mc):
    return wem_29_HT_low_re(sh, mb, ml, scale, mc) + 1j*wem_29_HT_low_im(sh, mb, ml, scale, mc)


def wem_29_HT_low_im(sh, mb, ml, scale, mc):
    return (((769117403 / 1083206994 - (39752049 * sh) / 388465129 +
              (501354679 * sh**2) / 34218202 - (2114891079 * sh**3) / 34594484 +
              (143283798 * sh**4) / 1938497) * log(mb**2 / ml**2)) /
            (2 * (1 - sh)**2 * sh))


def wem_29_HT_low_re(sh, mb, ml, scale, mc):
    return (((556023927 / 122276516 + 23492836 / (632635989 * sh) -
              (538773306 * sh) / 27369085 + (668306834 * sh**2) / 8367293 -
              (1449288445 * sh**3) / 5613183 + (1638642955 * sh**4) / 4962842) *
             log(mb**2 / ml**2)) / (2 * (1 - sh)**2 * sh) +
            (8 * (294285468141 / 130238056721 + 61882902450 / (2178598483177 * sh) -
                  (891893361745 * sh) / 65882339941 + (6721380600018 * sh**2) /
                  127078889453 - (2229129812537 * sh**3) / 15777931542 +
                  (1518960348015 * sh**4) / 9614649326) * log(mb**2 / ml**2) *
             log(scale / 5)) / (9 * (1 - sh)**2 * sh))


def wem_77_HL_low(sh, mb, ml, scale, mc):
    return (((4577511406902 / 470085912983 - 489556167111 / (292184902699 * sh) -
              (2217854507559 * sh) / 32445538037 + (10040525817219 * sh**2) /
              36268506758 - (15225241057861 * sh**3) / 23691821747 +
              (10004690529043 * sh**4) / 15445369376) * log(mb**2 / ml**2)) /
            (4 * (1 - sh)**2))


def wem_77_HT_low(sh, mb, ml, scale, mc):
    return ((sh * (-1337100044249 / 37659770804 + 722187863398 / (465969559415 * sh) +
                   (7422422297404 * sh) / 41401596725 - (12586854481929 * sh**2) /
                   18412386451 + (10865783835307 * sh**3) / 6571860164 -
                   (29202520081607 * sh**4) / 17140449154) * log(mb**2 / ml**2)) /
            (8 * (1 - sh)**2))


def wem_79_HL_low(sh, mb, ml, scale, mc):
    return (((-466068367933 / 77209498795 - 129273447062 / (677884726251 * sh) +
              (802881229231 * sh) / 16844742882 - (2368358059956 * sh**2) / 8502168821 +
              (25527275160892 * sh**3) / 31618628465 - (4733260375039 * sh**4) /
              5278867011) * log(mb**2 / ml**2)) / (4 * (1 - sh)**2))


def wem_79_HT_low(sh, mb, ml, scale, mc):
    return (((665193822413 / 34894567845 + 367186050192 / (1132464224467 * sh) -
              (8490574924798 * sh) / 45618896773 + (27892478448149 * sh**2) /
              33583938155 - (47591289842462 * sh**3) / 23069843393 +
              (34357103462268 * sh**4) / 15920585005) * log(mb**2 / ml**2)) /
            (8 * (1 - sh)**2))


def wem_99_HL_low(sh, mb, ml, scale, mc):
    return (((-211413383732 / 275091287823 - 28224354522 / (1561005617567 * sh) +
              (6950607294150 * sh) / 2369393418113 - (4051634435005 * sh**2) /
              190407815151 + (1369675782386 * sh**3) / 19543876333 -
              (13743778030206 * sh**4) / 170081997521) * log(mb**2 / ml**2)) / (1 - sh)**2)


def wem_99_HT_low(sh, mb, ml, scale, mc):
    return (((294285468141 / 130238056721 + 61882902450 / (2178598483177 * sh) -
              (891893361745 * sh) / 65882339941 + (6721380600018 * sh**2) /
              127078889453 - (2229129812537 * sh**3) / 15777931542 +
              (1518960348015 * sh**4) / 9614649326) * log(mb**2 / ml**2)) /
            (2 * (1 - sh)**2 * sh))

@np.vectorize
def unit_step(x):
    if x >= 0:
        return 1
    elif x < 0:
        return 0

def wem_210_HA_low(sh, mb, ml, scale, mc):
    return (log(mb**2/ml**2)*(-(-(12921704/42341767) - 49563050/2047247 * sh
    + 278908189/1741458 * sh**2 - 218213887/577021 * sh**3 + 201127053/572486 * sh**4)/(24 * sh * (1 - sh)**2))
    + 8/9 * log(scale/ 5)*(log(mb**2/ ml**2) * (-((5 - 16 * sqrt(sh) + 11 * sh)/( 4 * (1 - sh)))
    + log(1 - sqrt(sh)) + ((1 - 5 * sh) * log( 1/2 * (1 + sqrt(sh))))/( 1 - sh) - ((1 - 3 * sh) * log(sh))/(1 - sh)))
    + 1j*(log(mb**2/ ml**2)*(-(-(66309793/8302997) - 246272299/1032560*(sh - (4 * mc**2/mb**2)**2)
    + 354752063/ 462598*(sh - (4 * mc**2/mb**2)**2)**2)/(24 * sh * (1 - sh)**2))*(sh - (4 * mc**2/mb**2)**2)**2* unit_step(sh - (4 * mc**2/mb**2)**2)))

def wem_710_HA_low(sh, mb, ml, scale, mc):
    return (log(mb**2/ml**2) * ((7 - 16 * sqrt(sh) + 9 * sh)/( 4 * (1 - sh))
    + log(1 - sqrt(sh)) + ((1 + 3 * sh) * log( 1/2 * (1 + sqrt(sh))))/(1 - sh) - (sh * log(sh))/( 1 - sh)))

def wem_910_HA_low(sh, mb, ml, scale, mc):
    return (log(mb**2/ml**2) * (-((5 - 16 * sqrt(sh) + 11 * sh)/( 4 * (1 - sh)))
    + log(1 - sqrt(sh)) + ((1 - 5 * sh) * log( 1/2 * (1 + sqrt(sh))))/( 1 - sh)
    - ((1 - 3 * sh) * log(sh))/(1 - sh)))


def wem_22_high(sh, mb, ml, scale, mc):
    return (((-1097570713 / 4986671 + (1177568126 * (1 - sh)) / 1344711 -
              (1556319889 * (1 - sh)**2) / 810348 + (743874878 * (1 - sh)**3) / 408259) *
             log(mb**2 / ml**2)) / (8 * (1 + 2 * sh)) +
            ((-278748564 / 1813913 + (725609439 * (1 - sh)) / 1454642 -
              (3679136911 * (1 - sh)**2) / 3208349 + (3067453889 * (1 - sh)**3) /
              2693552) * log(mb**2 / ml**2) * log(scale / 5)) / (9 * (1 + 2 * sh)) +
            (32 * QL**2 * log(mb**2 / ml**2) * log(scale / 5)**2 *
             (-1 - 3 * sh + 12 * sh**2 - 8 * sh**3 + 6 * (-1 + sh)**2 *
              (1 + 2 * sh) * log(1 - sh) - 3 * (1 - 6 * sh**2 + 4 * sh**3) *
                log(sh))) / (243 * (-1 + sh)**2 * (1 + 2 * sh)))

def wem_22_low(sh, mb, ml, scale, mc):
    return (((89893005 / 10186064 + 759773 / (27749657 * sh) - (74012480 * sh) / 6130973 +
              (46465860 * sh**2) / 749363 - (64848126 * sh**3) / 385135 +
              (78573521 * sh**4) / 422377) * log(mb**2 / ml**2)) /
            (8 * (1 - sh)**2 * (1 + 2 * sh)) +
            ((154715658 / 8534309 + 12910827 / (114675722 * sh) -
              (303518651 * sh) / 4850674 + (492828373 * sh**2) / 5448014 -
                (456369038 * sh**3) / 3593685) * log(mb**2 / ml**2) * log(scale / 5)) /
            (9 * (1 - sh)**2 * (1 + 2 * sh)) +
            (32 * QL**2 * log(mb**2 / ml**2) * log(scale / 5)**2 *
             (-1 - 3 * sh + 12 * sh**2 - 8 * sh**3 + 6 * (-1 + sh)**2 *
              (1 + 2 * sh) * log(1 - sh) - 3 * (1 - 6 * sh**2 + 4 * sh**3) *
                log(sh))) / (243 * (-1 + sh)**2 * (1 + 2 * sh)))



def wem_27_high(sh, mb, ml, scale, mc):
    return wem_27_re_high(sh, mb, ml, scale, mc) + 1j*wem_27_im_high(sh, mb, ml, scale, mc)


def wem_27_re_high(sh, mb, ml, scale, mc):
    return (((-1569999625 / 5062667 + (501693893 * (1 - sh)) / 601369 -
              (4187567828 * (1 - sh)**2) / 1919191 + (3462037641 * (1 - sh)**3) /
              1622488) * log(mb**2 / ml**2)) / 96 +
            (8 * log(mb**2 / ml**2) * log(scale / 5) * (1 / (2 * (-1 + sh)) +
                                                        log(1 - sh) - ((1 - 2 * sh + 2 * sh**2) * log(sh)) /
                                                        (2 * (-1 + sh)**2))) / 9)


def wem_27_im_high(sh, mb, ml, scale, mc):
    return (((-612530674 / 1182081 + (1248725501 * (1 - sh)) / 609972 -
              (12404910453 * (1 - sh)**2) / 2775125 + (3944570424 * (1 - sh)**3) / 817063) *
             log(mb**2 / ml**2)) / 96)


def wem_27_low(sh, mb, ml, scale, mc):
    return wem_27_re_low(sh, mb, ml, scale, mc) + 1j*wem_27_im_low(sh, mb, ml, scale, mc)

def wem_27_im_low(sh, mb, ml, scale, mc):
    return (((381643834 / 105094507 + (1368925501 * sh) / 123691778 -
              (1282659695 * sh**2) / 57060084 + (5654586858 * sh**3) / 29025721) *
             log(mb**2 / ml**2)) / (96 * (1 - sh)**2))



def wem_27_re_low(sh, mb, ml, scale, mc):
    return (((210088143 / 2815255 + 66788356 / (89691595 * sh) -
              (853046026 * sh) / 1861851 + (112055731 * sh**2) / 104256 -
              (534648229 * sh**3) / 441214) * log(mb**2 / ml**2)) / (96 * (1 - sh)**2) +
            (8 * log(mb**2 / ml**2) * log(scale / 5) * (1 / (2 * (-1 + sh)) +
                                                        log(1 - sh) - ((1 - 2 * sh + 2 * sh**2) * log(sh)) /
                                                        (2 * (-1 + sh)**2))) / 9)


def wem_29_high(sh, mb, ml, scale, mc):
    return wem_29_re_high(sh, mb, ml, scale, mc) + 1j*wem_29_re_high(sh, mb, ml, scale, mc)


def wem_29_re_high(sh, mb, ml, scale, mc):
    return (((-278748564 / 1813913 + (725609439 * (1 - sh)) / 1454642 -
              (3679136911 * (1 - sh)**2) / 3208349 + (3067453889 * (1 - sh)**3) /
              2693552) * log(mb**2 / ml**2)) / (8 * (1 + 2 * sh)) +
            (8 * QL**2 * log(mb**2 / ml**2) * log(scale / 5) * (-1 - 3 * sh + 12 * sh**2 -
                                                                8 * sh**3 + 6 * (-1 + sh)**2 * (1 + 2 * sh) * log(1 - sh) -
                                                                3 * (1 - 6 * sh**2 + 4 * sh**3) * log(sh))) /
            (27 * (-1 + sh)**2 * (1 + 2 * sh)))



def wem_29_im_high(sh, mb, ml, scale, mc):
    return (((-245650075 / 960653 + (817116203 * (1 - sh)) / 717333 -
              (1031991377 * (1 - sh)**2) / 427466 + (639292733 * (1 - sh)**3) / 268621) *
             log(mb**2 / ml**2)) / (8 * (1 + 2 * sh)))


def wem_29_im_low(sh, mb, ml, scale, mc):
    return (((243891481 / 182956795 + (371106943 * sh) / 94992737 -
              (607675179 * sh**2) / 82228837 + (8495644071 * sh**3) / 126392279) *
             log(mb**2 / ml**2)) / (8 * (1 - sh)**2 * (1 + 2 * sh)))


def wem_29_low(sh, mb, ml, scale, mc):
    return wem_29_re_low(sh, mb, ml, scale, mc) + 1j*wem_29_re_low(sh, mb, ml, scale, mc)

def wem_29_re_low(sh, mb, ml, scale, mc):
    return (((154715658 / 8534309 + 12910827 / (114675722 * sh) -
              (303518651 * sh) / 4850674 + (492828373 * sh**2) / 5448014 -
              (456369038 * sh**3) / 3593685) * log(mb**2 / ml**2)) /
            (8 * (1 - sh)**2 * (1 + 2 * sh)) +
            (8 * QL**2 * log(mb**2 / ml**2) * log(scale / 5) * (-1 - 3 * sh + 12 * sh**2 -
                                                                8 * sh**3 + 6 * (-1 + sh)**2 * (1 + 2 * sh) * log(1 - sh) -
                                                                3 * (1 - 6 * sh**2 + 4 * sh**3) * log(sh))) /
            (27 * (-1 + sh)**2 * (1 + 2 * sh)))

def wem_77_high(sh, mb, ml, scale, mc):
    return log(mb**2/ml**2)*(-sh/(2.*(-1 + sh)*(2 + sh)) + log(1 - sh) - (sh*(-3 + 2*sh**2)*log(sh))/(2.*(-1 + sh)**2*(2 + sh)))

def wem_99_high(sh, mb, ml, scale, mc):
    return (-0.5 + (log(mb**2/ml**2)*(-1 - 3*sh + 12*sh**2 - 8*sh**3 + 6*(-1 + sh)**2*(1 + 2*sh)*log(1 - sh) - 3*(1 - 6*sh**2 + 4*sh**3)*log(sh)))/(6.*(-1 + sh)**2*(1 + 2*sh)) +
  (-1 + 2*pi**2 + 6*sh - 15*sh**2 - 6*pi**2*sh**2 + 10*sh**3 + 4*pi**2*sh**3 + 12*(-1 + sh)**2*(1 + 2*sh)*log(1 - sh)*(-1 + log(sh)) + 4*log(sh) - 6*sh*log(sh) - 12*sh**2*log(sh) +
     8*sh**3*log(sh) - 6*log(sh)**2 + 36*sh**2*log(sh)**2 - 24*sh**3*log(sh)**2)/(12.*(-1 + sh)**2*(1 + 2*sh)) +
  (15 - 4*pi**2 + 12*sh - 45*sh**2 + 12*pi**2*sh**2 + 18*sh**3 - 8*pi**2*sh**3 - 12*sh*log(sh) + 12*sh**2*log(sh) + 24*sh**3*log(sh) -
     6*(-1 + sh)**2*log(1 - sh)*(5 + 4*sh + (2 + 4*sh)*log(sh)) - 24*(-1 + sh)**2*(1 + 2*sh)*li2(sh))/(216.*(-1 + sh)**2*(1 + 2*sh)))

def wem_79_high(sh, mb, ml, scale, mc):
    return log(mb**2/ml**2)*(1/(2.*(-1 + sh)) + log(1 - sh) - ((1 - 2*sh + 2*sh**2)*log(sh))/(2.*(-1 + sh)**2))

def wem_99_low(sh, mb, ml, scale, mc):
    return ()

def wem_99_low(sh, mb, ml, scale, mc):
    return (-0.5 + (log(mb**2/ml**2)*(-1 - 3*sh + 12*sh**2 - 8*sh**3 + 6*(-1 + sh)**2*(1 + 2*sh)*log(1 - sh) - 3*(1 - 6*sh**2 + 4*sh**3)*log(sh)))/(6.*(-1 + sh)**2*(1 + 2*sh)) +
    (-1 + 2*pi**2 + 6*sh - 15*sh**2 - 6*pi**2*sh**2 + 10*sh**3 + 4*pi**2*sh**3 + 12*(-1 + sh)**2*(1 + 2*sh)*log(1 - sh)*(-1 + log(sh)) + 4*log(sh) - 6*sh*log(sh) - 12*sh**2*log(sh) +
        8*sh**3*log(sh) - 6*log(sh)**2 + 36*sh**2*log(sh)**2 - 24*sh**3*log(sh)**2)/(12.*(-1 + sh)**2*(1 + 2*sh)) +
     (15 - 4*pi**2 + 12*sh - 45*sh**2 + 12*pi**2*sh**2 + 18*sh**3 - 8*pi**2*sh**3 - 12*sh*log(sh) + 12*sh**2*log(sh) + 24*sh**3*log(sh) -
        6*(-1 + sh)**2*log(1 - sh)*(5 + 4*sh + (2 + 4*sh)*log(sh)) - 24*(-1 + sh)**2*(1 + 2*sh)*li2(sh))/(216.*(-1 + sh)**2*(1 + 2*sh)))

def wem_77_low(sh, mb, ml, scale, mc):
    return (log(mb**2/ml**2)*(-sh/(2.*(-1 + sh)*(2 + sh)) + log(1 - sh) - (sh*(-3 + 2*sh**2)*log(sh))/(2.*(-1 + sh)**2*(2 + sh))))

def wem_79_low(sh, mb, ml, scale, mc):
    return (log(mb**2/ml**2)*(1/(2.*(-1 + sh)) + log(1 - sh) - ((1 - 2*sh + 2*sh**2)*log(sh))/(2.*(-1 + sh)**2)))

wem_dict_low = {}
wem_dict_low['L', 2, 2] = wem_22_HL_low
wem_dict_low['T', 2, 2] = wem_22_HT_low
wem_dict_low['L', 2, 7] = wem_27_HL_low
wem_dict_low['T', 2, 7] = wem_27_HT_low
wem_dict_low['L', 2, 9] = wem_29_HL_low
wem_dict_low['T', 2, 9] = wem_29_HT_low
wem_dict_low['L', 7, 7] = wem_77_HL_low
wem_dict_low['T', 7, 7] = wem_77_HT_low
wem_dict_low['L', 7, 9] = wem_79_HL_low
wem_dict_low['T', 7, 9] = wem_79_HT_low
wem_dict_low['L', 9, 9] = wem_99_HL_low
wem_dict_low['T', 9, 9] = wem_99_HT_low
wem_dict_low['BR', 2, 2] = wem_22_low
wem_dict_low['BR', 2, 7] = wem_27_low
wem_dict_low['BR', 2, 9] = wem_29_low
wem_dict_low['BR', 7, 7] = wem_77_low
wem_dict_low['BR', 7, 9] = wem_79_low
wem_dict_low['BR', 9, 9] = wem_99_low
wem_dict_low['A', 2, 10] = wem_210_HA_low
wem_dict_low['A', 7, 10] = wem_710_HA_low
wem_dict_low['A', 9, 10] = wem_910_HA_low
wem_dict_high = {}
wem_dict_high['BR', 2, 2] = wem_22_high
wem_dict_high['BR', 2, 7] = wem_27_high
wem_dict_high['BR', 2, 9] = wem_29_high
wem_dict_high['BR', 7, 7] = wem_77_high
wem_dict_high['BR', 7, 9] = wem_79_high
wem_dict_high['BR', 9, 9] = wem_99_high

def wem(I, i, j, sh, mb, ml, scale, mc):
    flavio.citations.register("Huber:2015sra")
    if sh < 0.5:
        return wem_dict_low[I, i, j](sh, mb, ml, scale, mc)
    else:
        return wem_dict_high[I, i, j](sh, mb, ml, scale, mc)


==> anc/flavio-master/flavio/physics/bdecays/bxlnu.py <==
r"""Functions for inclusive semi-leptonic $B$ decays.

See arXiv:1107.3100."""


import flavio
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc_std
from math import pi
from cmath import log, sqrt
from flavio.classes import Observable, Prediction
from flavio.config import config
from functools import lru_cache


def BR_BXclnu(par, wc_obj, lep):
    r"""Total branching ratio of $\bar B^0\to X_c \ell^- \bar\nu_\ell$"""
    return sum([_BR_BXclnu(par, wc_obj, lep, nu) for nu in ['e','mu','tau']])

def _BR_BXclnu(par, wc_obj, lep, nu):
    GF = par['GF']
    scale = flavio.config['renormalization scale']['bxlnu']
    mb_MSbar = flavio.physics.running.running.get_mb(par, scale)
    wc = get_wceff_fccc_std(wc_obj, par, 'bc', lep, nu, mb_MSbar, scale, nf=5)
    if lep != nu and all(C == 0 for C in wc.values()):
        return 0  # if all WCs vanish, so does the BR!
    kinetic_cutoff = 1. # cutoff related to the kinetic definition of mb in GeV
    # mb in the kinetic scheme
    mb = flavio.physics.running.running.get_mb_KS(par, kinetic_cutoff)
    xl = par['m_'+lep]**2/mb**2
    # mc in MSbar at 3 GeV
    mc = flavio.physics.running.running.get_mc(par, 3)
    xc = mc**2/mb**2
    Vcb = flavio.physics.ckm.get_ckm(par)[1, 2]
    alpha_s = flavio.physics.running.running.get_alpha(par, scale, nf_out=5)['alpha_s']
    # wc: NB this includes the EW correction already
    # the b quark mass is MSbar here as it comes from the definition
    # of the scalar operators
    Gamma_LO = GF**2 * mb**5 / 192. / pi**3 * abs(Vcb)**2
    r_WC = (   g(xc, xl)      * (abs(wc['VL'])**2 + abs(wc['VR'])**2)
             - gLR(xc, xl)    * (wc['VL']*wc['VR']).real
             + g(xc, xl)/4.   * (abs(wc['SR'])**2 + abs(wc['SL'])**2)
             + gLR(xc, xl)/2. * (wc['SR']*wc['SL']).real
             + 12*g(xc, xl)   * abs(wc['T'])**2
             # the following terms vanish for vanishing lepton mass
             + gVS(xc, xl)    * ((wc['VL']*wc['SR']).real
                                       + (wc['VR']*wc['SL']).real)
             + gVSp(xc, xl)   * ((wc['VL']*wc['SL']).real
                                       + (wc['VR']*wc['SR']).real)
             - 12*gVSp(xc, xl)* (wc['VL']*wc['T']).real
             + 12*gVS(xc, xl) * (wc['VR']*wc['T']).real
           )
    # eq. (26) of arXiv:1107.3100 + corrections (P. Gambino, private communication)
    flavio.citations.register("Gambino:2011cq")
    r_BLO = ( 1
                 # NLO QCD
                 + alpha_s/pi * pc1(xc, mb)
                 # NNLO QCD
                 + alpha_s**2/pi**2 * pc2(xc, mb)
                 # power correction
                 - par['mu_pi^2']/(2*mb**2)
                 + (1/2. -  2*(1-xc)**4/g(xc, 0))*(par['mu_G^2'] - (par['rho_LS^3'] + par['rho_D^3'])/mb)/mb**2
                 + d(xc)/g(xc, 0) * par['rho_D^3']/mb**3
                 # O(alpha_s) power correction (only numerically)
                 + alpha_s/pi *  par['mu_pi^2'] * 0.071943
                 + alpha_s/pi *  par['mu_G^2'] * (-0.114774)
            )
    # average of B0 and B+ lifetimes
    r_rem = (1  + par['delta_BXlnu']) # residual pert & non-pert uncertainty
    return (par['tau_B0']+par['tau_B+'])/2. * Gamma_LO * r_WC * r_BLO * r_rem

@lru_cache(maxsize=config['settings']['cache size'])
def g(xc, xl):
    if xl == 0:
        return (1 - 8*xc + 8*xc**3 - xc**4 - 12*xc**2*log(xc)).real
    else:
        return (sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xc*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xc**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + xc**3*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 12*xc*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xc**2*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xl**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 7*xc*xl**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + xl**3*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 24*xc**2*log(2) - 24*xl**2*log(2) - 24*(-1 + xc**2)*xl**2* log(1 - sqrt(xc))
        + 12*xc**2*log(xc) - 6*xl**2*log(xc) - 6*xc**2*xl**2*log(xc)
        - 12*xl**2*log(sqrt(xc) - 2*xc + xc**1.5)
        + 12*xc**2*xl**2* log(sqrt(xc) - 2*xc + xc**1.5)
        - 12*xl**2*log(xl) + 12*xc**2*xl**2*log(xl)
        - 24*xc**2*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 12*xl**2* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 12*xc**2*xl**2* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 12*xl**2* log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 12*xc**2*xl**2* log(1 + xc**2 - xl
        + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))).real

@lru_cache(maxsize=config['settings']['cache size'])
def gLR(xc, xl):
    if xl == 0:
        return (4*sqrt(xc)*(1 + 9*xc - 9*xc**2 - xc**3 + 6*xc*(1 + xc)*log(xc))).real
    else:
        return (4*sqrt(xc)*(sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 10*xc*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + xc**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 5*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 5*xc*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 2*xl**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 12*xc*log(2) - 12*xc**2*log(2) + 24*xc*xl*log(2)
        - 12*xl**2*log(2) - 12*(-1 + xc)*xl**2* log(1 - sqrt(xc))
        - 6*xc*log(xc) - 6*xc**2*log(xc) + 12*xc*xl*log(xc) - 3*xl**2*log(xc)
        - 3*xc*xl**2*log(xc) - 6*xl**2*log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xc*xl**2* log(sqrt(xc) - 2*xc + xc**1.5) - 6*xl**2*log(xl)
        + 6*xc*xl**2*log(xl) + 12*xc*log(1 + xc - xl
        - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 12*xc**2*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 24*xc*xl*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xl**2*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xc*xl**2* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xl**2*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 6*xc*xl**2* log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl)))))).real

@lru_cache(maxsize=config['settings']['cache size'])
def gVS(xc, xl):
    if xl == 0:
        return 0
    else:
        return (2*sqrt(xl)*(sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 5*xc*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 2*xc**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 10*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 5*xc*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + xl**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl)) + 12*xc**2*log(2)
        + 12*xl*log(2) - 24*xc*xl*log(2) + 12*xl**2*log(2)
        - 12*xl*(1 - 2*xc + xc**2 + xl)* log(1 - sqrt(xc)) + 6*xc**2*log(xc)
        + 3*xl*log(xc) - 6*xc*xl*log(xc) - 3*xc**2*xl*log(xc) + 3*xl**2*log(xc)
        + 6*xl*log(sqrt(xc) - 2*xc + xc**1.5) - 12*xc*xl*log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xc**2*xl* log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xl**2*log(sqrt(xc) - 2*xc + xc**1.5) + 6*xl*log(xl)
        - 12*xc*xl*log(xl) + 6*xc**2*xl*log(xl) + 6*xl**2*log(xl)
        - 12*xc**2*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 6*xl*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 12*xc*xl*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xc**2*xl* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 6*xl**2*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 6*xl*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        + 12*xc*xl*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 6*xc**2*xl* log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 6*xl**2*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl)))))).real

@lru_cache(maxsize=config['settings']['cache size'])
def gVSp(xc, xl):
    if xl == 0:
        return 0
    else:
        return (2*sqrt(xc*xl)* (2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 5*xc*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        + 5*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - 10*xc*xl*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xl**2*sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl)) - 12*xc*log(2)
        + 12*xl*log(2) - 12*(1 + xc**2 + xc*(-2 + xl))*xl* log(1 - sqrt(xc))
        - 6*xc*log(xc) + 3*xl*log(xc) + 6*xc*xl*log(xc) - 3*xc**2*xl*log(xc)
        - 3*xc*xl**2*log(xc) + 6*xl*log(sqrt(xc) - 2*xc + xc**1.5)
        - 12*xc*xl*log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xc**2*xl* log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xc*xl**2* log(sqrt(xc) - 2*xc + xc**1.5)
        + 6*xl*log(xl) - 12*xc*xl*log(xl) + 6*xc**2*xl*log(xl) + 6*xc*xl**2*log(xl)
        + 12*xc*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 6*xl*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 12*xc*xl*log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xc**2*xl* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        + 6*xc*xl**2* log(1 + xc - xl - sqrt(1 + (xc - xl)**2 - 2*(xc + xl)))
        - 6*xl*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        + 12*xc*xl*log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 6*xc**2*xl* log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))))
        - 6*xc*xl**2* log(1 + xc**2 - xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl))
        - xc*(2 + xl + sqrt(xc**2 + (-1 + xl)**2 - 2*xc*(1 + xl)))))).real

def d(xc):
    return (8*log(xc) - 10*xc**4/3. + 32*xc**3/3. - 8*xc**2 - 32*xc/3. + 34/3.).real

def pc1(r, mb):
    # this is an expansion to 2nd order in mb around 4.6 and in r around 0.05
    # P. Gambino,  private communication
    # kinetic scheme cutoff is set to 1 GeV
    return ( 6.486085393242938 - 80.16227770322831*r + 207.37836204469366*r**2
            + mb*(-2.3090743981240274 + 14.029509187000471*r - 36.61694487623083*r**2)
            + mb**2*(0.18126017716432158 - 0.8813205571033417*r + 3.1906139935867635*r**2))

def pc2(r, mb):
    # this is an expansion to 2nd order in mb around 4.6 and in r around 0.05
    # P. Gambino,  private communication
    # kinetic scheme cutoff is set to 1 GeV
    return  ( 63.344451026174276 - 1060.9791881246733*r + 4332.058337615373*r**2
             + mb*(-21.760717863346223 + 273.7460360545832*r - 1032.068345746423*r**2)
             + mb**2*(1.8406501267881998 - 20.26973707297946*r + 73.82649433414315*r**2))


def BR_tot_function(lep):
    if lep == 'l':
        return lambda wc_obj, par: (BR_BXclnu(par, wc_obj, 'e')+BR_BXclnu(par, wc_obj, 'mu'))/2
    else:
        return lambda wc_obj, par: BR_BXclnu(par, wc_obj, lep)

def BR_tot_leptonflavour(wc_obj, par, lnum, lden):
    if lnum == 'l':
        num = (BR_BXclnu(par, wc_obj, 'e') + BR_BXclnu(par, wc_obj, 'mu'))/2.
    else:
        num = BR_BXclnu(par, wc_obj, lnum)
    if num == 0:
        return 0
    if lden == 'l':
        den = (BR_BXclnu(par, wc_obj, 'e') + BR_BXclnu(par, wc_obj, 'mu'))/2.
    else:
        den = BR_BXclnu(par, wc_obj, lden)
    return num/den

def BR_tot_leptonflavour_function(lnum, lden):
    return lambda wc_obj, par: BR_tot_leptonflavour(wc_obj, par, lnum, lden)

_process_taxonomy = r'Process :: $b$ hadron decays :: Semi-leptonic tree-level decays :: $B\to X\ell\nu$ :: $'

_lep = {'e': 'e', 'mu': r'\mu', 'tau': r'\tau', 'l': r'\ell'}

for l in _lep:
        _obs_name = "BR(B->Xc"+l+"nu)"
        _process_tex = r"B\to X_c"+_lep[l]+r"^+\nu_"+_lep[l]
        _obs = Observable(_obs_name)
        _obs.set_description(r"Total branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
        Prediction(_obs_name, BR_tot_function(l))

# Lepton flavour ratios
for l in [('mu','e'), ('tau','mu'), ('tau', 'l')]:
    _obs_name = "R"+l[0]+l[1]+"(B->Xclnu)"
    _obs = Observable(name=_obs_name)
    _process_1 = r"B\to X_c"+_lep[l[0]]+r"^+\nu_"+_lep[l[0]]
    _process_2 = r"B\to X_c"+_lep[l[1]]+r"^+\nu_"+_lep[l[1]]
    _obs.set_description(r"Ratio of total branching ratios of $" + _process_1 + r"$" + " and " + r"$" + _process_2 +r"$")
    _obs.tex = r"$R_{" + _lep[l[0]] + ' ' + _lep[l[1]] + r"}(B\to X_c\ell^+\nu)$"
        # add taxonomy for both processes (e.g. B->Xcenu and B->Xcmunu)
    _obs.add_taxonomy(_process_taxonomy + _process_1 + r"$")
    _obs.add_taxonomy(_process_taxonomy + _process_2 + r"$")
    Prediction(_obs_name, BR_tot_leptonflavour_function(l[0], l[1]))


==> anc/flavio-master/flavio/physics/bdecays/common.py <==
r"""Common functions needed for $B$ decays."""

from math import sqrt,pi,log
import pkgutil
import numpy as np
from io import StringIO
import scipy.interpolate
from flavio.physics.running import running
from flavio.physics import ckm
from flavio.physics.common import lambda_K

def beta_l(ml, q2):
    if q2 == 0:
        return 0.
    return sqrt(1. - (4*ml**2)/q2)

meson_quark = {
('B+','K+'): 'bs',
('B0','K0'): 'bs',
('B0','K*0'): 'bs',
('B+','K*+'): 'bs',
('Lambdab','Lambda'): 'bs',
('B0','pi0'): 'bd',
('B+','pi+'): 'bd',
('B0','rho0'): 'bd',
('B+','rho+'): 'bd',
('B0','omega'): 'bd',
('Bs','K+'): 'bu',
('Bs','K*+'): 'bu',
('B0','pi+'): 'bu',
('B0','rho+'): 'bu',
('B0','pi+'): 'bu',
('B+','pi0'): 'bu',
('B+','rho0'): 'bu',
('B+','omega'): 'bu',
('B0','D+'): 'bc',
('B+','D0'): 'bc',
('B0','D*+'): 'bc',
('B+','D*0'): 'bc',
('Bs','phi'): 'bs',
('B','Xs'): 'bs',
('B','Xd'): 'bd',
'Bs': 'bs',
'B0': 'bd',
'B+': 'bu',
'Bc': 'bc',
'K+': 'su',
'pi+': 'du',
}

meson_spectator = {
('B+','K+'): 'u',
('B0','K0'): 'd',
('B+','K*+'): 'u',
('B0','K*0'): 'd',
('Bs','phi'): 's',
}

quark_charge = {
'u':  2/3.,
'd': -1/3.,
's': -1/3.,
}

meson_ff = {
('B+','K+'): 'B->K',
('B0','K+'): 'B->K',
('B+','K0'): 'B->K',
('B0','K0'): 'B->K',
('B0','K*0'): 'B->K*',
('B+','K*+'): 'B->K*',
('B0','K*+'): 'B->K*',
('B+','K*0'): 'B->K*',
('Bs','K+'): 'Bs->K',
('Bs','K0'): 'Bs->K',
('Bs','K*+'): 'Bs->K*',
('Bs','K*0'): 'Bs->K*',
('Bs','phi'): 'Bs->phi',
('B0','rho0'): 'B->rho',
('B+','rho+'): 'B->rho',
('B0','rho+'): 'B->rho',
('B+','rho0'): 'B->rho',
('B+','omega'): 'B->omega',
('B0','omega'): 'B->omega',
('B0','D+'): 'B->D',
('B+','D0'): 'B->D',
('B0','D*+'): 'B->D*',
('B+','D*0'): 'B->D*',
('B0','pi+'): 'B->pi',
('B+','pi0'): 'B->pi',
('B0','pi0'): 'B->pi',
('B+','pi+'): 'B->pi',
}


==> anc/flavio-master/flavio/physics/bdecays/formfactors/__init__.py <==
r"""Hadronic form factors for the $B\to V$ and $B\to P$ transitions"""

from . import b_v
from . import b_p
from . import b_gamma
from . import lambdab_12


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_gamma/__init__.py <==
r"""Functions for $B\to gamma$ form factors"""

from . import bgamma


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_gamma/bgamma.py <==
import flavio
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.config import config


def ff(q2, par, B):
    r"""Central value of $B(s)\to \gamma$ form factors

    See hep-ph/0208256.pdf.
    """
    flavio.citations.register("Kruger:2002gf")
    fB = par['f_'+B]
    mB = par['m_'+B]
    name = 'B->gamma KM '
    ff = {}
    ff['v'] = par[name+'betav']*fB*mB/(par[name+'deltav']+mB/2*(1-q2/mB**2))
    ff['a'] = par[name+'betaa']*fB*mB/(par[name+'deltaa']+mB/2*(1-q2/mB**2))
    ff['tv'] = par[name+'betatv']*fB*mB/(par[name+'deltatv']+mB/2*(1-q2/mB**2))
    ff['ta'] = par[name+'betata']*fB*mB/(par[name+'deltata']+mB/2*(1-q2/mB**2))
    return ff



quantity = 'B->gamma form factor'
a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
a.set_description('Form factor for the B(s)->gamma transition')

i = Implementation(name="B->gamma KM", quantity=quantity,
                   function = lambda wc_obj, par_dict, q2, B: ff(q2, par_dict, B))
i.set_description("KM parametrization (see hep-ph/0208256.pdf).")


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/__init__.py <==
r"""Functions for $B\to P$ form factors"""


from . import btop
from . import bcl
from . import bcl_parameters
from . import bsz_parameters
from . import isgurwise


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/bcl.py <==
from math import sqrt
import numpy as np
import flavio
from flavio.physics.bdecays.formfactors.common import z
from flavio.physics.bdecays.formfactors.b_p.isgurwise import isgur_wise

def pole(ff, mres, q2):
    if mres == 0 or mres is None:
        return 1
    return 1/(1-q2/mres**2)

# the following dict maps transitions to mesons. Note that it doesn't really
# matter whether the charged or neutral B/K/pi are used here. We don't
# distinguish between charged and neutral form factors anyway.
process_dict = {}
process_dict['B->K'] =    {'B': 'B0', 'P': 'K0'}
process_dict['Bs->K'] =    {'B': 'Bs', 'P': 'K+'}
process_dict['B->D'] =    {'B': 'B+', 'P': 'D0'}
process_dict['B->pi'] =   {'B': 'B+', 'P': 'pi0'}


def param_fplusT(mB, mP, a_i, q2, t0=None):
    Z = z(mB, mP, q2, t0)
    n = len(a_i)
    k = np.arange(n)
    return ( a_i * (Z**k - (-1.)**(k - n) * k/n * Z**n) ).sum()

def param_f0(mB, mP, a_i, q2, t0=None):
    Z = z(mB, mP, q2, t0)
    k = np.arange(len(a_i))
    return ( a_i * Z**k ).sum()

def ff(process, q2, par, n=3, t0=None):
    r"""Central value of $B\to P$ form factors in the standard convention
    and BCL parametrization (arXiv:0807.2722).

    The standard convention defines the form factors $f_+$, $f_0$, and $f_T$.
    """
    flavio.citations.register("Bourrely:2008za")
    pd = process_dict[process]
    mpl = par[process + ' BCL m+']
    m0 = par[process + ' BCL m0']
    mB = par['m_'+pd['B']]
    mP = par['m_'+pd['P']]
    ff = {}
    a={}
    for i in ['f+', 'fT']:
        a[i] = [ par[process + ' BCL' + ' a' + str(j) + '_' + i] for j in range(n) ]
    # only the first n-1 parameters for f0 are taken from par
    # the nth one is chosen to fulfill the kinematic constraint f+(0)=f0(0)
    a['f0'] = [ par[process + ' BCL' + ' a' + str(j) + '_f0'] for j in range(n-1) ]
    fplus_q20 = pole('f+', mpl, 0) * param_fplusT(mB, mP, a['f+'], 0, t0)
    f0_q20 = pole('f0', m0, 0) * param_f0(mB, mP, a['f0'], 0, t0)
    an_f0 = (f0_q20-fplus_q20)/z(mB, mP, 0, t0)**(n-1)
    a['f0'].append(an_f0)
    # evaluate FFs
    ff['f+'] = pole('f+', mpl, q2) * param_fplusT(mB, mP, a['f+'], q2, t0)
    ff['fT'] = pole('fT', mpl, q2) * param_fplusT(mB, mP, a['fT'], q2, t0)
    ff['f0'] = pole('f0', m0, q2) * param_f0(mB, mP, a['f0'], q2, t0)
    return ff

def ff_isgurwise(process, q2, par, scale, n=3, t0=None):
    r"""Central value of $B\to P$ form factors in the standard convention
    and BCL parametrization (arXiv:0807.2722) for $f_0$ and $f_+$, but using
    an improved Isgur-Wise relation in the heavy quark limit for $f_T$.
    """
    flavio.citations.register("Bourrely:2008za")
    pd = process_dict[process]
    mpl = par[process + ' BCL m+']
    m0 = par[process + ' BCL m0']
    mB = par['m_'+pd['B']]
    mP = par['m_'+pd['P']]
    ff = {}
    a={}
    a['f+'] = [ par[process + ' BCL' + ' a' + str(j) + '_f+'] for j in range(n) ]
    # only the first n-1 parameters for f0 are taken from par
    # the nth one is chosen to fulfill the kinematic constraint f+(0)=f0(0)
    a['f0'] = [ par[process + ' BCL' + ' a' + str(j) + '_f0'] for j in range(n-1) ]
    fplus_q20 = pole('f+', mpl, 0) * param_fplusT(mB, mP, a['f+'], 0, t0)
    f0_q20 = pole('f0', m0, 0) * param_f0(mB, mP, a['f0'], 0, t0)
    an_f0 = (fplus_q20-f0_q20)/z(mB, mP, 0, t0)**(n-1)
    a['f0'].append(an_f0)
    # evaluate FFs
    ff['f+'] = pole('f+', mpl, q2) * param_fplusT(mB, mP, a['f+'], q2, t0)
    ff['f0'] = pole('f0', m0, q2) * param_f0(mB, mP, a['f0'], q2, t0)
    ff = isgur_wise(process, q2, ff, par, scale=scale)
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/bcl_parameters.py <==
import yaml
import pkgutil
import numpy as np
from flavio.classes import Parameter
from flavio.statistics.probability import MultivariateNormalDistribution

def load_parameters(filename, constraints):
    f = pkgutil.get_data('flavio.physics', filename)
    ff_dict = yaml.safe_load(f)
    for parameter_name in ff_dict['parameters']:
        try: # check if parameter object already exists
            p = Parameter[parameter_name]
        except: # otherwise, create a new one
            p = Parameter(parameter_name)
        else: # if parameter exists, remove existing constraints
            constraints.remove_constraint(parameter_name)
    covariance = np.outer(ff_dict['uncertainties'], ff_dict['uncertainties'])*ff_dict['correlation']
    if not np.allclose(covariance, covariance.T):
        # if the covariance is not symmetric, it is assumed that only the values above the diagonal are present.
        # then: M -> M + M^T - diag(M)
        covariance = covariance + covariance.T - np.diag(np.diag(covariance))
    constraints.add_constraint(ff_dict['parameters'],
            MultivariateNormalDistribution(central_value=ff_dict['central_values'], covariance=covariance) )


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/bsz.py <==
import numpy as np
from functools import lru_cache
import flavio
from flavio.physics.bdecays.formfactors.common import z
from flavio.config import config


def pole(ff, mres, q2):
    if mres == 0 or mres is None:
        return 1
    return 1/(1-q2/mres**2)


# the following dict maps transitions to mesons. Note that it doesn't really
# matter whether the charged or neutral B/K/pi are used here. We don't
# distinguish between charged and neutral form factors anyway.
process_dict = {}
process_dict['B->K'] = {'B': 'B0', 'P': 'K0'}
process_dict['Bs->K'] = {'B': 'Bs', 'P': 'K+'}
process_dict['B->D'] = {'B': 'B+', 'P': 'D0'}
process_dict['B->pi'] = {'B': 'B+', 'P': 'pi0'}


@lru_cache(maxsize=config['settings']['cache size'])
def zs(mB, mP, q2, t0):
    zq2 = z(mB, mP, q2, t0)
    z0 = z(mB, mP, 0, t0)
    return np.array([1, zq2-z0, (zq2-z0)**2])


def ff(process, q2, par, n=3, t0=None):
    r"""Central value of $B\to P$ form factors in the standard convention
    and BSZ parametrization (arXiv:1811.00983).

    The standard convention defines the form factors $f_+$, $f_0$, and $f_T$.
    """
    flavio.citations.register("Gubernari:2018wyi")
    pd = process_dict[process]
    mpl = par[process + ' BCL m+']
    m0 = par[process + ' BCL m0']
    mB = par['m_' + pd['B']]
    mP = par['m_' + pd['P']]
    a = {}
    ff = {}
    for i in ['f+', 'fT']:
        a[i] = [par[process + ' BSZ a' + str(j) + '_' + i] for j in range(n)]
    # for f0, only a1,... are taken from the parameters,
    # a0 is chosen to fulfill the kinematic constraint f+(0)=f0(0)
    a0_f0 = par[process + ' BSZ a0_f+']
    a['f0'] = [a0_f0] + [par[process + ' BSZ a' + str(j) + '_f0'] for j in range(1, n)]
    # evaluate FFs
    ff['f+'] = pole('f+', mpl, q2) * np.dot(a['f+'], zs(mB, mP, q2, t0=t0)[:n])
    ff['fT'] = pole('fT', mpl, q2) * np.dot(a['fT'], zs(mB, mP, q2, t0=t0)[:n])
    ff['f0'] = pole('f0', m0, q2) * np.dot(a['f0'], zs(mB, mP, q2, t0=t0)[:n])
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/bsz_parameters.py <==
import numpy as np
import json
import pkgutil
from flavio.classes import Parameter
from flavio.statistics.probability import MultivariateNormalDistribution


FFs = ["f+", "fT", "f0"]
ai = ["a0", "a1", "a2"]
ff_a = [(ff, a) for ff in FFs for a in ai]
a_ff_string = [a + '_' + ff for ff in FFs for a in ai]


tex_a = {'a0': 'a_0', 'a1': 'a_1', 'a2': 'a_2', }
tex_ff = {'f+': 'f_+', 'fT': 'f_T', 'f0': 'f_0', }


def get_ffpar(filename):
    f = pkgutil.get_data('flavio.physics', filename)
    data = json.loads(f.decode('utf-8'))
    central = np.array([data['central'][ff].get(a, np.nan) for ff, a in ff_a])
    unc = np.array([data['uncertainty'][ff].get(a, np.nan) for ff, a in ff_a])
    corr = np.array([[data['correlation'][ff1 + ff2].get(a1 + a2, np.nan) for ff1, a1 in ff_a] for ff2, a2 in ff_a])
    # delete the parameter a0_f0, which is instead fixed
    # using the exact kinematical relation f0(0) = f+(0)
    pos_a0_f0 = ff_a.index(('f0', 'a0'))
    central = np.delete(central, [pos_a0_f0])
    unc = np.delete(unc, [pos_a0_f0])
    corr = np.delete(corr, [pos_a0_f0], axis=0)
    corr = np.delete(corr, [pos_a0_f0], axis=1)
    return [central, unc, corr]


def load_parameters(filename, process, constraints):
    implementation_name = process + ' BSZ'
    parameter_names = [implementation_name + ' ' + coeff_name for coeff_name in a_ff_string]
    # a0_f0 is not treated as independent parameter!
    parameter_names.remove(implementation_name + ' a0_f0')
    for parameter_name in parameter_names:
        try:  # check if parameter object already exists
            p = Parameter[parameter_name]
        except KeyError:  # if not, create a new one
            p = Parameter(parameter_name)
            # get LaTeX representation of coefficient and form factor names
            _tex_a = tex_a[parameter_name.split(' ')[-1].split('_')[0]]
            _tex_ff = tex_ff[parameter_name.split(' ')[-1].split('_')[-1]]
            p.tex = r'$' + _tex_a + r'^{' + _tex_ff + r'}$'
            p.description = r'BSZ form factor parametrization coefficient $' + _tex_a + r'$ of $' + _tex_ff + r'$'
        else:  # if parameter exists, remove existing constraints
            constraints.remove_constraint(parameter_name)
    [central, unc, corr] = get_ffpar(filename)
    constraints.add_constraint(parameter_names,
        MultivariateNormalDistribution(central_value=central, covariance=np.outer(unc, unc)*corr))



# Resonance masses used in arXiv:1811.00983
resonance_masses_gkvd = {
    'B->K': {
        'm0': 5.630,
        'm+': 5.412,
    },
    'B->pi': {
        'm0': 5.540,
        'm+': 5.325,
    },
    'B->D': {
        'm0': 6.420,
        'm+': 6.330,
    },
}


def gkvd_load(version, fit, transitions, constraints):
    """Load the form factor parameters given in arXiv:1811.00983"""
    for tr in transitions:
        for m, v in resonance_masses_gkvd[tr].items():
            constraints.set_constraint('{} BCL {}'.format(tr, m), v)
        filename = 'data/arXiv-1811-00983{}/{}_{}.json'.format(version, tr.replace('->', ''), fit)
        load_parameters(filename, tr, constraints)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/btop.py <==
from flavio.physics.bdecays.formfactors.b_p import bcl, cln, bsz
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.config import config

processes_H2L = ['B->K', 'B->pi']  # heavy to light
processes_H2H = ['B->D', ]  # heavy to heavy


def ff_function(function, process, **kwargs):
    return lambda wc_obj, par_dict, q2: function(process, q2, par_dict, **kwargs)


for p in processes_H2L + processes_H2H:
    quantity = p + ' form factor'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
    a.set_description('Hadronic form factor for the ' + p + ' transition')

    iname = p + ' BSZ3'
    i = Implementation(name=iname, quantity=quantity,
                       function=ff_function(bsz.ff, p, n=3))
    i.set_description("3-parameter BSZ parametrization (see arXiv:1811.00983).")

    iname = p + ' BCL3'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff, p, n=3))
    i.set_description("3-parameter BCL parametrization (see arXiv:0807.2722).")

    iname = p + ' BCL4'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff, p, n=4))
    i.set_description("4-parameter BCL parametrization (see arXiv:0807.2722).")

    iname = p + ' BCL3-IW'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff_isgurwise, p,
                   scale=config['renormalization scale']['bpll'], n=3))
    i.set_description("3-parameter BCL parametrization using improved Isgur-Wise relation"
                      " for the tensor form factor")

    iname = p + ' BCL4-IW'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff_isgurwise, p,
                   scale=config['renormalization scale']['bpll'], n=4))
    i.set_description("4-parameter BCL parametrization using improved Isgur-Wise relation"
                      " for the tensor form factor")

    iname = p + ' BCL3-IW-t0max'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff_isgurwise, p,
                   scale=config['renormalization scale']['bpll'], n=3, t0='tm'))
    i.set_description("3-parameter BCL parametrization using improved Isgur-Wise relation"
                      r" for the tensor form factor and taking $t_0=t_-$ in the $z$ expansion")

    iname = p + ' BCL4-IW-t0max'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bcl.ff_isgurwise, p,
                   scale=config['renormalization scale']['bpll'], n=4, t0='tm'))
    i.set_description("4-parameter BCL parametrization using improved Isgur-Wise relation"
                      r" for the tensor form factor and taking $t_0=t_-$ in the $z$ expansion")

for p in processes_H2H:
    iname = p + ' CLN'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(cln.ff, p,
                   scale=config['renormalization scale']['bpll']))
    i.set_description("CLN parametrization based on HQET")


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/cln.py <==
import flavio
from flavio.physics.bdecays.formfactors import hqet
from flavio.physics.bdecays.formfactors import common
from math import sqrt

process_dict = {}
process_dict['B->D'] = {'B': 'B0', 'q': 'b->c', 'P': 'D+'}


def h_to_f(mB, mP, h, q2):
    """Convert HQET form factors to the standard basis.

    See e.g. arXiv:1309.0301, eq. (31)"""
    ff = {}
    r = mP / mB
    ff['f+'] = ((r + 1) * h['h+'] + (r - 1) * h['h-']) / (2 * sqrt(r))
    fminus = ((r - 1) * h['h+'] + (r + 1) * h['h-']) / (2 * sqrt(r))
    ff['f0'] = ff['f+'] + fminus * q2 / (mB**2 - mP**2)
    ff['fT'] = (r + 1) / (2 * sqrt(r)) * h['hT']
    return ff


def ff(process, q2, par, scale, order_z=3, order_z_slp=2, order_z_sslp=1):
    r"""Central value of $B\to P$ form factors in the lattice convention
    CLN parametrization.

    See arXiv:hep-ph/9712417 and arXiv:1703.05330.
    """
    flavio.citations.register("Caprini:1997mu")
    pd = process_dict[process]
    mB = par['m_' + pd['B']]
    mP = par['m_' + pd['P']]
    w = max((mB**2 + mP**2 - q2) / (2 * mB * mP), 1)
    phqet = hqet.get_hqet_parameters(par)
    ash = phqet['ash']
    epsc = phqet['epsc']
    epsb = phqet['epsb']
    zc = phqet['zc']
    CV1 = hqet.CV1(w, zc)
    CV2 = hqet.CV2(w, zc)
    CV3 = hqet.CV3(w, zc)
    CT1 = hqet.CT1(w, zc)
    CT2 = hqet.CT2(w, zc)
    CT3 = hqet.CT3(w, zc)
    z = common.z(mB, mP, q2, t0='tm')
    rho2 = par['CLN rho2_xi']
    c = par['CLN c_xi']
    xi3 = par['CLN xi3']
    xi = hqet.xi(z, rho2, c, xi3, order_z=order_z)
    L = hqet.Lz(par, w, z, order_z=order_z_slp)
    ell = hqet.ell(par, z, order_z=order_z_sslp)
    h = {}
    h['h+'] = xi * (1 + ash * (CV1 + (w + 1) / 2 * (CV2 + CV3))
                    + (epsc + epsb) * L[1]
                    + epsc**2 * ell[1])
    h['h-'] = xi * (ash * (w + 1) / 2 * (CV2 - CV3)
                    + (epsc - epsb) * L[4]
                    + epsc**2 * ell[4])
    h['hT'] = xi * (1 + ash * (CT1 - CT2 + CT3)
                    + (epsc + epsb) * (L[1] - L[4])
                    + epsc**2 * (ell[1] - ell[4]))
    return h_to_f(mB, mP, h, q2)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/isgurwise.py <==
r"""Functions for Isgur-Wise-like relation to obtain tensor
form factor $f_T$ from $f_+$ and $f_0$s in the heavy quark limit."""

import flavio
from math import pi,log



def isgur_wise(process, q2, ff, par, scale):
    pd = flavio.physics.bdecays.formfactors.b_p.bcl.process_dict[process]
    mB = par['m_'+pd['B']]
    mP = par['m_'+pd['P']]
    aT = par[process + ' IW a_T'] # a_T is a relative power correction
    ff['fT'] = ff['f+'] * (1 + aT)
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_p/test_btop.py <==
import unittest
from math import sqrt,radians,asin
from flavio.physics.bdecays.formfactors.b_p import btop, bcl_parameters, bcl, bsz_parameters
from flavio.physics.bdecays.formfactors.b_v.test_btov import test_eos_ff
import numpy as np
import copy
from flavio.parameters import default_parameters
from flavio.classes import Parameter, Implementation

c = copy.deepcopy(default_parameters)

class TestBtoP(unittest.TestCase):
    def test_bcl_iw(self):
        c = copy.deepcopy(default_parameters)
        par = c.get_central_all()
        bcl.ff_isgurwise('B->D', 1, par, 4.8, n=3)
        Implementation['B->D BCL3-IW'].get_central(constraints_obj=c, wc_obj=None, q2=1)
        # assert f+(0)=f0(0)
        ffq20 = Implementation['B->D BCL3-IW'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertEqual(ffq20['f+'], ffq20['f0'])

    def test_lattice(self):
        # compare to digitized fig. 18 of 1509.06235v1
        ff_latt = Implementation['B->K BCL3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ff_latt['f+'], 0.33, places=1)
        self.assertAlmostEqual(ff_latt['f0'], 0.33, places=1)
        self.assertAlmostEqual(ff_latt['fT'], 0.26, places=1)
        ff_latt = Implementation['B->K BCL3'].get_central(constraints_obj=c, wc_obj=None, q2=5)
        self.assertAlmostEqual(ff_latt['f+'], 0.42, places=1)
        self.assertAlmostEqual(ff_latt['f0'], 0.36, places=1)
        self.assertAlmostEqual(ff_latt['fT'], 0.37, places=1)
        ff_latt = Implementation['B->K BCL3'].get_central(constraints_obj=c, wc_obj=None, q2=10)
        self.assertAlmostEqual(ff_latt['f+'], 0.64, places=1)
        self.assertAlmostEqual(ff_latt['f0'], 0.44, places=1)
        self.assertAlmostEqual(ff_latt['fT'], 0.57, places=1)
        ff_latt = Implementation['B->K BCL3'].get_central(constraints_obj=c, wc_obj=None, q2=15)
        self.assertAlmostEqual(ff_latt['f+'], 0.98, places=1)
        self.assertAlmostEqual(ff_latt['f0'], 0.56, places=1)
        self.assertAlmostEqual(ff_latt['fT'], 0.96, places=1)
        ff_latt = Implementation['B->K BCL3'].get_central(constraints_obj=c, wc_obj=None, q2=20)
        self.assertAlmostEqual(ff_latt['f+'], 1.7, places=1)
        self.assertAlmostEqual(ff_latt['f0'], 0.71, places=1)
        self.assertAlmostEqual(ff_latt['fT'], 1.74, places=1)

    def test_bsz(self):
        bsz_parameters.load_parameters('data/arXiv-1811-00983v1/BD_LCSR.json', 'B->D', c)
        ff_latt = Implementation['B->D BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)

    def test_gkvd(self):
        # compare to numbers of arXiv:1811.00983
        c = copy.deepcopy(default_parameters)
        for q2 in [1.5, 6]:
            for ff in ['f+', 'f0']:
                for P in ['K', 'D', 'pi']:
                    bsz_parameters.gkvd_load('v1', 'LCSR-Lattice', ('B->{}'.format(P),), c)
                    ffbsz3 = Implementation['B->{} BSZ3'.format(P)].get_central(constraints_obj=c, wc_obj=None, q2=q2)
                    self.assertAlmostEqual(ffbsz3[ff] / test_eos_ff[P][q2][ff],
                                           1,
                                           places=3,
                                           msg="Failed for {} in B->{} at q2={}".format(ff, P, q2))


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/__init__.py <==
r"""Functions for $B\to V$ form factors"""

from . import btov
from . import bsz_parameters
from . import bsz
from . import cln
from . import clnexp
from . import isgurwise
from . import lattice_parameters
from . import sse


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/bsz.py <==
from math import sqrt
import numpy as np
import flavio
from flavio.physics.bdecays.formfactors.common import z
from flavio.config import config
from functools import lru_cache

@lru_cache(maxsize=config['settings']['cache size'])
def zs(mB, mV, q2, t0):
    zq2 = z(mB, mV, q2, t0)
    z0 = z(mB, mV, 0, t0)
    return np.array([1, zq2-z0, (zq2-z0)**2])

def pole(ff,mres,q2):
    mresdict = {'A0': 0,'A1': 2,'A12': 2,'V': 1,'T1': 1,'T2': 2,'T23': 2}
    m = mres[mresdict[ff]]
    return 1/(1-q2/m**2)


process_dict = {}
process_dict['B->K*'] =    {'B': 'B0', 'V': 'K*0',   'q': 'b->s'}
process_dict['B->rho'] =   {'B': 'B0', 'V': 'rho0',  'q': 'b->d'}
process_dict['B->omega'] = {'B': 'B0', 'V': 'omega', 'q': 'b->d'}
process_dict['Bs->phi'] =  {'B': 'Bs', 'V': 'phi',   'q': 'b->s'}
process_dict['Bs->K*'] =   {'B': 'Bs', 'V': 'K*0',   'q': 'b->d'}
process_dict['B->D*'] =    {'B': 'B0', 'V': 'D*0',   'q': 'b->c'}


def ff(process, q2, par, n=2, omit_A='A0'):
    r"""Central value of $B\to V$ form factors in the lattice convention
    and BSZ parametrization.

    The lattice convention defines the form factors
    $A_0$, $A_1$, $A_{12}$, $V$, $T_1$, $T_2$, $T_{23}$.

    The BSZ parametrization defines

    $$F_i(q^2) = P_i(q^2) \sum_k a_k^i \,\left[z(q^2)-z(0)\right]^k$$

    where $P_i(q^2)=(1-q^2/m_{R,i}^2)^{-1}$ is a simple pole.
    """
    pd = process_dict[process]
    mres = (par[process + ' BCL m0'],
            par[process + ' BCL m1-'],
            par[process + ' BCL m1+'])
    mB = par['m_'+pd['B']]
    mV = par['m_'+pd['V']]
    ff = {}
    # setting a0_A0 and a0_T2 according to the exact kinematical relations,
    # cf. eq. (16) of arXiv:1503.05534
    flavio.citations.register("Straub:2015ica")
    par_prefix = process + ' BSZ'
    par[par_prefix + ' a0_A12'] = par[par_prefix + ' a0_A0'] / (8*mB*mV / (mB**2-mV**2))
    par[par_prefix + ' a0_T2'] = par[par_prefix + ' a0_T1']
    for i in ["A0","A1","A12","V","T1","T2","T23"]:
        a = [ par[par_prefix + ' a' + str(j) + '_' + i] for j in range(n) ]
        ff[i] = pole(i, mres, q2)*np.dot(a, zs(mB, mV, q2, t0=None)[:n])
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/bsz_parameters.py <==
import numpy as np
import json
import pkgutil
from flavio.classes import Parameter
from flavio.statistics.probability import MultivariateNormalDistribution


FFs = ["A0", "A1", "A12", "V", "T1", "T2", "T23"]
ai = ["a0", "a1", "a2"]
ff_a = [(ff, a) for ff in FFs for a in ai]
a_ff_string = [a + '_' + ff for ff in FFs for a in ai]


tex_a = {'a0': 'a_0', 'a1': 'a_1', 'a2': 'a_2', }
tex_ff = {'A0': 'A_0', 'A1': 'A_1', 'A12': r'A_{12}', 'V': 'V', 'T1': 'T_1', 'T2': 'T_2', 'T23': r'T_{23}', }


def get_ffpar(filename):
    f = pkgutil.get_data('flavio.physics', filename)
    data = json.loads(f.decode('utf-8'))
    central = np.array([data['central'][ff].get(a, np.nan) for ff, a in ff_a])
    unc = np.array([data['uncertainty'][ff].get(a, np.nan) for ff, a in ff_a])
    corr = np.array([[data['correlation'][ff1 + ff2].get(a1 + a2, np.nan) for ff1, a1 in ff_a] for ff2, a2 in ff_a])
    # delete the parameters a0_A12 and a0_T1, which are instead fixed
    # using the exact kinematical relations, cf. eq. (16) of arXiv:1503.05534
    pos_a0_A12 = ff_a.index(('A12', 'a0'))
    pos_a0_T2 = ff_a.index(('T2', 'a0'))
    central = np.delete(central, [pos_a0_A12, pos_a0_T2])
    unc = np.delete(unc, [pos_a0_A12, pos_a0_T2])
    corr = np.delete(corr, [pos_a0_A12, pos_a0_T2], axis=0)
    corr = np.delete(corr, [pos_a0_A12, pos_a0_T2], axis=1)
    return [central, unc, corr]


def load_parameters(filename, process, constraints):
    implementation_name = process + ' BSZ'
    parameter_names = [implementation_name + ' ' + coeff_name for coeff_name in a_ff_string]
    # a0_A0 and a0_T2 are not treated as independent parameters!
    parameter_names.remove(implementation_name + ' a0_A12')
    parameter_names.remove(implementation_name + ' a0_T2')
    for parameter_name in parameter_names:
        try:  # check if parameter object already exists
            p = Parameter[parameter_name]
        except KeyError:  # if not, create a new one
            p = Parameter(parameter_name)
            # get LaTeX representation of coefficient and form factor names
            _tex_a = tex_a[parameter_name.split(' ')[-1].split('_')[0]]
            _tex_ff = tex_ff[parameter_name.split(' ')[-1].split('_')[-1]]
            p.tex = r'$' + _tex_a + r'^{' + _tex_ff + r'}$'
            p.description = r'BSZ form factor parametrization coefficient $' + _tex_a + r'$ of $' + _tex_ff + r'$'
        else:  # if parameter exists, remove existing constraints
            constraints.remove_constraint(parameter_name)
    [central, unc, corr] = get_ffpar(filename)
    constraints.add_constraint(parameter_names,
        MultivariateNormalDistribution(central_value=central, covariance=np.outer(unc, unc)*corr))


# Resonance masses used in arXiv:1503.05534
resonance_masses_bsz = {
    'B->K*': {
        'm0': 5.367,
        'm1-': 5.415,
        'm1+': 5.830,
    },
    'B->rho': {
        'm0': 5.279,
        'm1-': 5.324,
        'm1+': 5.716,
    },
    'B->omega': {
        'm0': 5.279,
        'm1-': 5.324,
        'm1+': 5.716,
    },
    'Bs->phi': {
        'm0': 5.367,
        'm1-': 5.415,
        'm1+': 5.830,
    },
    'Bs->K*': {
        'm0': 5.279,
        'm1-': 5.324,
        'm1+': 5.716,
    },
}

# Resonance masses used in arXiv:1811.00983
resonance_masses_gkvd = {
    'B->K*': {
        'm0': 5.336,
        'm1-': 5.412,
        'm1+': 5.829,
    },
    'B->rho': {
        'm0': 5.279,
        'm1-': 5.325,
        'm1+': 5.724,
    },
    'B->D*': {
        'm0': 6.275,
        'm1-': 6.330,
        'm1+': 6.767,
    },
}


def transition_filename(tr):
    """Get the part of the filename specifying the transition (e.g. BKstar)
    from a transition string (e.g. B->K*)."""
    return tr.replace('->', '').replace('*', 'star')


def bsz_load(version, fit, transitions, constraints):
    """Load the form factor parameters given in arXiv:1503.05534"""
    for tr in transitions:
        for m, v in resonance_masses_bsz[tr].items():
            constraints.set_constraint('{} BCL {}'.format(tr, m), v)
        filename = 'data/arXiv-1503-05534{}/{}_{}.json'.format(version, transition_filename(tr), fit)
        load_parameters(filename, tr, constraints)


def bsz_load_v1_lcsr(constraints):
    bsz_load('v1', 'LCSR', ('B->K*', 'B->omega', 'B->rho', 'Bs->phi', 'Bs->K*'), constraints)

def bsz_load_v1_combined(constraints):
    bsz_load('v1', 'LCSR-Lattice', ('B->K*', 'Bs->phi', 'Bs->K*'), constraints)

def bsz_load_v2_lcsr(constraints):
    bsz_load('v2', 'LCSR', ('B->K*', 'B->omega', 'B->rho', 'Bs->phi', 'Bs->K*'), constraints)

def bsz_load_v2_combined(constraints):
    bsz_load('v2', 'LCSR-Lattice', ('B->K*', 'Bs->phi', 'Bs->K*'), constraints)


def gkvd_load(version, fit, transitions, constraints):
    """Load the form factor parameters given in arXiv:1811.00983"""
    for tr in transitions:
        for m, v in resonance_masses_gkvd[tr].items():
            constraints.set_constraint('{} BCL {}'.format(tr, m), v)
        filename = 'data/arXiv-1811-00983{}/{}_{}.json'.format(version, transition_filename(tr), fit)
        load_parameters(filename, tr, constraints)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/btov.py <==
from flavio.physics.bdecays.formfactors.b_v import bsz, sse, cln, clnexp
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.config import config

processes_H2L = ['B->K*', 'B->rho', 'B->omega', 'Bs->phi', 'Bs->K*']  # heavy to light
processes_H2H = ['B->D*', ]  # heavy to heavy


def ff_function(function, process, **kwargs):
    return lambda wc_obj, par_dict, q2: function(process, q2, par_dict, **kwargs)


for p in processes_H2L + processes_H2H:

    quantity = p + ' form factor'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
    a.set_description('Hadronic form factor for the ' + p + ' transition')

    iname = p + ' BSZ2'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bsz.ff, p, n=2))
    i.set_description("2-parameter BSZ parametrization (see arXiv:1503.05534)")

    iname = p + ' BSZ3'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(bsz.ff, p, n=3))
    i.set_description("3-parameter BSZ parametrization (see arXiv:1503.05534)")

    iname = p + ' SSE'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(sse.ff, p, n=2))
    i.set_description("2-parameter simplified series expansion")

for p in processes_H2H:

    iname = p + ' CLN'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(cln.ff, p, scale=config['renormalization scale']['bvll']))
    i.set_description("CLN parametrization")

    iname = p + ' CLNexp-IW'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(clnexp.ff, p, scale=config['renormalization scale']['bvll']))
    i.set_description("CLN-like parametrization as used by B factories"
                      " and using improved Isgur-Wise relations"
                      " for the tensor form factors")


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/cln.py <==
from math import sqrt, pi
from flavio.physics.bdecays.common import meson_ff
from flavio.physics.bdecays.formfactors import hqet
from flavio.physics.bdecays.formfactors import common
from flavio.classes import AuxiliaryQuantity
from flavio.physics.running import running

process_dict = {}
process_dict['B->D*'] = {'B': 'B0', 'V': 'D*+', 'q': 'b->c'}


def h_to_A(mB, mV, h, q2):
    """Convert HQET form factors to the standard basis.

    See e.g. arXiv:1309.0301, eqs. (38), (39)"""
    ff = {}
    pre = 1 / 2 / sqrt(mB * mV)
    ff['V'] = pre * (mB + mV) * h['V']
    ff['A1'] = pre * ((mB + mV)**2 - q2) / (mB + mV) * h['A1']
    ff['A2'] = pre * (mB + mV) * (h['A3'] + mV / mB * h['A2'])
    ff['A0'] = pre * (((mB + mV)**2 - q2) / (2 * mV) * h['A1']
                      - (mB**2 - mV**2 + q2) / (2 * mB) * h['A2']
                      - (mB**2 - mV**2 - q2) / (2 * mV) * h['A3'])
    ff['T1'] = pre * ((mB + mV) * h['T1'] - (mB - mV) * h['T2'])
    ff['T2'] = pre * (((mB + mV)**2 - q2) / (mB + mV) * h['T1']
                      - ((mB - mV)**2 - q2) / (mB - mV) * h['T2'])
    ff['T3'] = pre * ((mB - mV) * h['T1'] - (mB + mV) * h['T2']
                      - 2 * (mB**2 - mV**2) / mB * h['T3'])
    # conversion from A_1, A_2 to A_12
    ff['A12'] = ((ff['A1'] * (mB + mV)**2 * (mB**2 - mV**2 - q2)
                 - ff['A2'] * (mB**4 + (mV**2 - q2)**2
                 - 2 * mB**2 * (mV**2 + q2)))
                 / (16. * mB * mV**2 * (mB + mV)))
    del ff['A2']
    # conversion from T_2, T_3 to T_23
    ff['T23'] = ((mB**2 - mV**2) * (mB**2 + 3 * mV**2 - q2) * ff['T2']
                 - (mB**4 + (mV**2 - q2)**2
                 - 2 * mB**2 * (mV**2 + q2)) * ff['T3']
                 ) / (8 * mB * (mB - mV) * mV**2)
    del ff['T3']
    return ff

def ff(process, q2, par, scale, order_z=3, order_z_slp=2, order_z_sslp=1):
    r"""Central value of $B\to V$ form factors in the lattice convention
    CLN parametrization.

    See arXiv:1703.05330.
    """
    pd = process_dict[process]
    mB = par['m_' + pd['B']]
    mV = par['m_' + pd['V']]
    w = max((mB**2 + mV**2 - q2) / (2 * mB * mV), 1)
    phqet = hqet.get_hqet_parameters(par)
    ash = phqet['ash']
    epsc = phqet['epsc']
    epsb = phqet['epsb']
    zc = phqet['zc']
    # eq. (22) of arXiv:0809.0222
    CV1 = hqet.CV1(w, zc)
    CV2 = hqet.CV2(w, zc)
    CV3 = hqet.CV3(w, zc)
    CA1 = hqet.CA1(w, zc)
    CA2 = hqet.CA2(w, zc)
    CA3 = hqet.CA3(w, zc)
    CT1 = hqet.CT1(w, zc)
    CT2 = hqet.CT2(w, zc)
    CT3 = hqet.CT3(w, zc)
    z = common.z(mB, mV, q2, t0='tm')
    rho2 = par['CLN rho2_xi']
    c = par['CLN c_xi']
    xi3 = par['CLN xi3']
    xi = hqet.xi(z, rho2, c, xi3, order_z=order_z)
    L = hqet.Lz(par, w, z, order_z=order_z_slp)
    ell = hqet.ell(par, z, order_z=order_z_sslp)
    h = {}
    h['V'] = xi * (1 + ash * CV1
                   + epsc * (L[2] - L[5])
                   + epsb * (L[1] - L[4])
                   + epsc**2 * (ell[2] - ell[5]))
    h['A1'] = xi * (1 + ash * CA1
                    + epsc * (L[2] - L[5] * (w - 1)/(w + 1))
                    + epsb * (L[1] - L[4] * (w - 1)/(w + 1))
                    + epsc**2 * (ell[2] - ell[5] * (w - 1)/(w + 1)))
    h['A2'] = xi * (ash * CA2 + epsc * (L[3] + L[6]))
    h['A3'] = xi * (1 + ash * (CA1 + CA3)
                    + epsc * (L[2] - L[3] + L[6] - L[5])
                    + epsb * (L[1] - L[4])
                    + epsc**2 * (ell[2] - ell[3] + ell[6] - ell[5]))
    h['T1'] = xi * (1 + ash * (CT1 + (w - 1)/2 * (CT2 - CT3))
                    + epsc * L[2]
                    + epsb * L[1]
                    + epsc**2 * ell[2])
    h['T2'] = xi * (ash * (w + 1)/2 * (CT2 + CT3)
                    + epsc * L[5]
                    - epsb * L[4]
                    + epsc * ell[5])
    h['T3'] = xi * (ash * CT2
                    + epsc * (L[6] - L[3])
                    + epsc * (ell[6] - ell[3]))
    return h_to_A(mB, mV, h, q2)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/clnexp.py <==
from math import sqrt
import numpy as np
from flavio.physics.bdecays.formfactors.b_v.isgurwise import isgur_wise


process_dict = {}
process_dict['B->D*'] =    {'B': 'B0', 'V': 'D*0',   'q': 'b->c'}


def ff(process, q2, par, scale):
    r"""Central value of $B\to V$ form factors in the lattice convention
      CLN parametrization.

    See eqs. (B4)-(B7) of arXiv:1203.2654.
    """
    pd = process_dict[process]
    mB = par['m_'+pd['B']]
    mV = par['m_'+pd['V']]
    w = (mB**2 + mV**2 - q2) / (2*mB*mV)
    z = (sqrt(w+1)-sqrt(2))/(sqrt(w+1)+sqrt(2))
    RV = 2*sqrt(mB*mV)/(mB+mV)
    hA1_1 = par[process + ' CLN h_A1(1)']
    R1_1 = par[process + ' CLN R_1(1)']
    R2_1 = par[process + ' CLN R_2(1)']
    rho2 = par[process + ' CLN rho2']
    # determine R_0(w=1) by requiring that 8mBmV/(mB^2-mV^2)A_12(q^2=0)=A_0(q^2=0)
    w_0 = (mB**2 + mV**2) / (2*mB*mV) # w at q^2=0
    R2_0 = R2_1 + 0.11*(w_0-1) - 0.06*(w_0-1)**2 # R_2 at q^2=0
    R0_0 = (mB + mV - mB * R2_0 + mV * R2_0)/(2 * mV) # R_0 at q^2=0
    R0_1 = R0_0 - (- 0.11*(w_0-1) + 0.01*(w_0-1)**2) # R_0 at w=1 (q^2=max)
    # done determining R_0(w=1)
    hA1 = hA1_1 * (1 - 8*rho2*z + (53*rho2-15)*z**2 - (231*rho2-91)*z**3)
    R1 = R1_1 - 0.12*(w-1) + 0.05*(w-1)**2
    R2 = R2_1 + 0.11*(w-1) - 0.06*(w-1)**2
    R0 = R0_1 - 0.11*(w-1) + 0.01*(w-1)**2
    ff = {}
    ff['A1'] = hA1 * RV * (w+1)/2.
    ff['A0'] = R0/RV * hA1
    # A2 is not used in the lattice convention
    A2 = R2/RV * hA1
    # conversion from A_1, A_2 to A_12
    ff['A12'] = ((ff['A1']*(mB + mV)**2* (mB**2 - mV**2 - q2)
              - A2*(mB**4 + (mV**2 - q2)**2 - 2*mB**2*(mV**2 + q2)))
              / (16.*mB*mV**2*(mB + mV)))
    ff['V'] = R1/RV * hA1
    ff = isgur_wise(process=process, q2=q2, ff=ff, par=par, scale=scale)
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/isgurwise.py <==
"""Functions for Isgur-Wise-like relations to obtain tensor
form factors from vector form factors from the equations of motion
in the heavy quark limit."""

import flavio
from math import pi,log


def isgur_wise(process, q2, ff, par, scale):
    pd = flavio.physics.bdecays.formfactors.b_v.cln.process_dict[process]
    mB = par['m_'+pd['B']]
    mV = par['m_'+pd['V']]
    mb = flavio.physics.running.running.get_mb_pole(par)
    if pd['q'] == 'b->c':
        mq = flavio.physics.running.running.get_mc_pole(par)
    else:
        mq = 0 # neglect m_u,d,s
    # power corrections
    a_T1  = par[process + ' IW a_T1']
    a_T2  = par[process + ' IW a_T2']
    a_T23 = par[process + ' IW a_T23']
    # cf. eq. (11) of arXiv:1503.05534
    ff['T1'] = (mb + mq)/(mB + mV)*ff['V']  * ( 1 + a_T1 )
    ff['T2'] = (mb - mq)/(mB - mV)*ff['A1'] * ( 1 + a_T2 )
    if q2 == 0:
        ff['T23'] = (4*ff['A12']*(mb - mq)*(mB**2 + mV**2))/((mB - mV)**2*(mB + mV))
    else:
        ff['T23'] = ((mb - mq)* (
                ((mB - mV)**2 - q2)* ((mB + mV)**2 - q2)*ff['A0']
                + 8*mB*mV* (-mB**2 + mV**2)* ff['A12']
                ))/ (4.*mB*(mV - mB)*mV*q2) * ( 1 + a_T23 )
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/lattice_parameters.py <==
import pkgutil
import csv
import numpy as np
from flavio.classes import Parameter
from flavio.statistics.probability import MultivariateNormalDistribution

def csv_to_dict(filename):
    f = pkgutil.get_data('flavio.physics', filename)
    datareader = csv.reader(f.decode('utf-8').splitlines(), dialect='excel-tab')
    res = {}
    for line in datareader:
        if len(line) == 2: # for the central values
            # do not read the results for the c parameters - they are not needed.
            if line[0].split('_')[1][0]=='c':
                continue
            res[line[0]] = float(line[1])
        elif len(line) == 3: # for the covariance
            # do not read the results for the c parameters - they are not needed.
            if line[0].split('_')[1][0]=='c' or line[1].split('_')[1][0]=='c':
                continue
            res[(line[0],line[1])] = float(line[2])
    return res


def load_parameters(file_res, file_cov, process, constraints):
    implementation_name = process + ' SSE'
    res_dict = csv_to_dict(file_res)
    cov_dict = csv_to_dict(file_cov)
    keys_sorted = sorted(res_dict.keys())
    res = [res_dict[k] for k in keys_sorted]
    # M -> M + M^T - diag(M) since the dictionary contains only the entries above the diagonal
    cov = ( np.array([[ cov_dict.get((k,m),0) for m in keys_sorted] for k in keys_sorted])
          + np.array([[ cov_dict.get((m,k),0) for m in keys_sorted] for k in keys_sorted])
          - np.diag([ cov_dict[(k,k)] for k in keys_sorted]) )
    parameter_names = [implementation_name + ' ' + coeff_name for coeff_name in keys_sorted]
    for parameter_name in parameter_names:
        try: # check if parameter object already exists
            p = Parameter[parameter_name]
        except: # otherwise, create a new one
            p = Parameter(parameter_name)
        else: # if parameter exists, remove existing constraints
            constraints.remove_constraint(parameter_name)
    constraints.add_constraint(parameter_names,
            MultivariateNormalDistribution(central_value=res, covariance=cov ))


def lattice_load(constraints):
    load_parameters('data/arXiv-1501-00367v2/av_sl_results.d',
                    'data/arXiv-1501-00367v2/av_sl_covariance.d',
                    'B->K*', constraints)
    load_parameters('data/arXiv-1501-00367v2/av_ls_results.d',
                    'data/arXiv-1501-00367v2/av_ls_covariance.d',
                    'Bs->K*', constraints)
    load_parameters('data/arXiv-1501-00367v2/av_ss_results.d',
                    'data/arXiv-1501-00367v2/av_ss_covariance.d',
                    'Bs->phi', constraints)
    load_parameters('data/arXiv-1501-00367v2/t_sl_results.d',
                    'data/arXiv-1501-00367v2/t_sl_covariance.d',
                    'B->K*', constraints)
    load_parameters('data/arXiv-1501-00367v2/t_ls_results.d',
                    'data/arXiv-1501-00367v2/t_ls_covariance.d',
                    'Bs->K*', constraints)
    load_parameters('data/arXiv-1501-00367v2/t_ss_results.d',
                    'data/arXiv-1501-00367v2/t_ss_covariance.d',
                    'Bs->phi', constraints)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/sse.py <==
from math import sqrt
import numpy as np
from flavio.physics.bdecays.formfactors.common import z

def zs(mB, mV, q2, t0):
    zq2 = z(mB, mV, q2, t0)
    return np.array([1, zq2, zq2**2])

def pole(ff,mres,q2):
    mresdict = {'A0': 0,'A1': 2,'A12': 2,'V': 1,'T1': 1,'T2': 2,'T23': 2}
    m = mres[mresdict[ff]]
    return 1/(1-q2/m**2)

# resonance masses used in BSZ
mres_bsz = {}
mres_bsz['b->d'] = [5.279, 5.324, 5.716];
mres_bsz['b->s'] = [5.366, 5.414, 5.829];

process_dict = {}
process_dict['B->K*'] =    {'B': 'B0', 'V': 'K*0',   'q': 'b->s'}
process_dict['Bs->phi'] =  {'B': 'Bs', 'V': 'phi',   'q': 'b->s'}
process_dict['Bs->K*'] =   {'B': 'Bs', 'V': 'K*0',   'q': 'b->d'}

def ff(process, q2, par, n=2):
    r"""Central value of $B\to V$ form factors in the lattice convention
    and simplified series expansion (SSE) parametrization.

    The lattice convention defines the form factors
    $A_0$, $A_1$, $A_{12}$, $V$, $T_1$, $T_2$, $T_{23}$.

    The SSE defines
    $$F_i(q^2) = P_i(q^2) \sum_k a_k^i \,z(q^2)^k$$
    where $P_i(q^2)=(1-q^2/m_{R,i}^2)^{-1}$ is a simple pole.
    """
    pd = process_dict[process]
    mres = mres_bsz[pd['q']]
    mB = par['m_'+pd['B']]
    mV = par['m_'+pd['V']]
    ff = {}
    for i in ["A0","A1","A12","V","T1","T2","T23"]:
        a = [ par[process + ' SSE ' + i.lower() + '_' + 'a' + str(j)] for j in range(n) ]
        ff[i] = pole(i, mres, q2)*np.dot(a, zs(mB, mV, q2, t0=12.)[:n])
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/b_v/test_btov.py <==
import unittest
from flavio.physics.bdecays.formfactors.b_v import bsz_parameters, lattice_parameters, cln
from flavio.classes import Implementation
from flavio.parameters import default_parameters
import copy

# FF values based on central values from 1811.00983 as obtained with EOS
test_eos_ff = {'pi': {1.5: {'f0': 0.20617313988681782, 'f+': 0.21680149224287226}, 6: {'f0': 0.2438330298045479, 'f+': 0.3004819340685217}}, 'D*': {1.5: {'A12': 0.19752354730048488, 'T2': 0.6403093357932056, 'V': 0.7202354964684643, 'T23': 0.8294490273576515, 'T1': 0.6652318425233219, 'A0': 0.7230006484800593, 'A1': 0.6202446275095023}, 6: {'A12': 0.22933336108737656, 'T2': 0.6727838222595557, 'V': 0.8426391243133804, 'T23': 0.912429103591902, 'T1': 0.7903787568156171, 'A0': 0.9013317472728795, 'A1': 0.6935347915881062}}, 'K': {1.5: {'f0': 0.3430632833575107, 'f+': 0.35715663480062054}, 6: {'f0': 0.39283486258783235, 'f+': 0.4671080094503594}}, 'rho': {1.5: {'A12': 0.24959844928281663, 'T2': 0.24181804607576635, 'V': 0.29165579022587984, 'T23': 0.5748008550726219, 'T1': 0.25574046077962087, 'A0': 0.3173049328262423, 'A1': 0.21911594799415993}, 6: {'A12': 0.2690738575432775, 'T2': 0.25352450555973377, 'V': 0.36881156694745687, 'T23': 0.629355146736795, 'T1': 0.32499988698730087, 'A0': 0.4148275948811504, 'A1': 0.23397806916756847}}, 'K*': {1.5: {'A12': 0.2512344471458036, 'T2': 0.3460508135685656, 'V': 0.41395241458255816, 'T23': 0.6676699778453463, 'T1': 0.3651561001308803, 'A0': 0.3746153403408867, 'A1': 0.3100091228571904}, 6: {'A12': 0.27101140476850843, 'T2': 0.37179901507005286, 'V': 0.5437850389870088, 'T23': 0.7455209444479692, 'T1': 0.4710838481302146, 'A0': 0.5014073911808256, 'A1': 0.3422466383471718}}, 'D': {1.5: {'f0': 0.7022104214739393, 'f+': 0.7245750744029429}, 6: {'f0': 0.7772907542773136, 'f+': 0.883094727230034}}}

class TestBtoV(unittest.TestCase):

    def test_cln(self):
        c = copy.deepcopy(default_parameters)
        par = c.get_central_all()
        cln.ff('B->D*', 1, par, 4.8)
        Implementation['B->D* CLN'].get_central(constraints_obj=c, wc_obj=None, q2=1)
        ff0 = Implementation['B->D* CLN'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        mB = par['m_B0']
        mV = par['m_D*+']
        # check that exact kinematic relation at q^2=0 is fulfilled
        self.assertAlmostEqual(ff0['A0'], 8*mB*mV/(mB**2-mV**2)*ff0['A12'], places=12)

    def test_bsz3(self):
        c = copy.deepcopy(default_parameters)
        bsz_parameters.bsz_load_v1_lcsr(c)
        # compare to numbers in table 4 of arXiv:1503.05534v1
        # B->K* all FFs
        ffbsz3 = Implementation['B->K* BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ffbsz3['A0'], 0.391, places=2)
        self.assertAlmostEqual(ffbsz3['A1'], 0.289, places=3)
        self.assertAlmostEqual(ffbsz3['A12'], 0.281, places=1)
        self.assertAlmostEqual(ffbsz3['V'], 0.366, places=3)
        self.assertAlmostEqual(ffbsz3['T1'], 0.308, places=3)
        self.assertAlmostEqual(ffbsz3['T23'], 0.793, places=3)
        self.assertAlmostEqual(ffbsz3['T1'], ffbsz3['T2'], places=16)
        # A1 for the remaining transitions
        ffbsz3 = Implementation['B->rho BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ffbsz3['A1'], 0.267, places=3)
        ffbsz3 = Implementation['B->omega BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ffbsz3['A1'], 0.237, places=3)
        ffbsz3 = Implementation['Bs->phi BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ffbsz3['A1'], 0.315, places=3)
        ffbsz3 = Implementation['Bs->K* BSZ3'].get_central(constraints_obj=c, wc_obj=None, q2=0)
        self.assertAlmostEqual(ffbsz3['A1'], 0.246, places=3)

    def test_gkvd(self):
        # compare to numbers of arXiv:1811.00983
        c = copy.deepcopy(default_parameters)
        for q2 in [1.5, 6]:
            for ff in ['A0', 'A1', 'A12', 'V', 'T1', 'T2', 'T23']:
                for V in ['K*', 'D*', 'rho']:
                    fit = 'LCSR' if V == 'rho' else 'LCSR-Lattice'
                    bsz_parameters.gkvd_load('v1', fit, ('B->{}'.format(V),), c)
                    ffbsz3 = Implementation['B->{} BSZ3'.format(V)].get_central(constraints_obj=c, wc_obj=None, q2=q2)
                    self.assertAlmostEqual(ffbsz3[ff] / test_eos_ff[V][q2][ff],
                                           1,
                                           places=2,
                                           msg="Failed for {} in B->{} at q2={}".format(ff, V, q2))

    def test_lattice(self):
        c = copy.deepcopy(default_parameters)
        lattice_parameters.lattice_load(c)
        fflatt = Implementation['B->K* SSE'].get_central(constraints_obj=c, wc_obj=None, q2=12.)
        self.assertAlmostEqual(fflatt['V'], 0.84, places=2)
        self.assertAlmostEqual(fflatt['A0'], 0.861, places=3)
        self.assertAlmostEqual(fflatt['A1'], 0.440, places=3)
        self.assertAlmostEqual(fflatt['A12'], 0.339, places=3)
        self.assertAlmostEqual(fflatt['T1'], 0.711, places=3)
        self.assertAlmostEqual(fflatt['T2'], 0.433, places=3)
        self.assertAlmostEqual(fflatt['T23'], 0.809, places=3)
        fflatt = Implementation['Bs->phi SSE'].get_central(constraints_obj=c, wc_obj=None, q2=12.)
        self.assertAlmostEqual(fflatt['V'], 0.767, places=2)
        self.assertAlmostEqual(fflatt['A0'], 0.907, places=2)
        self.assertAlmostEqual(fflatt['A1'], 0.439, places=2)
        self.assertAlmostEqual(fflatt['A12'], 0.321, places=2)
        self.assertAlmostEqual(fflatt['T1'], 0.680, places=2)
        self.assertAlmostEqual(fflatt['T2'], 0.439, places=2)
        self.assertAlmostEqual(fflatt['T23'], 0.810, places=2)
        fflatt = Implementation['Bs->K* SSE'].get_central(constraints_obj=c, wc_obj=None, q2=12.)
        self.assertAlmostEqual(fflatt['V'], 0.584, places=3)
        self.assertAlmostEqual(fflatt['A0'], 0.884, places=3)
        self.assertAlmostEqual(fflatt['A1'], 0.370, places=3)
        self.assertAlmostEqual(fflatt['A12'], 0.321, places=3)
        self.assertAlmostEqual(fflatt['T1'], 0.605, places=3)
        self.assertAlmostEqual(fflatt['T2'], 0.383, places=3)
        self.assertAlmostEqual(fflatt['T23'], 0.743, places=3)

class TestCLN2(unittest.TestCase):

    @classmethod
    def setUpClass(cls):
        cls.c = default_parameters.copy()
        cls.imp = Implementation['B->D* CLN']

    def test_q2_1(self):
        ff = self.__class__.imp.get_central(constraints_obj=self.__class__.c, wc_obj=None, q2=1)
        for k, v in ff.items():
            self.assertTrue(v > 0, msg="Failed for {}".format(k))

    def test_q2_0_A(self):
        ff = self.__class__.imp.get_central(constraints_obj=self.__class__.c, wc_obj=None, q2=0)
        for k, v in ff.items():
            self.assertTrue(v > 0, msg="Failed for {}".format(k))
        par = self.__class__.c.get_central_all()
        mB = par['m_B0']
        mV = par['m_D*+']
        # check that exact kinematic relation at q^2=0 is fulfilled
        self.assertAlmostEqual(ff['A0'], 8*mB*mV/(mB**2-mV**2)*ff['A12'],
                               places=10)

    def test_q2_0_T(self):
        ff = self.__class__.imp.get_central(constraints_obj=self.__class__.c, wc_obj=None, q2=0)
        par = self.__class__.c.get_central_all()
        mB = par['m_B0']
        mV = par['m_D*+']
        # check that exact kinematic relation at q^2=0 is fulfilled
        self.assertEqual(ff['T1'], ff['T2'])
        ff = self.__class__.imp.get_central(constraints_obj=self.__class__.c, wc_obj=None, q2=(mB-mV)**2)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/common.py <==
from math import sqrt
import numpy as np
from flavio.config import config
from functools import lru_cache

@lru_cache(maxsize=config['settings']['cache size'])
def z(mB, mM, q2, t0=None):
    r"""Form factor expansion parameter $z$.

    Parameters
    ----------

    - `mB`:
        initial pseudoscalar meson mass
    - `mM`:
        final meson meson mass
    - `q2`:
        momentum transfer squared $q^2$
    - `t0` (optional):
        parameter $t_0$.
        If not given, chosen as $t_0 = t_+ (1-\sqrt{1-t_-/t_+})$ where
        $t_\pm = (m_B \pm m_M)^2$.
        If equal to `'tm'`, set to $t_0=t_-$
    """
    tm = (mB-mM)**2
    tp = (mB+mM)**2
    if t0 is None:
        t0 = tp*(1-sqrt(1-tm/tp))
    elif t0 == 'tm':
        t0 = tm
    sq2 = sqrt(tp-q2)
    st0 = sqrt(tp-t0)
    return (sq2-st0)/(sq2+st0)


def w_minus_1_pow_n(z, n, order_z):
    r"""Monomial $(w-1)^n$ where $w$ is expressed in terms of $z$ as $w(z)$ and
    the whole expression is expanded around $z=0$ until (including) power $z^m$,
    where $m=$`order_z`.

    The exact expression is $w(z)=(1 + 6 z + z^2)/(-1 + z)^2$.
    """
    zs = np.array([1, z, z**2, z**3])  # zs[i] = z**i
    if order_z > 3:
        raise ValueError("(w-1)^n monomial only implemented until order_z=3.")
    if n > 3:
        raise ValueError("(w-1)^n monomial only implemented until n=3.")
    if n == 0:
        return 1
    if n == 1:
        a = np.array([0, 8, 16, 24])
    if n == 2:
        a = np.array([0, 0, 64, 256])
    if n == 3:
        a = np.array([0, 0, 0, 512])
    return np.sum((a * zs)[:order_z + 1])  # sum_i=0^order_z a[i] * z**i


==> anc/flavio-master/flavio/physics/bdecays/formfactors/hqet.py <==
"""Common functions for HQET form factors."""

from math import sqrt, log, pi
from functools import lru_cache
from flavio.math.functions import li2
from flavio.physics.running import running
from flavio.physics.bdecays.formfactors import common


def get_hqet_parameters(par):
    p = {}
    # The scale here is fixed to 2.7 GeV ~ sqrt(m_b^pole * m_c^pole)
    alphas = running.get_alpha(par, scale=2.7, nf_out=5)['alpha_s']
    p['ash'] = alphas / pi
    p['mb1S'] = running.get_mb_1S(par)
    p['mb'] = p['mb1S'] * (1 + 2 * alphas**2 / 9)
    p['mc'] = p['mb'] - 3.4
    mBbar = (par['m_B0'] + 3 * par['m_B*0']) / 4
    # eq. (25); note the comment about the renormalon cancellation thereafter
    p['Lambdabar'] = mBbar - p['mb'] + par['lambda_1'] / (2 * p['mb1S'])
    p['epsc'] = p['Lambdabar'] / (2 * p['mc'])
    p['epsb'] = p['Lambdabar'] / (2 * p['mb'])
    p['zc'] = p['mc'] / p['mb']
    return p

def xi(z, rho2, c, xi3, order_z):
    r"""Leading-order Isgur-Wise function:
    
    $$\xi(z)=1-\rho^2 (w-1) + c (w-1)^2 + \xi^{(3)} (w-1)^3/6
    
    where w=w(z) is expanded in $z$ up to an including terms of order
    `z**order_z`.
    """
    xi = (1
          - rho2    * common.w_minus_1_pow_n(z, n=1, order_z=order_z)
          + c       * common.w_minus_1_pow_n(z, n=2, order_z=order_z)
          + xi3 / 6 * common.w_minus_1_pow_n(z, n=3, order_z=order_z))
    return xi


def Lz(par, w, z, order_z):
    w_minus_1    = common.w_minus_1_pow_n(z, n=1, order_z=order_z)
    w_minus_1_sq = common.w_minus_1_pow_n(z, n=2, order_z=order_z)
    chi2 = par['chi_2(1)'] + par['chi_2p(1)'] * w_minus_1 + par['chi_2pp(1)'] / 2 * w_minus_1_sq
    chi3 = par['chi_3p(1)'] * w_minus_1 + par['chi_3pp(1)'] / 2 * w_minus_1_sq
    eta = par['eta(1)'] + par['etap(1)'] * w_minus_1 + par['etapp(1)'] / 2 * w_minus_1_sq
    d = {}
    # w is not expanded in the kinematical factors
    d[1] = -4 * (w - 1) * chi2 + 12 * chi3
    d[2] = -4 * chi3
    d[3] = 4 * chi2
    d[4] = 2 * eta - 1
    d[5] = -1
    d[6] = -2 * (1 + eta) / (w + 1)
    return d


def ell_i(i, par, z, order_z):
    """Sub-sub-leading power correction $\ell_i(w(z))$."""
    w_minus_1 = common.w_minus_1_pow_n(z, n=1, order_z=order_z)
    return par['CLN l_{}(1)'.format(i)] + w_minus_1 * par['CLN lp_{}(1)'.format(i)]


def ell(par, z, order_z):
    """Sub-sub-leading power correction $\ell_{i}(w(z))$ for $i=1\ldots6$ as dictionary."""
    return {i + 1: ell_i(i + 1, par, z, order_z) for i in range(6)}



def r(w):
    if w == 1:
        return 1
    return log(w + sqrt(-1 + w**2)) / sqrt(-1 + w**2)


def omega_plus(w):
    return w + sqrt(-1 + w**2)


def omega_minus(w):
    return w - sqrt(-1 + w**2)


@lru_cache(maxsize=32)
def omega(w, z):
    if w == 1:
        return -1 + (z + 1) / (z - 1) * log(z)
    return (1 + (w * (2 * li2(1 - z * omega_minus(w))
                 - li2(1 - omega_minus(w)**2) -
                 2 * li2(1 - z * omega_plus(w)) + li2(1 - omega_plus(w)**2))
                 ) / (2. * sqrt(-1 + w**2)) - w * log(z) * r(w))


def CP(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return ((-2 * (-w + wz) * (-1 + z) * z *
             (-1 + z + z * (1 + z) * log(z)) *
             ((-1 + z**2) * log(z) +
              (z * (3 + z**2) +
               w *
                 (-1 + z - (3 + 2 * w) * z**2 +
                  z**3)) * r(w)) +
             4 * (w - wz)**2 * z**2 * omega(w, z)) /
            (2. * (w - wz)**2 * z**2))


def CV1(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return ((12 * (-w + wz) * z -
             (-1 + z**2) * log(z) +
             2 * (1 + w) * (-1 + (-1 + 3 * w) * z - z**2) *
             r(w) + 4 * (w - wz) * z * omega(w, z)) /
            (6. * (w - wz) * z))


def CV2(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return (-(z *
              (2 * (-w + wz) * (-1 + z) +
               (3 - 2 * w - (-2 + 4 * w) * z + z**2) *
                  log(z)) +
              (2 - (-1 + 5 * w + 2 * w**2) * z +
                  (2 * w + 4 * w**2) * z**2 -
                  (1 + w) * z**3) * r(w)) /
            (6. * (w - wz)**2 * z**2))


def CV3(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return ((2 * (-w + wz) * (-1 + z) * z +
             (1 + (2 - 4 * w) * z + (3 - 2 * w) * z**2) *
             log(z) +
             (1 + w - (2 * w + 4 * w**2) * z +
              (-1 + 5 * w + 2 * w**2) * z**2 - 2 * z**3)
             * r(w)) / (6. * (w - wz)**2 * z))


def CA1(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return ((12 * (-w + wz) * z -
             (-1 + z**2) * log(z) +
             2 * (-1 + w) * (-1 + (1 + 3 * w) * z - z**2) *
             r(w) + 4 * (w - wz) * z * omega(w, z)) /
            (6. * (w - wz) * z))


def CA2(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return (-(z *
              (2 * (-w + wz) * (1 + z) +
               (3 + 2 * w - (2 + 4 * w) * z + z**2) *
                  log(z)) +
              (2 + (-1 - 5 * w + 2 * w**2) * z +
                  (-2 * w + 4 * w**2) * z**2 +
                  (1 - w) * z**3) * r(w)) /
            (6. * (w - wz)**2 * z**2))


def CA3(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return ((2 * (-w + wz) * z * (1 + z) -
             (1 - (2 + 4 * w) * z + (3 + 2 * w) * z**2) *
             log(z) +
             (1 - w + (-2 * w + 4 * w**2) * z +
              (-1 - 5 * w + 2 * w**2) * z**2 + 2 * z**3)
             * r(w)) / (6. * (w - wz)**2 * z))


def CT1(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return (((-1 + w) *
             (-1 + (2 + 4 * w) * z - z**2) * r(w) +
             (6 * (-w + wz) * z -
              (-1 + z**2) * log(z)) +
             2 * (w - wz) * z * omega(w, z)) / (3. * (w - wz) * z))


def CT2(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return (2 * (z * log(z) + (1 - w * z) * r(w))) / (3. * (w - wz) * z)


def CT3(w, z):
    wz = 1 / 2 * (z + 1 / z)
    return (2 * (log(z) + (w - z) * r(w))) / (3. * (w - wz))


==> anc/flavio-master/flavio/physics/bdecays/formfactors/lambdab_12/__init__.py <==
r"""Functions for $\Lambda_b\to X_{1/2}$ form factors where $X_{1/2}$ is
a spin-1/2 baryon."""

from . import lambdab
from . import sse
from . import lattice_parameters


==> anc/flavio-master/flavio/physics/bdecays/formfactors/lambdab_12/lambdab.py <==
from flavio.physics.bdecays.formfactors.lambdab_12 import sse
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.config import config

processes = ['Lambdab->Lambda',]

def ff_function(function, process, **kwargs):
    return lambda wc_obj, par_dict, q2: function(process, q2, par_dict, **kwargs)

for p in processes:
    quantity = p + ' form factor'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
    a.set_description('Hadronic form factor for the ' + p + ' transition')

    iname = p + ' SSE2'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(sse.ff, p, n=2))
    i.set_description("2-parameter simplified series expansion")

    iname = p + ' SSE3'
    i = Implementation(name=iname, quantity=quantity,
                   function=ff_function(sse.ff, p, n=2))
    i.set_description("3-parameter simplified series expansion")


==> anc/flavio-master/flavio/physics/bdecays/formfactors/lambdab_12/lattice_parameters.py <==
import pkgutil
import csv
import numpy as np
from flavio.classes import Parameter
from flavio.statistics.probability import MultivariateNormalDistribution

def csv_to_dict(filename):
    f = pkgutil.get_data('flavio.physics', filename)
    datareader = csv.reader(f.decode('utf-8').splitlines(), delimiter=' ', skipinitialspace=True)
    res = {}
    for line in datareader:
        if len(line) == 2: # for the central values
            res[line[0]] = float(line[1])
        elif len(line) == 3: # for the covariance
            res[(line[0],line[1])] = float(line[2])
    return res

ffname_dict = {
 'f0': 'fVt',
 'fperp': 'fVperp',
 'fplus': 'fV0',
 'g0': 'fAt',
 'gperp': 'fAperp',
 'gplus': 'fA0',
 'gpp': 'fA0', # gpp means g+ and gperp
 'hperp': 'fTperp',
 'hplus': 'fT0',
 'htildeperp': 'fT5perp',
 'htildeplus': 'fT50',
 'htildepp': 'fT50', # htildepp means htilde+ and htildeperp
 }

tex_a = {'a0': 'a_0', 'a1': 'a_1', 'a2': 'a_2', }
tex_ff = {
 'fA0': r'f^A_0', 'fAperp': r'f^A_\perp', 'fAt': r'f^A_t',
 'fT0': r'f^T_0', 'fT50': r'f^{T5}_0', 'fT5perp': r'f^{T5}_\perp',
 'fTperp': r'f^T_\perp', 'fV0': r'f^V_0', 'fVperp': r'f^V_\perp',
 'fVt': r'f^V_t'
 }

def translate_parameters(name):
    """Function to translate the parameter names from the ones used in the
    data files (e.g. 'a0_fplus') to the ones used in flavio (e.g. 'a0_fV0')."""
    part1 = name[0:3]
    part2 = name[3:]
    return part1 + ffname_dict[part2]

def load_parameters(file_res, file_cov, process, constraints):
    implementation_name = process + ' SSE'
    res_dict = csv_to_dict(file_res)
    cov_dict = csv_to_dict(file_cov)
    keys_sorted = sorted(res_dict.keys())
    res = [res_dict[k] for k in keys_sorted]
    cov = np.array([[ cov_dict.get((k,m),0) for m in keys_sorted] for k in keys_sorted])
    parameter_names = [implementation_name + ' ' + translate_parameters(coeff_name) for coeff_name in keys_sorted]
    for parameter_name in parameter_names:
        try: # check if parameter object already exists
            p = Parameter[parameter_name]
        except: # otherwise, create a new one
            p = Parameter(parameter_name)
            _tex_a = tex_a[parameter_name.split(' ')[-1].split('_')[0]]
            _tex_ff = tex_ff[parameter_name.split(' ')[-1].split('_')[-1]]
            p.tex = r'$' + _tex_a + r'^{' + _tex_ff + r'}$'
            p.description = r'SSE form factor parametrization coefficient $' + _tex_a + r'$ of $' + _tex_ff + r'$'
        else: # if parameter exists, remove existing constraints
            constraints.remove_constraint(parameter_name)
    constraints.add_constraint(parameter_names,
            MultivariateNormalDistribution(central_value=res, covariance=cov ))


def lattice_load_nominal(constraints):
    load_parameters('data/arXiv-1602-01399v1/LambdabLambda_results.dat',
                    'data/arXiv-1602-01399v1/LambdabLambda_covariance.dat',
                    'Lambdab->Lambda', constraints)

def lattice_load_ho(constraints):
    load_parameters('data/arXiv-1602-01399v1/LambdabLambda_HO_results.dat',
                    'data/arXiv-1602-01399v1/LambdabLambda_HO_covariance.dat',
                    'Lambdab->Lambda', constraints)


==> anc/flavio-master/flavio/physics/bdecays/formfactors/lambdab_12/sse.py <==
from math import sqrt
import numpy as np
from flavio.physics.bdecays.formfactors.common import z

def zs(mX, mP, par, q2):
    mLb = par['m_Lambdab']
    mB = par['m_B+']
    zq2 = z(mB, mP, q2, t0=(mLb - mX)**2) # cf. eq. (34) of arXiv:1602.01399
    return np.array([1, zq2, zq2**2])

def pole(ff, mres, q2):
    m = mres[_mresdict[ff]]
    return 1/(1-q2/m**2)

_mresdict = {'fV0': '1-',
             'fVperp': '1-',
             'fT0': '1-',
             'fTperp': '1-',
             'fVt': '0+',
             'fA0': '1+',
             'fAperp': '1+',
             'fT50': '1+',
             'fT5perp': '1+',
             'fAt': '0-',
            }
# resonance masses used in arXiv:1602.01399
_mres = {}
_mres['b->s'] = {'1-': 5.416, '0+': 5.711, '1+': 5.750, '0-': 5.367}

# X: name of the final-state baryon, q: quark-level transition (e.g. 'b->s'),
# P: name of the pseudoscalar meson with the same flavour QN as X (needed for z)
_process_dict = {}
_process_dict['Lambdab->Lambda'] =    {'X': 'Lambda', 'P': 'K+', 'q': 'b->s'}

def ff(process, q2, par, n=2):
    r"""Central value of $\Lambda_b\to X_{1/2}$ form factors in the helicity
    basis and simplified series expansion (SSE) parametrization.

    The helicity basis defines the form factors
    $f_+$, $f_0$, $f_\perp$, $g_+$, $g_0$, $g_\perp$,
    $h_+$, $h_\perp$, $\tilde h_+$, $\tilde h_\perp$,

    The SSE defines
    $$F_i(q^2) = P_i(q^2) \sum_k a_k^i \,z(q^2)^k$$
    where $P_i(q^2)=(1-q^2/m_{R,i}^2)^{-1}$ is a simple pole.
    """
    pd = _process_dict[process]
    mres = _mres[pd['q']]
    mX = par['m_'+pd['X']]
    mP = par['m_'+pd['P']]
    ff = {}
    # implementing the two endpoint relations in (7) and (8) of arXiv:1602.01399
    par[process+' SSE a0_fAperp'] = par[process+' SSE a0_fA0']
    par[process+' SSE a0_fT5perp'] = par[process+' SSE a0_fT50']
    for i in ['fA0', 'fAperp', 'fAt', 'fT0', 'fT50', 'fT5perp', 'fTperp', 'fV0', 'fVperp', 'fVt']:
        a = [ par[process+' SSE ' + 'a' + str(j) + '_' + i] for j in range(n) ]
        ff[i] = pole(i, mres, q2)*np.dot(a, zs(mX, mP, par, q2)[:n])
    return ff


==> anc/flavio-master/flavio/physics/bdecays/formfactors/lambdab_12/test_lambda.py <==
import unittest
import flavio
from flavio.classes import Implementation


class TestLambdabFF(unittest.TestCase):

    def test_lambdab_lambda_ff(self):
        ff_obj = Implementation['Lambdab->Lambda SSE2']
        par = flavio.default_parameters
        mL = par.get_central('m_Lambda')
        mLb = par.get_central('m_Lambdab')
        q2max = (mLb-mL)**2
        ff_max = ff_obj.get_central(constraints_obj=par, wc_obj=None, q2=q2max)
        ff_0 = ff_obj.get_central(constraints_obj=par, wc_obj=None, q2=0)
        # g_perp(q2_max) = g_+(q2_max)
        self.assertAlmostEqual(ff_max['fAperp'], ff_max['fA0'], delta=0.001)
        # htilde_perp(q2_max) = htilde_+(q2_max)
        self.assertAlmostEqual(ff_max['fT5perp'], ff_max['fT50'], delta=0.001)
        # f_0(0) = f+(0)
        self.assertAlmostEqual(ff_0['fVt'], ff_0['fV0'], delta=0.05) # this constraint is poorly satisfied
        # g_0(0) = g+(0)
        self.assertAlmostEqual(ff_0['fAt'], ff_0['fA0'], delta=0.1) # this constraint is poorly satisfied


==> anc/flavio-master/flavio/physics/bdecays/formfactors/test_cln.py <==
"""Compare to parameters of https://arxiv.org/abs/1908.09398

Cf.
https://github.com/eos/eos/blob/8487191336d608fb9517979d84188420834d568a/eos/form-factors/mesonic-hqet_TEST.cc#L199-L358
https://github.com/eos/eos/blob/8487191336d608fb9517979d84188420834d568a/eos/form-factors/mesonic-hqet_TEST.cc#L1023-L1180
"""

import unittest
import flavio


par = flavio.default_parameters.copy()
par.set_constraint("CLN rho2_xi", 1.5)
par.set_constraint("CLN c_xi", +3.0 / 2)
par.set_constraint("CLN xi3", +6.0)
#par.set_constraint("xipppp(1)", -9.0)
par.set_constraint("chi_2(1)", +0.5)
par.set_constraint("chi_2p(1)", -1.0)
par.set_constraint("chi_2pp(1)", +2.0)
par.set_constraint("chi_3p(1)", -1.5)
par.set_constraint("chi_3pp(1)", +2.5)
par.set_constraint("eta(1)", +0.25)
par.set_constraint("etap(1)", -1.25)
par.set_constraint("etapp(1)", +1.75)
par.set_constraint("CLN l_1(1)", +0.5)
par.set_constraint("CLN l_2(1)", -2.0)
par.set_constraint("CLN l_3(1)", 0.0)
par.set_constraint("CLN l_4(1)", 0.0)
par.set_constraint("CLN l_5(1)", 0.0)
par.set_constraint("CLN l_6(1)", 0.0)
par.set_constraint("CLN lp_1(1)", 0.0)
par.set_constraint("CLN lp_2(1)", 0.0)
par.set_constraint("CLN lp_3(1)", 0.0)
par.set_constraint("CLN lp_4(1)", 0.0)
par.set_constraint("CLN lp_5(1)", 0.0)
par.set_constraint("CLN lp_6(1)", 0.0)
par.set_constraint("m_B0", 5.27942)
par.set_constraint("m_B+", 5.27942)
par.set_constraint("m_D+", 1.86723)
par.set_constraint("m_D0", 1.86723)
par.set_constraint("lambda_1", -0.30)
par.set_constraint("m_b", 4.2226)  # to reproduce mb1S=4.71 GeV

class TestCLNParam(unittest.TestCase):
    def test_btop(self):
        eps = 0.002
        def ff(q2):
            _par = par.get_central_all()
            return flavio.physics.bdecays.formfactors.b_p.cln.ff('B->D',
                q2, _par, scale=4.8,
                order_z=3, order_z_slp=1, order_z_sslp=1)

        self.assertAlmostEqual(ff(4)['f+'], -0.317099, delta=eps);
        self.assertAlmostEqual(ff(4)['f0'], -0.311925, delta=eps);
        self.assertAlmostEqual(ff(4)['fT'], -0.043808, delta=eps);

        self.assertAlmostEqual(ff(8)['f+'], +0.273187, delta=eps);
        self.assertAlmostEqual(ff(8)['f0'], +0.198352, delta=eps);
        self.assertAlmostEqual(ff(8)['fT'], +0.514150, delta=eps);

        self.assertAlmostEqual(ff(10)['f+'], +0.721643, delta=eps);
        self.assertAlmostEqual(ff(10)['f0'], +0.544512, delta=eps);
        self.assertAlmostEqual(ff(10)['fT'], +0.952830, delta=eps);


    def test_btov(self):
        eps=0.002

        def ff(q2):
            _par = par.get_central_all()
            return flavio.physics.bdecays.formfactors.b_v.cln.ff('B->D*', q2, _par, scale=4.8,
                order_z=3, order_z_slp=1, order_z_sslp=1)

        mB = par.get_central('m_B0')
        mV = par.get_central('m_D*+')

        def q2_w(w):
            return mB**2 + mV**2 - w * (2 * mB * mV)

        q2 = q2_w(w=1.0)
        h = {
            'A1': +0.899905,
            'A2': +0.036348,
            'A3': +0.552732,
            'V':  +1.217624,
            'T1': +0.961994,
            'T2': -0.198494,
            'T3': -0.665817
        }
        ff_eos = flavio.physics.bdecays.formfactors.b_v.cln.h_to_A(mB, mV, h, q2)
        ff_flav = ff(q2)
        for k in ff_flav:
            self.assertAlmostEqual(ff_eos[k], ff_flav[k], delta=eps, msg="Failed for w=1.0, {}".format(k))

        q2 = q2_w(w=1.4)
        h = {
            'A1': +0.684812,
            'A2': -0.075634,
            'A3': +0.702037,
            'V':  +0.896998,
            'T1': +0.686863,
            'T2': -0.104330,
            'T3': -0.195575
        }
        ff_eos = flavio.physics.bdecays.formfactors.b_v.cln.h_to_A(mB, mV, h, q2)
        ff_flav = ff(q2)
        for k in ff_flav:
            self.assertAlmostEqual(ff_eos[k], ff_flav[k], delta=eps, msg="Failed for w=1.4, {}".format(k))

==> anc/flavio-master/flavio/physics/bdecays/lambdablambdagamma.py <==
r"""Functions for the radiative baryonic decay $\Lambda_b\to\Lambda\gamma."""


def BR(wc_obj, par):
    return prefac * (ff)**2 * (abs(C)**2)


==> anc/flavio-master/flavio/physics/bdecays/lambdablambdall.py <==
r"""Functions for exclusive $\Lambda_b\to \Lambda\ell^+\ell^-$ decays."""

import flavio
from math import sqrt,pi
from flavio.physics.bdecays.common import lambda_K, beta_l, meson_quark, meson_ff
from flavio.classes import Observable, Prediction, AuxiliaryQuantity
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
import warnings


def helicity_amps(q2, mLb, mL, ff):
    r"""$\Lambda_b\to \Lambda\ell^+\ell^-$ helicity amplitudes.

    See (3.12)-(3.15) of arXiv:1410.2115."""
    sp = (mLb + mL)**2 - q2
    sm = (mLb - mL)**2 - q2
    H = {}
    H['0V++'] = ff['fV0'] * (mLb + mL)/sqrt(q2) * sqrt(sm)
    H['+V-+'] = -ff['fVperp'] * sqrt(2*sm)
    H['0A++'] = ff['fA0'] * (mLb - mL)/sqrt(q2) * sqrt(sp)
    H['+A-+'] = -ff['fAperp'] * sqrt(2*sp)
    H['0T++'] = -ff['fT0'] * sqrt(q2) * sqrt(sm)
    H['+T-+'] = ff['fTperp'] * (mLb + mL) * sqrt(2*sm)
    H['0T5++'] = ff['fT50'] * sqrt(q2) * sqrt(sp)
    H['+T5-+'] = -ff['fT5perp'] * (mLb - mL) * sqrt(2*sp)
    H['0V--'] = H['0V++']
    H['+V+-'] = H['+V-+']
    H['0A--'] = -H['0A++']
    H['+A+-'] = -H['+A-+']
    H['0T--'] = H['0T++']
    H['+T+-'] = H['+T-+']
    H['0T5--'] = -H['0T5++']
    H['+T5+-'] = -H['+T5-+']
    return H

def transverity_amps(ha, q2, mLb, mL, mqh, mql, wc, prefactor):
    r"""Transversity amplitudes for $\Lambda_b\to \Lambda\ell^+\ell^-$.

    See (3.16) of arXiv:1410.2115."""
    C910Lpl = (wc['v'] - wc['a']) + (wc['vp'] - wc['ap'])
    C910Rpl = (wc['v'] + wc['a']) + (wc['vp'] + wc['ap'])
    C910Lmi = (wc['v'] - wc['a']) - (wc['vp'] - wc['ap'])
    C910Rmi = (wc['v'] + wc['a']) - (wc['vp'] + wc['ap'])
    A = {}
    A['perp1', 'L'] = +sqrt(2)*( C910Lpl *ha['+V-+']
                                 - 2*mqh*(wc['7']+wc['7p'])/q2 * ha['+T-+'] )
    A['perp1', 'R'] = +sqrt(2)*( C910Rpl *ha['+V-+']
                                 - 2*mqh*(wc['7']+wc['7p'])/q2 * ha['+T-+'] )
    A['para1', 'L'] = -sqrt(2)*( C910Lmi *ha['+A-+']
                                 + 2*mqh*(wc['7']-wc['7p'])/q2 * ha['+T5-+'] )
    A['para1', 'R'] = -sqrt(2)*( C910Rmi *ha['+A-+']
                                 + 2*mqh*(wc['7']-wc['7p'])/q2 * ha['+T5-+'] )
    A['perp0', 'L'] = +sqrt(2)*( C910Lpl *ha['0V++']
                                 - 2*mqh*(wc['7']+wc['7p'])/q2 * ha['0T++'] )
    A['perp0', 'R'] = +sqrt(2)*( C910Rpl *ha['0V++']
                                 - 2*mqh*(wc['7']+wc['7p'])/q2 * ha['0T++'] )
    A['para0', 'L'] = -sqrt(2)*( C910Lmi *ha['0A++']
                                 + 2*mqh*(wc['7']-wc['7p'])/q2 * ha['0T5++'] )
    A['para0', 'R'] = -sqrt(2)*( C910Rmi *ha['0A++']
                                 + 2*mqh*(wc['7']-wc['7p'])/q2 * ha['0T5++'] )
    return {k: prefactor*v for k, v in A.items()}

def angular_coefficients(ta, alpha):
    r"""Angular coefficients of $\Lambda_b\to \Lambda\ell^+\ell^-$ in terms of
    transversity amplitudes and decay parameter $\alpha$.

    See (3.29)-(3.32) of arXiv:1410.2115."""
    flavio.citations.register("Boer:2014kda")
    K = {}
    K['1ss'] = 1/4.*(   abs(ta['perp1', 'R'])**2 + abs(ta['perp1', 'L'])**2
                      + abs(ta['para1', 'R'])**2 + abs(ta['para1', 'L'])**2
                      + 2*abs(ta['perp0', 'R'])**2 + 2*abs(ta['perp0', 'L'])**2
                      + 2*abs(ta['para0', 'R'])**2 + 2*abs(ta['para0', 'L'])**2 )
    K['1cc'] = 1/2.*(   abs(ta['perp1', 'R'])**2 + abs(ta['perp1', 'L'])**2
                      + abs(ta['para1', 'R'])**2 + abs(ta['para1', 'L'])**2 )
    K['1c'] = -(  ta['perp1', 'R'] * ta['para1', 'R'].conj()
                - ta['perp1', 'L'] * ta['para1', 'L'].conj() ).real
    K['2ss'] = alpha/2. * (  ta['perp1', 'R'] * ta['para1', 'R'].conj()
                       + 2 * ta['perp0', 'R'] * ta['para0', 'R'].conj()
                           + ta['perp1', 'L'] * ta['para1', 'L'].conj()
                       + 2 * ta['perp0', 'L'] * ta['para0', 'L'].conj() ).real
    K['2cc'] = alpha * (  ta['perp1', 'R'] * ta['para1', 'R'].conj()
                        + ta['perp1', 'L'] * ta['para1', 'L'].conj() ).real
    K['2c'] = -alpha/2.*(   abs(ta['perp1', 'R'])**2 - abs(ta['perp1', 'L'])**2
                          + abs(ta['para1', 'R'])**2 - abs(ta['para1', 'L'])**2 )
    K['3sc'] = alpha/sqrt(2) * ( ta['perp1', 'R'] * ta['perp0', 'R'].conj()
                               - ta['para1', 'R'] * ta['para0', 'R'].conj()
                               + ta['perp1', 'L'] * ta['perp0', 'L'].conj()
                               - ta['para1', 'L'] * ta['para0', 'L'].conj() ).imag
    K['3s'] = alpha/sqrt(2) * ( ta['perp1', 'R'] * ta['para0', 'R'].conj()
                              - ta['para1', 'R'] * ta['perp0', 'R'].conj()
                              - ta['perp1', 'L'] * ta['para0', 'L'].conj()
                              + ta['para1', 'L'] * ta['perp0', 'L'].conj() ).imag
    K['4sc'] = alpha/sqrt(2) * ( ta['perp1', 'R'] * ta['para0', 'R'].conj()
                               - ta['para1', 'R'] * ta['perp0', 'R'].conj()
                               + ta['perp1', 'L'] * ta['para0', 'L'].conj()
                               - ta['para1', 'L'] * ta['perp0', 'L'].conj() ).imag
    K['4s'] = alpha/sqrt(2) * ( ta['perp1', 'R'] * ta['perp0', 'R'].conj()
                              - ta['para1', 'R'] * ta['para0', 'R'].conj()
                              - ta['perp1', 'L'] * ta['perp0', 'L'].conj()
                              + ta['para1', 'L'] * ta['para0', 'L'].conj() ).imag
    return K

def get_ff(q2, par):
    ff_aux = AuxiliaryQuantity['Lambdab->Lambda form factor']
    return ff_aux.prediction(par_dict=par, wc_obj=None, q2=q2)

def prefactor(q2, par, scale):
    xi_t = flavio.physics.ckm.xi('t','bs')(par)
    alphaem = flavio.physics.running.running.get_alpha(par, scale)['alpha_e']
    mLb = par['m_Lambdab']
    mL = par['m_Lambda']
    la_K = flavio.physics.bdecays.common.lambda_K(mLb**2, mL**2, q2)
    return par['GF'] * xi_t * alphaem * sqrt(q2) * la_K**(1/4.) / sqrt(3 * 2 * mLb**3 * pi**5) / 32.


def get_transverity_amps_ff(q2, wc_obj, par_dict, lep, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    scale = flavio.config['renormalization scale']['lambdab']
    mLb = par['m_Lambdab']
    mL = par['m_Lambda']
    mb = flavio.physics.running.running.get_mb(par, scale)
    ff = get_ff(q2, par)
    wc = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bs' + lep + lep, scale, par)
    wc_eff = flavio.physics.bdecays.wilsoncoefficients.get_wceff(q2, wc, par, 'Lambdab', 'Lambda', lep, scale)
    ha = helicity_amps(q2, mLb, mL, ff)
    N = prefactor(q2, par, scale)
    ta_ff = transverity_amps(ha, q2, mLb, mL, mb, 0, wc_eff, N)
    return ta_ff


# get subleading hadronic contribution at low q2
def get_subleading(q2, wc_obj, par_dict, cp_conjugate):
    if q2 <= 9:
        sub_name = 'Lambdab->Lambdall subleading effects at low q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    elif q2 > 14:
        sub_name = 'Lambdab->Lambdall subleading effects at high q2'
        return AuxiliaryQuantity[sub_name].prediction(par_dict=par_dict, wc_obj=wc_obj, q2=q2, cp_conjugate=cp_conjugate)
    else:
        return {}

def get_transverity_amps(q2, wc_obj, par, lep, cp_conjugate):
    if q2 >= 8.7 and q2 < 14:
        warnings.warn("The predictions in the region of narrow charmonium resonances are not meaningful")
    return add_dict((
        get_transverity_amps_ff(q2, wc_obj, par, lep, cp_conjugate),
        get_subleading(q2, wc_obj, par, cp_conjugate)
        ))


def get_obs(function, q2, wc_obj, par, lep):
    ml = par['m_'+lep]
    mLb = par['m_Lambdab']
    mL = par['m_Lambda']
    if q2 < 4*ml**2 or q2 > (mLb-mL)**2:
        return 0
    ta = get_transverity_amps(q2, wc_obj, par, lep, cp_conjugate=False)
    alpha = par['Lambda->ppi alpha_-']
    K = angular_coefficients(ta, alpha)
    return function(K)

def dGdq2(K):
    return 2*K['1ss'] + K['1cc']

def FL_num(K):
    return 2*K['1ss'] - K['1cc']

def AFBl_num(K):
    return (3/2.) * K['1c']

def AFBh_num(K):
    return K['2ss'] + K['2cc']/2.

def AFBlh_num(K):
    return (3/4.) * K['2c']

def dbrdq2(q2, wc_obj, par, lep):
    tauLb = par['tau_Lambdab']
    return tauLb * get_obs(dGdq2, q2, wc_obj, par, lep)

def dbrdq2_int(q2min, q2max, wc_obj, par, lep):
    def obs(q2):
        return dbrdq2(q2, wc_obj, par, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)/(q2max-q2min)

def obs_int(function, q2min, q2max, wc_obj, par, lep):
    def obs(q2):
        return get_obs(function, q2, wc_obj, par, lep)
    return flavio.math.integrate.nintegrate(obs, q2min, q2max)

# Functions returning functions needed for Prediction instances

def dbrdq2_int_func(lep):
    def fct(wc_obj, par, q2min, q2max):
        return dbrdq2_int(q2min, q2max, wc_obj, par, lep)
    return fct

def dbrdq2_func(lep):
    def fct(wc_obj, par, q2):
        return dbrdq2(q2, wc_obj, par, lep)
    return fct

def obs_ratio_func(func_num, func_den, lep):
    def fct(wc_obj, par, q2):
        num = get_obs(func_num, q2, wc_obj, par, lep)
        if num == 0:
            return 0
        denom = get_obs(func_den, q2, wc_obj, par, lep)
        return num/denom
    return fct

def obs_int_ratio_func(func_num, func_den, lep):
    def fct(wc_obj, par, q2min, q2max):
        num = obs_int(func_num, q2min, q2max, wc_obj, par, lep)
        if num == 0:
            return 0
        denom = obs_int(func_den, q2min, q2max, wc_obj, par, lep)
        return num/denom
    return fct


_tex = {'e': 'e', 'mu': '\mu', 'tau': r'\tau'}
_observables = {
'FL': {'func_num': FL_num, 'tex': r'F_L', 'desc': 'longitudinal polarization fraction'},
'AFBl': {'func_num': AFBl_num, 'tex': r'A_\text{FB}^\ell', 'desc': 'leptonic forward-backward asymmetry'},
'AFBh': {'func_num': AFBh_num, 'tex': r'A_\text{FB}^h', 'desc': 'hadronic forward-backward asymmetry'},
'AFBlh': {'func_num': AFBlh_num, 'tex': r'A_\text{FB}^{\ell h}', 'desc': 'lepton-hadron forward-backward asymmetry'},
}
for l in ['e', 'mu', ]: # tau requires lepton mass dependence!

    _process_tex = r"\Lambda_b\to\Lambda " +_tex[l]+r"^+"+_tex[l]+r"^-"
    _process_taxonomy = r'Process :: $b$ hadron decays :: FCNC decays :: $\Lambda_b\to \Lambda\ell^+\ell^-$ :: $' + _process_tex + r"$"

    # binned branching ratio
    _obs_name = "<dBR/dq2>(Lambdab->Lambda"+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
    _obs.set_description(r"Binned differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\langle \frac{d\text{BR}}{dq^2} \rangle(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    Prediction(_obs_name, dbrdq2_int_func(l))

    # differential branching ratio
    _obs_name = "dBR/dq2(Lambdab->Lambda"+l+l+")"
    _obs = Observable(name=_obs_name, arguments=['q2'])
    _obs.set_description(r"Differential branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\frac{d\text{BR}}{dq^2}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    Prediction(_obs_name, dbrdq2_func(l))

    for obs in _observables:
        # binned angular observables
        _obs_name = "<" + obs + ">(Lambdab->Lambda"+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description("Binned " + _observables[obs]['desc'] + r" in $" + _process_tex + r"$")
        _obs.tex = r"$\langle " + _observables[obs]['tex'] + r"\rangle(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, obs_int_ratio_func(_observables[obs]['func_num'], dGdq2, l))

        # differential angular observables
        _obs_name = obs + "(Lambdab->Lambda"+l+l+")"
        _obs = Observable(name=_obs_name, arguments=['q2'])
        _obs.set_description(_observables[obs]['desc'][0].capitalize() + _observables[obs]['desc'][1:] + r" in $" + _process_tex + r"$")
        _obs.tex = r"$" + _observables[obs]['tex'] + r"(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, obs_ratio_func(_observables[obs]['func_num'], dGdq2, l))


==> anc/flavio-master/flavio/physics/bdecays/lambdablambdall_subleading.py <==
import flavio
import numpy as np
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.physics.common import conjugate_par, conjugate_wc, add_dict
from flavio.config import config

# auxiliary function to construct transversity_amps_deltaC7, transversity_amps_deltaC9
def _transversity_amps_deltaC(q2, deltaC, C_name, par):
    scale = flavio.config['renormalization scale']['lambdab']
    mLb = par['m_Lambdab']
    mL = par['m_Lambda']
    mb = flavio.physics.running.running.get_mb(par, scale)
    ff = flavio.physics.bdecays.lambdablambdall.get_ff(q2, par)
    N = flavio.physics.bdecays.lambdablambdall.prefactor(q2, par, scale)
    ha = flavio.physics.bdecays.lambdablambdall.helicity_amps(q2, mLb, mL, ff)
    wc  = {'7': 0, '7p': 0, 'v': 0, 'a': 0, 's': 0, 'p': 0, 't': 0,'vp': 0, 'ap': 0, 'sp': 0, 'pp': 0, 'tp': 0, }
    wc[C_name] = deltaC
    return flavio.physics.bdecays.lambdablambdall.transverity_amps(ha, q2, mLb, mL, mb, 0, wc, N)


def transversity_amps_deltaC7(q2, deltaC7_dict, par):
    r"""A function returning a contribution to the transversity amplitudes in
    $\Lambda_b\to\Lambda\ell^+\ell^-$ coming from an effective transversity-dependent shift of
    the Wilson coefficient $C_7(\mu_b)$. This can be used to parametrize
    residual uncertainties due to subleading non-factorizable hadronic effects.

    The input dictionary `deltaC7_dict` should be of the form

    `{ 'perp0': deltaC7_perp0, 'para0': deltaC7_para0, 'perp1': deltaC7_perp1, 'para1': deltaC7_para1}`
    """
    ta = {}
    for amp in ['perp0', 'para0', 'perp1', 'para1']:
        for X in ['L', 'R']:
            ta[(amp, X)] = _transversity_amps_deltaC(q2, deltaC7_dict[amp], '7', par)[(amp, X)]
    return ta

def transversity_amps_deltaC9(q2, deltaC9_dict, par):
    r"""A function returning a contribution to the transversity amplitudes in
    $\Lambda_b\to\Lambda\ell^+\ell^-$ coming from an effective transversity-dependent shift of
    the Wilson coefficient $C_7(\mu_b)$. This can be used to parametrize
    residual uncertainties due to subleading non-factorizable hadronic effects.

    The input dictionary `deltaC9_dict` should be of the form

    `{ 'perp0': deltaC9_perp0, 'para0': deltaC9_para0, 'perp1': deltaC9_perp1, 'para1': deltaC9_para1}`
    """
    ta = {}
    for amp in ['perp0', 'para0', 'perp1', 'para1']:
        for X in ['L', 'R']:
            ta[(amp, X)] = _transversity_amps_deltaC(q2, deltaC9_dict[amp], 'v', par)[(amp, X)]
    return ta

# One possibility is to parametrize the effective shift in C7 or C9 as a simple
# polynomial in q2.

def transversity_amps_deltaC7_polynomial(q2, par):
    deltaC7_dict = {}
    for amp in ['perp0', 'para0', 'perp1', 'para1']:
        deltaC7_dict[amp]  = ( par['Lambdab->Lambda deltaC7 a_' + amp + ' Re']
                             + par['Lambdab->Lambda deltaC7 b_' + amp + ' Re'] *q2
                             + 1j*par['Lambdab->Lambda deltaC7 a_' + amp + ' Im']
                             + 1j*par['Lambdab->Lambda deltaC7 b_' + amp + ' Im'] *q2)
    return transversity_amps_deltaC7(q2, deltaC7_dict, par)

# a constant shift, e.g. for high q^2
def transversity_amps_deltaC9_constant(q2, par):
    deltaC9_dict = {}
    for amp in ['perp0', 'para0', 'perp1', 'para1']:
        deltaC9_dict[amp]  = ( par['Lambdab->Lambda deltaC9 c_' + amp + ' Re']
                             + 1j*par['Lambdab->Lambda deltaC9 c_' + amp + ' Im'])
    return transversity_amps_deltaC9(q2, deltaC9_dict, par)


def fct_deltaC7_polynomial(wc_obj, par_dict, q2, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    return transversity_amps_deltaC7_polynomial(q2, par)


def fct_deltaC9_constant(wc_obj, par_dict, q2, cp_conjugate):
    par = par_dict.copy()
    if cp_conjugate:
        par = conjugate_par(par)
    return transversity_amps_deltaC9_constant(q2, par_dict)


# AuxiliaryQuantity & Implementatation: subleading effects at LOW q^2

quantity = 'Lambdab->Lambdall subleading effects at low q2'
a = AuxiliaryQuantity(name=quantity,
                      arguments=['q2', 'cp_conjugate'])
a.description = (r'Contribution to $\Lambda_b\to \Lambda \ell^+\ell^-$ transversity amplitudes from'
                 r' subleading hadronic effects (i.e. all effects not included'
                 r' elsewhere) at $q^2$ below the charmonium resonances')

# Implementation: C7-polynomial
iname = 'Lambdab->Lambdall deltaC7 polynomial'
i = Implementation(name=iname, quantity=quantity,
               function=fct_deltaC7_polynomial)
i.set_description(r"Effective shift in the Wilson coefficient $C_7(\mu_b)$"
                  r" as a first-order polynomial in $q^2$.")

# AuxiliaryQuantity & Implementatation: subleading effects at HIGH q^2

quantity = 'Lambdab->Lambdall subleading effects at high q2'
a = AuxiliaryQuantity(name=quantity, arguments=['q2', 'cp_conjugate'])
a.description = ('Contribution to $\Lambda_b\to \Lambda \ell^+\ell^-$ transversity amplitudes from'
                ' subleading hadronic effects (i.e. all effects not included'
                r'elsewhere) at $q^2$ above the charmonium resonances')

# Implementation: C9 constant shift
iname = 'Lambdab->Lambdall deltaC9 shift'
i = Implementation(name=iname, quantity=quantity,
               function=fct_deltaC9_constant)
i.set_description(r"Effective constant shift in the Wilson coefficient $C_9(\mu_b)$.")


==> anc/flavio-master/flavio/physics/bdecays/matrixelements.py <==
from math import pi
from cmath import sqrt, log, atan
import pkgutil
import numpy as np
from io import StringIO
import scipy.interpolate
import flavio
from flavio.physics.running import running
from flavio.physics import ckm
from flavio.math.functions import li2, zeta
from functools import lru_cache
from flavio.config import config

# functions for C9eff

def h(s, mq, mu):
  """Fermion loop function as defined e.g. in eq. (11) of hep-ph/0106067v2."""
  if mq == 0.:
      return 8/27. + (4j*pi)/9. + (8 * log(mu))/9. - (4 * log(s))/9.
  if s == 0.:
      return -4/9. * (1 + log(mq**2/mu**2))
  z = 4 * mq**2/s
  if z > 1:
      A = atan(1/sqrt(z-1))
  else:
      A = log((1+sqrt(1-z))/sqrt(z)) - 1j*pi/2.
  return (-4/9. * log(mq**2/mu**2) + 8/27. + 4/9. * z
          -4/9. * (2 + z) * sqrt(abs(z - 1)) * A)

def Y(q2, wc, par, scale, qiqj):
    """Function $Y$ that contains the contributions of the matrix
    elements of four-quark operators to the effective Wilson coefficient
    $C_9^{\mathrm{eff}}=C_9 + Y(q^2)$.

    See e.g. eq. (10) of 0811.1214v5."""
    mb = running.get_mb_pole(par)
    mc = running.get_mc_pole(par)
    F_c = 4/3.*wc['C1_'+qiqj] +       wc['C2_'+qiqj] +      6*wc['C3_'+qiqj] +    60*wc['C5_'+qiqj]
    F_b =    7*wc['C3_'+qiqj] +  4/3.*wc['C4_'+qiqj] +     76*wc['C5_'+qiqj] + 64/3.*wc['C6_'+qiqj]
    F_u =      wc['C3_'+qiqj] +  4/3.*wc['C4_'+qiqj] +     16*wc['C5_'+qiqj] + 64/3.*wc['C6_'+qiqj]
    F_4 = 4/3.*wc['C3_'+qiqj] + 64/9.*wc['C5_'+qiqj] + 64/27.*wc['C6_'+qiqj]
    return ( h(s=q2, mq=mc, mu=scale) * F_c
    - 1/2. * h(s=q2, mq=mb, mu=scale) * F_b
    - 1/2. * h(s=q2, mq=0., mu=scale) * F_u
    + F_4 )

# eq. (43) of hep-ph/0412400v1
def Yu(q2, wc, par, scale, qiqj):
    flavio.citations.register("Beneke:2004dp")
    mc = running.get_mc_pole(par)
    return ( (4/3.*wc['C1_'+qiqj] + wc['C2_'+qiqj])
            * ( h(s=q2, mq=mc, mu=scale) - h(s=q2, mq=0, mu=scale) ))



# NNLO matrix elements of C_1 and C_2 needed for semi-leptonic B decays

_f_string = pkgutil.get_data('flavio.physics', 'data/arXiv-0810-4077v3/f_12_79.dat')
_f_array = np.loadtxt(StringIO(_f_string.decode('utf-8')))
_f_x = _f_array[::51*11,0]
_f_y = _f_array[:51*11:51,1]
_f_z = _f_array[:51,2]
_f_val_17 = _f_array[:,3].reshape(11,11,51) + 1j*_f_array[:,4].reshape(11,11,51)
_f_val_19 = _f_array[:,5].reshape(11,11,51) + 1j*_f_array[:,6].reshape(11,11,51)
_f_val_27 = _f_array[:,7].reshape(11,11,51) + 1j*_f_array[:,8].reshape(11,11,51)
_f_val_29 = _f_array[:,9].reshape(11,11,51) + 1j*_f_array[:,10].reshape(11,11,51)
_F_17 = scipy.interpolate.RegularGridInterpolator((_f_x, _f_y, _f_z), _f_val_17, bounds_error=False, fill_value=None)
_sh_F_19 = scipy.interpolate.RegularGridInterpolator((_f_x, _f_y, _f_z), _f_val_19, bounds_error=False, fill_value=None)
_F_27 = scipy.interpolate.RegularGridInterpolator((_f_x, _f_y, _f_z), _f_val_27, bounds_error=False, fill_value=None)
_sh_F_29 = scipy.interpolate.RegularGridInterpolator((_f_x, _f_y, _f_z), _f_val_29, bounds_error=False, fill_value=None)

@lru_cache(maxsize=config['settings']['cache size'])
def F_17(muh, z, sh):
    """Function $F_1^{(7)}$ giving the contribution of $O_7$ to the matrix element
    of $O_1$, as defined in arXiv:0810.4077.

    - `muh` is $\hat \mu=mu/m_b$,
    - `z` is $z=m_c^2/m_b^2$,
    - `sh` is $\hat s=q^2/m_b^2$.
    """
    flavio.citations.register("Greub:2008cy")
    return _F_17([muh, z, sh])[0]

@lru_cache(maxsize=config['settings']['cache size'])
def F_19(muh, z, sh):
    """Function $F_1^{(9)}$ giving the contribution of $O_9$ to the matrix element
    of $O_1$, as defined in arXiv:0810.4077.

    - `muh` is $\hat \mu=mu/m_b$,
    - `z` is $z=m_c^2/m_b^2$,
    - `sh` is $\hat s=q^2/m_b^2$.
    """
    flavio.citations.register("Greub:2008cy")
    if sh == 0:
        return 0
    return _sh_F_19([muh, z, sh])[0] / sh

@lru_cache(maxsize=config['settings']['cache size'])
def F_27(muh, z, sh):
    """Function $F_2^{(7)}$ giving the contribution of $O_7$ to the matrix element
    of $O_2$, as defined in arXiv:0810.4077.

    - `muh` is $\hat \mu=mu/m_b$,
    - `z` is $z=m_c^2/m_b^2$,
    - `sh` is $\hat s=q^2/m_b^2$.
    """
    flavio.citations.register("Greub:2008cy")
    return _F_27([muh, z, sh])[0]

@lru_cache(maxsize=config['settings']['cache size'])
def F_29(muh, z, sh):
    """Function $F_2^{(9)}$ giving the contribution of $O_9$ to the matrix element
    of $O_2$, as defined in arXiv:0810.4077.

    - `muh` is $\hat \mu=mu/m_b$,
    - `z` is $z=m_c^2/m_b^2$,
    - `sh` is $\hat s=q^2/m_b^2$.
    """
    flavio.citations.register("Greub:2008cy")
    if sh == 0:
        return 0
    return _sh_F_29([muh, z, sh])[0] / sh


def F_89(Ls, sh):
    """Function $F_8^{(9)}$ giving the contribution of $O_9$ to the matrix element
    of $O_8$, as given in eq. (39) of hep-ph/0312063.

    - `sh` is $\hat s=q^2/m_b^2$,
    - `Ls` is $\ln(\hat s)$.
    """
    flavio.citations.register("Asatrian:2003vq")
    return (104/9. - 32/27. * pi**2 + (1184/27. - 40/9. * pi**2) * sh
    + (14212/135. - 32/3 * pi**2) * sh**2 + (193444/945.
    - 560/27. * pi**2) * sh**3 + 16/9. * Ls * (1 + sh + sh**2 + sh**3))

def F_87(Lmu, sh):
    """Function $F_8^{(7)}$ giving the contribution of $O_7$ to the matrix element
    of $O_8$, as given in eq. (40) of hep-ph/0312063.

    - `sh` is $\hat s=q^2/m_b^2$,
    """
    flavio.citations.register("Asatrian:2003vq")
    if sh==0.:
        return (-4*(33 + 24*Lmu + 6j*pi - 2*pi**2))/27.
    return (-32/9. * Lmu + 8/27. * pi**2 - 44/9. - 8/9. * 1j * pi
    + (4/3. * pi**2 - 40/3.) * sh + (32/9. * pi**2 - 316/9.) * sh**2
    + (200/27. * pi**2 - 658/9.) * sh**3 - 8/9. * log(sh) * (sh + sh**2 + sh**3))


# Functions for the two-loop virtual corrections to the matrix elements of
# O1,2 in b->dl+l- (also needed for doubly Cabibbo-suppressed contributions
# to b>sl+l-). Taken from hep-ph/0403185v2 (Seidel)

def acot(x):
    return pi/2.-atan(x)

@lru_cache(maxsize=config['settings']['cache size'])
def SeidelA(q2, mb, mu):
    """Function $A(s\equiv q^2)$ defined in eq. (29) of hep-ph/0403185v2.
    """
    flavio.citations.register("Seidel:2004jh")
    if q2==0:
        return 1/729. * (833 + 120j*pi - 312 * log(mb**2/mu**2))
    sh = min(q2/mb**2, 0.999)
    z = 4 / sh
    return (-(104)/(243) * log((mb**2)/(mu**2)) + (4 * sh)/(27 * (1 - sh)) *
    (li2(sh) + log(sh) * log( 1 - sh)) + (1)/(729 * (1 - sh)**2) * (6 * sh *
    (29 - 47 * sh) * log(sh) + 785 - 1600 * sh + 833 * sh**2 + 6 * pi * 1j * (20 -
    49 * sh + 47 * sh**2)) - (2)/(243 * (1 - sh)**3) * (2 * sqrt( z - 1) * (-4 +
    9 * sh - 15 * sh**2 + 4 * sh**3) * acot(sqrt(z - 1)) + 9 * sh**3 *
    log(sh)**2 + 18 * pi * 1j * sh * (1 - 2 * sh) * log(sh)) + (2 * sh)/(243 *
    (1 - sh)**4) * (36 * acot( sqrt(z - 1))**2 + pi**2 * (-4 + 9 * sh - 9 *
    sh**2 + 3 * sh**3)))

@lru_cache(maxsize=config['settings']['cache size'])
def SeidelB(q2, mb, mu):
    """Function $A(s\equiv q^2)$ defined in eq. (30) of hep-ph/0403185v2.
    """
    flavio.citations.register("Seidel:2004jh")
    sh = min(q2/mb**2, 0.999)
    z = 4 / sh
    x1 = 1/2 + 1j/2 * sqrt(z - 1)
    x2 = 1/2 - 1j/2 * sqrt(z - 1)
    x3 = 1/2 + 1j/(2 * sqrt(z - 1))
    x4 = 1/2 - 1j/(2 * sqrt(z - 1))
    return ((8)/(243 * sh) * ((4 - 34 * sh - 17 * pi * 1j * sh) *
    log((mb**2)/(mu**2)) + 8 * sh * log((mb**2)/(mu**2))**2 + 17 * sh * log(sh) *
    log((mb**2)/(mu**2))) + ((2 + sh) * sqrt( z - 1))/(729 * sh) * (-48 *
    log((mb**2)/(mu**2)) * acot( sqrt(z - 1)) - 18 * pi * log(z - 1) + 3 * 1j *
    log(z - 1)**2 - 24 * 1j * li2(-x2/x1) - 5 * pi**2 * 1j + 6 * 1j * (-9 *
    log(x1)**2 + log(x2)**2 - 2 * log(x4)**2 + 6 * log(x1) * log(x2) - 4 * log(x1) *
    log(x3) + 8 * log(x1) * log(x4)) - 12 * pi * (2 * log(x1) + log(x3) + log(x4))) -
    (2)/(243 * sh * (1 - sh)) * (4 * sh * (-8 + 17 * sh) * (li2(sh) + log(sh) *
    log(1 - sh)) + 3 * (2 + sh) * (3 - sh) * log(x2/x1)**2 + 12 * pi * (-6 - sh +
    sh**2) * acot( sqrt(z - 1))) + (2)/(2187 * sh * (1 - sh)**2) * (-18 * sh * (120 -
    211 * sh + 73 * sh**2) * log(sh) - 288 - 8 * sh + 934 * sh**2 - 692 * sh**3 + 18 *
    pi * 1j * sh * (82 - 173 * sh + 73 * sh**2)) - (4)/(243 * sh * (1 - sh)**3) *
    (-2 * sqrt( z - 1) * (4 - 3 * sh - 18 * sh**2 + 16 * sh**3 - 5 * sh**4) * acot(
    sqrt(z - 1)) - 9 * sh**3 * log(sh)**2 + 2 * pi * 1j * sh * (8 - 33 * sh + 51 *
    sh**2 - 17 * sh**3) * log( sh)) + (2)/(729 * sh * (1 - sh)**4) * (72 * (3 - 8 *
    sh + 2 * sh**2) * acot( sqrt(z - 1))**2 - pi**2 * (54 - 53 * sh - 286 * sh**2 +
    612 * sh**3 - 446 * sh**4 + 113 * sh**5)) )

def SeidelC(q2, mb, mu):
    """Function $A(s\equiv q^2)$ defined in eq. (31) of hep-ph/0403185v2.
    """
    flavio.citations.register("Seidel:2004jh")
    return (-(16)/(81) * log((q2)/(mu**2)) + (428)/(243)
            - (64)/(27) * zeta(3) + (16)/(81) * pi * 1j)

def Fu_17(q2, mb, mu):
    return -SeidelA(q2, mb, mu)

def Fu_27(q2, mb, mu):
    return -(-6 * SeidelA(q2, mb, mu))

def Fu_19(q2, mb, mu):
    return -(SeidelB(q2, mb, mu) + 4 * SeidelC(q2, mb, mu))

def Fu_29(q2, mb, mu):
    return -(-6 * SeidelB(q2, mb, mu) + 3 * SeidelC(q2, mb, mu))


def delta_C7(par, wc, q2, scale, qiqj):
    alpha_s = running.get_alpha(par, scale)['alpha_s']
    mb = running.get_mb_pole(par)
    mc = par['m_c BVgamma']
    xi_t = ckm.xi('t', qiqj)(par)
    xi_u = ckm.xi('u', qiqj)(par)
    muh = scale/mb
    sh = q2/mb**2
    z = mc**2/mb**2
    Lmu = log(scale/mb)
    # computing this once to save time
    delta_tmp = wc['C1_'+qiqj] * F_17(muh, z, sh) + wc['C2_'+qiqj] * F_27(muh, z, sh)
    delta_t = wc['C8eff_'+qiqj] * F_87(Lmu, sh) + delta_tmp
    delta_u = delta_tmp + wc['C1_'+qiqj] * Fu_17(q2, mb, scale) + wc['C2_'+qiqj] * Fu_27(q2, mb, scale)
    # note the minus sign between delta_t and delta_u. This is because of a sign
    # switch in the definition of the "Fu" functions between hep-ph/0403185
    # (used here) and hep-ph/0412400, see footnote 5 of 0811.1214.
    return -alpha_s/(4*pi) * (delta_t - xi_u/xi_t * delta_u)

def delta_C9(par, wc, q2, scale, qiqj):
    alpha_s = running.get_alpha(par, scale)['alpha_s']
    mb = running.get_mb_pole(par)
    mc = running.get_mc_pole(par)
    xi_t = ckm.xi('t', qiqj)(par)
    xi_u = ckm.xi('u', qiqj)(par)
    muh = scale/mb
    sh = q2/mb**2
    z = mc**2/mb**2
    Lmu = log(scale/mb)
    Ls = log(sh)
    # computing this once to save time
    delta_tmp = wc['C1_'+qiqj] * F_19(muh, z, sh) + wc['C2_'+qiqj] * F_29(muh, z, sh)
    delta_t = wc['C8eff_'+qiqj] * F_89(Ls, sh) + delta_tmp
    delta_u = delta_tmp + wc['C1_'+qiqj] * Fu_19(q2, mb, scale) + wc['C2_'+qiqj] * Fu_29(q2, mb, scale)
    # note the minus sign between delta_t and delta_u. This is because of a sign
    # switch in the definition of the "Fu" functions between hep-ph/0403185
    # (used here) and hep-ph/0412400, see footnote 5 of 0811.1214.
    return -alpha_s/(4*pi) * (delta_t - xi_u/xi_t * delta_u)


==> anc/flavio-master/flavio/physics/bdecays/test_angular.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestAngular(unittest.TestCase):
    def test_timedependent(self):
        # self.assertAlmostEqual(
        #     flavio.sm_prediction('BR(B0->K*nunu)')/9.48e-6,
        #     1, delta=0.2)
        q2 = 3.
        B = 'B0'
        V = 'K*0'
        lep = 'mu'
        mB = par['m_'+B]
        mV = par['m_'+V]
        ml = par['m_'+lep]
        scale = 4.8
        mb = flavio.physics.running.running.get_mb(par, scale)
        ff = flavio.physics.bdecays.bvll.amplitudes.get_ff(q2, par, B, V)
        H = flavio.physics.bdecays.bvll.amplitudes.helicity_amps_ff(q2, ff, wc_obj, par, B, V, lep, cp_conjugate=False)
        # these are the angular coefficients in the "G" basis
        G = flavio.physics.bdecays.angular.angularcoeffs_general_Gbasis_v(H, q2, mB, mV, mb, 0, ml, ml)
        # these are the h coefficients of the time dependent angular distribution
        h = flavio.physics.bdecays.angular.angularcoeffs_h_Gbasis_v(0, H, H, q2, mB, mV, mb, 0, ml, ml)
        # for q/p=1 (phi=0) and Htilde = H (this is unphysical ...) the two must coincide:
        for k in G.keys():
            self.assertAlmostEqual(h[k]/G[k]/2., 1., delta=1e-10)


==> anc/flavio-master/flavio/physics/bdecays/test_bc_lifetime.py <==
import unittest
import flavio


par = flavio.default_parameters.get_central_all()


class TestTauBc(unittest.TestCase):
    def test_sm(self):
        self.assertEqual(flavio.sm_prediction('tau_Bc'), par['tau_Bc_SM'])
        self.assertAlmostEqual(flavio.sm_prediction('tau_Bc'), par['tau_Bc'],
                               delta=0.1 * par['tau_Bc'])

    def test_np(self):
        wc = flavio.WilsonCoefficients()
        for l in ['e', 'mu', 'tau']:
            wc.set_initial({'CSL_bc' + l + 'nu' + l: 1}, 4.8)
            self.assertTrue(par['tau_Bc_SM'] / flavio.np_prediction('tau_Bc', wc) > 1.1)
            self.assertAlmostEqual(par['tau_Bc_SM'] / flavio.np_prediction('tau_Bc', wc),
                                   1 + flavio.np_prediction('BR(Bc->' + l + 'nu)', wc)
                                   - flavio.sm_prediction('BR(Bc->' + l + 'nu)'),
                                   delta=0.05,
                                   msg="Failed for {}".format(l))

    def test_exp(self):
        self.assertAlmostEqual(flavio.combine_measurements('tau_Bc').central_value
                               / par['tau_Bc'], 1,
                               delta=0.001)


==> anc/flavio-master/flavio/physics/bdecays/test_bll.py <==
import unittest
from .bll import *
import numpy as np
from .. import ckm
from math import radians
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.classes import Parameter, Observable
from flavio.parameters import default_parameters
import copy
import flavio
import math

s = 1.519267515435317e+24

c = copy.deepcopy(default_parameters)
# parameters taken from PDG and table I of 1311.0903
c.set_constraint('alpha_s', '0.1184(7)')
c.set_constraint('f_Bs', '0.2277(45)')
c.set_constraint('f_B0', '0.1905(42)')
c.set_constraint('Vcb', 4.24e-2)
c.set_constraint('Vub', 3.82e-3)
c.set_constraint('delta', radians(73.))
c.set_constraint('DeltaGamma/Gamma_Bs', 0.1226)

par = c.get_central_all()


wc_obj = WilsonCoefficients()
wc = wctot_dict(wc_obj, 'bsmumu', 4.8, par)
wc_e = wctot_dict(wc_obj, 'bsee', 4.8, par)
wc_tau = wctot_dict(wc_obj, 'bstautau', 4.8, par)


class TestBll(unittest.TestCase):
    def test_bsll(self):
        # just some trivial tests to see if calling the functions raises an error
        self.assertGreater(br_lifetime_corr(0.08, -1), 0)
        self.assertEqual(len(amplitudes(par, wc, 'Bs', 'mu', 'mu')), 2)
        # ADeltaGamma should be +1.0 in the SM
        self.assertEqual(ADeltaGamma(par, wc, 'Bs', 'mu'), 1.0)
        self.assertEqual(flavio.sm_prediction('ADeltaGamma(Bs->mumu)'), 1.0)
        # BR should be around 3.5e-9
        self.assertAlmostEqual(br_inst(par, wc, 'Bs', 'mu', 'mu')*1e9, 3.5, places=0)
        # correction factor should enhance the BR by roughly 7%
        self.assertAlmostEqual(br_timeint(par, wc, 'Bs', 'mu', 'mu')/br_inst(par, wc, 'Bs', 'mu', 'mu'), 1.07, places=2)
        # ratio of Bs->mumu and Bs->ee BRs should be roughly given by ratio of squared masses
        self.assertAlmostEqual(
            br_timeint(par, wc_e, 'Bs', 'e', 'e')/br_timeint(par, wc, 'Bs', 'mu', 'mu')/par['m_e']**2*par['m_mu']**2,
            1., places=2)
        # comparison to 1311.0903
        self.assertAlmostEqual(abs(ckm.xi('t','bs')(par))/par['Vcb'], 0.980, places=3)
        self.assertAlmostEqual(br_timeint(par, wc, 'Bs', 'mu', 'mu')/3.65e-9, 1, places=1)
        self.assertAlmostEqual(br_timeint(par, wc_e, 'Bs', 'e', 'e')/8.54e-14, 1, places=1)
        self.assertAlmostEqual(br_timeint(par, wc_tau, 'Bs', 'tau', 'tau')/7.73e-7, 1, places=1)

    def test_bsll_classes(self):
        par_default = default_parameters.get_central_all()
        self.assertAlmostEqual(br_timeint(par_default, wc_tau, 'Bs', 'tau', 'tau')/Observable['BR(Bs->tautau)'].prediction_central(default_parameters, wc_obj), 1, places=4)
        self.assertAlmostEqual(br_timeint(par_default, wc_e, 'Bs', 'e', 'e')/Observable['BR(Bs->ee)'].prediction_central(default_parameters, wc_obj), 1, places=4)
        self.assertAlmostEqual(br_timeint(par_default, wc, 'Bs', 'mu', 'mu')/Observable['BR(Bs->mumu)'].prediction_central(default_parameters, wc_obj), 1, places=4)

    def test_bsll_lfv(self):
        # test for errors
        self.assertEqual(flavio.sm_prediction('BR(B0->emu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(Bs->taumu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(B0->emu,mue)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(Bs->mutau,taumu)'), 0)
        wc = flavio.WilsonCoefficients()
        wc.set_initial({'C10_bdemu': 1, 'C10_bdmue': 2}, scale=4.8)
        self.assertAlmostEqual(flavio.np_prediction('BR(B0->mue)', wc)
                        /flavio.np_prediction('BR(B0->emu)', wc), 4)
        self.assertAlmostEqual(flavio.np_prediction('BR(B0->emu,mue)', wc)
                        /flavio.np_prediction('BR(B0->emu)', wc), 5)

    def test_EffectiveLifetimes(self):
        # In this test we trivially check that the prefactors in (22) and (28) of arXiv:1204.1737 are the same

        ys     = .5*par['DeltaGamma/Gamma_Bs']
        tau_Bs = par['tau_Bs']

        wc_dict = {'e': wc_e, 'mu': wc, 'tau': wc_tau}

        for l in ['e', 'mu', 'tau']:
            ADG    = ADeltaGamma(par, wc_dict[l], 'Bs', l)
            tau    = tau_ll(wc_dict[l], par, 'Bs', l)

            prefactor1 = br_lifetime_corr(ys, ADG)        # eq. (22) of arXiv:1204.1737
            prefactor2 = 2.  - (1.-ys**2) * tau / tau_Bs  # eq. (28) of arXiv:1204.1737

            self.assertAlmostEqual(prefactor1, prefactor2, places=8)

    def test_BR_Bs_to_mumu(self):
        # cross check formula with 2nd implementation

        # use formula (1.2) and (1.3) of 1407.2771
        def amplitudes_Amsterdam_Bs_mumu(par, wc):
            # masses
            scale = flavio.config['renormalization scale']['bll']
            mmu = par['m_mu']
            mB  = par['m_Bs']
            mb  = running.get_mb(par, scale, nf_out=5)
            ms  = running.get_ms(par, scale, nf_out=5)
            # Wilson coefficients
            C10SM = -4.188642825319258 #SM value for C10 -4.134#
            C10m  = (C10SM+wc['C10_bsmumu']) - wc['C10p_bsmumu']
            CPm   = wc['CP_bsmumu']          - wc['CPp_bsmumu']
            CSm   = wc['CS_bsmumu']          - wc['CSp_bsmumu']

            P = C10m/C10SM + mB**2/(2.*mmu) * (mb / (mb + ms)) * CPm/C10SM
            S = math.sqrt(1. - 4*mmu**2/mB**2) * mB**2/(2.*mmu) * (mb / (mb + ms)) * CSm/C10SM
            return P, S

        def BR_inst_Amsterdam_Bs_mumu(par, wc):
            # eq.(1.2) from 1407.2771
            scale = flavio.config['renormalization scale']['bll']
            GF       = par['GF']
            alphaem  = running.get_alpha(par, scale)['alpha_e']
            mW       = par['m_W']
            mB       = par['m_Bs']
            mmu      = par['m_mu']
            tauB     = par['tau_Bs']
            fB       = par['f_Bs']
            xi_ts_tb = ckm.xi('t','bs')(par)
            s2w      = par['s2w']

            # Wilson coefficients
            C10SM = -4.188642825319258 #SM value for C10
            P,S      = amplitudes_Amsterdam_Bs_mumu(par, wc)

            return (GF**2 * alphaem**2 * mB)/(16. * math.pi**3) * math.sqrt(1.-4.*mmu**2/mB**2) *  C10SM**2 * abs(xi_ts_tb)**2 * tauB * fB**2 * mmu**2 * (abs(P)**2 + abs(S)**2)

        def ADG_Amsterdam(par, wc):
            P, S = amplitudes_Amsterdam_Bs_mumu(par, wc)
            return ((P**2).real - (S**2).real)/(abs(P)**2 + abs(S)**2)

        def corr_factor(par, wc):
            ADG  = ADG_Amsterdam(par, wc)
            y    = par['DeltaGamma/Gamma_Bs']/2.
            corr = (1 - y**2)/(1 + ADG*y)

            return corr

        def BR_Amsterdam_Bs_mumu(par, wc):
            BR_inst = BR_inst_Amsterdam_Bs_mumu(par, wc)
            corr    = corr_factor(par, wc)

            return BR_inst / corr

        # define function that calculates the BR in both implementations
        def BR(c10, c10p, cS, cSp, cP, cPp):
            list_wc = {'C10_bsmumu' :  c10,
                 'C10p_bsmumu': c10p,
                 'CS_bsmumu'  : cS,
                 'CSp_bsmumu' : cSp,
                 'CP_bsmumu'  : cP,
                 'CPp_bsmumu' : cPp,
                 'C9_bsmumu'  : 0.,
                 'C9p_bsmumu' : 0.}
            wc = flavio.WilsonCoefficients()
            wc.set_initial(list_wc, scale=160 )

            BR_flavio    = flavio.np_prediction('BR(Bs->mumu)', wc)
            BR_Amsterdam = BR_Amsterdam_Bs_mumu(par, list_wc)

            return {'flavio': BR_flavio, 'Amsterdam': BR_Amsterdam}

        # test SM value
        br_SM = BR(0,0,0,0,0,0)
        self.assertAlmostEqual(br_SM['flavio'] / br_SM['Amsterdam'], 1., delta=0.02)

        # test some values for WC's
        br = BR(-.4,0,0,0,0,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.02)

        br = BR(-.5*1j,0,0,0,0,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.02)

        br = BR(0,0,0.01,0,0,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.02)

        br = BR(0,0,0,-0.01*1j,0,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=2)

        br = BR(0,0,0,0,0.01,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.05)

        br = BR(0,0,0,0,0,-0.02*1j)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.04)

        br = BR(-.5*1j,0,0.01,0,0,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.02)

        br = BR(-.5*1j,0,0,0,-0.03,0)
        self.assertAlmostEqual(br['flavio'] / br['Amsterdam'], 1., delta=0.04)


==> anc/flavio-master/flavio/physics/bdecays/test_bllgamma.py <==
import unittest
import numpy as np
from .bllgamma import *
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.parameters import default_parameters
import flavio
import copy

c = copy.deepcopy(default_parameters)
c.set_constraint('f_Bs', '0.2303')
c.set_constraint('f_B0', '0.192')
par = c.get_central_all()

wc_obj = WilsonCoefficients()

class TestBllgamma(unittest.TestCase):
    def test_bllgamma(self):
        # numerical comparison to the code used for 1708.02649
        self.assertAlmostEqual(bllg_dbrdq2_int(0.04465, 8.641, wc_obj, par, 'Bs', 'mu')*10**9, 8.4, places=0)
        self.assertAlmostEqual(bllg_dbrdq2_int(15.84, 28.27, wc_obj, par, 'Bs', 'mu')*10**9, 1.7, places=0)
        self.assertAlmostEqual(bllg_dbrdq2_int(0.04465, 8.641, wc_obj, par, 'Bs', 'e')*10**9, 9.0, places=0)
        self.assertAlmostEqual(bllg_dbrdq2_int(15.84, 28.27, wc_obj, par, 'Bs', 'e')*10**9, 1.4, places=0)
        



==> anc/flavio-master/flavio/physics/bdecays/test_blnu.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestBlnu(unittest.TestCase):
    def test_blnu(self):
        Vub = flavio.physics.ckm.get_ckm(par)[0,2]
        # compare to literature value
        self.assertAlmostEqual(
            flavio.Observable["BR(B+->taunu)"].prediction_central(constraints, wc_obj),
            1.1e-4 * (abs(Vub)/3.95e-3)**2 * (par['f_B+']/0.2)**2,
            delta=2e-6)
        # check that B->enu BR is smaller than B->munu
        # (ratio given by mass ratio squared)
        self.assertAlmostEqual(
            (
            flavio.Observable["BR(B+->enu)"].prediction_central(constraints, wc_obj)/
            flavio.Observable["BR(B+->munu)"].prediction_central(constraints, wc_obj)
            )/(par['m_e']**2/par['m_mu']**2),
            1,
            delta=0.001) # there are corrections of order mmu**2/mB**2
        # check that Bc->taunu is larger by Vcb^2/Vub^2 (and more due to decay constant)
        self.assertAlmostEqual(
            (flavio.Observable["BR(Bc->taunu)"].prediction_central(constraints, wc_obj) / 0.04**2)
            /
            (flavio.Observable["BR(B+->taunu)"].prediction_central(constraints, wc_obj) / 0.0036**2),
            3,
            delta=1.5  # very rough
            )

    def test_blnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_tau = flavio.WilsonCoefficients()
        wc_np_tau.set_initial({'CVL_butaunutau': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_butaunue': 1}, 4.8)
        obs = flavio.Observable["BR(B+->taunu)"]
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_tau = obs.prediction_central(constraints, wc_np_tau)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_tau/br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.02)


==> anc/flavio-master/flavio/physics/bdecays/test_bpll.py <==
import unittest
import numpy as np
from .bpll import *
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
import copy
from flavio.parameters import default_parameters
from flavio.classes import Parameter
import flavio

c = default_parameters.copy()
c.set_constraint('B->K BCL a0_f+', 0.428)
c.set_constraint('B->K BCL a1_f+', -0.674)
c.set_constraint('B->K BCL a2_f+', -1.12)
c.set_constraint('B->K BCL a0_f0', 0.545)
c.set_constraint('B->K BCL a1_f0', -1.91)
c.set_constraint('B->K BCL a2_f0', 1.83)
c.set_constraint('B->K BCL a0_fT', 0.402)
c.set_constraint('B->K BCL a1_fT', -0.535)
c.set_constraint('B->K BCL a2_fT', -0.286)

par = c.get_central_all()

wc_obj = WilsonCoefficients()
wc = wctot_dict(wc_obj, 'bsmumu', 4.2, par)

wc_sm = flavio.physics.eft.WilsonCoefficients()
wc_lfv = flavio.physics.eft.WilsonCoefficients()
wc_lfv.set_initial({'C10_bsemu':4., 'C10_bsmue':2.}, 160.)


class TestBPll(unittest.TestCase):
    def test_bkll(self):
        # rough numerical test for branching ratio at high q^2 to old code
        self.assertAlmostEqual(bpll_dbrdq2(15., wc_obj, par, 'B+', 'K+', 'mu')/2.1824401629030333e-8, 1, delta=0.15)
        # test for errors
        flavio.sm_prediction('dBR/dq2(B0->Kmumu)', q2=3)
        flavio.sm_prediction('AFB(B0->Kmumu)', q2=15)
        flavio.sm_prediction('FH(B+->Kmumu)', q2=21)
        # direct CP asymmetry should be close to 0
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->Kmumu)", q2=1), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->Kmumu)", q2=6), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B0->Kmumu)", q2=17), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->Kmumu)", q2=1), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->Kmumu)", q2=6), 0, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction("ACP(B+->Kmumu)", q2=17), 0, delta=0.01)
        # LFU ratio = 1
        self.assertAlmostEqual(flavio.sm_prediction("Rmue(B+->Kll)", q2=6), 1, delta=1e-3)
        self.assertAlmostEqual(flavio.sm_prediction("Rmue(B0->Kll)", q2=6), 1, delta=1e-3)

    def test_bktautau(self):
        brbin = flavio.sm_prediction('<dBR/dq2>(B+->Ktautau)', 12, 24)
        brtot = flavio.sm_prediction('BR(B+->Ktautau)')
        self.assertAlmostEqual(brtot / brbin, 12, delta=0.1)


==> anc/flavio-master/flavio/physics/bdecays/test_bpll_lfv.py <==
import unittest
import numpy as np
from .bpll_lfv import *
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
import copy
from flavio.parameters import default_parameters
from flavio.classes import Parameter
import flavio

c = default_parameters.copy()
c.set_constraint('B->K BCL a0_f+', 0.428)
c.set_constraint('B->K BCL a1_f+', -0.674)
c.set_constraint('B->K BCL a2_f+', -1.12)
c.set_constraint('B->K BCL a0_f0', 0.545)
c.set_constraint('B->K BCL a1_f0', -1.91)
c.set_constraint('B->K BCL a2_f0', 1.83)
c.set_constraint('B->K BCL a0_fT', 0.402)
c.set_constraint('B->K BCL a1_fT', -0.535)
c.set_constraint('B->K BCL a2_fT', -0.286)

par = c.get_central_all()

wc_obj = WilsonCoefficients()
wc = wctot_dict(wc_obj, 'bsmumu', 4.2, par)

wc_sm = flavio.physics.eft.WilsonCoefficients()
wc_lfv = flavio.physics.eft.WilsonCoefficients()
wc_lfv.set_initial({'C10_bsemu':4., 'C10_bsmue':2.}, 160.)


class TestBPll(unittest.TestCase):


    def test_bpll_lfv(self):
        # test for errors
        self.assertEqual(flavio.sm_prediction('BR(B0->Kemu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(B+->Ktaumu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(B+->pitaumu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(B0->pitaumu)'), 0)
        obs_1 = flavio.classes.Observable["BR(B0->Kemu)"]
        obs_2 = flavio.classes.Observable["BR(B0->Kmue)"]
        self.assertEqual(obs_1.prediction_central(flavio.default_parameters, wc_sm), 0)
        # BR(B->Kemu) should be 4 times larger as Wilson coeff is 2x the mue one
        self.assertAlmostEqual(
            obs_1.prediction_central(flavio.default_parameters, wc_lfv)
            /obs_2.prediction_central(flavio.default_parameters, wc_lfv),
            4.,  places=10)


==> anc/flavio-master/flavio/physics/bdecays/test_bplnu.py <==
import unittest
import numpy as np
import flavio

class TestBVll(unittest.TestCase):
    def test_bpienu(self):
        Vcb = flavio.default_parameters.get_central('Vcb')
        # assert that total BR is in the ballpark of the experimental number
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B+->Dlnu)') / 2.29e-2 * 0.04**2 / Vcb**2, 1, delta=0.1)

    def test_lfratios(self):
        self.assertAlmostEqual(
            flavio.sm_prediction('<Rmue>(B->Dlnu)', 0.5, 5), 1, delta=0.01)
        self.assertAlmostEqual(
            flavio.sm_prediction('<Rmue>(B->pilnu)', 0.5, 5), 1, delta=0.01)
        self.assertAlmostEqual(
            flavio.sm_prediction('Rmue(B->Dlnu)'), 1, delta=0.01)
        self.assertAlmostEqual(
            flavio.sm_prediction('Rmue(B->pilnu)'), 1, delta=0.01)
        # for the taus, just make sure no error is raised
        flavio.sm_prediction('Rtaumu(B->pilnu)')
        flavio.sm_prediction('<Rtaumu>(B->Dlnu)', 15, 16)

    def test_bdtau_binned(self):
        # for the full kinematical range, it should integrate to 1
        self.assertAlmostEqual(
            flavio.sm_prediction('<BR>/BR(B->Dtaunu)', 3.1, 24), 1, delta=0.01)

    def test_bplnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_tau = flavio.WilsonCoefficients()
        wc_np_tau.set_initial({'CVL_butaunutau': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_butaunue': 1}, 4.8)
        obs = flavio.Observable["BR(B+->pitaunu)"]
        constraints = flavio.default_parameters
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_tau = obs.prediction_central(constraints, wc_np_tau)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_tau/br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.02)


==> anc/flavio-master/flavio/physics/bdecays/test_bpnunu.py <==
import unittest
import numpy as np
from .bpnunu import *
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestBPnunu(unittest.TestCase):
    def test_bknunu(self):
        # just check that the SM prediction of BR(B->Knunu) is OK
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B+->Knunu)')/4.68e-6,
            1, delta=0.2)
        # just check the other stuff doesn't raise errors
        flavio.sm_prediction('dBR/dq2(B0->Knunu)', 11)
        flavio.sm_prediction('<dBR/dq2>(B0->Knunu)', 11, 13)


==> anc/flavio-master/flavio/physics/bdecays/test_bvgamma.py <==
import unittest
import numpy as np
from .bvgamma import *
from flavio.physics.bdecays.formfactors.b_v import bsz_parameters
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict
from flavio.parameters import default_parameters
import flavio


wc = WilsonCoefficients()
par = default_parameters#

class TestBVgamma(unittest.TestCase):
    def test_bksgamma(self):
        # just check if this works
        flavio.Observable["ACP(B0->K*gamma)"].prediction_central(par, wc)
        flavio.Observable["S_K*gamma"].prediction_central(par, wc)
        # numerical comparison to  David's old Mathematica code
        self.assertAlmostEqual(
            flavio.Observable["BR(B0->K*gamma)"].prediction_central(par, wc)*1e5/3.91526,
             1, places=1)
        self.assertAlmostEqual(
            flavio.Observable["BR(B+->K*gamma)"].prediction_central(par, wc)*1e5/4.11625,
             1, places=1)

    def test_bksgamma(self):
        # just check if this works
        flavio.Observable["ACP(Bs->phigamma)"].prediction_central(par, wc)
        flavio.Observable["S_phigamma"].prediction_central(par, wc)
        flavio.Observable["BR(Bs->phigamma)"].prediction_central(par, wc)
        flavio.Observable["ADeltaGamma(Bs->phigamma)"].prediction_central(par, wc)


==> anc/flavio-master/flavio/physics/bdecays/test_bvlnu.py <==
import unittest
import numpy as np
from .bvlnu import *
from flavio.physics.bdecays.formfactors.b_v import bsz_parameters
from flavio.physics.eft import WilsonCoefficients
from flavio.parameters import default_parameters
import flavio
from math import pi

constraints = default_parameters
wc_obj = WilsonCoefficients()
par = constraints.get_central_all()

class TestBVll(unittest.TestCase):
    def test_bdsenu(self):
        Vcb = flavio.default_parameters.get_central('Vcb')
        # assert that total BR is in the ballpark of the experimental number
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B+->D*lnu)') / 5.41e-2 * 0.04**2 / Vcb**2, 1, delta=0.1)


    def test_brhoee(self):
        q2 = 3.5
        self.assertEqual(
            dBRdq2(q2, wc_obj, par, 'B0', 'rho+', 'e', A=None),
            flavio.Observable["dBR/dq2(B0->rhoenu)"].prediction_central(constraints, wc_obj, q2=q2) )

    def test_decays(self):
        # just check if any of the modes raises an exception
        flavio.Observable["dBR/dq2(B0->rhoenu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dq2(B+->rhoenu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dq2(B0->D*enu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dq2(B+->D*enu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dq2(B+->omegaenu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dq2(Bs->K*enu)"].prediction_central(constraints, wc_obj, q2=3)
        flavio.Observable["dBR/dcl(B0->rhoenu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcl(B+->rhoenu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcl(B0->D*enu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcl(B+->D*enu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcl(B+->omegaenu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcl(Bs->K*enu)"].prediction_central(constraints, wc_obj, cl=0.5)
        flavio.Observable["dBR/dcV(B0->rhoenu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dcV(B+->rhoenu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dcV(B0->D*enu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dcV(B+->D*enu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dcV(B+->omegaenu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dcV(Bs->K*enu)"].prediction_central(constraints, wc_obj, cV=0.5)
        flavio.Observable["dBR/dphi(B0->rhoenu)"].prediction_central(constraints, wc_obj, phi=1.5)
        flavio.Observable["dBR/dphi(B+->rhoenu)"].prediction_central(constraints, wc_obj, phi=1.5)
        flavio.Observable["dBR/dphi(B0->D*enu)"].prediction_central(constraints, wc_obj, phi=1.5)
        flavio.Observable["dBR/dphi(B+->D*enu)"].prediction_central(constraints, wc_obj, phi=1.5)
        flavio.Observable["dBR/dphi(B+->omegaenu)"].prediction_central(constraints, wc_obj, phi=1.5)
        flavio.Observable["dBR/dphi(Bs->K*enu)"].prediction_central(constraints, wc_obj, phi=1.5)

    def test_binned(self):
        # this is all the total BR, calulated in 4 different ways
        self.assertAlmostEqual(
        flavio.Observable["BR(B0->D*enu)"].prediction_central(
                                constraints, wc_obj),
        flavio.Observable["<BR>/<cl>(B0->D*enu)"].prediction_central(
                                constraints, wc_obj, clmin=-1, clmax=1))
        self.assertAlmostEqual(
        flavio.Observable["BR(B0->D*enu)"].prediction_central(
                                constraints, wc_obj),
        flavio.Observable["<BR>/<cV>(B0->D*enu)"].prediction_central(
                                constraints, wc_obj, cVmin=-1, cVmax=1))
        self.assertAlmostEqual(
        flavio.Observable["BR(B0->D*enu)"].prediction_central(
                                constraints, wc_obj),
        flavio.Observable["<BR>/<phi>(B0->D*enu)"].prediction_central(
                                constraints, wc_obj, phimin=-pi, phimax=pi))

    def test_bvlnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_tau = flavio.WilsonCoefficients()
        wc_np_tau.set_initial({'CVL_butaunutau': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_butaunue': 1}, 4.8)
        obs = flavio.Observable["BR(B+->rhotaunu)"]
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_tau = obs.prediction_central(constraints, wc_np_tau)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_tau/br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.02)

    def test_BRLT(self):
        self.assertAlmostEqual(flavio.sm_prediction('dBR/dq2(B0->D*enu)', q2=3),
                               flavio.sm_prediction('dBR_L/dq2(B0->D*enu)', q2=3) +
                               flavio.sm_prediction('dBR_T/dq2(B0->D*enu)', q2=3),
                               places=10)

    def test_bdstau_binned(self):
        # for the full kinematical range, it should integrate to 1
        self.assertAlmostEqual(
            flavio.sm_prediction('<BR>/BR(B->D*taunu)', 3.1, 11.7), 1, delta=0.03)

    def test_FL(self):
        self.assertAlmostEqual(flavio.sm_prediction('<FL>(B0->D*taunu)', 3.15, 10.71),
                               0.46, delta=0.04)
        self.assertAlmostEqual(flavio.sm_prediction('FLtot(B0->D*taunu)'),
                               flavio.sm_prediction('<FL>(B0->D*taunu)', 3.15, 10.71),
                               delta=0.001)


==> anc/flavio-master/flavio/physics/bdecays/test_bvnunu.py <==
import unittest
import numpy as np
from .bvnunu import *
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestBVnunu(unittest.TestCase):
    def test_bksnunu(self):
        # just check that the SM prediction of BR(B->K*nunu) is OK
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B0->K*nunu)')/9.48e-6,
            1, delta=0.2)
        # just check the other stuff doesn't raise errors
        flavio.sm_prediction('dBR/dq2(B+->K*nunu)', 11)
        flavio.sm_prediction('<dBR/dq2>(B+->K*nunu)', 11, 13)

    def test_fl(self):
        # compare to 1409.4557 table 2
        self.assertAlmostEqual(
            flavio.sm_prediction('<FL>(B0->K*nunu)', 0, 27),
            0.47,
            delta=2*0.03)
        self.assertAlmostEqual(
            flavio.sm_prediction('<FL>(B0->K*nunu)', 0, 4),
            0.79,
            delta=2*0.03)
        self.assertAlmostEqual(
            flavio.sm_prediction('<FL>(B0->K*nunu)', 16, 19.25),
            0.32,
            delta=2*0.03)
        # ... and the differential ones
        self.assertAlmostEqual(
            flavio.sm_prediction('FL(B0->K*nunu)', 2),
            0.79,
            delta=3*0.03)
        self.assertAlmostEqual(
            flavio.sm_prediction('FL(B0->K*nunu)', 17.5),
            0.32,
            delta=3*0.03)


==> anc/flavio-master/flavio/physics/bdecays/test_bxgamma.py <==
import unittest
import numpy as np
import flavio

wc_obj = flavio.WilsonCoefficients()
par = flavio.default_parameters
par_dict = par.get_central_all()

class TestBXgamma(unittest.TestCase):
    def test_bxgamma(self):
        # compare SM predictions to arXiv:1503.01789
        self.assertAlmostEqual(1e4*flavio.sm_prediction('BR(B->Xsgamma)'),
                               3.36,
                               delta=0.2)
        self.assertAlmostEqual(1e5*flavio.sm_prediction('BR(B->Xdgamma)'),
                               1.73,
                               delta=0.2)

    def test_acp(self):
        # check that the SM central values for the individual B->Xsgamma
        # and B->Xdgamma (ignoring long distance contributions) roughly
        # agree with the values quoted in hep-ph/0312260
        wc_sm_s = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bsee', scale=2, par=par_dict, nf_out=5)
        wc_sm_d = flavio.physics.bdecays.wilsoncoefficients.wctot_dict(wc_obj, 'bdee', scale=2, par=par_dict, nf_out=5)
        p_ave_s = flavio.physics.bdecays.bxgamma.PE0_BR_BXgamma(wc_sm_s, par_dict, 's', 1.6)
        p_asy_s = flavio.physics.bdecays.bxgamma.PE0_ACP_BXgamma(wc_sm_s, par_dict, 's', 1.6)
        acp_s = p_asy_s/p_ave_s
        self.assertAlmostEqual(100*acp_s, 0.44, delta=0.5)
        p_ave_d = flavio.physics.bdecays.bxgamma.PE0_BR_BXgamma(wc_sm_d, par_dict, 'd', 1.6)
        p_asy_d = flavio.physics.bdecays.bxgamma.PE0_ACP_BXgamma(wc_sm_d, par_dict, 'd', 1.6)
        acp_d = p_asy_d/p_ave_d
        # check that the s+d CP asymmetry vanishes
        self.assertAlmostEqual(flavio.sm_prediction('ACP(B->Xgamma)'), 0, delta=1e-9)


==> anc/flavio-master/flavio/physics/bdecays/test_bxll.py <==
import unittest
import numpy as np
import flavio
from flavio.physics.bdecays.bxll import _bxll_dbrdq2, bxll_afb_num_int, bxll_afb_den_int

class TestBXll(unittest.TestCase):
    def test_bxll(self):
        # check whether QED corrections have the right behaviour
        wc_obj = flavio.WilsonCoefficients()
        par = flavio.default_parameters.get_central_all()
        br_1_noqedpc =  _bxll_dbrdq2(1, wc_obj, par, 's', 'mu', include_qed=False, include_pc=False)
        br_1_qed =  _bxll_dbrdq2(1, wc_obj, par, 's', 'mu', include_qed=True, include_pc=False)
        br_6_noqedpc =  _bxll_dbrdq2(6, wc_obj, par, 's', 'mu', include_qed=False, include_pc=False)
        br_6_qed =  _bxll_dbrdq2(6, wc_obj, par, 's', 'mu', include_qed=True, include_pc=False)
        br_15_noqedpc =  _bxll_dbrdq2(15, wc_obj, par, 's', 'mu', include_qed=False, include_pc=False)
        br_15_qed =  _bxll_dbrdq2(15, wc_obj, par, 's', 'mu', include_qed=True, include_pc=False)
        br_21_noqedpc =  _bxll_dbrdq2(21, wc_obj, par, 's', 'mu', include_qed=False, include_pc=False)
        br_21_qed =  _bxll_dbrdq2(21, wc_obj, par, 's', 'mu', include_qed=True, include_pc=False)
        self.assertAlmostEqual((br_1_qed+br_6_qed)/(br_1_noqedpc+br_6_noqedpc),
                                1.02, delta=0.01) # should lead to a 2% enhancement
        self.assertAlmostEqual((br_15_qed+br_21_qed)/(br_15_noqedpc+br_21_noqedpc),
                                0.92, delta=0.03) # should lead to a 8% suppression


        # compare SM predictions to arXiv:1503.04849
        # to convert to the parameters used there
        xi_t = flavio.physics.ckm.xi('t','bs')(par)
        Vcb = flavio.physics.ckm.get_ckm(par)[1,2]
        r = abs(xi_t)**2/Vcb**2/0.9621*0.574/par['C_BXlnu']*par['BR(B->Xcenu)_exp']/0.1051
        self.assertAlmostEqual(1e6*flavio.sm_prediction('<BR>(B->Xsmumu)', 1, 3.5)/r,
                               0.888, delta=0.02)
        self.assertAlmostEqual(1e6*flavio.sm_prediction('<BR>(B->Xsmumu)', 3.5, 6)/r,
                               0.731, delta=0.01)
        self.assertAlmostEqual(1e7*flavio.sm_prediction('<BR>(B->Xsmumu)', 14.4, 25)/r,
                               2.53, delta=0.7) # larger difference due to Krüger-Sehgal
        self.assertAlmostEqual(1e6*flavio.sm_prediction('<BR>(B->Xsee)', 1, 3.5)/r,
                               0.926, delta=0.04)
        self.assertAlmostEqual(1e6*flavio.sm_prediction('<BR>(B->Xsee)', 3.5, 6)/r,
                               0.744, delta=0.015)
        self.assertAlmostEqual(1e7*flavio.sm_prediction('<BR>(B->Xsee)', 14.4, 25)/r,
                               2.20, delta=0.6) # larger difference due to Krüger-Sehgal

    def test_bxll_lratio(self):
        # compare to arXiv:1503.04849
        self.assertAlmostEqual(flavio.sm_prediction('<Rmue>(B->Xsll)', 1, 3.5),
                               0.96, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction('<Rmue>(B->Xsll)', 14.4, 25),
                               1.15, delta=0.01)
        # for tau, just check this doesn't raise an error
        flavio.sm_prediction('<Rtaumu>(B->Xsll)', 14.4, 25)

    def test_bxll_afb(self):
        # check calling outside of kinematical regions yields 0
        self.assertAlmostEqual(flavio.sm_prediction('AFB(B->Xsmumu)', 0), 0)
        self.assertAlmostEqual(flavio.sm_prediction('AFB(B->Xsll)', 30), 0)
        # just check differential AFB doesn't raise errors
        flavio.sm_prediction('AFB(B->Xsee)', 1)
        flavio.sm_prediction('AFB(B->Xsmumu)', 6)
        flavio.sm_prediction('AFB(B->Xsll)', 14.4)
        # check whether QED corrections have the right behaviour
        # (table 2 of arXiv:1503.04849)
        wc_obj = flavio.WilsonCoefficients()
        par = flavio.default_parameters.get_central_all()
        afb_num_low1_noqed = bxll_afb_num_int(1, 3.5, wc_obj, par, 's', 'e', include_qed=False)
        afb_num_low1_qed   = bxll_afb_num_int(1, 3.5, wc_obj, par, 's', 'e', include_qed=True)
        afb_num_low2_noqed = bxll_afb_num_int(3.5, 6, wc_obj, par, 's', 'e', include_qed=False)
        afb_num_low2_qed   = bxll_afb_num_int(3.5, 6, wc_obj, par, 's', 'e', include_qed=True)
        afb_den_low1_noqed = bxll_afb_den_int(1, 3.5, wc_obj, par, 's', 'e', include_qed=False)
        afb_den_low1_qed   = bxll_afb_den_int(1, 3.5, wc_obj, par, 's', 'e', include_qed=True)
        afb_den_low2_noqed = bxll_afb_den_int(3.5, 6, wc_obj, par, 's', 'e', include_qed=False)
        afb_den_low2_qed   = bxll_afb_den_int(3.5, 6, wc_obj, par, 's', 'e', include_qed=True)
        self.assertAlmostEqual((afb_num_low1_qed-afb_num_low1_noqed)/afb_num_low1_qed,
                                -0.107, delta=0.050) # should lead to a -10.7% suppression
        self.assertAlmostEqual((afb_num_low2_qed-afb_num_low2_noqed)/afb_num_low2_qed,
                                +0.162, delta=0.025) # should lead to a 16.2% enhancement
        self.assertAlmostEqual((afb_den_low1_qed-afb_den_low1_noqed)/afb_den_low1_qed,
                                0.068, delta=0.005) # should lead to a 6.8% enhancement
        self.assertAlmostEqual((afb_den_low2_qed-afb_den_low2_noqed)/afb_den_low2_qed,
                                0.031, delta=0.010) # should lead to a 3.1% enhancement
        # compare SM predictions to arXiv:1503.04849
        self.assertAlmostEqual(
            flavio.sm_prediction('<AFB>(B->Xsee)', 1, 3.5)/(3/4.*(-1.03e-7)/((2.91e-7)+(6.35e-7))),
            1, delta=0.15)
        self.assertAlmostEqual(
            flavio.sm_prediction('<AFB>(B->Xsee)', 3.5, 6)/(3/4.*(0.73e-7)/((2.43e-7)+(4.97e-7))),
            1, delta=0.1)
        self.assertAlmostEqual(
            flavio.sm_prediction('<AFB>(B->Xsmumu)', 1, 3.5)/(3/4.*(-1.10e-7)/((2.09e-7)+(6.79e-7))),
            1, delta=0.1)
        self.assertAlmostEqual(
            flavio.sm_prediction('<AFB>(B->Xsmumu)', 3.5, 6)/(3/4.*(0.67e-7)/((1.94e-7)+(5.34e-7))),
            1, delta=0.15)


==> anc/flavio-master/flavio/physics/bdecays/test_bxlnu.py <==
import unittest
import numpy as np
import flavio
from flavio.physics.bdecays.bxlnu import g, gLR, gVS, gVSp

par = flavio.default_parameters.get_central_all()
wc_obj = flavio.WilsonCoefficients()
par['Vcb'] = 0.04221 # inclusive Vcb: see 1411.6560

class TestBXlnu(unittest.TestCase):
    def test_bxclnu(self):
        # check that the NLO and NNLO functions reproduce the correct numbers
        self.assertAlmostEqual(
            flavio.physics.bdecays.bxlnu.pc1(r=(0.986/4.6)**2, mb=4.6),
            -1.65019, delta=0.001)
        self.assertAlmostEqual(
            flavio.physics.bdecays.bxlnu.pc2(r=(0.986/4.6)**2, mb=4.6),
            -1.91556 -0.4519 * 9 , delta=0.001)
        # check that the total BR roughly agrees with the experimental value
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B->Xcenu)'),
            0.1065,
            delta = 0.0023)
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B->Xcmunu)'),
            0.1065,
            delta = 0.0023)
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(B->Xclnu)'),
            0.1065,
            delta = 0.0023)

    def test_bxclnu_lfu(self):
        self.assertAlmostEqual(
            flavio.sm_prediction('Rmue(B->Xclnu)'), 1, delta=0.01)
        self.assertAlmostEqual(
            flavio.sm_prediction('Rtaumu(B->Xclnu)'),
            flavio.sm_prediction('Rtaul(B->Xclnu)'),
            delta=0.01)
        self.assertEqual(
            flavio.physics.bdecays.bxlnu.BR_tot_leptonflavour(wc_obj, par, 'e', 'e'), 1)
        self.assertAlmostEqual(
            flavio.physics.bdecays.bxlnu.BR_tot_leptonflavour(wc_obj, par, 'tau', 'e'),
            1/flavio.physics.bdecays.bxlnu.BR_tot_leptonflavour(wc_obj, par, 'e', 'tau'))

    def test_bxclnu_np(self):
        wc_np = flavio.WilsonCoefficients()
        wc_np.set_initial({'CVR_bcenue': 0.1}, scale=4.6)
        br_sm = flavio.physics.bdecays.bxlnu.BR_BXclnu(par, wc_obj, 'e')
        br_np = flavio.physics.bdecays.bxlnu.BR_BXclnu(par, wc_np, 'e')
        # compare to the unnumbered eq. between (13) and (14) in 1407.1320
        self.assertAlmostEqual(br_np/br_sm, (1-0.34*0.1)**2, delta=0.1)

    def test_bxclnu_functions(self):
        rho = 1.2**2/4.6**2
        eps = 1e-12
        self.assertAlmostEqual(g(rho, xl=eps), g(rho, xl=0), delta=10*eps)
        self.assertAlmostEqual(gLR(rho, xl=eps), gLR(rho, xl=0), delta=10*eps)
        self.assertAlmostEqual(gVS(rho, xl=eps), 0, delta=1e-5)
        self.assertAlmostEqual(gVSp(rho, xl=eps), 0, delta=1e-5)

    def test_bxlnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_tau = flavio.WilsonCoefficients()
        wc_np_tau.set_initial({'CVL_bctaunutau': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_bctaunue': 1}, 4.8)
        obs = flavio.Observable["BR(B->Xctaunu)"]
        constraints = flavio.default_parameters
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_tau = obs.prediction_central(constraints, wc_np_tau)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_tau/br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.02)


==> anc/flavio-master/flavio/physics/bdecays/test_lambdablambdall.py <==
import unittest
import numpy as np
import flavio


wc_sm = flavio.WilsonCoefficients()
# choose parameters as required to compare numerics to arXiv:1602.01399
par_nominal = flavio.default_parameters.copy()
flavio.physics.bdecays.formfactors.lambdab_12.lattice_parameters.lattice_load_nominal(par_nominal)
par_nominal.set_constraint('Vcb', 0.04175)
par_nominal.set_constraint('tau_Lambdab', 1/4.49e-13) # PDG 2016 value
par_nominal.set_constraint('Lambda->ppi alpha_-', 0.642) # PDG 2016 value
par_dict = par_nominal.get_central_all()

def ass_sm(s, name, q2min, q2max, target, delta, scalef=1):
    obs = flavio.classes.Observable[name]
    c = obs.prediction_central(par_nominal, wc_sm, q2min, q2max)*scalef
    s.assertAlmostEqual(c, target, delta=delta)

class TestLambdabLambdall(unittest.TestCase):
    def test_lambdablambdall(self):
        # first, make sure we use the same CKM factor as in arXiv:1602.01399 eq. (69)
        self.assertAlmostEqual(abs(flavio.physics.ckm.xi('t', 'bs')(par_dict)), 0.04088, delta=0.0001)
        # compare to table VII of 1602.01399
        ass_sm(self, '<dBR/dq2>(Lambdab->Lambdamumu)', 0.1, 2, 0.25, 0.01, 1e7)
        ass_sm(self, '<dBR/dq2>(Lambdab->Lambdamumu)', 2, 4, 0.18, 0.005, 1e7)
        ass_sm(self, '<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20, 0.756, 0.003, 1e7)
        ass_sm(self, '<dBR/dq2>(Lambdab->Lambdamumu)', 18, 20, 0.665, 0.002, 1e7)
        ass_sm(self, '<FL>(Lambdab->Lambdamumu)', 4, 6, 0.808, 0.007)
        ass_sm(self, '<FL>(Lambdab->Lambdamumu)', 15, 20, 0.409, 0.002)
        ass_sm(self, '<AFBl>(Lambdab->Lambdamumu)', 4, 6, -0.062, 0.005)
        ass_sm(self, '<AFBl>(Lambdab->Lambdamumu)', 15, 20, -0.350, 0.002)
        ass_sm(self, '<AFBh>(Lambdab->Lambdamumu)', 4, 6, -0.311, 0.005)
        ass_sm(self, '<AFBh>(Lambdab->Lambdamumu)', 15, 20, -0.2710, 0.002)
        ass_sm(self, '<AFBlh>(Lambdab->Lambdamumu)', 4, 6, 0.021, 0.005)
        ass_sm(self, '<AFBlh>(Lambdab->Lambdamumu)', 15, 20, 0.1398, 0.002)

    def test_lambdablambdall_subleading(self):
        ta_high = flavio.classes.AuxiliaryQuantity(
        'Lambdab->Lambdall subleading effects at high q2'
        ).prediction_central(par_nominal, wc_sm, q2=15, cp_conjugate=False)
        ta_low = flavio.classes.AuxiliaryQuantity(
        'Lambdab->Lambdall subleading effects at low q2'
        ).prediction_central(par_nominal, wc_sm, q2=1, cp_conjugate=False)
        # check that the keys contain all the transversity amps
        allamps = {('para0','L'), ('para1','L'), ('perp0','L'), ('perp1','L'),
                   ('para0','R'), ('para1','R'), ('perp0','R'), ('perp1','R')}
        self.assertEqual(set(ta_high.keys()), allamps)
        self.assertEqual(set(ta_low.keys()), allamps)
        # check that the central values are actually all zero
        # self.assertEqual(set(ta_high.values()), {0})
        # self.assertEqual(set(ta_low.values()), {0})


==> anc/flavio-master/flavio/physics/bdecays/test_matrixelements.py <==
import unittest
import numpy as np
from . import matrixelements
from flavio.physics.eft import WilsonCoefficients
from flavio.physics.bdecays.wilsoncoefficients import wctot_dict

s = 1.519267515435317e+24

par = {
    'm_e': 0.510998928e-3,
    'm_mu': 105.6583715e-3,
    'm_tau': 1.77686,
    'm_B+': 5.27929,
    'm_B0': 5.27961,
    'm_Bs': 5.36679,
    'm_K*0': 0.89166,
    'tau_B+': 1638.e-15*s,
    'tau_B0': 152.e-14*s,
    'alpha_e': 1/127.940,
    'alpha_s': 0.1185,
    'm_Z': 91.1876,
    'm_b': 4.17,
    'm_s': 0.1,
    'm_t': 173.1,
    'm_c': 1.275,
    'm_c BVgamma': 1.5,
    'GF': 1.1663787e-5,
    'Vus': 0.22,
    'Vub': 3.7e-3,
    'Vcb': 4.1e-2,
    'delta': 1.22,
}

class TestBMatrixElements(unittest.TestCase):
    def test_functions(self):
        # check if the limit q2->0 is implemented correctly
        self.assertAlmostEqual(matrixelements.F_87(0.1, 0.),
                               matrixelements.F_87(0.1, 1e-8),
                               places=6)
        self.assertAlmostEqual(matrixelements.SeidelA(0, 4, 5),
                               matrixelements.SeidelA(1e-8, 4, 5),
                               places=6)
        # for F_89, just see if this raises an exception
        matrixelements.F_89(0.4, 0.5)
        wc_obj = WilsonCoefficients()
        wc = wctot_dict(wc_obj, 'bsmumu', 4.2, par)
        matrixelements.delta_C7(par, wc, q2=3.5, scale=4.2, qiqj='bs')
        matrixelements.delta_C9(par, wc, q2=3.5, scale=4.2, qiqj='bs')
        # comparing to the values from the data file
        x =  [1.3, 0.13, 0.18]
        self.assertEqual(matrixelements.F_17(*x), -0.795182 -0.0449909j)
        self.assertAlmostEqual(matrixelements.F_19(*x),-16.3032 +0.281462j, places=3)
        self.assertEqual(matrixelements.F_27(*x), 4.77109 +0.269943j)
        self.assertAlmostEqual(matrixelements.F_29(*x), 6.75552 -1.6887j, places=3)
        # it should be that F17+F27/6=0
        self.assertAlmostEqual(matrixelements.F_17(*x),-matrixelements.F_27(*x)/6,places=5)
        # check the limiting cases of the quark loop function
        self.assertAlmostEqual(matrixelements.h(3.5, 1e-8, 4.2), matrixelements.h(3.5, 0., 4.2), places=6)
        self.assertAlmostEqual(matrixelements.h(1e-8, 1.2, 4.2), matrixelements.h(0., 1.2, 4.2), places=6)
        # comparing roughly to the plots in hep-ph/0403185v2 (but with opposite sign!)
        x = [2.5, 4.75, 4.75]
        np.testing.assert_almost_equal(-matrixelements.Fu_17(*x), 1.045 + 0.62j, decimal=1)
        np.testing.assert_almost_equal(-matrixelements.Fu_19(*x), -0.57 + 8.3j, decimal=1)
        np.testing.assert_almost_equal(-matrixelements.Fu_29(*x), -13.9 + -32.5j, decimal=0)


==> anc/flavio-master/flavio/physics/bdecays/test_wc.py <==
import unittest
import numpy as np
from . import wilsoncoefficients
from .. import eft
import flavio

s = 1.519267515435317e+24

par = {
    'm_e': 0.510998928e-3,
    'm_mu': 105.6583715e-3,
    'm_tau': 1.77686,
    'm_B+': 5.27929,
    'm_B0': 5.27961,
    'm_Bs': 5.36679,
    'm_K*0': 0.89166,
    'tau_B+': 1638.e-15*s,
    'tau_B0': 152.e-14*s,
    'alpha_e': 1/127.940,
    'alpha_s': 0.1185,
    'm_Z': 91.1876,
    'm_b': 4.17,
    'm_s': 0.1,
    'm_t': 173.1,
    'm_c': 1.275,
    'GF': 1.1663787e-5,
    'Vus': 0.22,
    'Vub': 3.7e-3,
    'Vcb': 4.1e-2,
    'delta': 1.22,
}

class TestBWilson(unittest.TestCase):
    def test_wctot(self):
        wc_low_correct = np.array([ -2.93671059e-01,   1.01676402e+00,  -5.87762813e-03,
        -8.70666812e-02,   4.11098919e-04,   1.10641294e-03,
        -2.95662859e-01,  -1.63048361e-01,   4.11363023e+00,
        -4.19345312e+00,   3.43507549e-03,   1.22202095e-03,
        -1.03192325e-03,  -1.00703396e-04,  -3.17810374e-03])
        wc_obj = eft.WilsonCoefficients()
        wc_low = wilsoncoefficients.wctot_dict(wc_obj, 'bsmumu', 4.2, par)
        wc_names = ['C1_bs', 'C2_bs', 'C3_bs', 'C4_bs', 'C5_bs', 'C6_bs', 'C7_bs', 'C8_bs', 'C9_bsmumu', 'C10_bsmumu', 'C3Q_bs', 'C4Q_bs', 'C5Q_bs', 'C6Q_bs', 'Cb_bs', 'C1p_bs', 'C2p_bs', 'C3p_bs', 'C4p_bs', 'C5p_bs', 'C6p_bs', 'C7p_bs', 'C8p_bs', 'C9p_bsmumu', 'C10p_bsmumu', 'C3Qp_bs', 'C4Qp_bs', 'C5Qp_bs', 'C6Qp_bs', 'Cbp_bs', 'CS_bsmumu', 'CP_bsmumu', 'CSp_bsmumu', 'CPp_bsmumu']
        wc_low_array = np.asarray([wc_low[key] for key in wc_names])
        yi = np.array([0, 0, -1/3., -4/9., -20/3., -80/9.])
        zi = np.array([0, 0, 1, -1/6., 20, -10/3.])
        wc_low_array[6] = wc_low_array[6] + np.dot(yi, wc_low_array[:6]) # c7eff
        wc_low_array[7] = wc_low_array[7] + np.dot(zi, wc_low_array[:6]) # c8eff
        np.testing.assert_almost_equal(wc_low_array[:15], wc_low_correct, decimal=2)

    def test_C78p(self):
        wc_obj = eft.WilsonCoefficients()
        wc_low = wilsoncoefficients.wctot_dict(wc_obj, 'bsmumu', 4.2, par)
        ms = flavio.physics.running.running.get_ms(par, 4.2, nf_out=5)
        mb = flavio.physics.running.running.get_mb(par, 4.2, nf_out=5)
        self.assertAlmostEqual(wc_low['C7p_bs']/wc_low['C7_bs'], ms/mb)
        self.assertAlmostEqual(wc_low['C8p_bs']/wc_low['C8_bs'], ms/mb)

    def test_clnu(self):
        par_dict = flavio.default_parameters.get_central_all()
        par_dict['alpha_s'] = 0.1184
        par_dict['alpha_e'] = 1/127.925
        par_dict['s2w']  = 0.2315
        par_dict['m_t']  = 173.3
        cl = wilsoncoefficients.CL_SM(par_dict)
        # comparing the central value of X_t to (4.2) of 1009.0947
        self.assertAlmostEqual(-cl*par_dict['s2w']/1.469, 1, delta=0.01)


==> anc/flavio-master/flavio/physics/bdecays/wilsoncoefficients.py <==
r"""Standard Model Wilson coefficients for $\Delta B=1$ transitions as well
as tree-level $B$ decays"""


from math import sqrt, log, pi
import numpy as np
import scipy.interpolate
from flavio.physics.running import running
from flavio.physics import ckm
from flavio.physics.common import add_dict
from flavio.physics.bdecays.common import meson_quark
from flavio.physics.bdecays import matrixelements
import flavio
import copy
import pkg_resources


# SM Wilson coefficients for n_f=5 in the basis
# [ C_1, C_2, C_3, C_4, C_5, C_6,
# C_7^eff, C_8^eff,
# C_9, C_10,
# C_3^Q, C_4^Q, C_5^Q, C_6^Q,
# Cb ]
# where all operators are defined as in hep-ph/0512066 *except*
# C_9,10, which are defined with an additional alpha/4pi prefactor.
scales = (2, 2.5, 3, 3.5, 4, 4.5, 5, 5.5)
# data = np.array([C_low(s, 120, get_par(), nf=5) for s in scales]).T
data = np.load(pkg_resources.resource_filename('flavio.physics', 'data/wcsm/wc_sm_dB1_2_55.npy'))
wcsm_nf5 = scipy.interpolate.interp1d(scales, data)

# di->djnunu Wilson coefficient
def CL_SM(par):
    r"""SM Wilson coefficient for $d_i\to d_j\nu\bar\nu$ transitions.

    This is implemented as an approximate formula as a function of the top
    mass."""
    # EW NLO corrections arXiv:1009.0947
    scale = 120. # <- result has very little sensitivity to high matching scale
    mt = flavio.physics.running.running.get_mt(par, scale)
    s2w = par['s2w']
    Xt0_165 = 1.50546 # LO result for mt=165, scale=120
    Xt0 = Xt0_165 * (1 + 1.14064 * (mt/165. - 1)) # LO
    Xt1 = Xt0_165 * (-0.031435 - 0.139303 * (mt/165. - 1)) # QCD NLO
    # (4.3), (4.4) of 1009.0947: NLO EW
    flavio.citations.register("Brod:2010hi")
    XtEW = Xt0 * (1 - 1.11508 + 1.12316*1.15338**(mt/165.)-0.179454*(mt/165)) - 1
    XtEW = XtEW * 0.00062392534457616328 # <- alpha_em/4pi at 120 GeV
    Xt = Xt0 + Xt1 + XtEW
    return -Xt/s2w


# names of SM DeltaF=1 Wilson coefficients needed for wctot_dict
fcnclabels = {}
_fcnc = ['bs', 'bd', 'sd', ]
_ll = ['ee', 'mumu', 'tautau']
for qq in _fcnc:
    for ll in _ll:
        fcnclabels[qq + ll] = ['C1_'+qq, 'C2_'+qq, # current-current
                               'C3_'+qq, 'C4_'+qq, 'C5_'+qq, 'C6_'+qq, # QCD penguins
                               'C7_'+qq, 'C8_'+qq, # dipoles
                               'C9_'+qq+ll, 'C10_'+qq+ll, # semi-leptonic
                               'C3Q_'+qq, 'C4Q_'+qq, 'C5Q_'+qq, 'C6Q_'+qq, 'Cb_'+qq, # EW penguins
                                # and everything with flipped chirality ...
                               'C1p_'+qq, 'C2p_'+qq,
                               'C3p_'+qq, 'C4p_'+qq, 'C5p_'+qq, 'C6p_'+qq,
                               'C7p_'+qq, 'C8p_'+qq,
                               'C9p_'+qq+ll, 'C10p_'+qq+ll,
                               'C3Qp_'+qq, 'C4Qp_'+qq, 'C5Qp_'+qq, 'C6Qp_'+qq, 'Cbp_'+qq,
                                # scalar and pseudoscalar
                               'CS_'+qq+ll, 'CP_'+qq+ll,
                               'CSp_'+qq+ll, 'CPp_'+qq+ll, ]


def wctot_dict(wc_obj, sector, scale, par, nf_out=5):
    r"""Get a dictionary with the total (SM + new physics) values  of the
    $\Delta F=1$ Wilson coefficients at a given scale, given a
    WilsonCoefficients instance."""
    wc_np_dict = wc_obj.get_wc(sector, scale, par, nf_out=nf_out)
    if nf_out == 5:
        wc_sm = wcsm_nf5(scale)
    else:
        raise NotImplementedError("DeltaF=1 Wilson coefficients only implemented for B physics")
    # fold in approximate m_t-dependence of C_10 (see eq. 4 of arXiv:1311.0903)
    flavio.citations.register("Bobeth:2013uxa")
    wc_sm[9] = wc_sm[9] * (par['m_t']/173.1)**1.53
    # go from the effective to the "non-effective" WCs for C7 and C8
    yi = np.array([0, 0, -1/3., -4/9., -20/3., -80/9.])
    zi = np.array([0, 0, 1, -1/6., 20, -10/3.])
    wc_sm[6] = wc_sm[6] - np.dot(yi, wc_sm[:6]) # c7 (not effective!)
    wc_sm[7] = wc_sm[7] - np.dot(zi, wc_sm[:6]) # c8 (not effective!)
    wc_labels = fcnclabels[sector]
    wc_sm_dict = dict(zip(wc_labels, wc_sm))
    # now here comes an ugly fix. If we have b->s transitions, we should take
    # into account the fact that C7' = C7*ms/mb, and the same for C8, which is
    # not completely negligible. To find out whether we have b->s, we look at
    # the "sector" string.
    if sector[:2] == 'bs':
        eps_s = running.get_ms(par, scale)/running.get_mb(par, scale)
        wc_sm_dict['C7p_bs'] = eps_s * wc_sm_dict['C7_bs']
        wc_sm_dict['C8p_bs'] = eps_s * wc_sm_dict['C8_bs']
    tot_dict = add_dict((wc_np_dict, wc_sm_dict))
    # add C7eff(p) and C8eff(p)
    tot_dict.update(get_C78eff(tot_dict, sector[:2]))
    return tot_dict

def get_C78eff(wc, qiqj):
    r"""Return the effective Wilson coefficients $C_{7,8}^\text{eff}$
    for sector `qiqj` (e.g. 'bs')."""
    yi = np.array([-1/3., -4/9., -20/3., -80/9.])
    zi = np.array([1, -1/6., 20, -10/3.])
    wceff = {}
    C36 = np.array([wc[k] for k in ['C3_'+qiqj, 'C4_'+qiqj, 'C5_'+qiqj, 'C6_'+qiqj]])
    C36p = np.array([wc[k] for k in ['C3p_'+qiqj, 'C4p_'+qiqj, 'C5p_'+qiqj, 'C6p_'+qiqj]])
    wceff['C7eff_' + qiqj] = wc['C7_' + qiqj] + np.dot(yi, C36)
    wceff['C8eff_' + qiqj] = wc['C8_' + qiqj] + np.dot(zi, C36)
    wceff['C7effp_' + qiqj] = wc['C7p_' + qiqj] + np.dot(yi, C36p)
    wceff['C8effp_' + qiqj] = wc['C8p_' + qiqj] + np.dot(zi, C36p)
    return wceff

def get_wceff(q2, wc, par, B, M, lep, scale):
    r"""Get a dictionary with the effective $\Delta F=1$ Wilson coefficients
    in the convention appropriate for the generalized angular distributions.
    """
    xi_u = ckm.xi('u',meson_quark[(B,M)])(par)
    xi_t = ckm.xi('t',meson_quark[(B,M)])(par)
    qiqj=meson_quark[(B,M)]
    Yq2 = matrixelements.Y(q2, wc, par, scale, qiqj) + (xi_u/xi_t)*matrixelements.Yu(q2, wc, par, scale, qiqj)
        #   b) NNLO Q1,2
    delta_C7 = matrixelements.delta_C7(par=par, wc=wc, q2=q2, scale=scale, qiqj=qiqj)
    delta_C9 = matrixelements.delta_C9(par=par, wc=wc, q2=q2, scale=scale, qiqj=qiqj)
    mb = running.get_mb(par, scale)
    ll = lep + lep
    c = {}
    c['7']  = wc['C7eff_'+qiqj]      + delta_C7
    c['7p'] = wc['C7effp_'+qiqj]
    c['v']  = wc['C9_'+qiqj+ll]      + delta_C9 + Yq2
    c['vp'] = wc['C9p_'+qiqj+ll]
    c['a']  = wc['C10_'+qiqj+ll]
    c['ap'] = wc['C10p_'+qiqj+ll]
    c['s']  = mb * wc['CS_'+qiqj+ll]
    c['sp'] = mb * wc['CSp_'+qiqj+ll]
    c['p']  = mb * wc['CP_'+qiqj+ll]
    c['pp'] = mb * wc['CPp_'+qiqj+ll]
    c['t']  = 0
    c['tp'] = 0
    return c

def get_wceff_lfv(q2, wc, par, B, M, l1, l2, scale):
    r"""Get a dictionary with the effective $\Delta F=1$ Wilson coefficients
    with lepton flavour violation
    in the convention appropriate for the generalized angular distributions.
    """
    mb = running.get_mb(par, scale)
    qiqj=meson_quark[(B,M)]
    c = {}
    c['7']  = 0
    c['7p'] = 0
    c['v']  = wc['C9_'+qiqj+l1+l2]
    c['vp'] = wc['C9p_'+qiqj+l1+l2]
    c['a']  = wc['C10_'+qiqj+l1+l2]
    c['ap'] = wc['C10p_'+qiqj+l1+l2]
    c['s']  = mb * wc['CS_'+qiqj+l1+l2]
    c['sp'] = mb * wc['CSp_'+qiqj+l1+l2]
    c['p']  = mb * wc['CP_'+qiqj+l1+l2]
    c['pp'] = mb * wc['CPp_'+qiqj+l1+l2]
    c['t']  = 0
    c['tp'] = 0
    return c


def get_wceff_nunu(q2, wc, par, B, M, nu1, nu2, scale):
    r"""Get a dictionary with the effective $\Delta F=1$ Wilson coefficients
    with neutrinos in the final state
    in the convention appropriate for the generalized angular distributions.
    """
    qiqj=meson_quark[(B,M)]
    c = {}
    c['7']  = 0
    c['7p'] = 0
    c['v']  =  wc['CL_'+qiqj+nu1+nu2]
    c['vp'] =  wc['CR_'+qiqj+nu1+nu2]
    c['a']  = -wc['CL_'+qiqj+nu1+nu2]
    c['ap'] = -wc['CR_'+qiqj+nu1+nu2]
    c['s']  = 0
    c['sp'] = 0
    c['p']  = 0
    c['pp'] = 0
    c['t']  = 0
    c['tp'] = 0
    return c

def get_CVLSM(par, scale, nf):
    r"""Get the Wilson coefficient of the operator $C_V$ in $d_i\to d_j\ell\nu$
    in the SM including EW corrections."""
    if nf >= 4: # for B and D physics
        alpha_e = running.get_alpha(par, scale)['alpha_e']
        return 1 + alpha_e/pi * log(par['m_Z']/scale)
    else: # for K and pi physics
        # Marciano & Sirlin 1993
        return sqrt(1.0232)

def get_wceff_fccc(wc_obj, par, qiqj, lep, nu, mqi, scale, nf=5):
    r"""Get a dictionary with the $d_i\to d_j$ Wilson coefficients
    in the convention appropriate for the generalized angular distributions.
    """
    qqlnu = qiqj + lep + 'nu' + nu
    wc = wc_obj.get_wc(qqlnu, scale, par, nf_out=nf)
    if lep == nu:
        c_sm = get_CVLSM(par, scale, nf)
    else:
        c_sm = 0  # SM contribution only for neutrino flavor = lepton flavor
    c = {}
    c['7']  = 0
    c['7p'] = 0
    c['v']  = (c_sm + wc['CVL_'+qqlnu])/2.
    c['vp'] = wc['CVR_'+qqlnu]/2.
    c['a']  = -(c_sm + wc['CVL_'+qqlnu])/2.
    c['ap'] = -wc['CVR_'+qqlnu]/2.
    c['s']  = wc['CSR_'+qqlnu]/2.
    c['sp'] = wc['CSL_'+qqlnu]/2.
    c['p']  = -wc['CSR_'+qqlnu]/2.
    c['pp'] = -wc['CSL_'+qqlnu]/2.
    c['t']  = 0
    c['tp'] = wc['CT_'+qqlnu]
    return c


def get_wceff_fccc_std(wc_obj, par, qiqj, lep, nu, mqi, scale, nf=5):
    r"""Get a dictionary with the $d_i\to d_j$ Wilson coefficients
    in the flavio default convention.
    """
    qqlnu = qiqj + lep + 'nu' + nu
    wc = wc_obj.get_wc(qqlnu, scale, par, nf_out=nf)
    if lep == nu:
        c_sm = get_CVLSM(par, scale, nf)
    else:
        c_sm = 0  # SM contribution only for neutrino flavor = lepton flavor
    c = {}
    c['VL']  = c_sm + wc['CVL_'+qqlnu]
    c['VR'] = wc['CVR_'+qqlnu]
    c['SR']  = wc['CSR_'+qqlnu]
    c['SL'] = wc['CSL_'+qqlnu]
    c['T']  = wc['CT_'+qqlnu]
    return c


==> anc/flavio-master/flavio/physics/betadecays/__init__.py <==
"""Module for nuclear and neutron beta decays."""

from . import common
from . import ft


==> anc/flavio-master/flavio/physics/betadecays/common.py <==
"""Common functions for beta decays."""

import flavio
from flavio.physics.edms.common import proton_charges
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc_std, get_CVLSM
from math import sqrt


def wc_eff(par, wc_obj, scale, nu):
    r"""Lee-Yang effective couplings.

    See eqS. (2), (9) of arXiv:1803.08732."""
    flavio.citations.register("Gonzalez-Alonso:2018omy")
    # wilson coefficients
    wc = get_wceff_fccc_std(wc_obj, par, 'du', 'e', nu, None, scale, nf=3)
    # proton charges
    g = proton_charges(par, scale)
    gV = g['gV_u-d']
    gA = g['gA_u-d']
    gS = g['gS_u-d']
    gP = g['gP_u-d']
    gT = g['gT_u-d']
    # radiative corrections
    # Note: CVLSM is the universal Marciano-Sirlin result that needs to be
    # divided out since it's already  contained in the Deltas
    CVLSM = get_CVLSM(par, scale, nf=3)
    DeltaRV = par['DeltaRV']
    DeltaRA = DeltaRV  # not needed for superallowed, for neutron difference absorbed in lambda
    rV = sqrt(1 + DeltaRV) / CVLSM
    rA = sqrt(1 + DeltaRA) / CVLSM
    # effective couplings
    # note that C_i' = C_i
    C = {}
    C['V'] = gV * (wc['VL'] * rV + wc['VR'])
    C['A'] = -gA * (wc['VL'] * rA - wc['VR'])
    C['S'] = gS * (wc['SL'] + wc['SR'])
    C['P'] = gP * (wc['SL'] - wc['SR'])
    C['T'] = 4 * gT * (wc['T'])
    return C


==> anc/flavio-master/flavio/physics/betadecays/ft.py <==
r"""Functions for nuclear and neutron beta decay effective couplings and $Ft$ values."""


from math import pi, log, sqrt
import flavio
from flavio.config import config
from flavio.physics.betadecays.common import wc_eff
from flavio.physics.ckm import get_ckm
from flavio.physics.taudecays.taulnunu import GFeff
from flavio.physics import elements
from flavio.classes import Observable, Prediction
import re


def xi(C, MF, MGT):
    r"""Correlation coefficient $\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF` and the Gamow-Teller matrix element
    `MGT`."""
    # eq. (15) of arXiv:1803.08732
    # note that C_i' = C_i
    flavio.citations.register("Gonzalez-Alonso:2018omy")
    return 2 * (abs(MF)**2 * (abs(C['V'])**2 + abs(C['S'])**2)
                + abs(MGT)**2 * (abs(C['A'])**2 + abs(C['T'])**2))


def a_xi(C, MF, MGT):
    r"""Correlation coefficients $a\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF` and the Gamow-Teller matrix element
    `MGT`."""
    # eq. (16) of arXiv:1803.08732
    # note that C_i' = C_i
    flavio.citations.register("Gonzalez-Alonso:2018omy")
    return 2 * (abs(MF)**2 * (abs(C['V'])**2 - abs(C['S'])**2)
                - 1 / 3 * abs(MGT)**2 * (abs(C['A'])**2 - abs(C['T'])**2))


def a(C, MF, MGT):
    r"""Correlation coefficient $a$ as function of the effective couplings
    `C`, the Fermi matrix element `MF` and the Gamow-Teller matrix element
    `MGT`."""
    return a_xi(C, MF, MGT) / xi(C, MF, MGT)


def b_xi(C, MF, MGT, alpha, Z, s):
    r"""Correlation coefficients $b\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, the fine structure constant `alpha`, and the nucleon charge `Z`. The sign `s` is + for the electron and - for the positron."""
    # eq. (17) of arXiv:1803.08732
    # note that C_i' = C_i
    flavio.citations.register("Gonzalez-Alonso:2018omy")
    gamma = sqrt(1 - alpha**2 * Z**2)
    return s * 2 * gamma * 2 * (abs(MF)**2 * (C['V'] *  C['S'].conjugate()).real
                                + abs(MGT)**2 * (C['A'] *  C['T'].conjugate()).real)

def dl(Jp, J):
    """Kronecker's delta"""
    if Jp == J:
        return 1
    else:
        return 0

def la(Jp, J):
    """Eq. (A1)"""
    if Jp == J - 1:
        return 1
    elif Jp == J:
        return 1 / (J + 1)
    elif Jp == J + 1:
        return -J / (J + 1)
    else:
        raise ValueError("Invalid input for function `la`")


def A_xi(C, MF, MGT, J, Jf, s):
    r"""Correlation coefficients $A\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. The sign `s` is + for the electron and - for the
    positron."""
    # note that C_i' = C_i
    return 2 * (s * abs(MGT)**2 * la(Jf, J) * (abs(C['T'])**2 - abs(C['A'])**2)
                + dl(Jf, J) * abs(MF) * abs(MGT) * sqrt(J / (J + 1))
                * (2  * C['S'] * C['T'].conjugate()
                   - 2  * C['V'] * C['A'].conjugate())).real


def B_xi(C, MF, MGT, J, Jf, me_E, s):
    r"""Correlation coefficients $B\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. `me_E` is the ratio of electron mass and energy.
    The sign `s` is + for the electron and - for the positron."""
    # note that C_i' = C_i
    return 2 * (abs(MGT)**2 * la(Jf, J) * (me_E * 2 * C['T'] * C['A'].conjugate()
                                           + s * (abs(C['T'])**2 + abs(C['A'])**2))
                - dl(Jf, J) * abs(MF) * abs(MGT) * sqrt(J / (J + 1))
                * ((2  * C['S'] * C['T'].conjugate()
                   + 2  * C['V'] * C['A'].conjugate())
                   + s * me_E * (2  * C['S'] * C['A'].conjugate()
                                  + 2  * C['V'] * C['T'].conjugate()))).real


def D_xi(C, MF, MGT, J, Jf):
    r"""Correlation coefficients $D\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. `me_E` is the ratio of electron mass and energy."""
    # note that C_i' = C_i
    return 2 * (dl(Jf, J) * abs(MF) * abs(MGT) * sqrt(J / (J + 1))
                * (2  * C['S'] * C['T'].conjugate()
                   - 2  * C['V'] * C['A'].conjugate())).imag


def R_xi(C, MF, MGT, J, Jf, s):
    r"""Correlation coefficients $R\xi$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. The sign `s` is + for the electron and - for the positron."""
    # note that C_i' = C_i
    return 2 * (s * abs(MGT)**2 * la(Jf, J) * 2 * C['T'] * C['A'].conjugate()
                + dl(Jf, J) * abs(MF) * abs(MGT) * sqrt(J / (J + 1))
                * (2  * C['S'] * C['A'].conjugate()
                   - 2  * C['V'] * C['T'].conjugate())).imag


def b(C, MF, MGT, alpha, Z, s):
    r"""Correlation coefficient $b$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, the fine structure constant `alpha`, and the nucleon charge `Z`."""
    return b_xi(C, MF, MGT, alpha, Z, s) / xi(C, MF, MGT)


def A(C, MF, MGT, J, Jf, s):
    r"""Correlation coefficient $A$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. The sign `s` is + for the electron and - for the
    positron."""
    return A_xi(C, MF, MGT, J, Jf, s) / xi(C, MF, MGT)


def B(C, MF, MGT, J, Jf, me_E, s):
    r"""Correlation coefficient $B$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. `me_E` is the ratio of electron mass and energy.
    The sign `s` is + for the electron and - for the positron."""
    return B_xi(C, MF, MGT, J, Jf, me_E, s) / xi(C, MF, MGT)


def D(C, MF, MGT, J, Jf):
    r"""Correlation coefficient $D$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`."""
    return D_xi(C, MF, MGT, J, Jf) / xi(C, MF, MGT)


def R(C, MF, MGT, J, Jf, s):
    r"""Correlation coefficient $R$ as function of the effective couplings
    `C`, the Fermi matrix element `MF`, the Gamow-Teller matrix element
    `MGT`, and the angular momenta of initial and final state nuclei,
    `J` and `Jf`. The sign `s` is + for the electron and - for the positron."""
    return R_xi(C, MF, MGT, J, Jf, s) / xi(C, MF, MGT)


def K(par):
    me = par['m_e']
    return 2 * pi**3 * log(2) / me**5


# <me/E> from Table 4 of arXiv:1803.08732
nuclei_superallowed = {
    # superallowed 0+->0+
    '10C':  {'Z': 6,  '<me/E>': 0.619, 'tex': r'{}^{10}\text{C}'},
    '14O':  {'Z': 8,  '<me/E>': 0.438, 'tex': r'{}^{14}\text{O}'},
    '22Mg': {'Z': 12, '<me/E>': 0.310, 'tex': r'{}^{22}\text{Mg}'},
    '26mAl':{'Z': 13, '<me/E>': 0.300, 'tex': r'{}^{26m}\text{Al}'},
    '34Cl': {'Z': 17, '<me/E>': 0.234, 'tex': r'{}^{34}\text{Cl}'},
    '34Ar': {'Z': 18, '<me/E>': 0.212, 'tex': r'{}^{34}\text{Ar}'},
    '38mK': {'Z': 19, '<me/E>': 0.213, 'tex': r'{}^{38m}\text{K}'},
    '38Ca': {'Z': 20, '<me/E>': 0.195, 'tex': r'{}^{38}\text{Ca}'},
    '42Sc': {'Z': 21, '<me/E>': 0.201, 'tex': r'{}^{42}\text{Sc}'},
    '46V':  {'Z': 23, '<me/E>': 0.183, 'tex': r'{}^{46}\text{V}'},
    '50Mn': {'Z': 25, '<me/E>': 0.169, 'tex': r'{}^{50}\text{Mn}'},
    '54Co': {'Z': 27, '<me/E>': 0.157, 'tex': r'{}^{54}\text{Co}'},
    '62Ga': {'Z': 31, '<me/E>': 0.141, 'tex': r'{}^{62}\text{Ga}'},
    '74Rb': {'Z': 37, '<me/E>': 0.125, 'tex': r'{}^{74}\text{Rb}'},
}


def Ft_superallowed(par, wc_obj, A):
    r"""Corrected $\mathcal{F}t$ value of the beta decay of isotope `A`."""
    MF = sqrt(2)
    MGT = 0
    Z = nuclei_superallowed[A]['Z']
    scale = config['renormalization scale']['betadecay']
    C = wc_eff(par, wc_obj, scale, nu='e')
    Xi = xi(C, MF, MGT)
    B = b(C, MF, MGT, par['alpha_e'], Z, s=-1)  # s=-1 for beta+ decay
    me_E = nuclei_superallowed[A]['<me/E>']
    Vud = get_ckm(par)[0, 0]
    GF = GFeff(wc_obj, par)
    pre = GF / sqrt(2) * Vud
    ddRp = par['delta_deltaRp_Z2'] * Z**2  # relative uncertainty on \delta R' (universal)
    return (1 + ddRp) * K(par) / Xi * 1 / (1 + B * me_E) / abs(pre)**2


class NeutronObservable:
    def __init__(self, wc_obj, par, me_E):
        self.wc_obj = wc_obj
        self.par = par
        self.me_E = me_E
        self.MF = 1
        self.MGT = sqrt(3)
        self.scale = config['renormalization scale']['betadecay']
        self.C = wc_eff(par, wc_obj, self.scale, nu='e')
        self.s = 1  # electron e- in final state
        self.Z = 0
        self.alpha = par['alpha_e']
        self.J = 1 / 2
        self.Jf = 1 / 2

    def xi(self):
        return xi(self.C, self.MF, self.MGT)

    def a(self):
        return a(self.C, self.MF, self.MGT)

    def b(self):
        return b(self.C, self.MF, self.MGT, self.alpha, self.Z, self.s)

    def A(self):
        return A(self.C, self.MF, self.MGT, self.J, self.Jf, self.s)

    def B(self):
        return B(self.C, self.MF, self.MGT, self.J, self.Jf, self.me_E, self.s)

    def D(self):
        return D(self.C, self.MF, self.MGT, self.J, self.Jf)

    def R(self):
        return R(self.C, self.MF, self.MGT, self.J, self.Jf, self.s)


class Neutron_tau(NeutronObservable):
    def __init__(self, wc_obj, par, me_E):
        super().__init__(wc_obj, par, me_E)

    def __call__(self):
        Vud = get_ckm(self.par)[0, 0]
        GF = GFeff(self.wc_obj, self.par)
        pre = GF / sqrt(2) * Vud
        ft = K(self.par) / self.xi() * 1 / (1 + self.b() * self.me_E) / abs(pre)**2
        fn = self.par['f_n']
        Rp = self.par['deltaRp_n']
        return ft / log(2) / fn / (1 + Rp)


class Neutron_corr(NeutronObservable):
    def __init__(self, wc_obj, par, me_E, coeff):
        super().__init__(wc_obj, par, me_E)
        self.coeff = coeff

    def __call__(self):
        if self.coeff == 'a':
            return self.a()
        elif self.coeff == 'atilde':
            return self.a() / (1 + self.b() * self.me_E)
        if self.coeff == 'b':
            return self.b()
        elif self.coeff == 'A':
            return self.A()
        elif self.coeff == 'Atilde':
            return self.A() / (1 + self.b() * self.me_E)
        elif self.coeff == 'B':
            return self.B()
        elif self.coeff == 'Btilde':
            return self.B() / (1 + self.b() * self.me_E)
        elif self.coeff == 'lambdaAB':
            _A = self.A()
            _B = self.B()
            return (_A - _B) / (_A + _B)
        elif self.coeff == 'D':
            return self.D()
        elif self.coeff == 'R':
            return self.R()


# Closures for prediction instances
def Ft_fct(A):
    def _(wc_obj, par):
        return Ft_superallowed(par, wc_obj, A)
    return _


def get_daughter(nuclide):
    r"""Get the symbol and tex code of the daughter nuclide."""
    A = re.search(r'\d+', nuclide).group()
    symbol = re.search(r'[A-Z].*', nuclide).group()
    Z = elements.Z(symbol)
    daughter_symbol = elements.symbol(Z - 1)
    return {'name': '{}{}'.format(A, daughter_symbol),
            'tex': r'{{}}^{{{}}}\text{{{}}}'.format(A, daughter_symbol)}


# Observable and Prediction instances
for _A, _Ad in nuclei_superallowed.items():
    Dd = get_daughter(_A)
    _process_tex = _Ad['tex'] + r"\to " + Dd['tex'] + r"\,e^+\nu_e"
    _process_taxonomy = r'Process :: Nucleon decays :: Beta decays :: Superallowed $0^+\to 0^+$ decays :: $' + _process_tex + r"$"
    _obs_name = "Ft(" + _A + ")"
    _obs = Observable(_obs_name)
    _obs.set_description(r"$\mathcal Ft$ value of $" + _Ad['tex'] + r"$ beta decay")
    _obs.tex = r"$\mathcal{F}t(" + _Ad['tex'] + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    Prediction(_obs_name, Ft_fct(_A))


_process_tex = r"n\to p^+ e^-\bar\nu_e"
_process_taxonomy = r'Process :: Nucleon decays :: Beta decays :: Neutron decay :: $' + _process_tex + r"$"
_obs_name = "tau_n"
_obs = Observable(_obs_name, arguments=['me_E'])
_obs.set_description(r"Neutron lifetime")
_obs.tex = r"$\tau_n$"
_obs.add_taxonomy(_process_taxonomy)
func = lambda wc_obj, par, me_E: Neutron_tau(wc_obj, par, me_E)()
Prediction(_obs_name, func)


# coefficients that don't depend on me/E
coeffs = {
    'a': 'a_n',
    'A': 'A_n',
    'D': 'D_n',
    'R': 'R_n',
}

# coefficients that depend on me/E
coeffs_mE = {
    'atilde': r'\tilde{a}_n',
    'b': 'b_n',
    'Atilde': r'\tilde{A}_n',
    'B': 'B_n', 'Btilde': r'\tilde{B}_n',
    'lambdaAB': r'\lambda_{AB}',
}


def make_obs_neutron_corr(coeff, me_E=False):
    _process_tex = r"n\to p^+ e^-\bar\nu_e"
    _process_taxonomy = r'Process :: Nucleon decays :: Beta decays :: Neutron decay :: $' + _process_tex + r"$"
    _obs_name = coeff + "_n"
    if me_E:
            _obs = Observable(_obs_name, arguments=['me_E'])
    else:
        _obs = Observable(_obs_name)
    _obs.set_description(r"Correlation coefficient $" + tex + r"$ in neutron beta decay")
    _obs.tex = r"$" + tex + r"$"
    _obs.add_taxonomy(_process_taxonomy)
    if me_E:
        func = lambda wc_obj, par, me_E: Neutron_corr(wc_obj, par, me_E, coeff)()
    else:
        func = lambda wc_obj, par: Neutron_corr(wc_obj, par, None, coeff)()
    Prediction(_obs_name, func)


for coeff, tex in coeffs.items():
    make_obs_neutron_corr(coeff, me_E=False)


for coeff, tex in coeffs_mE.items():
    make_obs_neutron_corr(coeff, me_E=True)


==> anc/flavio-master/flavio/physics/betadecays/test_betadecays.py <==
import unittest
import flavio
from flavio.physics.units import s


par = flavio.default_parameters.get_central_all()


class TestBetaDecays(unittest.TestCase):
    def test_wceff(self):
        wc_obj = flavio.WilsonCoefficients()
        wceff = flavio.physics.betadecays.common.wc_eff(par, wc_obj, scale=1, nu='e')
        self.assertAlmostEqual(wceff['V'], 1, delta=0.05)
        self.assertAlmostEqual(wceff['A'], -1.27, delta=0.05)
        self.assertEqual(wceff['S'], 0)
        self.assertEqual(wceff['P'], 0)
        self.assertEqual(wceff['T'], 0)
        wc_obj = flavio.WilsonCoefficients()
        wc_obj.set_initial({'CVL_duenue': 1}, 1, 'WET-3', 'flavio')
        wceff = flavio.physics.betadecays.common.wc_eff(par, wc_obj, scale=1, nu='e')
        self.assertAlmostEqual(wceff['V'], 2, delta=0.05)
        self.assertAlmostEqual(wceff['A'], -1.27 * 2, delta=0.05)
        self.assertEqual(wceff['S'], 0)
        self.assertEqual(wceff['P'], 0)
        self.assertEqual(wceff['T'], 0)
        wc_obj.set_initial({'CVR_duenue': 1}, 1, 'WET-3', 'flavio')
        wceff = flavio.physics.betadecays.common.wc_eff(par, wc_obj, scale=1, nu='e')
        self.assertAlmostEqual(wceff['V'], 2, delta=0.05)
        self.assertAlmostEqual(wceff['A'], 0, delta=0.05)
        self.assertEqual(wceff['S'], 0)
        self.assertEqual(wceff['P'], 0)
        self.assertEqual(wceff['T'], 0)
        wc_obj.set_initial({'CT_duenue': 1}, 1, 'WET-3', 'flavio')
        wceff = flavio.physics.betadecays.common.wc_eff(par, wc_obj, scale=1, nu='e')
        self.assertAlmostEqual(wceff['V'], 1, delta=0.05)
        self.assertAlmostEqual(wceff['A'], -1.27, delta=0.05)
        self.assertEqual(wceff['S'], 0)
        self.assertEqual(wceff['P'], 0)
        self.assertAlmostEqual(wceff['T'], 4 * 1, delta=0.1)

    def test_ft(self):
        # compare to exp values in table 4 of 1803.08732
        wc_obj = flavio.WilsonCoefficients()
        Ft = flavio.physics.betadecays.ft.Ft_superallowed(par, wc_obj, '10C')
        self.assertAlmostEqual(Ft / s, 3078, delta=2 * 5)
        Ft = flavio.physics.betadecays.ft.Ft_superallowed(par, wc_obj, '26mAl')
        self.assertAlmostEqual(Ft / s, 3072.9, delta=3 * 1)
        Ft = flavio.physics.betadecays.ft.Ft_superallowed(par, wc_obj, '46V')
        self.assertAlmostEqual(Ft / s, 3074.1, delta=2 * 2)
        Ft = flavio.sm_prediction('Ft(38Ca)')
        self.assertAlmostEqual(Ft / s, 3076.4, delta=2 * 7.2)

    def test_taun(self):
        # compare to exp value in table 5 of 1803.08732
        tau_n = flavio.sm_prediction('tau_n', me_E=0.655)
        self.assertAlmostEqual(tau_n / s, 879.75, delta=39)

    def test_corrn(self):
        # compare to exp values in table 5 of 1803.08732
        self.assertAlmostEqual(flavio.sm_prediction('a_n'), -0.1034, delta=2 * 0.0037)
        self.assertAlmostEqual(flavio.sm_prediction('atilde_n', me_E=0.695), -0.1090, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction('Atilde_n', me_E=0.569), -0.11869, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction('Btilde_n', me_E=0.591), 0.9805, delta=3 * 0.003)
        self.assertAlmostEqual(flavio.sm_prediction('lambdaAB_n', me_E=0.581), -1.2686, delta=0.04)
        self.assertEqual(flavio.sm_prediction('D_n'), 0)
        self.assertEqual(flavio.sm_prediction('R_n'), 0)


==> anc/flavio-master/flavio/physics/ckm.py <==
"""Functions needed for the CKM matrix as well as for frequently used
combinations of CKM elements.

See the documentation of the ckmutil package for details on some of the
functions:

https://davidmstraub.github.io/ckmutil/
"""

from math import cos,sin
from cmath import exp,sqrt,phase
import numpy as np
from functools import lru_cache
from flavio.classes import AuxiliaryQuantity, Implementation
import ckmutil.ckm

# cached and/or vectorized versions of ckmutil functions
@lru_cache(maxsize=2)
def ckm_standard(t12, t13, t23, delta):
    return ckmutil.ckm.ckm_standard(t12, t13, t23, delta)

@np.vectorize
def tree_to_wolfenstein(Vus, Vub, Vcb, delta):
    return ckmutil.ckm.tree_to_wolfenstein(Vus, Vub, Vcb, delta)

@lru_cache(maxsize=2)
def ckm_wolfenstein(laC, A, rhobar, etabar):
    return ckmutil.ckm.ckm_wolfenstein(laC, A, rhobar, etabar)

@lru_cache(maxsize=2)
def ckm_tree(Vus, Vub, Vcb, delta):
    return ckmutil.ckm.ckm_tree(Vus, Vub, Vcb, delta)

# Auxiliary Quantity instance
a = AuxiliaryQuantity(name='CKM matrix')
a.set_description('Cabibbo-Kobayashi-Maskawa matrix in the standard phase convention')

# Implementation instances

def _func_standard(wc_obj, par):
    return ckm_standard(par['t12'], par['t13'], par['t23'], par['delta'])
def _func_tree(wc_obj, par):
    return ckm_tree(par['Vus'], par['Vub'], par['Vcb'], par['delta'])
def _func_wolfenstein(wc_obj, par):
    return ckm_wolfenstein(par['laC'], par['A'], par['rhobar'], par['etabar'])

i = Implementation(name='Standard', quantity='CKM matrix', function=_func_standard)
i = Implementation(name='Tree', quantity='CKM matrix', function=_func_tree)
i = Implementation(name='Wolfenstein', quantity='CKM matrix', function=_func_wolfenstein)

def get_ckm(par_dict):
    return AuxiliaryQuantity['CKM matrix'].prediction(par_dict=par_dict, wc_obj=None)


def get_ckmangle_beta(par):
    r"""Returns the CKM angle $\beta$."""
    V = get_ckm(par)
    # see eq. (12.16) of http://pdg.lbl.gov/2015/reviews/rpp2014-rev-ckm-matrix.pdf
    return phase(-V[1,0]*V[1,2].conj()/V[2,0]/V[2,2].conj())

def get_ckmangle_alpha(par):
    r"""Returns the CKM angle $\alpha$."""
    V = get_ckm(par)
    # see eq. (12.16) of http://pdg.lbl.gov/2015/reviews/rpp2014-rev-ckm-matrix.pdf
    return phase(-V[2,0]*V[2,2].conj()/V[0,0]/V[0,2].conj())

def get_ckmangle_gamma(par):
    r"""Returns the CKM angle $\gamma$."""
    V = get_ckm(par)
    # see eq. (12.16) of http://pdg.lbl.gov/2015/reviews/rpp2014-rev-ckm-matrix.pdf
    return phase(-V[0,0]*V[0,2].conj()/V[1,0]/V[1,2].conj())


# Some useful shorthands for CKM combinations appearing in FCNC amplitudes
def xi_kl_ij(par, k, l, i, j):
    V = get_ckm(par)
    return V[k,i] * V[l,j].conj()

_q_dict_u = {'u': 0, 'c': 1, 't': 2}
_q_dict_d = {'d': 0, 's': 1, 'b': 2}

def xi(a, bc):
    r"""Returns the CKM combination $\xi_a^{bc} = V_{ab}V_{ac}^\ast$ if `a` is
      in `['u','c','t']` or $\xi_a^{bc} = V_{ba}V_{ca}^\ast$ if `a` is in
      `['d','s','b']`.

      Parameters
      ----------
      - `a`: should be either one of `['u','c','t']` or one of `['d','s','b']`
      - `bc`: should be a two-letter string with two up-type or down-type flavours,
          e.g. `'cu'`, `'bs'`. If `a` is up-type, `bc` must be down-type and vice
          versa.

      Returns
      -------
      A function that takes a parameter dictionary as input, just like `get_ckm`.
    """
    if a in _q_dict_u:
        kl_num = _q_dict_u[a]
        i_num = _q_dict_d[bc[0]]
        j_num = _q_dict_d[bc[1]]
        return lambda par: xi_kl_ij(par, kl_num, kl_num, i_num, j_num)
    else:
        ij_num = _q_dict_d[a]
        k_num = _q_dict_u[bc[0]]
        l_num = _q_dict_u[bc[1]]
        return lambda par: xi_kl_ij(par, k_num, l_num, ij_num, ij_num)


==> anc/flavio-master/flavio/physics/common.py <==
"""Common functions for physics."""

from collections import Counter

def conjugate_par(par_dict):
    """Given a dictionary of parameter values, return the dictionary where
    all CP-odd parameters have flipped sign.

    This assumes that the only CP-odd parameters are `gamma` or `delta` (the
    CKM phase in the Wolfenstein or standard parametrization)."""
    cp_odd = ['gamma', 'delta']
    return {k: -v if k in cp_odd else v for k, v in par_dict.items()}

def conjugate_wc(wc_dict):
    """Given a dictionary of Wilson coefficients, return the dictionary where
    all coefficients are CP conjugated (which simply amounts to complex
    conjugation)."""
    return {k: v.conjugate() for k, v in wc_dict.items()}

def add_dict(dicts):
    """Add dictionaries.

    This will add the two dictionaries

    `A = {'a':1, 'b':2, 'c':3}`
    `B = {'b':3, 'c':4, 'd':5}`

    into

    `A + B {'a':1, 'b':5, 'c':7, 'd':5}`

    but works for an arbitrary number of dictionaries."""
    # start with the first dict
    res = Counter(dicts[0])
    # successively add all other dicts
    for d in dicts[1:]: res.update(Counter(d))
    return res


def lambda_K(a, b, c):
    r"""Källén function $\lambda$.

    $\lambda(a,b,c) = a^2 + b^2 + c^2 - 2 (ab + bc + ac)$
    """
    z = a**2 + b**2 + c**2 - 2 * (a * b + b * c + a * c)
    if z < 0:
        # to avoid sqrt(-1e-16) type errors due to numerical inaccuracies
        return 0
    else:
        return z


==> anc/flavio-master/flavio/physics/data/arXiv-0810-4077v3/README.md <==
The data file `f_12_79.dat` contains numerical values of the functions
$F_{1,2}^{7,9}$ computed with the C++ code provided in the source of
http://arxiv.org/abs/arXiv:0810.4077. It has the form

muh z sh F_17re F_17im sh*F_19re sh*F_19im F_27re F_27im sh*F_29re sh*F_29im


==> anc/flavio-master/flavio/physics/data/arXiv-0810-4077v3/f_12_79.dat <==
0.5 0.05 0 -0.229958 -0.145226 -8.87962e-16 2.90688e-16 1.37976 0.871358 -7.30595e-16 -1.74412e-15
0.5 0.05 0.03 -0.238586 -0.154771 -0.341794 0.00375451 1.43153 0.928629 -0.0492161 -0.0225243
0.5 0.05 0.06 -0.247207 -0.164048 -0.798439 0.000980214 1.48325 0.98429 -0.115866 -0.00587591
0.5 0.05 0.09 -0.255458 -0.173521 -1.4116 -0.00754956 1.53276 1.04113 -0.217187 0.0453054
0.5 0.05 0.12 -0.263134 -0.183257 -2.23502 -0.0231001 1.57881 1.09954 -0.371 0.138611
0.5 0.05 0.15 -0.270051 -0.193266 -3.33402 -0.0475392 1.62031 1.1596 -0.598763 0.285249
0.5 0.05 0.18 -0.276034 -0.203542 -4.78543 -0.0831889 1.6562 1.22125 -0.925882 0.49915
0.5 0.05 0.21 -0.280909 -0.214068 -6.67761 -0.13278 1.68545 1.2844 -1.38179 0.796698
0.5 0.05 0.24 -0.284508 -0.22482 -9.1104 -0.199433 1.70705 1.34892 -2.00001 1.19662
0.5 0.05 0.27 -0.286662 -0.235773 -12.1951 -0.286652 1.71996 1.41464 -2.81813 1.71993
0.5 0.05 0.3 -0.287203 -0.246901 -16.0547 -0.398313 1.7232 1.4814 -3.87785 2.38991
0.5 0.05 0.33 -0.285961 -0.258173 -20.8233 -0.53867 1.71575 1.54903 -5.22497 3.23205
0.5 0.05 0.36 -0.282772 -0.269559 -26.647 -0.712344 1.6966 1.61734 -6.90938 4.2741
0.5 0.05 0.39 -0.277466 -0.281028 -33.6829 -0.924329 1.66475 1.68616 -8.98512 5.54601
0.5 0.05 0.42 -0.375766 -0.375852 4.48548 -10.2083 2.2546 2.25511 1.36303 0.217301
0.5 0.05 0.45 -0.370578 -0.396799 5.06413 -10.1164 2.22347 2.3808 1.12135 0.512673
0.5 0.05 0.48 -0.364742 -0.416146 5.59601 -10.0446 2.18845 2.49688 0.855548 0.760856
0.5 0.05 0.51 -0.358446 -0.4341 6.09215 -9.98884 2.15068 2.6046 0.571625 0.968715
0.5 0.05 0.54 -0.351826 -0.450832 6.56033 -9.94593 2.11095 2.70499 0.273792 1.14147
0.5 0.05 0.57 -0.344981 -0.466484 7.00618 -9.91353 2.06988 2.7989 -0.0348835 1.28322
0.5 0.05 0.6 -0.337985 -0.481172 7.43392 -9.88979 2.02791 2.88703 -0.352112 1.39721
0.5 0.05 0.63 -0.330893 -0.494997 7.84674 -9.87324 1.98536 2.96998 -0.67614 1.4861
0.5 0.05 0.66 -0.323749 -0.508046 8.24712 -9.86269 1.9425 3.04828 -1.0056 1.55211
0.5 0.05 0.69 -0.316584 -0.520392 8.63702 -9.85719 1.89951 3.12235 -1.33941 1.59707
0.5 0.05 0.72 -0.309423 -0.5321 9.018 -9.85593 1.85654 3.1926 -1.67669 1.62256
0.5 0.05 0.75 -0.302285 -0.543224 9.39132 -9.85827 1.81371 3.25935 -2.01673 1.62994
0.5 0.05 0.78 -0.295185 -0.553816 9.75802 -9.86365 1.77111 3.32289 -2.35894 1.62037
0.5 0.05 0.81 -0.288134 -0.563917 10.1189 -9.87162 1.7288 3.3835 -2.70283 1.59489
0.5 0.05 0.84 -0.281141 -0.573566 10.4748 -9.88177 1.68684 3.4414 -3.04798 1.5544
0.5 0.05 0.87 -0.274211 -0.582798 10.8262 -9.89378 1.64527 3.49679 -3.39404 1.49971
0.5 0.05 0.9 -0.267351 -0.591644 11.1736 -9.90736 1.60411 3.54986 -3.74071 1.43153
0.5 0.05 0.93 -0.260564 -0.60013 11.5175 -9.92225 1.56339 3.60078 -4.08775 1.35053
0.5 0.05 0.96 -0.253852 -0.608281 11.8583 -9.93828 1.52311 3.64969 -4.43489 1.25726
0.5 0.05 0.99 -0.247217 -0.616121 12.1962 -9.95522 1.4833 3.69673 -4.78198 1.15228
0.5 0.05 1.02 -0.240661 -0.623669 12.5315 -9.97292 1.44397 3.74201 -5.12883 1.03608
0.5 0.05 1.05 -0.234183 -0.630943 12.8645 -9.99125 1.4051 3.78566 -5.47528 0.909084
0.5 0.05 1.08 -0.227784 -0.63796 13.1953 -10.0101 1.3667 3.82776 -5.82121 0.771692
0.5 0.05 1.11 -0.221463 -0.644736 13.5242 -10.0295 1.32878 3.86842 -6.16645 0.624227
0.5 0.05 1.14 -0.21522 -0.651283 13.8512 -10.0495 1.29132 3.9077 -6.51086 0.466926
0.5 0.05 1.17 -0.209053 -0.657612 14.1763 -10.0703 1.25432 3.94567 -6.85422 0.299923
0.5 0.05 1.2 -0.202959 -0.663734 14.4994 -10.0924 1.21776 3.9824 -7.1963 0.123233
0.5 0.05 1.23 -0.196938 -0.669655 14.8204 -10.1163 1.18163 4.01793 -7.53679 -0.0632681
0.5 0.05 1.26 -0.190985 -0.675383 15.1391 -10.1431 1.14591 4.0523 -7.87531 -0.25986
0.5 0.05 1.29 -0.185097 -0.68092 15.455 -10.1737 1.11058 4.08552 -8.21139 -0.466996
0.5 0.05 1.32 -0.179271 -0.686271 15.7677 -10.2096 1.07563 4.11763 -8.54445 -0.685319
0.5 0.05 1.35 -0.173503 -0.691435 16.0766 -10.2528 1.04102 4.14861 -8.8738 -0.91568
0.5 0.05 1.38 -0.167786 -0.696412 16.3809 -10.3053 1.00672 4.17847 -9.19862 -1.15916
0.5 0.05 1.41 -0.162117 -0.701199 16.6796 -10.3697 0.9727 4.20719 -9.51793 -1.41707
0.5 0.05 1.44 -0.156488 -0.705791 16.9717 -10.4492 0.938929 4.23475 -9.8306 -1.691
0.5 0.05 1.47 -0.150895 -0.710182 17.256 -10.5473 0.905368 4.26109 -10.1353 -1.9828
0.5 0.05 1.5 -0.145329 -0.714364 17.531 -10.668 0.871974 4.28619 -10.4306 -2.29464
0.5 0.06 0 -0.184749 -0.119801 -8.45771e-16 2.73129e-16 1.1085 0.71881 -8.86506e-16 -1.63877e-15
0.5 0.06 0.03 -0.193018 -0.128038 -0.323356 0.00538127 1.15812 0.768231 -0.0791713 -0.032285
0.5 0.06 0.06 -0.201299 -0.135933 -0.737082 0.0056735 1.2078 0.815598 -0.17216 -0.0340358
0.5 0.06 0.09 -0.209359 -0.143996 -1.26783 0.00208074 1.25616 0.863974 -0.291963 -0.0124766
0.5 0.06 0.12 -0.217058 -0.152326 -1.94954 -0.00592852 1.30236 0.913955 -0.450058 0.0355815
0.5 0.06 0.15 -0.22427 -0.160967 -2.82291 -0.0192958 1.34562 0.965802 -0.659737 0.115788
0.5 0.06 0.18 -0.23087 -0.169943 -3.93533 -0.0392351 1.38522 1.01966 -0.936442 0.235426
0.5 0.06 0.21 -0.236741 -0.179267 -5.34085 -0.0671911 1.42044 1.0756 -1.29786 0.403164
0.5 0.06 0.24 -0.241761 -0.188948 -7.1002 -0.104822 1.45056 1.13369 -1.76396 0.628952
0.5 0.06 0.27 -0.245814 -0.198992 -9.28076 -0.153991 1.47488 1.19395 -2.35703 0.923967
0.5 0.06 0.3 -0.248781 -0.209401 -11.9566 -0.216761 1.49268 1.2564 -3.10165 1.30059
0.5 0.06 0.33 -0.250545 -0.220177 -15.2084 -0.295392 1.50325 1.32105 -4.02473 1.77238
0.5 0.06 0.36 -0.250988 -0.231321 -19.1236 -0.392342 1.5059 1.38791 -5.15552 2.35408
0.5 0.06 0.39 -0.249991 -0.242832 -23.7961 -0.51026 1.49992 1.45698 -6.52557 3.06159
0.5 0.06 0.42 -0.360502 -0.30345 3.5413 -12.57 2.16301 1.8207 1.77245 -1.30586
0.5 0.06 0.45 -0.358604 -0.327328 4.32478 -12.3944 2.15162 1.96397 1.62323 -0.893254
0.5 0.06 0.48 -0.355471 -0.34931 5.0203 -12.2511 2.13283 2.09586 1.42816 -0.546441
0.5 0.06 0.51 -0.351427 -0.36966 5.65058 -12.1333 2.10856 2.21796 1.19977 -0.254034
0.5 0.06 0.54 -0.346708 -0.388587 6.231 -12.0359 2.08025 2.33152 0.946459 -0.00768958
0.5 0.06 0.57 -0.341483 -0.40626 6.77239 -11.9551 2.0489 2.43756 0.674092 0.198903
0.5 0.06 0.6 -0.335883 -0.422819 7.28261 -11.8881 2.0153 2.53692 0.386887 0.370644
0.5 0.06 0.63 -0.330002 -0.438383 7.76749 -11.8325 1.98001 2.6303 0.0879788 0.511427
0.5 0.06 0.66 -0.323915 -0.453052 8.2315 -11.7865 1.94349 2.71831 -0.220257 0.624401
0.5 0.06 0.69 -0.31768 -0.466912 8.67807 -11.7487 1.90608 2.80147 -0.535978 0.712163
0.5 0.06 0.72 -0.31134 -0.480039 9.10992 -11.7178 1.86804 2.88024 -0.857735 0.776878
0.5 0.06 0.75 -0.30493 -0.492499 9.52922 -11.6928 1.82958 2.95499 -1.18437 0.820381
0.5 0.06 0.78 -0.298479 -0.504347 9.93774 -11.6729 1.79087 3.02608 -1.51493 0.844239
0.5 0.06 0.81 -0.292009 -0.515635 10.3369 -11.6574 1.75205 3.09381 -1.84866 0.849807
0.5 0.06 0.84 -0.285536 -0.526407 10.7279 -11.6458 1.71322 3.15844 -2.1849 0.838264
0.5 0.06 0.87 -0.279076 -0.536703 11.1117 -11.6374 1.67445 3.22022 -2.52313 0.810647
0.5 0.06 0.9 -0.272639 -0.546559 11.4892 -11.6319 1.63583 3.27935 -2.8629 0.767874
0.5 0.06 0.93 -0.266234 -0.556005 11.8611 -11.6289 1.59741 3.33603 -3.20382 0.710781
0.5 0.06 0.96 -0.259869 -0.565071 12.228 -11.6281 1.55922 3.39042 -3.54554 0.640042
0.5 0.06 0.99 -0.25355 -0.573782 12.5903 -11.6292 1.5213 3.44269 -3.88781 0.55637
0.5 0.06 1.02 -0.24728 -0.582162 12.9486 -11.6319 1.48368 3.49297 -4.23038 0.460346
0.5 0.06 1.05 -0.241063 -0.590231 13.3032 -11.636 1.44638 3.54139 -4.57301 0.352507
0.5 0.06 1.08 -0.234903 -0.59801 13.6545 -11.6415 1.40942 3.58806 -4.91553 0.233321
0.5 0.06 1.11 -0.2288 -0.605515 14.0026 -11.6482 1.3728 3.63309 -5.25775 0.10316
0.5 0.06 1.14 -0.222755 -0.612761 14.3477 -11.6562 1.33653 3.67656 -5.59947 -0.0377263
0.5 0.06 1.17 -0.216768 -0.619761 14.6898 -11.6658 1.30061 3.71856 -5.94049 -0.189238
0.5 0.06 1.2 -0.210839 -0.626526 15.0287 -11.6776 1.26503 3.75915 -6.28057 -0.351451
0.5 0.06 1.23 -0.204965 -0.633065 15.3641 -11.6924 1.22979 3.79839 -6.61943 -0.524643
0.5 0.06 1.26 -0.199142 -0.639384 15.6956 -11.7112 1.19485 3.83631 -6.95673 -0.709321
0.5 0.06 1.29 -0.193369 -0.645489 16.0223 -11.7356 1.16021 3.87294 -7.29206 -0.906248
0.5 0.06 1.32 -0.187639 -0.651383 16.3434 -11.7676 1.12584 3.9083 -7.62494 -1.11647
0.5 0.06 1.35 -0.181948 -0.657065 16.6576 -11.8094 1.09169 3.94239 -7.95479 -1.34134
0.5 0.06 1.38 -0.176288 -0.662535 16.9636 -11.864 1.05773 3.97521 -8.2809 -1.58256
0.5 0.06 1.41 -0.170652 -0.667788 17.2596 -11.9348 1.02391 4.00673 -8.60248 -1.84216
0.5 0.06 1.44 -0.165032 -0.672821 17.5435 -12.0257 0.990189 4.03692 -8.91856 -2.1226
0.5 0.06 1.47 -0.159418 -0.677624 17.813 -12.1415 0.956508 4.06575 -9.22807 -2.42674
0.5 0.06 1.5 -0.153801 -0.682189 18.0655 -12.2875 0.922805 4.09314 -9.52975 -2.75786
0.5 0.07 0 -0.142887 -0.098822 -8.12521e-16 2.52881e-16 0.857333 0.592935 -1.00379e-15 -1.51728e-15
0.5 0.07 0.03 -0.150837 -0.105997 -0.309322 0.00622639 0.905031 0.635986 -0.103081 -0.0373557
0.5 0.07 0.06 -0.158781 -0.112776 -0.692949 0.0083336 0.952695 0.676656 -0.217929 -0.0499964
0.5 0.07 0.09 -0.166596 -0.119682 -1.16914 0.00767353 0.999585 0.718092 -0.355346 -0.0460335
0.5 0.07 0.12 -0.174189 -0.12683 -1.76103 0.0040794 1.04514 0.760981 -0.523517 -0.0244663
0.5 0.07 0.15 -0.181471 -0.134279 -2.49604 -0.0029223 1.08883 0.805675 -0.731532 0.0175463
0.5 0.07 0.18 -0.188357 -0.142067 -3.40581 -0.0139857 1.13014 0.852403 -0.989734 0.0839291
0.5 0.07 0.21 -0.194762 -0.150224 -4.52622 -0.0299072 1.16857 0.90134 -1.30983 0.17946
0.5 0.07 0.24 -0.200602 -0.158772 -5.89733 -0.0516091 1.20361 0.952626 -1.70491 0.309674
0.5 0.07 0.27 -0.205793 -0.167732 -7.56341 -0.0801325 1.23475 1.00638 -2.18952 0.480816
0.5 0.07 0.3 -0.21025 -0.177122 -9.57293 -0.116632 1.26149 1.06273 -2.77962 0.699816
0.5 0.07 0.33 -0.21389 -0.18696 -11.9786 -0.162374 1.28333 1.12175 -3.49259 0.97427
0.5 0.07 0.36 -0.216629 -0.197262 -14.8371 -0.218735 1.29975 1.18356 -4.34728 1.31243
0.5 0.07 0.39 -0.218381 -0.208043 -18.2098 -0.287198 1.31026 1.24824 -5.36398 1.72322
0.5 0.07 0.42 -0.336128 -0.229965 1.91547 -15.1769 2.01677 1.37979 1.83717 -3.16694
0.5 0.07 0.45 -0.338688 -0.25703 3.02306 -14.8929 2.03213 1.54218 1.84919 -2.59391
0.5 0.07 0.48 -0.339177 -0.281788 3.96736 -14.6588 2.03506 1.69073 1.77312 -2.11577
0.5 0.07 0.51 -0.338117 -0.304625 4.79499 -14.4635 2.0287 1.82775 1.6356 -1.71333
0.5 0.07 0.54 -0.335889 -0.325812 5.53614 -14.2989 2.01533 1.95487 1.45358 -1.373
0.5 0.07 0.57 -0.332771 -0.345557 6.21126 -14.1591 1.99663 2.07334 1.23836 -1.08486
0.5 0.07 0.6 -0.328972 -0.364027 6.83473 -14.0397 1.97383 2.18416 0.997783 -0.841433
0.5 0.07 0.63 -0.324646 -0.381363 7.41694 -13.9372 1.94787 2.28818 0.737492 -0.636956
0.5 0.07 0.66 -0.319912 -0.397681 7.96563 -13.8489 1.91947 2.38609 0.461634 -0.466862
0.5 0.07 0.69 -0.314861 -0.413082 8.48668 -13.7726 1.88917 2.47849 0.173344 -0.327474
0.5 0.07 0.72 -0.309567 -0.427652 8.98463 -13.7065 1.8574 2.56591 -0.124962 -0.215778
0.5 0.07 0.75 -0.304084 -0.441467 9.46309 -13.6493 1.8245 2.6488 -0.431389 -0.12927
0.5 0.07 0.78 -0.298459 -0.454591 9.92491 -13.5997 1.79075 2.72754 -0.744428 -0.0658402
0.5 0.07 0.81 -0.292728 -0.467082 10.3724 -13.5567 1.75637 2.80249 -1.06286 -0.0236915
0.5 0.07 0.84 -0.286919 -0.478992 10.8075 -13.5195 1.72151 2.87395 -1.3857 -0.00127793
0.5 0.07 0.87 -0.281057 -0.490366 11.2318 -13.4873 1.68634 2.9422 -1.71211 0.0027424
0.5 0.07 0.9 -0.275161 -0.501244 11.6465 -13.4595 1.65097 3.00746 -2.04142 -0.010456
0.5 0.07 0.93 -0.269248 -0.511662 12.0528 -13.4356 1.61549 3.06997 -2.37305 -0.0398098
0.5 0.07 0.96 -0.263329 -0.521653 12.4515 -13.4153 1.57997 3.12992 -2.70652 -0.0844827
0.5 0.07 0.99 -0.257416 -0.531246 12.8436 -13.3979 1.54449 3.18748 -3.0414 -0.143576
0.5 0.07 1.02 -0.251517 -0.540467 13.2297 -13.3832 1.5091 3.2428 -3.37734 -0.216375
0.5 0.07 1.05 -0.245641 -0.549342 13.6103 -13.3709 1.47384 3.29605 -3.71404 -0.302225
0.5 0.07 1.08 -0.239791 -0.55789 13.986 -13.3608 1.43875 3.34734 -4.05122 -0.400559
0.5 0.07 1.11 -0.233974 -0.566132 14.3571 -13.3527 1.40384 3.39679 -4.38865 -0.510946
0.5 0.07 1.14 -0.228191 -0.574084 14.7237 -13.3469 1.36915 3.4445 -4.7261 -0.633123
0.5 0.07 1.17 -0.222445 -0.581762 15.0859 -13.3436 1.33467 3.49057 -5.06337 -0.767031
0.5 0.07 1.2 -0.216734 -0.589177 15.4432 -13.3435 1.3004 3.53506 -5.40025 -0.912859
0.5 0.07 1.23 -0.211058 -0.596339 15.7952 -13.3476 1.26635 3.57803 -5.73654 -1.07108
0.5 0.07 1.26 -0.205413 -0.603256 16.1409 -13.3573 1.23248 3.61954 -6.07199 -1.24248
0.5 0.07 1.29 -0.199796 -0.609934 16.4792 -13.3746 1.19877 3.6596 -6.40635 -1.42821
0.5 0.07 1.32 -0.194199 -0.616374 16.8084 -13.4019 1.1652 3.69825 -6.73932 -1.62981
0.5 0.07 1.35 -0.188617 -0.622579 17.1266 -13.4422 1.1317 3.73547 -7.07057 -1.84927
0.5 0.07 1.38 -0.183039 -0.628545 17.4313 -13.4991 1.09824 3.77127 -7.3997 -2.08904
0.5 0.07 1.41 -0.177457 -0.634268 17.7197 -13.577 1.06474 3.80561 -7.72625 -2.35207
0.5 0.07 1.44 -0.171857 -0.639743 17.9882 -13.6811 1.03114 3.83846 -8.04969 -2.64187
0.5 0.07 1.47 -0.166227 -0.644961 18.233 -13.8172 0.997362 3.86976 -8.3694 -2.96254
0.5 0.07 1.5 -0.160552 -0.649909 18.4494 -13.9922 0.963315 3.89945 -8.68467 -3.31878
0.5 0.08 0 -0.103873 -0.0813272 -7.86621e-16 2.31106e-16 0.623247 0.487966 -1.08798e-15 -1.38663e-15
0.5 0.08 0.03 -0.111528 -0.087609 -0.298201 0.00655666 0.669175 0.525657 -0.122328 -0.0393373
0.5 0.08 0.06 -0.119142 -0.0934584 -0.659383 0.0096981 0.714862 0.560752 -0.255189 -0.0581834
0.5 0.08 0.09 -0.126683 -0.0993938 -1.09668 0.0107882 0.760106 0.596364 -0.408098 -0.0647213
0.5 0.08 0.12 -0.134094 -0.105535 -1.62674 0.00984948 0.804567 0.633209 -0.587351 -0.0590869
0.5 0.08 0.15 -0.141315 -0.111946 -2.26911 0.00666127 0.847894 0.671675 -0.79965 -0.0399554
0.5 0.08 0.18 -0.148289 -0.118672 -3.04618 0.000873864 0.889734 0.712031 -1.05247 -0.00522877
0.5 0.08 0.21 -0.154955 -0.125749 -3.98319 -0.00795616 0.92973 0.754492 -1.35414 0.0477534
0.5 0.08 0.24 -0.161255 -0.133208 -5.10817 -0.0203514 0.967527 0.799241 -1.71395 0.122127
0.5 0.08 0.27 -0.167129 -0.141075 -6.45199 -0.0369064 1.00277 0.846444 -2.1421 0.221458
0.5 0.08 0.3 -0.172517 -0.149377 -8.04831 -0.0582837 1.03509 0.896254 -2.64975 0.349724
0.5 0.08 0.33 -0.177359 -0.158138 -9.93363 -0.0852112 1.06414 0.948817 -3.24901 0.51129
0.5 0.08 0.36 -0.181595 -0.167381 -12.1472 -0.118481 1.08956 1.00427 -3.95297 0.710911
0.5 0.08 0.39 -0.185165 -0.177129 -14.7313 -0.158948 1.11097 1.06276 -4.77568 0.953715
0.5 0.08 0.42 -0.301113 -0.154604 -0.673834 -18.0594 1.80668 0.927622 1.37985 -5.44135
0.5 0.08 0.45 -0.309659 -0.185524 0.96328 -17.6338 1.85795 1.11315 1.67643 -4.64404
0.5 0.08 0.48 -0.314997 -0.213367 2.29578 -17.2836 1.88998 1.2802 1.80148 -3.98774
0.5 0.08 0.51 -0.317885 -0.238857 3.41976 -16.9909 1.90731 1.43314 1.81224 -3.43987
0.5 0.08 0.54 -0.318913 -0.262406 4.39467 -16.7432 1.91348 1.57444 1.74327 -2.97809
0.5 0.08 0.57 -0.318518 -0.284294 5.25914 -16.5314 1.91111 1.70577 1.61662 -2.58654
0.5 0.08 0.6 -0.317023 -0.304731 6.03936 -16.3487 1.90214 1.82838 1.44699 -2.25366
0.5 0.08 0.63 -0.314669 -0.323882 6.75369 -16.1901 1.88801 1.94329 1.24457 -1.97077
0.5 0.08 0.66 -0.311639 -0.341885 7.41545 -16.0515 1.86984 2.05131 1.01666 -1.73115
0.5 0.08 0.69 -0.308075 -0.358857 8.03451 -15.9299 1.84845 2.15314 0.768589 -1.52954
0.5 0.08 0.72 -0.304084 -0.374897 8.61837 -15.8226 1.82451 2.24938 0.504405 -1.3617
0.5 0.08 0.75 -0.299755 -0.39009 9.17283 -15.7277 1.79853 2.34054 0.227197 -1.22418
0.5 0.08 0.78 -0.295154 -0.40451 9.70247 -15.6435 1.77092 2.42706 -0.0606176 -1.1141
0.5 0.08 0.81 -0.290337 -0.418224 10.2109 -15.5686 1.74202 2.50935 -0.357119 -1.02909
0.5 0.08 0.84 -0.28535 -0.431289 10.7011 -15.5019 1.7121 2.58774 -0.660763 -0.967079
0.5 0.08 0.87 -0.280227 -0.443756 11.1755 -15.4422 1.68136 2.66254 -0.970294 -0.926337
0.5 0.08 0.9 -0.275001 -0.455671 11.6361 -15.3888 1.65 2.73403 -1.28467 -0.905348
0.5 0.08 0.93 -0.269693 -0.467075 12.0846 -15.341 1.61816 2.80245 -1.60305 -0.902752
0.5 0.08 0.96 -0.264326 -0.478003 12.5222 -15.2982 1.58596 2.86802 -1.9247 -0.917505
0.5 0.08 0.99 -0.258916 -0.488489 12.9503 -15.2597 1.5535 2.93093 -2.24901 -0.948471
0.5 0.08 1.02 -0.253478 -0.498562 13.3699 -15.2251 1.52087 2.99137 -2.57546 -0.994768
0.5 0.08 1.05 -0.248023 -0.50825 13.7818 -15.194 1.48814 3.0495 -2.90362 -1.05559
0.5 0.08 1.08 -0.242561 -0.517577 14.1867 -15.1661 1.45537 3.10546 -3.2331 -1.13025
0.5 0.08 1.11 -0.2371 -0.526565 14.585 -15.1413 1.4226 3.15939 -3.5636 -1.21824
0.5 0.08 1.14 -0.231644 -0.535232 14.9771 -15.1197 1.38987 3.21139 -3.89487 -1.31928
0.5 0.08 1.17 -0.226198 -0.543594 15.3627 -15.1017 1.35719 3.26157 -4.22671 -1.43338
0.5 0.08 1.2 -0.220762 -0.551666 15.7414 -15.0881 1.32457 3.31 -4.55899 -1.56085
0.5 0.08 1.23 -0.215335 -0.559459 16.1123 -15.0801 1.29201 3.35675 -4.89163 -1.70241
0.5 0.08 1.26 -0.209914 -0.56698 16.4739 -15.0796 1.25948 3.40188 -5.22458 -1.85921
0.5 0.08 1.29 -0.204493 -0.574235 16.8242 -15.0888 1.22696 3.44541 -5.55785 -2.03286
0.5 0.08 1.32 -0.199065 -0.581228 17.1609 -15.1109 1.19439 3.48737 -5.89151 -2.22555
0.5 0.08 1.35 -0.19362 -0.587958 17.4807 -15.1496 1.16172 3.52775 -6.22563 -2.44001
0.5 0.08 1.38 -0.188146 -0.594424 17.7797 -15.2094 1.12888 3.56654 -6.56035 -2.67964
0.5 0.08 1.41 -0.182629 -0.600621 18.0534 -15.2957 1.09577 3.60372 -6.89583 -2.94853
0.5 0.08 1.44 -0.177053 -0.60654 18.2965 -15.415 1.06232 3.63924 -7.23227 -3.25148
0.5 0.08 1.47 -0.1714 -0.612172 18.5026 -15.5746 1.0284 3.67303 -7.56987 -3.59413
0.5 0.08 1.5 -0.165649 -0.617504 18.6646 -15.783 0.993893 3.70503 -7.90888 -3.98293
0.5 0.09 0 -0.0673323 -0.0666433 -7.66965e-16 2.08672e-16 0.404005 0.399863 -1.14309e-15 -1.25202e-15
0.5 0.09 0.03 -0.0747042 -0.0721545 -0.289149 0.00653833 0.448234 0.432929 -0.137845 -0.0392274
0.5 0.09 0.06 -0.0819937 -0.0772136 -0.632872 0.0102008 0.491969 0.463283 -0.285477 -0.0611995
0.5 0.09 0.09 -0.0892428 -0.0823202 -1.04097 0.0122929 0.535463 0.493922 -0.45154 -0.07375
0.5 0.09 0.12 -0.0964236 -0.0875922 -1.52592 0.0129352 0.578547 0.525554 -0.641155 -0.077601
0.5 0.09 0.15 -0.1035 -0.0930953 -2.10225 0.0120473 0.621005 0.558571 -0.85956 -0.0722719
0.5 0.09 0.18 -0.110434 -0.098876 -2.78653 0.00945224 0.662606 0.593254 -1.11248 -0.0566993
0.5 0.09 0.21 -0.117185 -0.104972 -3.5973 0.00490722 0.703111 0.629831 -1.40624 -0.0294273
0.5 0.09 0.24 -0.123713 -0.111417 -4.55506 -0.00188258 0.742277 0.668498 -1.74779 0.0113133
0.5 0.09 0.27 -0.129976 -0.11824 -5.68233 -0.0112577 0.779857 0.709436 -2.14476 0.0675655
0.5 0.09 0.3 -0.135934 -0.12547 -7.00358 -0.0236006 0.815602 0.752815 -2.60544 0.141624
0.5 0.09 0.33 -0.141545 -0.133135 -8.54526 -0.0393337 0.849263 0.798797 -3.13879 0.236024
0.5 0.09 0.36 -0.146766 -0.141259 -10.3358 -0.0589176 0.880588 0.847541 -3.75446 0.353528
0.5 0.09 0.39 -0.151556 -0.149869 -12.4056 -0.0828503 0.909323 0.8992 -4.4628 0.497125
0.5 0.09 0.42 -0.253395 -0.0754246 -4.70111 -21.2586 1.52037 0.452547 0.0972101 -8.24067
0.5 0.09 0.45 -0.26978 -0.111975 -2.17139 -20.6486 1.61868 0.67185 0.904423 -7.12469
0.5 0.09 0.48 -0.281577 -0.143647 -0.215466 -20.1491 1.68946 0.861883 1.37403 -6.2221
0.5 0.09 0.51 -0.289704 -0.172141 1.36489 -19.7333 1.73823 1.03285 1.62896 -5.47854
0.5 0.09 0.54 -0.295006 -0.198241 2.68705 -19.3822 1.77003 1.18945 1.74006 -4.85726
0.5 0.09 0.57 -0.298138 -0.222386 3.8243 -19.082 1.78883 1.33432 1.75062 -4.33281
0.5 0.09 0.6 -0.299592 -0.244864 4.82449 -18.8228 1.79755 1.46919 1.68838 -3.88709
0.5 0.09 0.63 -0.299736 -0.265887 5.72014 -18.5969 1.79842 1.59532 1.5719 -3.50682
0.5 0.09 0.66 -0.298845 -0.285619 6.53412 -18.3987 1.79307 1.71372 1.41404 -3.18206
0.5 0.09 0.69 -0.297131 -0.304198 7.28295 -18.2237 1.78278 1.82519 1.22398 -2.90514
0.5 0.09 0.72 -0.294754 -0.321738 7.97891 -18.0683 1.76852 1.93043 1.00847 -2.67003
0.5 0.09 0.75 -0.291842 -0.338335 8.63131 -17.9296 1.75105 2.03001 0.772569 -2.47192
0.5 0.09 0.78 -0.288496 -0.354076 9.24734 -17.8054 1.73098 2.12446 0.52015 -2.30688
0.5 0.09 0.81 -0.284796 -0.369033 9.83267 -17.6938 1.70878 2.2142 0.254239 -2.17167
0.5 0.09 0.84 -0.280807 -0.383272 10.3918 -17.5931 1.68484 2.29963 -0.0227711 -2.06359
0.5 0.09 0.87 -0.276582 -0.396849 10.9284 -17.5021 1.65949 2.3811 -0.308959 -1.98034
0.5 0.09 0.9 -0.272166 -0.409817 11.4455 -17.4195 1.633 2.4589 -0.602756 -1.91996
0.5 0.09 0.93 -0.267592 -0.42222 11.9455 -17.3444 1.60555 2.53332 -0.902896 -1.8807
0.5 0.09 0.96 -0.262892 -0.434098 12.4304 -17.2761 1.57735 2.60459 -1.20833 -1.86126
0.5 0.09 0.99 -0.25809 -0.445489 12.902 -17.2137 1.54854 2.67293 -1.51814 -1.86019
0.5 0.09 1.02 -0.253207 -0.456426 13.3618 -17.1566 1.51924 2.73856 -1.83158 -1.8764
0.5 0.09 1.05 -0.248262 -0.466939 13.8111 -17.1043 1.48957 2.80163 -2.14803 -1.90888
0.5 0.09 1.08 -0.243268 -0.477054 14.2507 -17.0564 1.45961 2.86233 -2.46695 -1.95681
0.5 0.09 1.11 -0.238237 -0.486796 14.6814 -17.0128 1.42942 2.92078 -2.78795 -2.01959
0.5 0.09 1.14 -0.233177 -0.496186 15.1034 -16.9734 1.39906 2.97712 -3.11074 -2.09691
0.5 0.09 1.17 -0.228094 -0.505242 15.5165 -16.9389 1.36857 3.03145 -3.43516 -2.18885
0.5 0.09 1.2 -0.22299 -0.513978 15.9199 -16.9101 1.33794 3.08387 -3.76122 -2.29592
0.5 0.09 1.23 -0.217865 -0.522407 16.3121 -16.8887 1.30719 3.13444 -4.08903 -2.41912
0.5 0.09 1.26 -0.212713 -0.530538 16.6909 -16.8767 1.27628 3.18323 -4.41889 -2.56004
0.5 0.09 1.29 -0.207528 -0.538377 17.0535 -16.8771 1.24517 3.23026 -4.75125 -2.72092
0.5 0.09 1.32 -0.202301 -0.545927 17.3959 -16.8937 1.21381 3.27556 -5.0867 -2.90468
0.5 0.09 1.35 -0.197018 -0.553188 17.7134 -16.9309 1.18211 3.31913 -5.42606 -3.11505
0.5 0.09 1.38 -0.191663 -0.560158 18.0002 -16.9944 1.14998 3.36095 -5.77027 -3.35657
0.5 0.09 1.41 -0.186217 -0.56683 18.2492 -17.0909 1.1173 3.40098 -6.12051 -3.63474
0.5 0.09 1.44 -0.180657 -0.573196 18.4524 -17.2282 1.08394 3.43917 -6.47814 -3.95599
0.5 0.09 1.47 -0.174958 -0.579243 18.6004 -17.4152 1.04975 3.47546 -6.8447 -4.32784
0.5 0.09 1.5 -0.169092 -0.584958 18.6825 -17.6625 1.01455 3.50975 -7.22197 -4.7589
0.5 0.1 0 -0.0329766 -0.0542771 -7.52728e-16 1.86263e-16 0.19787 0.325666 -1.17232e-15 -1.11757e-15
0.5 0.1 0.03 -0.0400683 -0.0591124 -0.281639 0.00628249 0.240419 0.354677 -0.150299 -0.0376923
0.5 0.1 0.06 -0.0470344 -0.0634895 -0.611365 0.0101187 0.282214 0.380939 -0.309961 -0.0607072
0.5 0.1 0.09 -0.0539792 -0.0678795 -0.996701 0.0127193 0.323881 0.407278 -0.486948 -0.0763082
0.5 0.1 0.12 -0.0608977 -0.0723951 -1.4473 0.0142508 0.365391 0.434371 -0.685594 -0.0854952
0.5 0.1 0.15 -0.0677718 -0.0770994 -1.97434 0.0147113 0.406634 0.462596 -0.910182 -0.0882559
0.5 0.1 0.18 -0.0745788 -0.082038 -2.59047 0.0140222 0.447476 0.492226 -1.16531 -0.0841194
0.5 0.1 0.21 -0.0812941 -0.0872478 -3.3098 0.012057 0.487766 0.523484 -1.456 -0.0723265
0.5 0.1 0.24 -0.0878917 -0.0927611 -4.14788 0.00865305 0.52735 0.556562 -1.78774 -0.051901
0.5 0.1 0.27 -0.0943452 -0.0986078 -5.12168 0.00361726 0.56607 0.591641 -2.16651 -0.0216848
0.5 0.1 0.3 -0.100628 -0.104816 -6.24965 -0.00327032 0.603763 0.628888 -2.59877 0.0196418
0.5 0.1 0.33 -0.106712 -0.111412 -7.55165 -0.0122547 0.640266 0.668465 -3.09151 0.0735487
0.5 0.1 0.36 -0.11257 -0.118424 -9.04898 -0.0236045 0.675412 0.710529 -3.65222 0.141648
0.5 0.1 0.39 -0.118174 -0.125875 -10.7644 -0.0376112 0.709036 0.755234 -4.28889 0.225688
0.5 0.1 0.42 -0.190685 0.0121766 -10.9667 -24.8179 1.14411 -0.0730598 -2.53291 -11.7211
0.5 0.1 0.45 -0.216744 -0.0344869 -6.89746 -23.9752 1.30046 0.206921 -0.798943 -10.151
0.5 0.1 0.48 -0.237006 -0.0717848 -3.91518 -23.2862 1.42204 0.430709 0.268626 -8.90396
0.5 0.1 0.51 -0.252077 -0.104073 -1.61462 -22.7151 1.51246 0.624437 0.930603 -7.89301
0.5 0.1 0.54 -0.263011 -0.133105 0.235258 -22.2349 1.57806 0.798633 1.33147 -7.05891
0.5 0.1 0.57 -0.270741 -0.159711 1.7735 -21.8259 1.62444 0.958269 1.55612 -6.36104
0.5 0.1 0.6 -0.275993 -0.184352 3.08786 -21.4734 1.65596 1.10611 1.65708 -5.77099
0.5 0.1 0.63 -0.279313 -0.207325 4.23605 -21.1667 1.67588 1.24395 1.66828 -5.26841
0.5 0.1 0.66 -0.281113 -0.228843 5.25746 -20.8975 1.68668 1.37306 1.61253 -4.83835
0.5 0.1 0.69 -0.281702 -0.249072 6.17983 -20.6595 1.69021 1.49443 1.50566 -4.46954
0.5 0.1 0.72 -0.281318 -0.268147 7.02324 -20.4478 1.68791 1.60888 1.35899 -4.15333
0.5 0.1 0.75 -0.280145 -0.286179 7.80261 -20.2583 1.68087 1.71707 1.18083 -3.88291
0.5 0.1 0.78 -0.278328 -0.303265 8.52925 -20.0879 1.66997 1.81959 0.977402 -3.65286
0.5 0.1 0.81 -0.275981 -0.319488 9.21189 -19.9341 1.65589 1.91693 0.753484 -3.45877
0.5 0.1 0.84 -0.273198 -0.33492 9.8574 -19.7947 1.63919 2.00952 0.512781 -3.297
0.5 0.1 0.87 -0.270052 -0.349626 10.4713 -19.6679 1.62031 2.09776 0.258228 -3.16452
0.5 0.1 0.9 -0.266608 -0.363662 11.0579 -19.5522 1.59965 2.18197 -0.00780094 -3.05877
0.5 0.1 0.93 -0.26291 -0.377079 11.621 -19.4462 1.57746 2.26247 -0.283461 -2.97751
0.5 0.1 0.96 -0.259005 -0.389921 12.1632 -19.3492 1.55403 2.33953 -0.56719 -2.91904
0.5 0.1 0.99 -0.254927 -0.402231 12.6874 -19.2598 1.52956 2.41338 -0.857632 -2.88156
0.5 0.1 1.02 -0.250706 -0.414043 13.1956 -19.1775 1.50423 2.48426 -1.15373 -2.86369
0.5 0.1 1.05 -0.246365 -0.425391 13.6894 -19.1015 1.47819 2.55235 -1.4546 -2.86419
0.5 0.1 1.08 -0.241927 -0.436305 14.1704 -19.0312 1.45156 2.61783 -1.75949 -2.88205
0.5 0.1 1.11 -0.237407 -0.446812 14.6393 -18.9664 1.42444 2.68087 -2.06788 -2.91654
0.5 0.1 1.14 -0.232816 -0.456933 15.0965 -18.9073 1.3969 2.7416 -2.37946 -2.96734
0.5 0.1 1.17 -0.228164 -0.46669 15.5415 -18.8543 1.36898 2.80014 -2.69414 -3.03463
0.5 0.1 1.2 -0.223452 -0.476099 15.9732 -18.8088 1.34071 2.85659 -3.01214 -3.11914
0.5 0.1 1.23 -0.218681 -0.485172 16.3893 -18.7725 1.31209 2.91103 -3.33392 -3.22227
0.5 0.1 1.26 -0.213846 -0.493919 16.7865 -18.7481 1.28308 2.96352 -3.66028 -3.34616
0.5 0.1 1.29 -0.208936 -0.502348 17.1606 -18.739 1.25362 3.01409 -3.99234 -3.49379
0.5 0.1 1.32 -0.203939 -0.51046 17.5057 -18.7498 1.22364 3.06276 -4.3316 -3.66908
0.5 0.1 1.35 -0.198837 -0.518256 17.8148 -18.7862 1.19302 3.10954 -4.67992 -3.87694
0.5 0.1 1.38 -0.193607 -0.525732 18.0793 -18.8548 1.16164 3.15439 -5.03957 -4.12341
0.5 0.1 1.41 -0.188223 -0.532882 18.2889 -18.9638 1.12934 3.19729 -5.41325 -4.41569
0.5 0.1 1.44 -0.182655 -0.539695 18.4318 -19.1227 1.09593 3.23817 -5.80409 -4.76228
0.5 0.1 1.47 -0.176867 -0.546158 18.494 -19.3424 1.0612 3.27695 -6.21573 -5.17305
0.5 0.1 1.5 -0.170821 -0.552253 18.4598 -19.6357 1.02493 3.31352 -6.65228 -5.65931
0.5 0.11 0 -0.000576152 -0.0438537 -7.43249e-16 1.64441e-16 0.00346812 0.263126 -1.17836e-15 -9.8664e-16
0.5 0.11 0.03 -0.00738422 -0.0480909 -0.275325 0.00586718 0.0443143 0.288548 -0.160191 -0.0352005
0.5 0.11 0.06 -0.0140265 -0.0518739 -0.593573 0.0096398 0.084166 0.311245 -0.329549 -0.0578337
0.5 0.11 0.09 -0.020657 -0.0556393 -0.960661 0.0124153 0.123948 0.333837 -0.515435 -0.0744841
0.5 0.11 0.12 -0.0272894 -0.0594921 -1.38425 0.0143765 0.163741 0.356953 -0.721614 -0.0862493
0.5 0.11 0.15 -0.0339196 -0.0634909 -1.87316 0.0155625 0.203521 0.380945 -0.95171 -0.093363
0.5 0.11 0.18 -0.0405378 -0.0676779 -2.43733 0.0159499 0.243229 0.406065 -1.20955 -0.0956855
0.5 0.11 0.21 -0.0471313 -0.0720871 -3.08779 0.0154783 0.282789 0.43252 -1.49929 -0.0928542
0.5 0.11 0.24 -0.0536862 -0.0767485 -3.83665 0.0140607 0.322118 0.460486 -1.82542 -0.0843474
0.5 0.11 0.27 -0.0601878 -0.0816895 -4.69711 0.0115889 0.361127 0.49013 -2.19282 -0.0695154
0.5 0.11 0.3 -0.0666208 -0.0869358 -5.68342 0.00793622 0.399724 0.521606 -2.60676 -0.0475982
0.5 0.11 0.33 -0.0729696 -0.0925122 -6.81095 0.00295928 0.437816 0.555063 -3.07289 -0.0177359
0.5 0.11 0.36 -0.0792183 -0.098443 -8.09613 -0.00350066 0.475307 0.590645 -3.59729 0.021024
0.5 0.11 0.39 -0.0853509 -0.104752 -9.55644 -0.0116171 0.5121 0.628494 -4.18641 0.0697223
0.5 0.11 0.42 -0.111287 0.118412 -20.8088 -28.7586 0.667722 -0.710474 -7.40247 -16.0856
0.5 0.11 0.45 -0.147818 0.0510798 -14.0548 -27.6476 0.88691 -0.306479 -3.98371 -13.8786
0.5 0.11 0.48 -0.178763 0.00401256 -9.35504 -26.7286 1.07258 -0.0240753 -1.87145 -12.1502
0.5 0.11 0.51 -0.202942 -0.0338293 -5.89595 -25.9655 1.21765 0.202976 -0.524531 -10.7711
0.5 0.11 0.54 -0.221308 -0.0666005 -3.22785 -25.3256 1.32785 0.399603 0.347297 -9.64967
0.5 0.11 0.57 -0.235066 -0.0960663 -1.08838 -24.7825 1.4104 0.576398 0.909194 -8.72245
0.5 0.11 0.6 -0.245242 -0.123084 0.682989 -24.3163 1.47145 0.738504 1.26013 -7.94531
0.5 0.11 0.63 -0.252632 -0.148133 2.1888 -23.912 1.51579 0.888795 1.46214 -7.28709
0.5 0.11 0.66 -0.257836 -0.171517 3.49707 -23.5579 1.54701 1.0291 1.55574 -6.72526
0.5 0.11 0.69 -0.261307 -0.193452 4.65445 -23.2454 1.56784 1.16071 1.56828 -6.2432
0.5 0.11 0.72 -0.263392 -0.214103 5.69391 -22.9675 1.58035 1.28462 1.51885 -5.82833
0.5 0.11 0.75 -0.264354 -0.233602 6.63939 -22.7188 1.58612 1.40161 1.42111 -5.471
0.5 0.11 0.78 -0.264399 -0.252061 7.50867 -22.4951 1.58639 1.51237 1.28512 -5.1636
0.5 0.11 0.81 -0.26369 -0.269573 8.31524 -22.2928 1.58214 1.61744 1.11841 -4.90008
0.5 0.11 0.84 -0.262357 -0.28622 9.06951 -22.1091 1.57414 1.71732 0.926722 -4.67552
0.5 0.11 0.87 -0.260504 -0.302073 9.77966 -21.9416 1.56302 1.81244 0.71456 -4.48588
0.5 0.11 0.9 -0.25822 -0.317194 10.4522 -21.7884 1.54932 1.90317 0.485519 -4.32778
0.5 0.11 0.93 -0.255561 -0.331641 11.0926 -21.6476 1.53337 1.98985 0.242243 -4.1983
0.5 0.11 0.96 -0.252598 -0.345461 11.7047 -21.5183 1.51559 2.07277 -0.0128887 -4.09529
0.5 0.11 0.99 -0.249375 -0.358701 12.2924 -21.3987 1.49625 2.15221 -0.277919 -4.01643
0.5 0.11 1.02 -0.245932 -0.371401 12.8586 -21.2882 1.47559 2.2284 -0.551347 -3.95998
0.5 0.11 1.05 -0.242304 -0.383596 13.4058 -21.1856 1.45382 2.30157 -0.83189 -3.92442
0.5 0.11 1.08 -0.238518 -0.395319 13.9358 -21.0904 1.43111 2.37191 -1.11853 -3.90847
0.5 0.11 1.11 -0.234596 -0.406599 14.4498 -21.0022 1.40758 2.4396 -1.41058 -3.91128
0.5 0.11 1.14 -0.230555 -0.417462 14.9483 -20.9211 1.38333 2.50477 -1.70769 -3.93252
0.5 0.11 1.17 -0.226405 -0.427929 15.4304 -20.8479 1.35843 2.56757 -2.00993 -3.97248
0.5 0.11 1.2 -0.222151 -0.438017 15.8943 -20.7839 1.3329 2.6281 -2.31782 -4.03218
0.5 0.11 1.23 -0.217791 -0.447741 16.3367 -20.7313 1.30674 2.68645 -2.63239 -4.11353
0.5 0.11 1.26 -0.213318 -0.457111 16.7529 -20.6934 1.27991 2.74267 -2.9552 -4.21938
0.5 0.11 1.29 -0.20872 -0.466135 17.1364 -20.6744 1.25232 2.79681 -3.28843 -4.35368
0.5 0.11 1.32 -0.203978 -0.474814 17.4789 -20.6797 1.22387 2.84889 -3.63489 -4.52157
0.5 0.11 1.35 -0.199067 -0.483149 17.77 -20.7161 1.1944 2.89889 -3.99806 -4.72951
0.5 0.11 1.38 -0.193957 -0.491135 17.9973 -20.7918 1.16374 2.94681 -4.38218 -4.98539
0.5 0.11 1.41 -0.188611 -0.498763 18.1459 -20.9166 1.13166 2.99258 -4.79226 -5.29861
0.5 0.11 1.44 -0.182987 -0.506023 18.1984 -21.102 1.09792 3.03614 -5.23415 -5.68025
0.5 0.11 1.47 -0.177038 -0.512899 18.1349 -21.3612 1.06223 3.0774 -5.71455 -6.14314
0.5 0.11 1.5 -0.170709 -0.519372 17.9325 -21.7094 1.02425 3.11623 -6.24111 -6.70202
0.5 0.12 0 0.0300545 -0.0350806 -7.37979e-16 1.43675e-16 -0.180316 0.210487 -1.16358e-15 -8.62044e-16
0.5 0.12 0.03 0.023538 -0.0387863 -0.269965 0.00534943 -0.141219 0.23272 -0.167908 -0.0320939
0.5 0.12 0.06 0.0172218 -0.0420491 -0.57864 0.00889713 -0.103324 0.252296 -0.344963 -0.0533776
0.5 0.12 0.09 0.0109136 -0.0452677 -0.930778 0.0116206 -0.0654762 0.271607 -0.537942 -0.0697159
0.5 0.12 0.12 0.00458544 -0.0485375 -1.33259 0.0137009 -0.0275083 0.291225 -0.750173 -0.0821958
0.5 0.12 0.15 -0.00177023 -0.0519112 -1.79119 0.0151955 0.0106247 0.311466 -0.9848 -0.0911609
0.5 0.12 0.18 -0.00815383 -0.055426 -2.31455 0.0161091 0.0489256 0.332554 -1.2451 -0.0966408
0.5 0.12 0.21 -0.0145627 -0.0591118 -2.91151 0.0164165 0.0873784 0.354667 -1.53461 -0.0984836
0.5 0.12 0.24 -0.0209927 -0.0629944 -3.5917 0.0160715 0.125958 0.377961 -1.85713 -0.0964121
0.5 0.12 0.27 -0.0274388 -0.0670972 -4.36562 0.0150114 0.164634 0.402577 -2.21678 -0.0900507
0.5 0.12 0.3 -0.0338954 -0.0714424 -5.24457 0.0131599 0.203373 0.428645 -2.61797 -0.0789409
0.5 0.12 0.33 -0.0403566 -0.0760508 -6.24068 0.0104283 0.24214 0.456294 -3.06548 -0.0625508
0.5 0.12 0.36 -0.0468163 -0.0809429 -7.36694 0.0067166 0.280898 0.485644 -3.56436 -0.0402806
0.5 0.12 0.39 -0.0532685 -0.0861387 -8.63711 0.00191425 0.31961 0.516816 -4.12003 -0.011467
0.5 0.12 0.42 -0.0158123 0.264441 -36.4301 -33.026 0.0948739 -1.58665 -16.0096 -21.571
0.5 0.12 0.45 -0.0602857 0.153258 -24.9954 -31.6704 0.361714 -0.91955 -9.55161 -18.5045
0.5 0.12 0.48 -0.103748 0.0874049 -17.4031 -30.5003 0.622489 -0.524429 -5.61674 -16.1139
0.5 0.12 0.51 -0.139596 0.040241 -12.0592 -29.5128 0.837578 -0.241446 -3.11353 -14.2298
0.5 0.12 0.54 -0.167714 0.00205056 -8.10399 -28.6806 1.00628 -0.0123033 -1.47144 -12.7189
0.5 0.12 0.57 -0.189393 -0.0310726 -5.0485 -27.9748 1.13636 0.186436 -0.374233 -11.4857
0.5 0.12 0.6 -0.205992 -0.0608701 -2.60122 -27.3708 1.23595 0.365221 0.362667 -10.4635
0.5 0.12 0.63 -0.21863 -0.0882118 -0.580724 -26.8486 1.31178 0.529271 0.851982 -9.60487
0.5 0.12 0.66 -0.228174 -0.113588 1.1303 -26.393 1.36904 0.681526 1.1654 -8.87627
0.5 0.12 0.69 -0.235278 -0.137308 2.61039 -25.9919 1.41167 0.823846 1.35019 -8.25307
0.5 0.12 0.72 -0.240438 -0.159589 3.91378 -25.6362 1.44263 0.957533 1.43853 -7.71701
0.5 0.12 0.75 -0.244033 -0.180595 5.07896 -25.3184 1.4642 1.08357 1.45298 -7.25425
0.5 0.12 0.78 -0.246355 -0.200457 6.13396 -25.0328 1.47813 1.20274 1.40975 -6.85411
0.5 0.12 0.81 -0.247633 -0.219283 7.09963 -24.7746 1.4858 1.3157 1.32078 -6.50818
0.5 0.12 0.84 -0.248046 -0.237165 7.9918 -24.5403 1.48828 1.42299 1.19503 -6.20976
0.5 0.12 0.87 -0.247739 -0.254183 8.82271 -24.3265 1.48644 1.5251 1.03936 -5.95342
0.5 0.12 0.9 -0.24684 -0.270407 9.60194 -24.1307 1.48104 1.62244 0.859268 -5.73467
0.5 0.12 0.93 -0.245409 -0.285898 10.3375 -23.9508 1.47245 1.71539 0.65846 -5.5497
0.5 0.12 0.96 -0.243557 -0.300711 11.0347 -23.7851 1.46134 1.80426 0.44064 -5.39572
0.5 0.12 0.99 -0.241339 -0.314894 11.6994 -23.6318 1.44804 1.88936 0.208595 -5.26974
0.5 0.12 1.02 -0.23881 -0.328492 12.3355 -23.4897 1.43286 1.97095 -0.0355306 -5.16959
0.5 0.12 1.05 -0.236014 -0.341545 12.9463 -23.3576 1.41608 2.04927 -0.28992 -5.09332
0.5 0.12 1.08 -0.232988 -0.354088 13.5347 -23.2347 1.39793 2.12453 -0.553163 -5.03938
0.5 0.12 1.11 -0.229763 -0.366152 14.102 -23.1205 1.37858 2.19691 -0.824341 -5.00674
0.5 0.12 1.14 -0.226359 -0.377764 14.6488 -23.0153 1.35815 2.26659 -1.10311 -4.99505
0.5 0.12 1.17 -0.22279 -0.388949 15.1738 -22.9197 1.33674 2.33369 -1.38976 -5.00475
0.5 0.12 1.2 -0.219062 -0.399725 15.6742 -22.8355 1.31437 2.39835 -1.68534 -5.03729
0.5 0.12 1.23 -0.215172 -0.410107 16.1452 -22.7653 1.29103 2.46064 -1.99171 -5.0952
0.5 0.12 1.26 -0.21111 -0.420107 16.5798 -22.713 1.26666 2.52064 -2.3116 -5.18226
0.5 0.12 1.29 -0.206857 -0.42973 16.9686 -22.6838 1.24114 2.57838 -2.64876 -5.30366
0.5 0.12 1.32 -0.202388 -0.43898 17.2997 -22.6841 1.21433 2.63388 -3.00798 -5.46614
0.5 0.12 1.35 -0.197668 -0.447856 17.558 -22.7221 1.18601 2.68714 -3.39518 -5.67812
0.5 0.12 1.38 -0.192654 -0.456353 17.7256 -22.8077 1.15592 2.73812 -3.81753 -5.94984
0.5 0.12 1.41 -0.187297 -0.46446 17.7811 -22.9527 1.12378 2.78676 -4.28348 -6.29356
0.5 0.12 1.44 -0.181538 -0.472165 17.6996 -23.1709 1.08923 2.83299 -4.80289 -6.72362
0.5 0.12 1.47 -0.175312 -0.479449 17.4525 -23.4782 1.05187 2.87669 -5.38706 -7.25666
0.5 0.12 1.5 -0.168545 -0.486291 17.0069 -23.893 1.01127 2.91775 -6.04888 -7.91173
0.5 0.13 0 0.0590682 -0.0277233 -7.36437e-16 1.24369e-16 -0.354398 0.166343 -1.13014e-15 -7.46207e-16
0.5 0.13 0.03 0.0528541 -0.0309574 -0.265383 0.00477209 -0.317115 0.185747 -0.173758 -0.0286299
0.5 0.13 0.06 0.0468671 -0.0337641 -0.565966 0.00798824 -0.281195 0.202586 -0.356788 -0.0479243
0.5 0.13 0.09 0.0408882 -0.0365032 -0.905646 0.0105066 -0.245324 0.21902 -0.555264 -0.0630319
0.5 0.13 0.12 0.034878 -0.0392594 -1.28954 0.0124958 -0.209264 0.235556 -0.772161 -0.0749648
0.5 0.13 0.15 0.0288198 -0.0420782 -1.72351 0.0140169 -0.172916 0.252468 -1.01025 -0.0840899
0.5 0.13 0.18 0.0227048 -0.0449909 -2.21407 0.015086 -0.136226 0.269943 -1.27241 -0.0905024
0.5 0.13 0.21 0.0165274 -0.0480217 -2.76841 0.0156927 -0.0991624 0.288127 -1.56169 -0.0941411
0.5 0.13 0.24 0.0102837 -0.0511913 -3.39437 0.0158089 -0.0617 0.307143 -1.88142 -0.0948369
0.5 0.13 0.27 0.00397039 -0.0545179 -4.10043 0.0153922 -0.0238204 0.3271 -2.23515 -0.092336
0.5 0.13 0.3 -0.002415 -0.0580182 -4.89574 0.0143886 0.0144921 0.3481 -2.62669 -0.0863135
0.5 0.13 0.33 -0.00887497 -0.0617083 -5.79008 0.0127331 0.0532522 0.370238 -3.06016 -0.0763806
0.5 0.13 0.36 -0.0154118 -0.0656033 -6.79388 0.0103513 0.0924737 0.393605 -3.53991 -0.0620899
0.5 0.13 0.39 -0.0220279 -0.0697179 -7.91823 0.0071593 0.13217 0.41829 -4.07062 -0.0429385
0.5 0.13 0.42 0.0896179 0.491496 -61.3845 -37.3852 -0.537708 -2.94898 -30.8163 -28.4045
0.5 0.13 0.45 0.0476114 0.28866 -41.8627 -35.9683 -0.285668 -1.73196 -18.9572 -24.256
0.5 0.13 0.48 -0.00848282 0.1855 -29.4107 -34.5911 0.0508969 -1.113 -11.8697 -20.9848
0.5 0.13 0.51 -0.0586489 0.12133 -20.9908 -33.3714 0.351893 -0.727982 -7.42099 -18.4186
0.5 0.13 0.54 -0.0993735 0.0743361 -14.9954 -32.3225 0.596241 -0.446016 -4.51817 -16.3825
0.5 0.13 0.57 -0.131433 0.0359823 -10.5293 -31.4263 0.788599 -0.215894 -2.56807 -14.7407
0.5 0.13 0.6 -0.156435 0.00263596 -7.0696 -30.6582 0.938611 -0.0158158 -1.23191 -13.3954
0.5 0.13 0.63 -0.175887 -0.0273941 -4.29822 -29.9953 1.05532 0.164365 -0.307253 -12.2768
0.5 0.13 0.66 -0.191002 -0.0549758 -2.01383 -29.4186 1.14601 0.329855 0.33183 -11.335
0.5 0.13 0.69 -0.202716 -0.0806037 -0.0845677 -28.9125 1.2163 0.483622 0.76658 -10.5342
0.5 0.13 0.72 -0.211735 -0.10459 1.57867 -28.4649 1.27041 0.627541 1.05115 -9.84777
0.5 0.13 0.75 -0.218599 -0.127152 3.03787 -28.0662 1.3116 0.762914 1.2227 -9.25594
0.5 0.13 0.78 -0.22372 -0.148452 4.33725 -27.7086 1.34232 0.890715 1.30744 -8.74362
0.5 0.13 0.81 -0.227417 -0.168619 5.50914 -27.386 1.3645 1.01171 1.32428 -8.29911
0.5 0.13 0.84 -0.22994 -0.187758 6.57764 -27.0935 1.37964 1.12655 1.2872 -7.91321
0.5 0.13 0.87 -0.231488 -0.20596 7.56107 -26.8269 1.38893 1.23576 1.20674 -7.57856
0.5 0.13 0.9 -0.232246 -0.223301 8.47355 -26.5829 1.39347 1.33981 1.09127 -7.28919
0.5 0.13 0.93 -0.232263 -0.239852 9.32679 -26.3587 1.39358 1.43911 0.945904 -7.04006
0.5 0.13 0.96 -0.231721 -0.255669 10.1284 -26.1522 1.39032 1.53401 0.77652 -6.82753
0.5 0.13 0.99 -0.230683 -0.270808 10.8867 -25.961 1.3841 1.62485 0.58703 -6.64775
0.5 0.13 1.02 -0.229221 -0.285316 11.6071 -25.7837 1.37533 1.7119 0.380497 -6.49795
0.5 0.13 1.05 -0.227395 -0.299237 12.2944 -25.6188 1.36437 1.79542 0.159494 -6.37567
0.5 0.13 1.08 -0.225253 -0.312609 12.9522 -25.4652 1.35152 1.87565 -0.0740197 -6.27897
0.5 0.13 1.11 -0.222834 -0.325466 13.5826 -25.3224 1.33701 1.95279 -0.318836 -6.20661
0.5 0.13 1.14 -0.220166 -0.337837 14.1859 -25.1905 1.321 2.02702 -0.574628 -6.15822
0.5 0.13 1.17 -0.217266 -0.349747 14.7604 -25.0704 1.30359 2.09848 -0.842085 -6.1345
0.5 0.13 1.2 -0.214139 -0.361218 15.3017 -24.9641 1.28483 2.16731 -1.12304 -6.1374
0.5 0.13 1.23 -0.21078 -0.372264 15.8029 -24.875 1.26468 2.23359 -1.42062 -6.17029
0.5 0.13 1.26 -0.207175 -0.382898 16.2536 -24.8076 1.24305 2.29739 -1.73933 -6.23818
0.5 0.13 1.29 -0.203297 -0.393125 16.6405 -24.768 1.21978 2.35875 -2.08526 -6.34786
0.5 0.13 1.32 -0.199109 -0.402949 16.9461 -24.7643 1.19465 2.41769 -2.46614 -6.50814
0.5 0.13 1.35 -0.194562 -0.412367 17.1489 -24.8061 1.16737 2.4742 -2.89154 -6.72997
0.5 0.13 1.38 -0.189598 -0.421372 17.2232 -24.9054 1.13759 2.52823 -3.37295 -7.02669
0.5 0.13 1.41 -0.184147 -0.429954 17.1385 -25.0764 1.10488 2.57972 -3.92394 -7.41417
0.5 0.13 1.44 -0.17813 -0.438096 16.859 -25.3355 1.06878 2.62858 -4.56029 -7.91099
0.5 0.13 1.47 -0.171454 -0.445778 16.3437 -25.7021 1.02873 2.67467 -5.30011 -8.53868
0.5 0.13 1.5 -0.164019 -0.452976 15.546 -26.198 0.984112 2.71785 -6.164 -9.32185
0.5 0.14 0 0.0865926 -0.0215904 -7.38198e-16 1.06874e-16 -0.519544 0.129545 -1.08005e-15 -6.41236e-16
0.5 0.14 0.03 0.0806931 -0.0244085 -0.261446 0.00416815 -0.484149 0.146453 -0.177996 -0.0250063
0.5 0.14 0.06 0.075039 -0.0268161 -0.555118 0.00698645 -0.450227 0.160898 -0.365509 -0.0419135
0.5 0.14 0.09 0.069395 -0.0291351 -0.884274 0.00919941 -0.416365 0.174812 -0.568079 -0.0551889
0.5 0.14 0.12 0.0637133 -0.0314389 -1.25321 0.0109569 -0.382276 0.188633 -0.788377 -0.0657318
0.5 0.14 0.15 0.0579699 -0.0337649 -1.6668 0.0123148 -0.347816 0.202588 -1.02887 -0.0738768
0.5 0.14 0.18 0.052149 -0.0361373 -2.13047 0.0132883 -0.312892 0.216821 -1.29212 -0.0797162
0.5 0.14 0.21 0.0462383 -0.0385738 -2.65017 0.013869 -0.277427 0.23144 -1.58085 -0.0831988
0.5 0.14 0.24 0.0402269 -0.0410887 -3.23236 0.0140313 -0.241359 0.246527 -1.89796 -0.0841716
0.5 0.14 0.27 0.0341047 -0.0436937 -3.88404 0.0137361 -0.204626 0.262155 -2.24661 -0.0823994
0.5 0.14 0.3 0.0278622 -0.0463994 -4.61271 0.0129322 -0.16717 0.278387 -2.63017 -0.0775755
0.5 0.14 0.33 0.0214896 -0.049215 -5.42639 0.0115577 -0.128934 0.295278 -3.05224 -0.0693284
0.5 0.14 0.36 0.0149775 -0.0521493 -6.33362 0.00954036 -0.0898598 0.312881 -3.51667 -0.057225
0.5 0.14 0.39 0.00831615 -0.0552105 -7.34343 0.00679824 -0.0498903 0.331245 -4.02756 -0.0407733
0.5 0.14 0.42 0.187915 0.875766 -101.283 -41.2367 -1.12749 -5.25459 -55.7755 -36.7083
0.5 0.14 0.45 0.174908 0.487989 -67.9945 -40.2947 -1.04945 -2.92793 -34.5017 -31.3567
0.5 0.14 0.48 0.110408 0.311438 -47.4519 -38.9093 -0.66245 -1.86863 -22.0365 -26.9789
0.5 0.14 0.51 0.0439286 0.21534 -34.0303 -37.5179 -0.263572 -1.29204 -14.3432 -23.5189
0.5 0.14 0.54 -0.0126767 0.153006 -24.7984 -36.2569 0.0760603 -0.918036 -9.38611 -20.7854
0.5 0.14 0.57 -0.0582153 0.106413 -18.1493 -35.1536 0.349292 -0.638477 -6.07839 -18.6015
0.5 0.14 0.6 -0.0942011 0.0680702 -13.1616 -34.1985 0.565207 -0.408421 -3.81011 -16.8307
0.5 0.14 0.63 -0.122525 0.0346266 -9.28389 -33.3716 0.73515 -0.207759 -2.22332 -15.3734
0.5 0.14 0.66 -0.144836 0.00446129 -6.17415 -32.6523 0.869018 -0.0267677 -1.0994 -14.1576
0.5 0.14 0.69 -0.16244 -0.0232791 -3.61239 -32.0224 0.974642 0.139675 -0.299956 -13.1315
0.5 0.14 0.72 -0.176337 -0.0490871 -1.45271 -31.4669 1.05802 0.294522 0.265583 -12.2569
0.5 0.14 0.75 -0.187286 -0.0732745 0.404473 -30.9734 1.12372 0.439647 0.658236 -11.5057
0.5 0.14 0.78 -0.195868 -0.0960569 2.02896 -30.5321 1.17521 0.576341 0.920257 -10.8565
0.5 0.14 0.81 -0.202529 -0.117594 3.47084 -30.135 1.21517 0.705565 1.08162 -10.2931
0.5 0.14 0.84 -0.207613 -0.138013 4.76688 -29.7756 1.24568 0.828075 1.16409 -9.80283
0.5 0.14 0.87 -0.211394 -0.157415 5.94456 -29.4486 1.26837 0.94449 1.18386 -9.37562
0.5 0.14 0.9 -0.214144 -0.175888 7.02473 -29.1498 1.28487 1.05533 1.1538 -9.0035
0.5 0.14 0.93 -0.215869 -0.19351 8.02457 -28.8755 1.29522 1.16106 1.08072 -8.67976
0.5 0.14 0.96 -0.216874 -0.210344 8.95493 -28.623 1.30124 1.26206 0.974099 -8.39967
0.5 0.14 0.99 -0.217222 -0.226449 9.82751 -28.3895 1.30333 1.35869 0.839359 -8.15819
0.5 0.14 1.02 -0.217008 -0.241877 10.6501 -28.1729 1.30205 1.45126 0.680873 -7.95177
0.5 0.14 1.05 -0.216311 -0.256675 11.4294 -27.9714 1.29786 1.54005 0.502293 -7.77731
0.5 0.14 1.08 -0.215194 -0.270884 12.1702 -27.7838 1.29116 1.62531 0.30634 -7.63237
0.5 0.14 1.11 -0.213707 -0.284542 12.8754 -27.6093 1.28224 1.70725 0.0946011 -7.51543
0.5 0.14 1.14 -0.211886 -0.297679 13.5451 -27.4479 1.27132 1.78608 -0.132679 -7.42613
0.5 0.14 1.17 -0.20975 -0.310323 14.1765 -27.301 1.2585 1.86194 -0.376803 -7.36548
0.5 0.14 1.2 -0.207306 -0.322494 14.7632 -27.1708 1.24384 1.93496 -0.640829 -7.33613
0.5 0.14 1.23 -0.204545 -0.334209 15.2949 -27.0614 1.22727 2.00525 -0.929773 -7.34258
0.5 0.14 1.26 -0.201442 -0.34548 15.7568 -26.9781 1.20865 2.07288 -1.25082 -7.39142
0.5 0.14 1.29 -0.19796 -0.356313 16.1294 -26.9285 1.18776 2.13788 -1.61353 -7.49157
0.5 0.14 1.32 -0.194047 -0.366709 16.3877 -26.9221 1.16428 2.20026 -2.03003 -7.65452
0.5 0.14 1.35 -0.189634 -0.376666 16.5009 -26.9706 1.1378 2.25999 -2.51525 -7.89455
0.5 0.14 1.38 -0.184639 -0.386173 16.432 -27.0884 1.10783 2.31704 -3.0871 -8.22897
0.5 0.14 1.41 -0.178966 -0.395218 16.1374 -27.2924 1.0738 2.37131 -3.76669 -8.6784
0.5 0.14 1.44 -0.172504 -0.403782 15.5661 -27.6026 1.03502 2.42269 -4.57854 -9.26691
0.5 0.14 1.47 -0.165126 -0.411841 14.6597 -28.042 0.990758 2.47104 -5.55077 -10.0224
0.5 0.14 1.5 -0.156693 -0.419366 13.3515 -28.6369 0.940156 2.5162 -6.71532 -10.9766
0.5 0.15 0 0.112736 -0.0165227 -7.42868e-16 9.14978e-17 -0.676402 0.0991393 -1.01524e-15 -5.48982e-16
0.5 0.15 0.03 0.107164 -0.0189775 -0.258052 0.00356341 -0.642972 0.113867 -0.180835 -0.0213778
0.5 0.15 0.06 0.101846 -0.021038 -0.54577 0.00594793 -0.61107 0.12623 -0.371535 -0.0356824
0.5 0.15 0.09 0.0965415 -0.0229904 -0.865938 0.00779392 -0.579244 0.137943 -0.576969 -0.0467559
0.5 0.15 0.12 0.0911959 -0.0248963 -1.2222 0.00922911 -0.547172 0.149378 -0.79953 -0.0553649
0.5 0.15 0.15 0.0857798 -0.0267845 -1.61869 0.0102979 -0.514676 0.160706 -1.04144 -0.0617755
0.5 0.15 0.18 0.080272 -0.0286714 -2.05997 0.0110073 -0.48163 0.172026 -1.305 -0.0660302
0.5 0.15 0.21 0.0746543 -0.0305671 -2.55103 0.0113411 -0.447923 0.183399 -1.59264 -0.0680319
0.5 0.15 0.24 0.06891 -0.0324782 -3.09729 0.0112658 -0.413457 0.194864 -1.90698 -0.0675789
0.5 0.15 0.27 0.0630233 -0.0344091 -3.70458 0.010733 -0.378136 0.206447 -2.25084 -0.0643809
0.5 0.15 0.3 0.0569784 -0.0363625 -4.37915 0.00968084 -0.341866 0.218166 -2.62723 -0.0580678
0.5 0.15 0.33 0.0507595 -0.0383402 -5.12767 0.00803519 -0.304551 0.230029 -3.03939 -0.0481941
0.5 0.15 0.36 0.0443508 -0.0403429 -5.95721 0.00570966 -0.266097 0.242042 -3.49076 -0.0342416
0.5 0.15 0.39 0.0377361 -0.042371 -6.87527 0.00260594 -0.226406 0.254207 -3.98501 -0.0156206
0.5 0.15 0.42 0.242247 1.55168 -164.794 -43.31 -1.45348 -9.31009 -97.0849 -46.3193
0.5 0.15 0.45 0.314935 0.80547 -108.491 -44.0779 -1.88961 -4.83282 -59.7522 -39.9564
0.5 0.15 0.48 0.255265 0.488454 -74.659 -43.2026 -1.53159 -2.93072 -38.2702 -34.3119
0.5 0.15 0.51 0.172601 0.332721 -53.1767 -41.8484 -1.03561 -1.99632 -25.2352 -29.7347
0.5 0.15 0.54 0.0967885 0.242941 -38.8328 -40.4489 -0.580731 -1.45765 -16.9601 -26.1002
0.5 0.15 0.57 0.0340281 0.182559 -28.8079 -39.1537 -0.204169 -1.09536 -11.5025 -23.2078
0.5 0.15 0.6 -0.0162333 0.13657 -21.5071 -38.0023 0.0973996 -0.819419 -7.78739 -20.8808
0.5 0.15 0.63 -0.0561112 0.098401 -15.9906 -36.9933 0.336667 -0.590406 -5.19312 -18.9833
0.5 0.15 0.66 -0.0877453 0.0649824 -11.6839 -36.1112 0.526472 -0.389895 -3.34579 -17.4147
0.5 0.15 0.69 -0.112916 0.0347777 -8.22355 -35.3381 0.677497 -0.208666 -2.01236 -16.1017
0.5 0.15 0.72 -0.133015 0.0069582 -5.37232 -34.657 0.798088 -0.0417492 -1.04278 -14.9903
0.5 0.15 0.75 -0.149104 -0.0189604 -2.97095 -34.0532 0.894625 0.113762 -0.337519 -14.0408
0.5 0.15 0.78 -0.161995 -0.043286 -0.90963 -33.5146 0.97197 0.259716 0.171212 -13.2235
0.5 0.15 0.81 -0.172307 -0.066231 0.889226 -33.0312 1.03384 0.397386 0.530774 -12.5156
0.5 0.15 0.84 -0.180518 -0.087952 2.48165 -32.5948 1.08311 0.527712 0.775002 -11.8998
0.5 0.15 0.87 -0.187002 -0.108572 3.90891 -32.1988 1.12201 0.651431 0.928803 -11.3624
0.5 0.15 0.9 -0.192164 -0.128189 5.20178 -31.8374 1.15298 0.769131 1.01189 -10.8926
0.5 0.15 0.93 -0.195904 -0.146894 6.38561 -31.5063 1.17542 0.881361 1.03311 -10.4816
0.5 0.15 0.96 -0.198739 -0.164752 7.4757 -31.202 1.19243 0.98851 1.00786 -10.1231
0.5 0.15 0.99 -0.200718 -0.181831 8.48888 -30.9208 1.20431 1.09098 0.943539 -9.81053
0.5 0.15 1.02 -0.201965 -0.198186 9.43612 -30.6603 1.21179 1.18912 0.846396 -9.53929
0.5 0.15 1.05 -0.202582 -0.213868 10.3266 -30.4182 1.21549 1.28321 0.721613 -9.30541
0.5 0.15 1.08 -0.202654 -0.228923 11.167 -30.1928 1.21592 1.37354 0.572978 -9.10585
0.5 0.15 1.11 -0.202244 -0.243388 11.961 -29.9832 1.21346 1.46033 0.402573 -8.93873
0.5 0.15 1.14 -0.201396 -0.257297 12.7086 -29.7895 1.20837 1.54378 0.210462 -8.80372
0.5 0.15 1.17 -0.200134 -0.270679 13.4052 -29.6131 1.2008 1.62407 -0.005626 -8.70227
0.5 0.15 1.2 -0.198462 -0.283554 14.0415 -29.457 1.19077 1.70133 -0.250604 -8.63796
0.5 0.15 1.23 -0.196365 -0.295941 14.6023 -29.3257 1.17819 1.77565 -0.532345 -8.61676
0.5 0.15 1.26 -0.193807 -0.30785 15.0663 -29.226 1.16284 1.8471 -0.861996 -8.64737
0.5 0.15 1.29 -0.190734 -0.319285 15.4051 -29.1667 1.1444 1.91571 -1.25429 -8.7415
0.5 0.15 1.32 -0.187069 -0.330248 15.5828 -29.1593 1.12242 1.98149 -1.72785 -8.91415
0.5 0.15 1.35 -0.182719 -0.340731 15.5553 -29.218 1.09631 2.04439 -2.30552 -9.18395
0.5 0.15 1.38 -0.177568 -0.350724 15.2696 -29.3599 1.06541 2.10434 -3.01467 -9.57345
0.5 0.15 1.41 -0.171482 -0.360209 14.6632 -29.6054 1.02889 2.16125 -3.88751 -10.1094
0.5 0.15 1.44 -0.164306 -0.369162 13.6635 -29.9784 0.985838 2.21497 -4.9614 -10.8231
0.5 0.15 1.47 -0.155867 -0.377557 12.1869 -30.5065 0.935201 2.26534 -6.27916 -11.7505
0.5 0.15 1.5 -0.14597 -0.385358 10.1388 -31.2211 0.875817 2.31215 -7.88939 -12.933
0.6 0.05 0 -0.386019 -0.145226 -9.20957e-16 2.94459e-16 2.31612 0.871358 -7.27102e-16 -1.76675e-15
0.6 0.05 0.03 -0.394648 -0.154771 -0.364528 0.00488592 2.3679 0.928629 0.0288444 -0.0293128
0.6 0.05 0.06 -0.403268 -0.164048 -0.84632 0.00324305 2.41962 0.98429 0.0547326 -0.0194529
0.6 0.05 0.09 -0.411519 -0.173521 -1.48719 -0.00415531 2.46912 1.04113 0.0613231 0.0249399
0.6 0.05 0.12 -0.419195 -0.183257 -2.34138 -0.0185744 2.51518 1.09954 0.0337992 0.111457
0.6 0.05 0.15 -0.426113 -0.193266 -3.47486 -0.0418822 2.55668 1.1596 -0.0454463 0.251306
0.6 0.05 0.18 -0.432095 -0.203542 -4.96521 -0.0764004 2.59257 1.22125 -0.197248 0.458418
0.6 0.05 0.21 -0.436971 -0.214068 -6.90168 -0.12486 2.62182 1.2844 -0.445797 0.749179
0.6 0.05 0.24 -0.44057 -0.22482 -9.38507 -0.190382 2.64341 1.34892 -0.818696 1.14231
0.6 0.05 0.27 -0.442723 -0.235773 -12.5278 -0.276469 2.65633 1.41464 -1.34698 1.65884
0.6 0.05 0.3 -0.443264 -0.246901 -16.454 -0.386999 2.65957 1.4814 -2.06514 2.32202
0.6 0.05 0.33 -0.442023 -0.258173 -21.2993 -0.526224 2.65212 1.54903 -3.01111 3.15737
0.6 0.05 0.36 -0.438833 -0.269559 -27.2108 -0.698767 2.63297 1.61734 -4.2263 4.19263
0.6 0.05 0.39 -0.433527 -0.281028 -34.3476 -0.909621 2.60112 1.68616 -5.75557 5.45776
0.6 0.05 0.42 -0.531827 -0.375852 4.12039 -10.448 3.19096 2.25511 2.73678 1.65518
0.6 0.05 0.45 -0.526639 -0.396799 4.68669 -10.3777 3.15984 2.3808 2.51087 2.0806
0.6 0.05 0.48 -0.520803 -0.416146 5.20651 -10.3273 3.12482 2.49688 2.25906 2.45656
0.6 0.05 0.51 -0.514507 -0.4341 5.69088 -10.2925 3.08704 2.6046 1.98739 2.79041
0.6 0.05 0.54 -0.507887 -0.450832 6.14758 -10.2703 3.04732 2.70499 1.70012 3.08775
0.6 0.05 0.57 -0.501042 -0.466484 6.58222 -10.2585 3.00625 2.7989 1.40037 3.35292
0.6 0.05 0.6 -0.494046 -0.481172 6.99901 -10.2552 2.96428 2.88703 1.09047 3.58941
0.6 0.05 0.63 -0.486955 -0.494997 7.40114 -10.2589 2.92173 2.96998 0.772225 3.80002
0.6 0.05 0.66 -0.479811 -0.508046 7.79109 -10.2685 2.87886 3.04828 0.447054 3.98708
0.6 0.05 0.69 -0.472646 -0.520392 8.17079 -10.2831 2.83587 3.12235 0.116085 4.15254
0.6 0.05 0.72 -0.465485 -0.5321 8.54181 -10.3018 2.79291 3.1926 -0.219762 4.29805
0.6 0.05 0.75 -0.458347 -0.543224 8.90539 -10.3241 2.75008 3.25935 -0.559733 4.42502
0.6 0.05 0.78 -0.451247 -0.553816 9.26258 -10.3494 2.70748 3.32289 -0.903196 4.5347
0.6 0.05 0.81 -0.444195 -0.563917 9.6142 -10.3772 2.66517 3.3835 -1.24962 4.62814
0.6 0.05 0.84 -0.437202 -0.573566 9.96096 -10.4071 2.62321 3.4414 -1.59856 4.7063
0.6 0.05 0.87 -0.430273 -0.582798 10.3035 -10.4388 2.58164 3.49679 -1.94962 4.77001
0.6 0.05 0.9 -0.423413 -0.591644 10.6422 -10.4721 2.54048 3.54986 -2.30248 4.82001
0.6 0.05 0.93 -0.416625 -0.60013 10.9776 -10.5067 2.49975 3.60078 -2.65685 4.857
0.6 0.05 0.96 -0.409913 -0.608281 11.31 -10.5423 2.45948 3.64969 -3.01245 4.88154
0.6 0.05 0.99 -0.403279 -0.616121 11.6398 -10.5789 2.41967 3.69673 -3.36908 4.89422
0.6 0.05 1.02 -0.396722 -0.623669 11.9672 -10.6162 2.38033 3.74201 -3.72654 4.89552
0.6 0.05 1.05 -0.390244 -0.630943 12.2924 -10.6541 2.34147 3.78566 -4.08464 4.88591
0.6 0.05 1.08 -0.383845 -0.63796 12.6156 -10.6925 2.30307 3.82776 -4.44323 4.86578
0.6 0.05 1.11 -0.377524 -0.644736 12.937 -10.7314 2.26515 3.86842 -4.80212 4.83546
0.6 0.05 1.14 -0.371281 -0.651283 13.2567 -10.7709 2.22769 3.9077 -5.16112 4.7952
0.6 0.05 1.17 -0.365114 -0.657612 13.5747 -10.8112 2.19068 3.94567 -5.51998 4.74512
0.6 0.05 1.2 -0.35902 -0.663734 13.8908 -10.8527 2.15412 3.9824 -5.8784 4.68522
0.6 0.05 1.23 -0.352999 -0.669655 14.205 -10.8961 2.11799 4.01793 -6.236 4.61538
0.6 0.05 1.26 -0.347046 -0.675383 14.5169 -10.9422 2.08228 4.0523 -6.59232 4.53527
0.6 0.05 1.29 -0.341159 -0.68092 14.8261 -10.9922 2.04695 4.08552 -6.94678 4.4444
0.6 0.05 1.32 -0.335333 -0.686271 15.1323 -11.0475 2.012 4.11763 -7.29866 4.34209
0.6 0.05 1.35 -0.329564 -0.691435 15.4346 -11.1099 1.97738 4.14861 -7.64713 4.22741
0.6 0.05 1.38 -0.323847 -0.696412 15.7323 -11.1817 1.94308 4.17847 -7.99117 4.09921
0.6 0.05 1.41 -0.318178 -0.701199 16.0245 -11.2653 1.90907 4.20719 -8.3296 3.95609
0.6 0.05 1.44 -0.312549 -0.705791 16.3101 -11.3638 1.8753 4.23475 -8.66103 3.79634
0.6 0.05 1.47 -0.306956 -0.710182 16.5876 -11.4808 1.84174 4.26109 -8.98388 3.61799
0.6 0.05 1.5 -0.30139 -0.714364 16.8558 -11.6202 1.80834 4.28619 -9.29632 3.41875
0.6 0.06 0 -0.34081 -0.119801 -8.74826e-16 2.76901e-16 2.04487 0.71881 -9.06652e-16 -1.6614e-15
0.6 0.06 0.03 -0.349079 -0.128038 -0.344761 0.00651269 2.09449 0.768231 -0.0090831 -0.0390735
0.6 0.06 0.06 -0.35736 -0.135933 -0.781928 0.00793634 2.14417 0.815598 -0.0197689 -0.0476128
0.6 0.06 0.09 -0.36542 -0.143996 -1.33814 0.00547499 2.19253 0.863974 -0.0451134 -0.0328421
0.6 0.06 0.12 -0.37312 -0.152326 -2.04764 -0.00140285 2.23872 0.913955 -0.0948149 0.00842749
0.6 0.06 0.15 -0.380331 -0.160967 -2.95152 -0.0136387 2.28199 0.965802 -0.179808 0.081845
0.6 0.06 0.18 -0.386932 -0.169943 -4.09762 -0.0324465 2.32159 1.01966 -0.312727 0.194695
0.6 0.06 0.21 -0.392802 -0.179267 -5.54055 -0.0592712 2.35681 1.0756 -0.508045 0.355645
0.6 0.06 0.24 -0.397822 -0.188948 -7.34163 -0.0957707 2.38693 1.13369 -0.78213 0.574644
0.6 0.06 0.27 -0.401875 -0.198992 -9.5689 -0.143808 2.41125 1.19395 -1.15327 0.862871
0.6 0.06 0.3 -0.404843 -0.209401 -12.2972 -0.205447 2.42904 1.2564 -1.64168 1.2327
0.6 0.06 0.33 -0.406606 -0.220177 -15.6079 -0.282947 2.43962 1.32105 -2.26955 1.69771
0.6 0.06 0.36 -0.407049 -0.231321 -19.5894 -0.378765 2.44227 1.38791 -3.06097 2.27262
0.6 0.06 0.39 -0.406052 -0.242832 -24.3365 -0.495551 2.43628 1.45698 -4.04203 2.97334
0.6 0.06 0.42 -0.516563 -0.30345 3.15491 -12.7941 3.09938 1.8207 3.27403 0.039088
0.6 0.06 0.45 -0.514665 -0.327328 3.92642 -12.6418 3.08799 1.96397 3.13824 0.590963
0.6 0.06 0.48 -0.511532 -0.34931 4.61024 -12.521 3.06919 2.09586 2.95506 1.07304
0.6 0.06 0.51 -0.507489 -0.36966 5.22906 -12.4252 3.04493 2.21796 2.73702 1.49765
0.6 0.06 0.54 -0.502769 -0.388587 5.79829 -12.3495 3.01661 2.33152 2.49255 1.87383
0.6 0.06 0.57 -0.497545 -0.40626 6.32873 -12.29 2.98527 2.43756 2.22753 2.20835
0.6 0.06 0.6 -0.491944 -0.422819 6.82824 -12.2441 2.95166 2.53692 1.94621 2.50648
0.6 0.06 0.63 -0.486063 -0.438383 7.30266 -12.2093 2.91638 2.6303 1.65175 2.77239
0.6 0.06 0.66 -0.479977 -0.453052 7.75644 -12.184 2.87986 2.71831 1.34658 3.00944
0.6 0.06 0.69 -0.473741 -0.466912 8.193 -12.1667 2.84245 2.80147 1.03256 3.22038
0.6 0.06 0.72 -0.467401 -0.480039 8.61506 -12.1562 2.8044 2.88024 0.711171 3.40752
0.6 0.06 0.75 -0.460991 -0.492499 9.0248 -12.1515 2.76595 2.95499 0.383619 3.5728
0.6 0.06 0.78 -0.45454 -0.504347 9.42395 -12.1519 2.72724 3.02608 0.0508749 3.71786
0.6 0.06 0.81 -0.44807 -0.515635 9.81396 -12.1565 2.68842 3.09381 -0.286258 3.84415
0.6 0.06 0.84 -0.441597 -0.526407 10.196 -12.1649 2.64958 3.15844 -0.62711 3.95289
0.6 0.06 0.87 -0.435137 -0.536703 10.5711 -12.1765 2.61082 3.22022 -0.971113 4.04518
0.6 0.06 0.9 -0.4287 -0.546559 10.94 -12.1909 2.5722 3.27935 -1.31779 4.12198
0.6 0.06 0.93 -0.422296 -0.556005 11.3035 -12.2078 2.53377 3.33603 -1.66673 4.18415
0.6 0.06 0.96 -0.415931 -0.565071 11.6621 -12.2268 2.49558 3.39042 -2.01756 4.23241
0.6 0.06 0.99 -0.409611 -0.573782 12.0165 -12.2477 2.45767 3.44269 -2.37 4.2675
0.6 0.06 1.02 -0.403341 -0.582162 12.3669 -12.2702 2.42005 3.49297 -2.72376 4.29002
0.6 0.06 1.05 -0.397125 -0.590231 12.7138 -12.294 2.38275 3.54139 -3.0786 4.30052
0.6 0.06 1.08 -0.390964 -0.59801 13.0575 -12.3192 2.34578 3.58806 -3.43432 4.2995
0.6 0.06 1.11 -0.384861 -0.605515 13.3983 -12.3455 2.30916 3.63309 -3.79069 4.28733
0.6 0.06 1.14 -0.378816 -0.612761 13.7362 -12.3732 2.2729 3.67656 -4.14748 4.26427
0.6 0.06 1.17 -0.372829 -0.619761 14.0712 -12.4024 2.23698 3.71856 -4.50444 4.23041
0.6 0.06 1.2 -0.3669 -0.626526 14.4032 -12.4338 2.2014 3.75915 -4.86128 4.18566
0.6 0.06 1.23 -0.361026 -0.633065 14.7318 -12.4681 2.16615 3.79839 -5.21762 4.12971
0.6 0.06 1.26 -0.355204 -0.639384 15.0566 -12.5064 2.13122 3.83631 -5.57303 4.06201
0.6 0.06 1.29 -0.34943 -0.645489 15.3767 -12.5503 2.09658 3.87294 -5.92699 3.98174
0.6 0.06 1.32 -0.3437 -0.651383 15.6912 -12.6016 2.0622 3.9083 -6.27884 3.88777
0.6 0.06 1.35 -0.338009 -0.657065 15.9989 -12.6628 2.02805 3.94239 -6.62783 3.77865
0.6 0.06 1.38 -0.332349 -0.662535 16.2983 -12.7365 1.99409 3.97521 -6.97305 3.65258
0.6 0.06 1.41 -0.326713 -0.667788 16.5877 -12.8264 1.96028 4.00673 -7.31343 3.50735
0.6 0.06 1.44 -0.321093 -0.672821 16.8649 -12.9362 1.92656 4.03692 -7.64773 3.34036
0.6 0.06 1.47 -0.315479 -0.677624 17.1277 -13.0708 1.89288 4.06575 -7.97454 3.14856
0.6 0.06 1.5 -0.309862 -0.682189 17.373 -13.2352 1.85917 4.09314 -8.29221 2.92843
0.6 0.07 0 -0.298948 -0.098822 -8.38245e-16 2.56653e-16 1.7937 0.592935 -1.04392e-15 -1.53991e-15
0.6 0.07 0.03 -0.306898 -0.105997 -0.329625 0.00735781 1.8414 0.635986 -0.0396057 -0.0441442
0.6 0.07 0.06 -0.314843 -0.112776 -0.735337 0.0105964 1.88906 0.676656 -0.0802855 -0.0635734
0.6 0.07 0.09 -0.322658 -0.119682 -1.2353 0.0110678 1.93595 0.718092 -0.13344 -0.066399
0.6 0.07 0.12 -0.33025 -0.12683 -1.85282 0.00860507 1.98151 0.760981 -0.206149 -0.0516203
0.6 0.07 0.15 -0.337532 -0.134279 -2.61558 0.00273479 2.0252 0.805675 -0.305955 -0.0163962
0.6 0.07 0.18 -0.344418 -0.142067 -3.55555 -0.00719721 2.06651 0.852403 -0.441344 0.043198
0.6 0.07 0.21 -0.350823 -0.150224 -4.70895 -0.0219872 2.10494 0.90134 -0.621892 0.13194
0.6 0.07 0.24 -0.356663 -0.158772 -6.11622 -0.0425578 2.13998 0.952626 -0.858321 0.255366
0.6 0.07 0.27 -0.361854 -0.167732 -7.82209 -0.0699497 2.17112 1.00638 -1.16253 0.41972
0.6 0.07 0.3 -0.366311 -0.177122 -9.8755 -0.105318 2.19786 1.06273 -1.54761 0.631931
0.6 0.07 0.33 -0.369951 -0.18696 -12.3296 -0.149929 2.2197 1.12175 -2.02784 0.899596
0.6 0.07 0.36 -0.37269 -0.197262 -15.2419 -0.205158 2.23612 1.18356 -2.61872 1.23097
0.6 0.07 0.39 -0.374442 -0.208043 -18.674 -0.27249 2.24663 1.24824 -3.33695 1.63497
0.6 0.07 0.42 -0.492189 -0.229965 1.50676 -15.3806 2.95313 1.37979 3.47266 -1.94447
0.6 0.07 0.45 -0.494749 -0.25703 2.60281 -15.1221 2.96849 1.54218 3.49554 -1.2184
0.6 0.07 0.48 -0.495239 -0.281788 3.53579 -14.9124 2.97143 1.69073 3.42904 -0.594165
0.6 0.07 0.51 -0.494178 -0.304625 4.35232 -14.7406 2.96507 1.82775 3.29976 -0.0507232
0.6 0.07 0.54 -0.49195 -0.325812 5.08259 -14.5989 2.9517 1.95487 3.12466 0.426717
0.6 0.07 0.57 -0.488833 -0.345557 5.74707 -14.4814 2.933 2.07334 2.91503 0.848927
0.6 0.07 0.6 -0.485033 -0.364027 6.36009 -14.384 2.9102 2.18416 2.67873 1.22399
0.6 0.07 0.63 -0.480707 -0.381363 6.93209 -14.3031 2.88424 2.28818 2.42142 1.55814
0.6 0.07 0.66 -0.475973 -0.397681 7.47077 -14.2361 2.85584 2.38609 2.14725 1.85629
0.6 0.07 0.69 -0.470923 -0.413082 7.98202 -14.1809 2.82554 2.47849 1.85938 2.12237
0.6 0.07 0.72 -0.465628 -0.427652 8.47039 -14.1358 2.79377 2.56591 1.56027 2.35962
0.6 0.07 0.75 -0.460145 -0.441467 8.93946 -14.0993 2.76087 2.6488 1.25181 2.5707
0.6 0.07 0.78 -0.45452 -0.454591 9.39209 -14.0703 2.72712 2.72754 0.93556 2.75786
0.6 0.07 0.81 -0.448789 -0.467082 9.83061 -14.0478 2.69273 2.80249 0.612746 2.92302
0.6 0.07 0.84 -0.44298 -0.478992 10.2569 -14.031 2.65788 2.87395 0.284393 3.06781
0.6 0.07 0.87 -0.437118 -0.490366 10.6725 -14.0191 2.62271 2.9422 -0.0486544 3.19364
0.6 0.07 0.9 -0.431223 -0.501244 11.0788 -14.0116 2.58734 3.00746 -0.385687 3.30176
0.6 0.07 0.93 -0.425309 -0.511662 11.4768 -14.0078 2.55185 3.06997 -0.726111 3.3933
0.6 0.07 0.96 -0.41939 -0.521653 11.8675 -14.0075 2.51634 3.12992 -1.06941 3.46911
0.6 0.07 0.99 -0.413477 -0.531246 12.2517 -14.0102 2.48086 3.18748 -1.41515 3.53017
0.6 0.07 1.02 -0.407579 -0.540467 12.63 -14.0155 2.44547 3.2428 -1.76295 3.5772
0.6 0.07 1.05 -0.401702 -0.549342 13.0031 -14.0231 2.41021 3.29605 -2.11248 3.61089
0.6 0.07 1.08 -0.395853 -0.55789 13.3713 -14.0328 2.37512 3.34734 -2.46345 3.63184
0.6 0.07 1.11 -0.390035 -0.566132 13.7352 -14.0446 2.34021 3.39679 -2.8156 3.6405
0.6 0.07 1.14 -0.384253 -0.574084 14.0947 -14.0586 2.30552 3.4445 -3.16866 3.63712
0.6 0.07 1.17 -0.378506 -0.581762 14.4498 -14.075 2.27104 3.49057 -3.52238 3.62177
0.6 0.07 1.2 -0.372795 -0.589177 14.8003 -14.0946 2.23677 3.53506 -3.87648 3.59422
0.6 0.07 1.23 -0.367119 -0.596339 15.1455 -14.1184 2.20271 3.57803 -4.23067 3.55396
0.6 0.07 1.26 -0.361475 -0.603256 15.4846 -14.1478 2.16885 3.61954 -4.58459 3.50014
0.6 0.07 1.29 -0.355857 -0.609934 15.8163 -14.1846 2.13514 3.6596 -4.93784 3.43152
0.6 0.07 1.32 -0.350261 -0.616374 16.139 -14.2313 2.10156 3.69825 -5.28997 3.34643
0.6 0.07 1.35 -0.344678 -0.622579 16.4507 -14.2908 2.06807 3.73547 -5.64041 3.24277
0.6 0.07 1.38 -0.339101 -0.628545 16.7489 -14.3669 2.0346 3.77127 -5.98853 3.1179
0.6 0.07 1.41 -0.333518 -0.634268 17.0305 -14.4638 2.00111 3.80561 -6.33357 2.96865
0.6 0.07 1.44 -0.327918 -0.639743 17.2923 -14.5866 1.96751 3.83846 -6.67467 2.79127
0.6 0.07 1.47 -0.322288 -0.644961 17.5301 -14.7412 1.93373 3.86976 -7.01082 2.5814
0.6 0.07 1.5 -0.316614 -0.649909 17.7392 -14.9343 1.89968 3.89945 -7.34085 2.33398
0.6 0.08 0 -0.259934 -0.0813272 -8.09459e-16 2.34877e-16 1.55961 0.487966 -1.14542e-15 -1.40926e-15
0.6 0.08 0.03 -0.267589 -0.087609 -0.317563 0.00768808 1.60554 0.525657 -0.0645016 -0.0461258
0.6 0.08 0.06 -0.275204 -0.0934584 -0.699706 0.0119609 1.65123 0.560752 -0.129939 -0.0717605
0.6 0.08 0.09 -0.282745 -0.0993938 -1.15941 0.0141824 1.69647 0.596364 -0.206753 -0.0850868
0.6 0.08 0.12 -0.290155 -0.105535 -1.71344 0.0143752 1.74093 0.633209 -0.300543 -0.0862409
0.6 0.08 0.15 -0.297376 -0.111946 -2.38151 0.0123184 1.78426 0.671675 -0.41695 -0.0738979
0.6 0.08 0.18 -0.30435 -0.118672 -3.18625 0.00766237 1.8261 0.712031 -0.562148 -0.0459598
0.6 0.08 0.21 -0.311016 -0.125749 -4.15312 -3.62372e-05 1.8661 0.754492 -0.742995 0.000233873
0.6 0.08 0.24 -0.317316 -0.133208 -5.31044 -0.0113001 1.90389 0.799241 -0.967092 0.0678187
0.6 0.08 0.27 -0.32319 -0.141075 -6.68938 -0.0267236 1.93914 0.846444 -1.24281 0.160362
0.6 0.08 0.3 -0.328578 -0.149377 -8.32395 -0.0469695 1.97146 0.896254 -1.57931 0.281839
0.6 0.08 0.33 -0.33342 -0.158138 -10.251 -0.0727656 2.00051 0.948817 -1.98655 0.436617
0.6 0.08 0.36 -0.337656 -0.167381 -12.5102 -0.104904 2.02592 1.00427 -2.47528 0.629449
0.6 0.08 0.39 -0.341226 -0.177129 -15.1441 -0.14424 2.04734 1.06276 -3.05706 0.865464
0.6 0.08 0.42 -0.457174 -0.154604 -1.10579 -18.2362 2.74304 0.927622 3.15481 -4.38029
0.6 0.08 0.45 -0.46572 -0.185524 0.520238 -17.8397 2.79432 1.11315 3.45954 -3.40897
0.6 0.08 0.48 -0.471058 -0.213367 1.84183 -17.5164 2.82635 1.2802 3.59168 -2.59063
0.6 0.08 0.51 -0.473946 -0.238857 2.95509 -17.2494 2.84368 1.43314 3.6084 -1.88925
0.6 0.08 0.54 -0.474975 -0.262406 3.91948 -17.0262 2.84985 1.57444 3.54427 -1.28024
0.6 0.08 0.57 -0.474579 -0.284294 4.77361 -16.8381 2.84748 1.70577 3.4213 -0.74626
0.6 0.08 0.6 -0.473084 -0.304731 5.54368 -16.6786 2.8385 1.82838 3.25419 -0.274707
0.6 0.08 0.63 -0.47073 -0.323882 6.24806 -16.5425 2.82438 1.94329 3.05313 0.143873
0.6 0.08 0.66 -0.4677 -0.341885 6.90007 -16.4262 2.8062 2.05131 2.8254 0.516737
0.6 0.08 0.69 -0.464136 -0.358857 7.50957 -16.3264 2.78482 2.15314 2.57637 0.849588
0.6 0.08 0.72 -0.460146 -0.374897 8.08405 -16.2407 2.76087 2.24938 2.31007 1.14699
0.6 0.08 0.75 -0.455816 -0.39009 8.62933 -16.1672 2.73489 2.34054 2.02963 1.41265
0.6 0.08 0.78 -0.451215 -0.40451 9.14997 -16.1042 2.70729 2.42706 1.73746 1.64965
0.6 0.08 0.81 -0.446399 -0.418224 9.6496 -16.0503 2.67839 2.50935 1.43552 1.86056
0.6 0.08 0.84 -0.441411 -0.431289 10.1312 -16.0043 2.64847 2.58774 1.12535 2.04754
0.6 0.08 0.87 -0.436289 -0.443756 10.5971 -15.9653 2.61773 2.66254 0.808241 2.21248
0.6 0.08 0.9 -0.431062 -0.455671 11.0494 -15.9326 2.58637 2.73403 0.485246 2.35696
0.6 0.08 0.93 -0.425754 -0.467075 11.4898 -15.9052 2.55453 2.80245 0.157236 2.48244
0.6 0.08 0.96 -0.420387 -0.478003 11.9195 -15.8827 2.52232 2.86802 -0.17505 2.59002
0.6 0.08 0.99 -0.414977 -0.488489 12.3398 -15.8646 2.48986 2.93093 -0.510977 2.6809
0.6 0.08 1.02 -0.409539 -0.498562 12.7517 -15.8502 2.45723 2.99137 -0.850011 2.75601
0.6 0.08 1.05 -0.404084 -0.50825 13.1561 -15.8393 2.4245 3.0495 -1.19169 2.8162
0.6 0.08 1.08 -0.398622 -0.517577 13.5537 -15.8315 2.39173 3.10546 -1.53563 2.8622
0.6 0.08 1.11 -0.393161 -0.526565 13.9449 -15.8268 2.35897 3.15939 -1.88147 2.89452
0.6 0.08 1.14 -0.387705 -0.535232 14.33 -15.8252 2.32623 3.21139 -2.22894 2.91346
0.6 0.08 1.17 -0.382259 -0.543594 14.7087 -15.8271 2.29355 3.26157 -2.57779 2.91901
0.6 0.08 1.2 -0.376823 -0.551666 15.0806 -15.8333 2.26094 3.31 -2.9278 2.9108
0.6 0.08 1.23 -0.371396 -0.559459 15.4448 -15.8452 2.22838 3.35675 -3.2788 2.88805
0.6 0.08 1.26 -0.365975 -0.56698 15.7998 -15.8644 2.19585 3.40188 -3.63061 2.84953
0.6 0.08 1.29 -0.360554 -0.574235 16.1437 -15.8932 2.16332 3.44541 -3.9831 2.7935
0.6 0.08 1.32 -0.355126 -0.581228 16.4738 -15.9348 2.13076 3.48737 -4.33611 2.71761
0.6 0.08 1.35 -0.349681 -0.587958 16.7871 -15.9927 2.09809 3.52775 -4.6895 2.61891
0.6 0.08 1.38 -0.344207 -0.594424 17.0796 -16.0716 2.06524 3.56654 -5.04311 2.49377
0.6 0.08 1.41 -0.33869 -0.600621 17.3466 -16.1768 2.03214 3.60372 -5.39677 2.33782
0.6 0.08 1.44 -0.333115 -0.60654 17.5827 -16.3146 1.99869 3.63924 -5.75029 2.14587
0.6 0.08 1.47 -0.327461 -0.612172 17.7817 -16.4923 1.96477 3.67303 -6.10343 1.91192
0.6 0.08 1.5 -0.32171 -0.617504 17.9363 -16.7183 1.93026 3.70503 -6.45594 1.62904
0.6 0.09 0 -0.223394 -0.0666433 -7.87259e-16 2.12443e-16 1.34037 0.399863 -1.21581e-15 -1.27465e-15
0.6 0.09 0.03 -0.230765 -0.0721545 -0.307688 0.00766975 1.3846 0.432929 -0.0849502 -0.0460159
0.6 0.09 0.06 -0.238055 -0.0772136 -0.671414 0.0124636 1.42834 0.463283 -0.170913 -0.0747766
0.6 0.09 0.09 -0.245304 -0.0823202 -1.10078 0.0156872 1.47183 0.493922 -0.267677 -0.0941156
0.6 0.09 0.12 -0.252485 -0.0875922 -1.60835 0.0174608 1.51491 0.525554 -0.379928 -0.104755
0.6 0.09 0.15 -0.259561 -0.0930953 -2.20877 0.0177044 1.55737 0.558571 -0.512155 -0.106214
0.6 0.09 0.18 -0.266495 -0.098876 -2.91877 0.0162407 1.59897 0.593254 -0.669145 -0.0974303
0.6 0.09 0.21 -0.273246 -0.104972 -3.75705 0.0128271 1.63948 0.629831 -0.856133 -0.0769468
0.6 0.09 0.24 -0.279774 -0.111417 -4.74434 0.00716876 1.67864 0.668498 -1.07886 -0.0429948
0.6 0.09 0.27 -0.286038 -0.11824 -5.90337 -0.00107494 1.71622 0.709436 -1.34361 0.00646897
0.6 0.09 0.3 -0.291996 -0.12547 -7.25886 -0.0122865 1.75197 0.752815 -1.65721 0.0737394
0.6 0.09 0.33 -0.297606 -0.133135 -8.83751 -0.0268881 1.78563 0.798797 -2.02705 0.16135
0.6 0.09 0.36 -0.302828 -0.141259 -10.668 -0.0453406 1.81696 0.847541 -2.46111 0.272066
0.6 0.09 0.39 -0.307617 -0.149869 -12.7811 -0.0681418 1.84569 0.8992 -2.96792 0.408874
0.6 0.09 0.42 -0.409456 -0.0754246 -5.15711 -21.3996 2.45674 0.452547 2.01641 -7.39493
0.6 0.09 0.45 -0.425841 -0.111975 -2.63804 -20.824 2.55505 0.67185 2.8292 -6.07202
0.6 0.09 0.48 -0.437638 -0.143647 -0.692603 -20.3555 2.62583 0.861883 3.30336 -4.98347
0.6 0.09 0.51 -0.445766 -0.172141 0.877429 -19.9684 2.67459 1.03285 3.56189 -4.06825
0.6 0.09 0.54 -0.451067 -0.198241 2.18943 -19.6442 2.7064 1.18945 3.67562 -3.28551
0.6 0.09 0.57 -0.454199 -0.222386 3.31668 -19.3697 2.72519 1.33432 3.68782 -2.60716
0.6 0.09 0.6 -0.455653 -0.244864 4.30704 -19.1351 2.73392 1.46919 3.62622 -2.01329
0.6 0.09 0.63 -0.455797 -0.265887 5.19304 -18.9332 2.73478 1.59532 3.50934 -1.4894
0.6 0.09 0.66 -0.454907 -0.285619 5.99753 -18.7583 2.72944 1.71372 3.35005 -1.02462
0.6 0.09 0.69 -0.453192 -0.304198 6.73704 -18.6061 2.71915 1.82519 3.15752 -0.610598
0.6 0.09 0.72 -0.450815 -0.321738 7.42387 -18.4731 2.70489 1.93043 2.9385 -0.240816
0.6 0.09 0.75 -0.447903 -0.338335 8.0673 -18.3566 2.68742 2.03001 2.69805 0.0899451
0.6 0.09 0.78 -0.444557 -0.354076 8.67454 -18.2542 2.66734 2.12446 2.44005 0.385921
0.6 0.09 0.81 -0.440857 -0.369033 9.25125 -18.1642 2.64514 2.2142 2.16754 0.650601
0.6 0.09 0.84 -0.436868 -0.383272 9.80193 -18.0849 2.62121 2.29963 1.88292 0.886895
0.6 0.09 0.87 -0.432644 -0.396849 10.3302 -18.015 2.59586 2.3811 1.58813 1.09726
0.6 0.09 0.9 -0.428227 -0.409817 10.8392 -17.9535 2.56936 2.4589 1.28475 1.2838
0.6 0.09 0.93 -0.423653 -0.42222 11.3312 -17.8992 2.54192 2.53332 0.974051 1.44838
0.6 0.09 0.96 -0.418953 -0.434098 11.8083 -17.8517 2.51372 2.60459 0.657113 1.59239
0.6 0.09 0.99 -0.414151 -0.445489 12.2723 -17.8099 2.48491 2.67293 0.334864 1.71737
0.6 0.09 1.02 -0.409269 -0.456426 12.7246 -17.7734 2.45561 2.73856 0.00805598 1.82448
0.6 0.09 1.05 -0.404323 -0.466939 13.1665 -17.7416 2.42594 2.80163 -0.322662 1.91477
0.6 0.09 1.08 -0.399329 -0.477054 13.599 -17.7141 2.39598 2.86233 -0.656748 1.98914
0.6 0.09 1.11 -0.394298 -0.486796 14.0226 -17.6907 2.36579 2.92078 -0.993769 2.04821
0.6 0.09 1.14 -0.389239 -0.496186 14.4377 -17.6716 2.33543 2.97712 -1.3334 2.09228
0.6 0.09 1.17 -0.384156 -0.505242 14.844 -17.6572 2.30493 3.03145 -1.67544 2.12128
0.6 0.09 1.2 -0.379052 -0.513978 15.2407 -17.6485 2.27431 3.08387 -2.01979 2.13463
0.6 0.09 1.23 -0.373926 -0.522407 15.6263 -17.6471 2.24355 3.13444 -2.36647 2.13124
0.6 0.09 1.26 -0.368774 -0.530538 15.9987 -17.6549 2.21264 3.18323 -2.71563 2.1094
0.6 0.09 1.29 -0.36359 -0.538377 16.3548 -17.6751 2.18154 3.23026 -3.06754 2.06669
0.6 0.09 1.32 -0.358362 -0.545927 16.6907 -17.7111 2.15017 3.27556 -3.42259 1.99997
0.6 0.09 1.35 -0.353079 -0.553188 17.0017 -17.7676 2.11848 3.31913 -3.7813 1.90523
0.6 0.09 1.38 -0.347724 -0.560158 17.2819 -17.8501 2.08635 3.36095 -4.14432 1.77757
0.6 0.09 1.41 -0.342278 -0.56683 17.5242 -17.9652 2.05367 3.40098 -4.51243 1.61111
0.6 0.09 1.44 -0.336718 -0.573196 17.7204 -18.1206 2.02031 3.43917 -4.88655 1.39891
0.6 0.09 1.47 -0.331019 -0.579243 17.8612 -18.3254 1.98611 3.47546 -5.26773 1.13291
0.6 0.09 1.5 -0.325153 -0.584958 17.9355 -18.5896 1.95092 3.50975 -5.65716 0.803862
0.6 0.1 0 -0.189038 -0.0542771 -7.70745e-16 1.90035e-16 1.13424 0.325666 -1.2587e-15 -1.1402e-15
0.6 0.1 0.03 -0.19613 -0.0591124 -0.299449 0.0074139 1.17679 0.354677 -0.101781 -0.0444808
0.6 0.1 0.06 -0.203096 -0.0634895 -0.648341 0.0123816 1.21858 0.380939 -0.204791 -0.0742842
0.6 0.1 0.09 -0.21004 -0.0678795 -1.05398 0.0161135 1.26025 0.407278 -0.318288 -0.0966737
0.6 0.1 0.12 -0.216959 -0.0723951 -1.52607 0.0187765 1.30176 0.434371 -0.446352 -0.112649
0.6 0.1 0.15 -0.223833 -0.0770994 -2.07587 0.0203684 1.343 0.462596 -0.592724 -0.122198
0.6 0.1 0.18 -0.23064 -0.082038 -2.71615 0.0208107 1.38384 0.492226 -0.761305 -0.12485
0.6 0.1 0.21 -0.237355 -0.0872478 -3.46115 0.019977 1.42413 0.523484 -0.956299 -0.119846
0.6 0.1 0.24 -0.243953 -0.0927611 -4.32658 0.0177044 1.46372 0.556562 -1.18228 -0.106209
0.6 0.1 0.27 -0.250406 -0.0986078 -5.32958 0.0138 1.50244 0.591641 -1.4442 -0.0827814
0.6 0.1 0.3 -0.256689 -0.104816 -6.48878 0.00804385 1.54013 0.628888 -1.74744 -0.0482433
0.6 0.1 0.33 -0.262773 -0.111412 -7.82423 0.000190921 1.57663 0.668465 -2.0978 -0.00112487
0.6 0.1 0.36 -0.268631 -0.118424 -9.35746 -0.0100275 1.61178 0.710529 -2.50149 0.0601859
0.6 0.1 0.39 -0.274235 -0.125875 -11.1114 -0.0229028 1.6454 0.755234 -2.96516 0.137438
0.6 0.1 0.42 -0.346747 0.0121766 -11.4473 -24.91 2.08048 -0.0730598 -0.466147 -11.1687
0.6 0.1 0.45 -0.372805 -0.0344869 -7.3884 -24.1105 2.23683 0.206921 1.27153 -9.33867
0.6 0.1 0.48 -0.393068 -0.0717848 -4.41622 -23.4588 2.35841 0.430709 2.3414 -7.86883
0.6 0.1 0.51 -0.408138 -0.104073 -2.1256 -22.9208 2.44883 0.624437 3.00466 -6.65936
0.6 0.1 0.54 -0.419072 -0.133105 -0.285512 -22.4709 2.51443 0.798633 3.40591 -5.64341
0.6 0.1 0.57 -0.426802 -0.159711 1.24309 -22.0901 2.56081 0.958269 3.63009 -4.77566
0.6 0.1 0.6 -0.432054 -0.184352 2.54795 -21.7645 2.59232 1.10611 3.7297 -4.02461
0.6 0.1 0.63 -0.435375 -0.207325 3.68679 -21.4835 2.61225 1.24395 3.73867 -3.36781
0.6 0.1 0.66 -0.437174 -0.228843 4.699 -21.2391 2.62305 1.37306 3.67976 -2.78884
0.6 0.1 0.69 -0.437764 -0.249072 5.61232 -21.0252 2.62658 1.49443 3.56881 -2.27538
0.6 0.1 0.72 -0.437379 -0.268147 6.44684 -20.837 2.62428 1.60888 3.41712 -1.81797
0.6 0.1 0.75 -0.436206 -0.286179 7.21748 -20.6706 2.61724 1.71707 3.23301 -1.40922
0.6 0.1 0.78 -0.434389 -0.303265 7.93555 -20.5229 2.60633 1.81959 3.02269 -1.04322
0.6 0.1 0.81 -0.432042 -0.319488 8.60977 -20.3914 2.59225 1.91693 2.79093 -0.715207
0.6 0.1 0.84 -0.429259 -0.33492 9.24702 -20.274 2.57555 2.00952 2.54145 -0.421246
0.6 0.1 0.87 -0.426113 -0.349626 9.85277 -20.1689 2.55668 2.09776 2.2772 -0.158067
0.6 0.1 0.9 -0.422669 -0.363662 10.4314 -20.0748 2.53601 2.18197 2.00054 0.0770844
0.6 0.1 0.93 -0.418971 -0.377079 10.9867 -19.9902 2.51383 2.26247 1.71334 0.286626
0.6 0.1 0.96 -0.415066 -0.389921 11.5213 -19.9144 2.4904 2.33953 1.41718 0.472354
0.6 0.1 0.99 -0.410988 -0.402231 12.038 -19.8461 2.46593 2.41338 1.11341 0.636222
0.6 0.1 1.02 -0.406767 -0.414043 12.5388 -19.7847 2.4406 2.48426 0.803095 0.779692
0.6 0.1 1.05 -0.402427 -0.425391 13.0255 -19.7295 2.41456 2.55235 0.487155 0.904085
0.6 0.1 1.08 -0.397988 -0.436305 13.4994 -19.6799 2.38793 2.61783 0.166333 1.01049
0.6 0.1 1.11 -0.393468 -0.446812 13.9613 -19.6358 2.36081 2.68087 -0.158811 1.09965
0.6 0.1 1.14 -0.388878 -0.456933 14.4117 -19.5971 2.33327 2.7416 -0.487924 1.17191
0.6 0.1 1.17 -0.384225 -0.46669 14.8501 -19.5646 2.30535 2.80014 -0.820871 1.22707
0.6 0.1 1.2 -0.379514 -0.476099 15.2752 -19.5394 2.27708 2.85659 -1.15776 1.26432
0.6 0.1 1.23 -0.374743 -0.485172 15.6848 -19.5232 2.24846 2.91103 -1.49895 1.28215
0.6 0.1 1.26 -0.369907 -0.493919 16.0756 -19.5188 2.21944 2.96352 -1.84509 1.27824
0.6 0.1 1.29 -0.364998 -0.502348 16.4432 -19.5295 2.18999 3.01409 -2.19709 1.24935
0.6 0.1 1.32 -0.360001 -0.51046 16.7819 -19.5599 2.16 3.06276 -2.5562 1.19128
0.6 0.1 1.35 -0.354898 -0.518256 17.0846 -19.6154 2.12939 3.10954 -2.92399 1.09871
0.6 0.1 1.38 -0.349668 -0.525732 17.3425 -19.7029 2.09801 3.15439 -3.30237 0.965147
0.6 0.1 1.41 -0.344284 -0.532882 17.5453 -19.8302 2.06571 3.19729 -3.6936 0.782819
0.6 0.1 1.44 -0.338716 -0.539695 17.6811 -20.0068 2.0323 3.23817 -4.10035 0.542577
0.6 0.1 1.47 -0.332928 -0.546158 17.7358 -20.2436 1.99757 3.27695 -4.52566 0.233801
0.6 0.1 1.5 -0.326882 -0.552253 17.6937 -20.5529 1.96129 3.31352 -4.973 -0.155694
0.6 0.11 0 -0.156637 -0.0438537 -7.59207e-16 1.68212e-16 0.939836 0.263126 -1.27709e-15 -1.00927e-15
0.6 0.11 0.03 -0.163445 -0.0480909 -0.29248 0.0069986 0.980682 0.288548 -0.115606 -0.041989
0.6 0.11 0.06 -0.170088 -0.0518739 -0.629153 0.0119026 1.02053 0.311245 -0.232759 -0.0714107
0.6 0.11 0.09 -0.176718 -0.0556393 -1.0157 0.0158095 1.06032 0.333837 -0.360224 -0.0948497
0.6 0.11 0.12 -0.183351 -0.0594921 -1.45981 0.0189022 1.10011 0.356953 -0.50164 -0.113403
0.6 0.11 0.15 -0.189981 -0.0634909 -1.97036 0.0212196 1.13989 0.380945 -0.660237 -0.127306
0.6 0.11 0.18 -0.196599 -0.0676779 -2.55738 0.0227384 1.1796 0.406065 -0.839315 -0.136417
0.6 0.11 0.21 -0.203193 -0.0720871 -3.23201 0.0233982 1.21916 0.43252 -1.04239 -0.140374
0.6 0.11 0.24 -0.209747 -0.0767485 -4.00647 0.0231121 1.25849 0.460486 -1.27325 -0.138655
0.6 0.11 0.27 -0.216249 -0.0816895 -4.89409 0.0217717 1.29749 0.49013 -1.53599 -0.130612
0.6 0.11 0.3 -0.222682 -0.0869358 -5.90928 0.0192504 1.33609 0.521606 -1.83503 -0.115483
0.6 0.11 0.33 -0.229031 -0.0925122 -7.06755 0.0154049 1.37418 0.555063 -2.1751 -0.0924095
0.6 0.11 0.36 -0.23528 -0.098443 -8.38548 0.0100763 1.41167 0.590645 -2.56128 -0.0604381
0.6 0.11 0.39 -0.241412 -0.104752 -9.88075 0.00309135 1.44847 0.628494 -2.99901 -0.0185283
0.6 0.11 0.42 -0.267348 0.118412 -21.314 -28.7823 1.60409 -0.710474 -5.18778 -15.9437
0.6 0.11 0.45 -0.30388 0.0510798 -14.5705 -27.7291 1.82328 -0.306479 -1.76514 -13.3895
0.6 0.11 0.48 -0.334824 0.00401256 -9.88054 -26.8569 2.00895 -0.0240753 0.348093 -11.3803
0.6 0.11 0.51 -0.359003 -0.0338293 -6.43107 -26.1337 2.15402 0.202976 1.69439 -9.76209
0.6 0.11 0.54 -0.37737 -0.0666005 -3.77241 -25.529 2.26422 0.399603 2.56453 -8.42905
0.6 0.11 0.57 -0.391128 -0.0960663 -1.64225 -25.018 2.34677 0.576398 3.12386 -7.30931
0.6 0.11 0.6 -0.401304 -0.123084 0.119961 -24.5816 2.40782 0.738504 3.47143 -6.35343
0.6 0.11 0.63 -0.408693 -0.148133 1.61674 -24.2054 2.45216 0.888795 3.6693 -5.52671
0.6 0.11 0.66 -0.413897 -0.171517 2.91611 -23.8781 2.48338 1.0291 3.75794 -4.80424
0.6 0.11 0.69 -0.417369 -0.193452 4.06473 -23.5913 2.50421 1.16071 3.76471 -4.16769
0.6 0.11 0.72 -0.419453 -0.214103 5.09556 -23.3383 2.51672 1.28462 3.70868 -3.60328
0.6 0.11 0.75 -0.420415 -0.233602 6.03256 -23.1139 2.52249 1.40161 3.6035 -3.10041
0.6 0.11 0.78 -0.42046 -0.252061 6.8935 -22.9139 2.52276 1.51237 3.45922 -2.65079
0.6 0.11 0.81 -0.419752 -0.269573 7.69187 -22.7348 2.51851 1.61744 3.28335 -2.24783
0.6 0.11 0.84 -0.418418 -0.28622 8.43809 -22.574 2.51051 1.71732 3.08165 -1.88619
0.6 0.11 0.87 -0.416565 -0.302073 9.14033 -22.429 2.49939 1.81244 2.85862 -1.56146
0.6 0.11 0.9 -0.414281 -0.317194 9.80511 -22.298 2.48569 1.90317 2.61784 -1.27002
0.6 0.11 0.93 -0.411622 -0.331641 10.4379 -22.1792 2.46973 1.98985 2.36198 -1.00871
0.6 0.11 0.96 -0.408659 -0.345461 11.0425 -22.0716 2.45195 2.07277 2.09341 -0.775194
0.6 0.11 0.99 -0.405436 -0.358701 11.6229 -21.9737 2.43262 2.15221 1.81411 -0.566982
0.6 0.11 1.02 -0.401994 -0.371401 12.1819 -21.8845 2.41196 2.2284 1.52557 -0.382223
0.6 0.11 1.05 -0.398365 -0.383596 12.7219 -21.8031 2.39019 2.30157 1.22909 -0.219258
0.6 0.11 1.08 -0.394579 -0.395319 13.245 -21.729 2.36748 2.37191 0.925704 -0.0767432
0.6 0.11 1.11 -0.390657 -0.406599 13.7523 -21.6618 2.34394 2.4396 0.616126 0.0462293
0.6 0.11 1.14 -0.386616 -0.417462 14.244 -21.6015 2.3197 2.50477 0.300741 0.150011
0.6 0.11 1.17 -0.382466 -0.427929 14.7196 -21.549 2.2948 2.56757 -0.0204533 0.234272
0.6 0.11 1.2 -0.378212 -0.438017 15.177 -21.5056 2.26927 2.6281 -0.347887 0.297882
0.6 0.11 1.23 -0.373852 -0.447741 15.6131 -21.4734 2.24311 2.68645 -0.682453 0.338783
0.6 0.11 1.26 -0.36938 -0.457111 16.0229 -21.4556 2.21628 2.74267 -1.02555 0.353871
0.6 0.11 1.29 -0.364782 -0.466135 16.4001 -21.4565 2.18869 2.79681 -1.37913 0.338873
0.6 0.11 1.32 -0.360039 -0.474814 16.7362 -21.4813 2.16024 2.84889 -1.74573 0.288225
0.6 0.11 1.35 -0.355128 -0.483149 17.0209 -21.5368 2.13077 2.89889 -2.12851 0.194944
0.6 0.11 1.38 -0.350018 -0.491135 17.2415 -21.6311 2.10011 2.94681 -2.53129 0.0505166
0.6 0.11 1.41 -0.344672 -0.498763 17.3832 -21.7739 2.06803 2.99258 -2.95863 -0.155235
0.6 0.11 1.44 -0.339048 -0.506023 17.4286 -21.9763 2.03429 3.03614 -3.41581 -0.434266
0.6 0.11 1.47 -0.333099 -0.512899 17.3575 -22.2516 1.99859 3.0774 -3.90892 -0.800439
0.6 0.11 1.5 -0.32677 -0.519372 17.147 -22.6148 1.96062 3.11623 -4.44487 -1.26964
0.6 0.12 0 -0.126007 -0.0350806 -7.52056e-16 1.47446e-16 0.756052 0.210487 -1.27359e-15 -8.84672e-16
0.6 0.12 0.03 -0.132523 -0.0387863 -0.286524 0.00648084 0.795148 0.23272 -0.126894 -0.0388824
0.6 0.12 0.06 -0.138839 -0.0420491 -0.612959 0.01116 0.833044 0.252296 -0.255738 -0.0669546
0.6 0.12 0.09 -0.145148 -0.0452677 -0.983808 0.0150148 0.870891 0.271607 -0.394789 -0.0900814
0.6 0.12 0.12 -0.151476 -0.0485375 -1.40529 0.0182266 0.908859 0.291225 -0.547346 -0.10935
0.6 0.12 0.15 -0.157831 -0.0519112 -1.88456 0.0208525 0.946992 0.311466 -0.716266 -0.125103
0.6 0.12 0.18 -0.164215 -0.055426 -2.42968 0.0228976 0.985293 0.332554 -0.90442 -0.137372
0.6 0.12 0.21 -0.170624 -0.0591118 -3.04954 0.0243364 1.02375 0.354667 -1.11484 -0.146003
0.6 0.12 0.24 -0.177054 -0.0629944 -3.75389 0.0251228 1.06233 0.377961 -1.35078 -0.15072
0.6 0.12 0.27 -0.1835 -0.0670972 -4.55331 0.0251942 1.101 0.402577 -1.61572 -0.151147
0.6 0.12 0.3 -0.189957 -0.0714424 -5.45923 0.0244741 1.13974 0.428645 -1.91342 -0.146826
0.6 0.12 0.33 -0.196418 -0.0760508 -6.48391 0.0228739 1.17851 0.456294 -2.2479 -0.137224
0.6 0.12 0.36 -0.202878 -0.0809429 -7.64044 0.0202936 1.21727 0.485644 -2.62347 -0.121743
0.6 0.12 0.39 -0.20933 -0.0861387 -8.94275 0.0166227 1.25598 0.516816 -3.0447 -0.0997176
0.6 0.12 0.42 -0.171874 0.264441 -36.9591 -32.9512 1.03124 -1.58665 -13.6525 -22.0195
0.6 0.12 0.45 -0.216347 0.153258 -25.5356 -31.6777 1.29808 -0.91955 -7.18569 -18.4608
0.6 0.12 0.48 -0.259809 0.0874049 -17.9533 -30.5699 1.55886 -0.524429 -3.24887 -15.6967
0.6 0.12 0.51 -0.295658 0.040241 -12.6189 -29.6326 1.77395 -0.241446 -0.747067 -13.5109
0.6 0.12 0.54 -0.323775 0.00205056 -8.67289 -28.843 1.94265 -0.0123033 0.891782 -11.7441
0.6 0.12 0.57 -0.345455 -0.0310726 -5.62639 -28.1748 2.07273 0.186436 1.98459 -10.2858
0.6 0.12 0.6 -0.362053 -0.0608701 -3.18795 -27.6047 2.17232 0.365221 2.71621 -9.05989
0.6 0.12 0.63 -0.374692 -0.0882118 -1.17617 -27.1139 2.24815 0.529271 3.19948 -8.01329
0.6 0.12 0.66 -0.384235 -0.113588 0.526258 -26.6876 2.30541 0.681526 3.50612 -7.10834
0.6 0.12 0.69 -0.391339 -0.137308 1.99788 -26.3145 2.34803 0.823846 3.68339 -6.31775
0.6 0.12 0.72 -0.396499 -0.159589 3.29292 -25.9854 2.37899 0.957533 3.76349 -5.62135
0.6 0.12 0.75 -0.400094 -0.180595 4.44987 -25.6934 2.40057 1.08357 3.76894 -5.00389
0.6 0.12 0.78 -0.402417 -0.200457 5.49677 -25.4328 2.4145 1.20274 3.71595 -4.45364
0.6 0.12 0.81 -0.403694 -0.219283 6.45448 -25.1991 2.42217 1.3157 3.61644 -3.96141
0.6 0.12 0.84 -0.404108 -0.237165 7.33881 -24.9886 2.42465 1.42299 3.47937 -3.51987
0.6 0.12 0.87 -0.403801 -0.254183 8.16202 -24.7982 2.4228 1.5251 3.31159 -3.1231
0.6 0.12 0.9 -0.402902 -0.270407 8.93367 -24.6255 2.41741 1.62244 3.11859 -2.76624
0.6 0.12 0.93 -0.40147 -0.285898 9.66177 -24.4682 2.40882 1.71539 2.90409 -2.44513
0.6 0.12 0.96 -0.399618 -0.300711 10.3517 -24.3249 2.39771 1.80426 2.67178 -2.15676
0.6 0.12 0.99 -0.3974 -0.314894 11.0092 -24.1938 2.3844 1.88936 2.42446 -1.89791
0.6 0.12 1.02 -0.394871 -0.328492 11.6382 -24.0736 2.36923 1.97095 2.16427 -1.66622
0.6 0.12 1.05 -0.392075 -0.341545 12.2422 -23.9632 2.35245 2.04927 1.89304 -1.4596
0.6 0.12 1.08 -0.389049 -0.354088 12.8237 -23.8619 2.3343 2.12453 1.61218 -1.27637
0.6 0.12 1.11 -0.385824 -0.366152 13.3844 -23.7691 2.31494 2.19691 1.32265 -1.11545
0.6 0.12 1.14 -0.38242 -0.377764 13.9246 -23.685 2.29452 2.26659 1.02482 -0.976452
0.6 0.12 1.17 -0.378851 -0.388949 14.4432 -23.6105 2.27311 2.33369 0.718474 -0.859901
0.6 0.12 1.2 -0.375123 -0.399725 14.9372 -23.5471 2.25074 2.39835 0.402664 -0.767357
0.6 0.12 1.23 -0.371233 -0.410107 15.402 -23.4976 2.2274 2.46064 0.0756776 -0.701581
0.6 0.12 1.26 -0.367171 -0.420107 15.8303 -23.4656 2.20303 2.52064 -0.265048 -0.666691
0.6 0.12 1.29 -0.362919 -0.42973 16.2129 -23.4563 2.17751 2.57838 -0.623004 -0.668318
0.6 0.12 1.32 -0.358449 -0.43898 16.5376 -23.4761 2.1507 2.63388 -1.00268 -0.713767
0.6 0.12 1.35 -0.353729 -0.447856 16.7895 -23.5331 2.12237 2.68714 -1.40965 -0.812168
0.6 0.12 1.38 -0.348715 -0.456353 16.9505 -23.6369 2.09229 2.73812 -1.85062 -0.974635
0.6 0.12 1.41 -0.343358 -0.46446 16.9991 -23.7993 2.06015 2.78676 -2.33354 -1.21442
0.6 0.12 1.44 -0.3376 -0.472165 16.9104 -24.0337 2.0256 2.83299 -2.86765 -1.54709
0.6 0.12 1.47 -0.331374 -0.479449 16.6554 -24.3559 1.98824 2.87669 -3.46357 -1.99063
0.6 0.12 1.5 -0.324606 -0.486291 16.2015 -24.784 1.94764 2.91775 -4.13335 -2.56568
0.6 0.13 0 -0.096993 -0.0277233 -7.48785e-16 1.2814e-16 0.58197 0.166343 -1.25053e-15 -7.68836e-16
0.6 0.13 0.03 -0.103207 -0.0309574 -0.281397 0.00590351 0.619252 0.185747 -0.136015 -0.0354184
0.6 0.13 0.06 -0.109194 -0.0337641 -0.599136 0.0102511 0.655172 0.202586 -0.274456 -0.0615013
0.6 0.13 0.09 -0.115173 -0.0365032 -0.956855 0.0139008 0.691044 0.21902 -0.423039 -0.0833974
0.6 0.13 0.12 -0.121183 -0.0392594 -1.35967 0.0170214 0.727104 0.235556 -0.584779 -0.102119
0.6 0.13 0.15 -0.127241 -0.0420782 -1.81346 0.019674 0.763452 0.252468 -0.762243 -0.118032
0.6 0.13 0.18 -0.133356 -0.0449909 -2.32482 0.0218745 0.800141 0.269943 -0.957984 -0.131233
0.6 0.13 0.21 -0.139534 -0.0480217 -2.90098 0.0236126 0.837205 0.288127 -1.17468 -0.141661
0.6 0.13 0.24 -0.145778 -0.0511913 -3.54986 0.0248602 0.874668 0.307143 -1.41518 -0.149145
0.6 0.13 0.27 -0.152091 -0.0545179 -4.28004 0.025575 0.912547 0.3271 -1.68255 -0.153433
0.6 0.13 0.3 -0.158476 -0.0580182 -5.10075 0.0257028 0.95086 0.3481 -1.98006 -0.154199
0.6 0.13 0.33 -0.164936 -0.0617083 -6.02186 0.0251787 0.98962 0.370238 -2.31122 -0.151054
0.6 0.13 0.36 -0.171473 -0.0656033 -7.05392 0.0239283 1.02884 0.393605 -2.67978 -0.143552
0.6 0.13 0.39 -0.178089 -0.0697179 -8.20812 0.0218677 1.06854 0.41829 -3.08972 -0.131189
0.6 0.13 0.42 -0.0664433 0.491496 -61.9344 -37.1655 0.39866 -2.94898 -28.3338 -29.7228
0.6 0.13 0.45 -0.10845 0.28866 -42.4263 -35.8709 0.650699 -1.73196 -16.4507 -24.8405
0.6 0.13 0.48 -0.164544 0.1855 -29.9854 -34.5808 0.987264 -1.113 -9.35531 -21.0466
0.6 0.13 0.51 -0.21471 0.12133 -21.5752 -33.4276 1.28826 -0.727982 -4.90625 -18.0812
0.6 0.13 0.54 -0.255435 0.0743361 -15.589 -32.4326 1.53261 -0.446016 -2.00691 -15.7223
0.6 0.13 0.57 -0.287494 0.0359823 -11.1316 -31.5818 1.72497 -0.215894 -0.0623823 -13.8077
0.6 0.13 0.6 -0.312496 0.00263596 -7.68055 -30.8536 1.87498 -0.0158158 1.26692 -12.2234
0.6 0.13 0.63 -0.331948 -0.0273941 -4.9176 -30.2265 1.99169 0.164365 2.18379 -10.8896
0.6 0.13 0.66 -0.347064 -0.0549758 -2.6415 -29.6827 2.08238 0.329855 2.81433 -9.75027
0.6 0.13 0.69 -0.358777 -0.0806037 -0.720424 -29.2074 2.15266 0.483622 3.23983 -8.76491
0.6 0.13 0.72 -0.367797 -0.10459 0.934744 -28.7888 2.20678 0.627541 3.51448 -7.90405
0.6 0.13 0.75 -0.374661 -0.127152 2.38598 -28.4179 2.24796 0.762914 3.67543 -7.14574
0.6 0.13 0.78 -0.379781 -0.148452 3.67752 -28.087 2.27869 0.890715 3.74889 -6.47332
0.6 0.13 0.81 -0.383478 -0.168619 4.84169 -27.7902 2.30087 1.01171 3.75376 -5.87391
0.6 0.13 0.84 -0.386001 -0.187758 5.90257 -27.5228 2.31601 1.12655 3.70399 -5.33743
0.6 0.13 0.87 -0.387549 -0.20596 6.87851 -27.2807 2.3253 1.23576 3.61012 -4.8558
0.6 0.13 0.9 -0.388307 -0.223301 7.78363 -27.0607 2.32984 1.33981 3.48052 -4.42251
0.6 0.13 0.93 -0.388324 -0.239852 8.62962 -26.86 2.32994 1.43911 3.32029 -4.03206
0.6 0.13 0.96 -0.387782 -0.255669 9.42413 -26.6767 2.32669 1.53401 3.13531 -3.68049
0.6 0.13 0.99 -0.386744 -0.270808 10.1754 -26.5084 2.32047 1.62485 2.92949 -3.36363
0.6 0.13 1.02 -0.385282 -0.285316 10.8889 -26.3536 2.31169 1.7119 2.70589 -3.07847
0.6 0.13 1.05 -0.383456 -0.299237 11.5694 -26.211 2.30074 1.79542 2.46709 -2.82234
0.6 0.13 1.08 -0.381314 -0.312609 12.2206 -26.0795 2.28788 1.87565 2.21505 -2.59317
0.6 0.13 1.11 -0.378895 -0.325466 12.8445 -25.9586 2.27337 1.95279 1.95101 -2.38961
0.6 0.13 1.14 -0.376227 -0.337837 13.4414 -25.8483 2.25736 2.02702 1.67533 -2.21128
0.6 0.13 1.17 -0.373327 -0.349747 14.0096 -25.7496 2.23996 2.09848 1.38739 -2.05895
0.6 0.13 1.2 -0.3702 -0.361218 14.5447 -25.6646 2.2212 2.16731 1.08548 -1.93477
0.6 0.13 1.23 -0.366842 -0.372264 15.0397 -25.5963 2.20105 2.23359 0.766622 -1.84241
0.6 0.13 1.26 -0.363237 -0.382898 15.4843 -25.5494 2.17942 2.29739 0.426497 -1.78734
0.6 0.13 1.29 -0.359358 -0.393125 15.8649 -25.5299 2.15615 2.35875 0.0592937 -1.77695
0.6 0.13 1.32 -0.35517 -0.402949 16.1642 -25.5455 2.13102 2.41769 -0.342408 -1.82081
0.6 0.13 1.35 -0.350623 -0.412367 16.3607 -25.606 2.10374 2.4742 -0.787765 -1.93085
0.6 0.13 1.38 -0.345659 -0.421372 16.4284 -25.723 2.07395 2.52823 -1.28779 -2.12155
0.6 0.13 1.41 -0.340209 -0.429954 16.3367 -25.9104 2.04125 2.57972 -1.8555 -2.41015
0.6 0.13 1.44 -0.334191 -0.438096 16.0498 -26.1846 2.00515 2.62858 -2.50599 -2.81687
0.6 0.13 1.47 -0.327516 -0.445778 15.5267 -26.5644 1.96509 2.67467 -3.25661 -3.36506
0.6 0.13 1.5 -0.32008 -0.452976 14.7203 -27.0714 1.92048 2.71785 -4.12708 -4.08144
0.6 0.14 0 -0.0694686 -0.0215904 -7.48944e-16 1.10645e-16 0.416824 0.129545 -1.21005e-15 -6.63864e-16
0.6 0.14 0.03 -0.0753681 -0.0244085 -0.276957 0.00529957 0.452218 0.146453 -0.143271 -0.0317948
0.6 0.14 0.06 -0.0810222 -0.0268161 -0.587232 0.00924928 0.48614 0.160898 -0.289508 -0.0554905
0.6 0.14 0.09 -0.0866662 -0.0291351 -0.933818 0.0125937 0.520002 0.174812 -0.445845 -0.0755544
0.6 0.14 0.12 -0.092348 -0.0314389 -1.32099 0.0154826 0.554092 0.188633 -0.615045 -0.0928858
0.6 0.14 0.15 -0.0980914 -0.0337649 -1.75366 0.0179718 0.588551 0.202588 -0.799438 -0.107819
0.6 0.14 0.18 -0.103912 -0.0361373 -2.23728 0.0200768 0.623476 0.216821 -1.00133 -0.120447
0.6 0.14 0.21 -0.109823 -0.0385738 -2.77786 0.0217889 0.65894 0.23144 -1.22312 -0.130718
0.6 0.14 0.24 -0.115834 -0.0410887 -3.38192 0.0230827 0.695009 0.246527 -1.46736 -0.13848
0.6 0.14 0.27 -0.121957 -0.0436937 -4.05653 0.0239188 0.731742 0.262155 -1.73678 -0.143496
0.6 0.14 0.3 -0.128199 -0.0463994 -4.80926 0.0242464 0.769198 0.278387 -2.03432 -0.145461
0.6 0.14 0.33 -0.134572 -0.049215 -5.64821 0.0240033 0.807434 0.295278 -2.36309 -0.144002
0.6 0.14 0.36 -0.141084 -0.0521493 -6.58201 0.0231174 0.846508 0.312881 -2.72643 -0.138687
0.6 0.14 0.39 -0.147745 -0.0552105 -7.61979 0.0215067 0.886477 0.331245 -3.12789 -0.129024
0.6 0.14 0.42 0.0318536 0.875766 -101.848 -40.7996 -0.191121 -5.25459 -53.2054 -39.331
0.6 0.14 0.45 0.0188466 0.487989 -68.5786 -40.0465 -0.11308 -2.92793 -31.8722 -32.8457
0.6 0.14 0.48 -0.0456529 0.311438 -48.0497 -38.7884 0.273917 -1.86863 -19.3833 -27.7045
0.6 0.14 0.51 -0.112133 0.21534 -34.639 -37.489 0.672796 -1.29204 -11.6829 -23.6925
0.6 0.14 0.54 -0.168738 0.153006 -25.4166 -36.2986 1.01243 -0.918036 -6.72682 -20.5347
0.6 0.14 0.57 -0.214277 0.106413 -18.7764 -35.2526 1.28566 -0.638477 -3.4244 -18.0073
0.6 0.14 0.6 -0.250262 0.0680702 -13.7971 -34.3458 1.50157 -0.408421 -1.16377 -15.9466
0.6 0.14 0.63 -0.278586 0.0346266 -9.92763 -33.5611 1.67152 -0.207759 0.413928 -14.2361
0.6 0.14 0.66 -0.300898 0.00446129 -6.82593 -32.8796 1.80539 -0.0267677 1.52775 -12.7935
0.6 0.14 0.69 -0.318502 -0.0232791 -4.27208 -32.2844 1.91101 0.139675 2.31632 -11.5598
0.6 0.14 0.72 -0.332398 -0.0490871 -2.1202 -31.761 1.99439 0.294522 2.87031 -10.4922
0.6 0.14 0.75 -0.343348 -0.0732745 -0.270711 -31.2979 2.06009 0.439647 3.25077 -9.55923
0.6 0.14 0.78 -0.35193 -0.0960569 1.34619 -30.8854 2.11158 0.576341 3.49996 -8.73719
0.6 0.14 0.81 -0.35859 -0.117594 2.78059 -30.5158 2.15154 0.705565 3.64787 -8.00807
0.6 0.14 0.84 -0.363674 -0.138013 4.06925 -30.1831 2.18204 0.828075 3.71624 -7.35789
0.6 0.14 0.87 -0.367456 -0.157415 5.23967 -29.882 2.20473 0.94449 3.72127 -6.77563
0.6 0.14 0.9 -0.370206 -0.175888 6.31268 -29.6083 2.22123 1.05533 3.67579 -6.2525
0.6 0.14 0.93 -0.371931 -0.19351 7.30548 -29.3586 2.23158 1.16106 3.58663 -5.78117
0.6 0.14 0.96 -0.372935 -0.210344 8.2289 -29.1302 2.23761 1.26206 3.46327 -5.35645
0.6 0.14 0.99 -0.373284 -0.226449 9.09467 -28.9203 2.2397 1.35869 3.31109 -4.97287
0.6 0.14 1.02 -0.37307 -0.241877 9.9106 -28.7271 2.23842 1.45126 3.13449 -4.62656
0.6 0.14 1.05 -0.372372 -0.256675 10.6833 -28.5486 2.23423 1.54005 2.93711 -4.31414
0.6 0.14 1.08 -0.371255 -0.270884 11.4176 -28.3837 2.22753 1.62531 2.72167 -4.03297
0.6 0.14 1.11 -0.369768 -0.284542 12.1164 -28.2316 2.21861 1.70725 2.48979 -3.78143
0.6 0.14 1.14 -0.367947 -0.297679 12.7799 -28.0924 2.20768 1.78608 2.24175 -3.55912
0.6 0.14 1.17 -0.365812 -0.310323 13.4051 -27.9674 2.19487 1.86194 1.97633 -3.36718
0.6 0.14 1.2 -0.363368 -0.322494 13.9856 -27.8588 2.18021 1.93496 1.69058 -3.20852
0.6 0.14 1.23 -0.360606 -0.334209 14.5113 -27.7704 2.16364 2.00525 1.37965 -3.08806
0.6 0.14 1.26 -0.357503 -0.34548 14.9672 -27.7079 2.14502 2.07288 1.03657 -3.013
0.6 0.14 1.29 -0.354022 -0.356313 15.3337 -27.6783 2.12413 2.13788 0.652055 -2.99309
0.6 0.14 1.32 -0.350108 -0.366709 15.5858 -27.691 2.10065 2.20026 0.214333 -3.04086
0.6 0.14 1.35 -0.345695 -0.376666 15.6926 -27.7577 2.07417 2.25999 -0.29109 -3.1719
0.6 0.14 1.38 -0.3407 -0.386173 15.6172 -27.8924 2.0442 2.31704 -0.881609 -3.40508
0.6 0.14 1.41 -0.335028 -0.395218 15.3156 -28.1117 2.01017 2.37131 -1.57772 -3.76287
0.6 0.14 1.44 -0.328565 -0.403782 14.7368 -28.4352 1.97139 2.42269 -2.40322 -4.27151
0.6 0.14 1.47 -0.321188 -0.411841 13.8223 -28.8855 1.92713 2.47104 -3.3854 -4.96136
0.6 0.14 1.5 -0.312754 -0.419366 12.5053 -29.4885 1.87652 2.5162 -4.55525 -5.86706
0.6 0.15 0 -0.0433256 -0.0165227 -7.52123e-16 9.52692e-17 0.259966 0.0991393 -1.15418e-15 -5.7161e-16
0.6 0.15 0.03 -0.0488977 -0.0189775 -0.273097 0.00469483 0.293395 0.113867 -0.148909 -0.0281663
0.6 0.15 0.06 -0.0542151 -0.021038 -0.576909 0.00821077 0.325297 0.12623 -0.301389 -0.0492594
0.6 0.15 0.09 -0.0595198 -0.0229904 -0.913949 0.0111882 0.357124 0.137943 -0.463937 -0.0671214
0.6 0.15 0.12 -0.0648654 -0.0248963 -1.28784 0.0137548 0.389196 0.149378 -0.639085 -0.0825189
0.6 0.15 0.15 -0.0702814 -0.0267845 -1.70273 0.015955 0.421691 0.160706 -0.828961 -0.095718
0.6 0.15 0.18 -0.0757892 -0.0286714 -2.1632 0.0177958 0.454738 0.172026 -1.03566 -0.106761
0.6 0.15 0.21 -0.081407 -0.0305671 -2.67431 0.0192611 0.488444 0.183399 -1.26138 -0.115551
0.6 0.15 0.24 -0.0871512 -0.0324782 -3.24151 0.0203172 0.52291 0.194864 -1.50841 -0.121887
0.6 0.15 0.27 -0.0930379 -0.0344091 -3.8707 0.0209157 0.558231 0.206447 -1.77925 -0.125477
0.6 0.15 0.3 -0.0990829 -0.0363625 -4.56817 0.020995 0.594502 0.218166 -2.07654 -0.125953
0.6 0.15 0.33 -0.105302 -0.0383402 -5.34068 0.0204808 0.631817 0.230029 -2.4031 -0.122868
0.6 0.15 0.36 -0.11171 -0.0403429 -6.19536 0.0192867 0.670271 0.242042 -2.76196 -0.115704
0.6 0.15 0.39 -0.118325 -0.042371 -7.13979 0.0173144 0.709961 0.254207 -3.15633 -0.103871
0.6 0.15 0.42 0.0861862 1.55168 -165.36 -42.5434 -0.517117 -9.31009 -94.502 -50.9187
0.6 0.15 0.45 0.158874 0.80547 -109.09 -43.6095 -0.953244 -4.83282 -57.0368 -42.7664
0.6 0.15 0.48 0.0992042 0.488454 -75.2769 -42.9257 -0.595225 -2.93072 -35.4964 -35.9732
0.6 0.15 0.51 0.0165399 0.332721 -53.8082 -41.7033 -0.0992392 -1.99632 -22.4379 -30.6054
0.6 0.15 0.54 -0.0592728 0.242941 -39.4751 -40.4003 0.355637 -1.45765 -14.1563 -26.3915
0.6 0.15 0.57 -0.122033 0.182559 -29.4596 -39.1799 0.732199 -1.09536 -8.70093 -23.0503
0.6 0.15 0.6 -0.172295 0.13657 -22.1674 -38.0893 1.03377 -0.819419 -4.99267 -20.3594
0.6 0.15 0.63 -0.212172 0.098401 -16.659 -37.1314 1.27303 -0.590406 -2.40791 -18.1547
0.6 0.15 0.66 -0.243807 0.0649824 -12.3602 -36.2939 1.46284 -0.389895 -0.571713 -16.3187
0.6 0.15 0.69 -0.268977 0.0347777 -8.90751 -35.5606 1.61386 -0.208666 0.749501 -14.7667
0.6 0.15 0.72 -0.289076 0.0069582 -6.06382 -34.9158 1.73446 -0.0417492 1.70605 -13.4376
0.6 0.15 0.75 -0.305165 -0.0189604 -3.6699 -34.3456 1.83099 0.113762 2.39759 -12.2864
0.6 0.15 0.78 -0.318056 -0.043286 -1.61591 -33.8386 1.90834 0.259716 2.89198 -11.2797
0.6 0.15 0.81 -0.328368 -0.066231 0.175711 -33.3851 1.97021 0.397386 3.2366 -10.3923
0.6 0.15 0.84 -0.336579 -0.087952 1.761 -32.9773 2.01947 0.527712 3.4653 -9.60496
0.6 0.15 0.87 -0.343064 -0.108572 3.18122 -32.6087 2.05838 0.651431 3.60298 -8.90251
0.6 0.15 0.9 -0.348225 -0.128189 4.46716 -32.274 2.08935 0.769131 3.66935 -8.27306
0.6 0.15 0.93 -0.351965 -0.146894 5.64415 -31.9688 2.11179 0.881361 3.67324 -7.70684
0.6 0.15 0.96 -0.3548 -0.164752 6.72751 -31.6897 2.1288 0.98851 3.63004 -7.19696
0.6 0.15 0.99 -0.35678 -0.181831 7.73406 -31.4332 2.14068 1.09098 3.54713 -6.73627
0.6 0.15 1.02 -0.358026 -0.198186 8.67478 -31.1969 2.14816 1.18912 3.43078 -6.31974
0.6 0.15 1.05 -0.358644 -0.213868 9.55883 -30.9786 2.15186 1.28321 3.28615 -5.94305
0.6 0.15 1.08 -0.358715 -0.228923 10.3929 -30.7766 2.15229 1.37354 3.11703 -5.60286
0.6 0.15 1.11 -0.358305 -0.243388 11.1807 -30.5901 2.14983 1.46033 2.92553 -5.29716
0.6 0.15 1.14 -0.357457 -0.257297 11.9222 -30.4192 2.14474 1.54378 2.71175 -5.0256
0.6 0.15 1.17 -0.356195 -0.270679 12.6128 -30.2652 2.13717 1.62407 2.4735 -4.78981
0.6 0.15 1.2 -0.354523 -0.283554 13.2431 -30.131 2.12714 1.70133 2.20599 -4.59371
0.6 0.15 1.23 -0.352426 -0.295941 13.798 -30.0212 2.11456 1.77565 1.90151 -4.44387
0.6 0.15 1.26 -0.349869 -0.30785 14.256 -29.9422 2.09921 1.8471 1.54915 -4.34984
0.6 0.15 1.29 -0.346795 -0.319285 14.5888 -29.9029 2.08077 1.91571 1.13447 -4.32444
0.6 0.15 1.32 -0.343131 -0.330248 14.7604 -29.9143 2.05878 1.98149 0.639226 -4.38411
0.6 0.15 1.35 -0.33878 -0.340731 14.7266 -29.9905 2.03268 2.04439 0.041023 -4.54923
0.6 0.15 1.38 -0.333629 -0.350724 14.4343 -30.1481 2.00178 2.10434 -0.686947 -4.84449
0.6 0.15 1.41 -0.327543 -0.360209 13.821 -30.4071 1.96526 2.16125 -1.57623 -5.29913
0.6 0.15 1.44 -0.320368 -0.369162 12.8137 -30.791 1.92221 2.21497 -2.66343 -5.94737
0.6 0.15 1.47 -0.311928 -0.377557 11.329 -31.3268 1.87157 2.26534 -3.99046 -6.82864
0.6 0.15 1.5 -0.302031 -0.385358 9.27184 -32.0453 1.81218 2.31215 -5.60492 -7.98798
0.7 0.05 0 -0.517967 -0.145226 -9.54318e-16 2.97648e-16 3.10781 0.871358 -6.91364e-16 -1.78588e-15
0.7 0.05 0.03 -0.526596 -0.154771 -0.385388 0.00584252 3.15958 0.928629 0.104679 -0.0350524
0.7 0.05 0.06 -0.535216 -0.164048 -0.890081 0.00515625 3.2113 0.98429 0.218643 -0.0309321
0.7 0.05 0.09 -0.543467 -0.173521 -1.55602 -0.00128551 3.26081 1.04113 0.326307 0.00772111
0.7 0.05 0.12 -0.551143 -0.183257 -2.43787 -0.014748 3.30687 1.09954 0.415394 0.0884989
0.7 0.05 0.15 -0.55806 -0.193266 -3.60213 -0.0370992 3.34837 1.1596 0.471555 0.222608
0.7 0.05 0.18 -0.564043 -0.203542 -5.12705 -0.0706608 3.38426 1.22125 0.477817 0.423981
0.7 0.05 0.21 -0.568918 -0.214068 -7.1026 -0.118164 3.41351 1.2844 0.414426 0.709002
0.7 0.05 0.24 -0.572518 -0.22482 -9.63042 -0.182729 3.4351 1.34892 0.258776 1.0964
0.7 0.05 0.27 -0.574671 -0.235773 -12.8239 -0.267859 3.44802 1.41464 -0.0146218 1.60718
0.7 0.05 0.3 -0.575212 -0.246901 -16.8081 -0.377433 3.45126 1.4814 -0.434157 2.26462
0.7 0.05 0.33 -0.573971 -0.258173 -21.7197 -0.515701 3.4438 1.54903 -1.03113 3.09424
0.7 0.05 0.36 -0.570781 -0.269559 -27.7073 -0.687288 3.42466 1.61734 -1.83975 4.12376
0.7 0.05 0.39 -0.565475 -0.281028 -34.9308 -0.897185 3.39281 1.68616 -2.89716 5.38314
0.7 0.05 0.42 -0.663775 -0.375852 3.78876 -10.6506 3.98265 2.25511 4.03597 2.87089
0.7 0.05 0.45 -0.658587 -0.396799 4.34297 -10.5987 3.95152 2.3808 3.83323 3.40627
0.7 0.05 0.48 -0.652751 -0.416146 4.85096 -10.5662 3.91651 2.49688 3.60309 3.89025
0.7 0.05 0.51 -0.646455 -0.4341 5.32375 -10.5492 3.87873 2.6046 3.35162 4.33063
0.7 0.05 0.54 -0.639835 -0.450832 5.76909 -10.5446 3.83901 2.70499 3.08311 4.73329
0.7 0.05 0.57 -0.63299 -0.466484 6.19262 -10.5501 3.79794 2.7989 2.80073 5.10284
0.7 0.05 0.6 -0.625994 -0.481172 6.59852 -10.5641 3.75596 2.88703 2.50687 5.44289
0.7 0.05 0.63 -0.618903 -0.494997 6.98997 -10.585 3.71342 2.96998 2.20335 5.75641
0.7 0.05 0.66 -0.611758 -0.508046 7.36945 -10.6116 3.67055 3.04828 1.89164 6.04582
0.7 0.05 0.69 -0.604593 -0.520392 7.7389 -10.6432 3.62756 3.12235 1.57291 6.31315
0.7 0.05 0.72 -0.597433 -0.5321 8.09985 -10.6789 3.5846 3.1926 1.24811 6.56013
0.7 0.05 0.75 -0.590295 -0.543224 8.45357 -10.718 3.54177 3.25935 0.918033 6.78824
0.7 0.05 0.78 -0.583194 -0.553816 8.80106 -10.76 3.49917 3.32289 0.583346 6.99873
0.7 0.05 0.81 -0.576143 -0.563917 9.14318 -10.8046 3.45686 3.3835 0.244609 7.19272
0.7 0.05 0.84 -0.56915 -0.573566 9.48062 -10.8512 3.4149 3.4414 -0.097696 7.37119
0.7 0.05 0.87 -0.562221 -0.582798 9.81397 -10.8997 3.37332 3.49679 -0.443154 7.53501
0.7 0.05 0.9 -0.555361 -0.591644 10.1437 -10.9496 3.33216 3.54986 -0.791403 7.68494
0.7 0.05 0.93 -0.548573 -0.60013 10.4703 -11.0008 3.29144 3.60078 -1.14214 7.82168
0.7 0.05 0.96 -0.541861 -0.608281 10.794 -11.053 3.25117 3.64969 -1.49505 7.94583
0.7 0.05 0.99 -0.535227 -0.616121 11.1153 -11.1062 3.21136 3.69673 -1.84991 8.05798
0.7 0.05 1.02 -0.52867 -0.623669 11.4343 -11.16 3.17202 3.74201 -2.20651 8.15864
0.7 0.05 1.05 -0.522192 -0.630943 11.7513 -11.2144 3.13315 3.78566 -2.56463 8.24826
0.7 0.05 1.08 -0.515793 -0.63796 12.0665 -11.2694 3.09476 3.82776 -2.92409 8.32728
0.7 0.05 1.11 -0.509472 -0.644736 12.3799 -11.3248 3.05683 3.86842 -3.28468 8.39601
0.7 0.05 1.14 -0.503229 -0.651283 12.6918 -11.3808 3.01937 3.9077 -3.64618 8.4547
0.7 0.05 1.17 -0.497062 -0.657612 13.0021 -11.4376 2.98237 3.94567 -4.00831 8.50347
0.7 0.05 1.2 -0.490968 -0.663734 13.3107 -11.4956 2.94581 3.9824 -4.3707 8.54233
0.7 0.05 1.23 -0.484947 -0.669655 13.6174 -11.5554 2.90968 4.01793 -4.73294 8.57112
0.7 0.05 1.26 -0.478994 -0.675383 13.9219 -11.6179 2.87396 4.0523 -5.09447 8.58949
0.7 0.05 1.29 -0.473106 -0.68092 14.2239 -11.6843 2.83864 4.08552 -5.45463 8.59693
0.7 0.05 1.32 -0.467281 -0.686271 14.5228 -11.756 2.80368 4.11763 -5.8126 8.5927
0.7 0.05 1.35 -0.461512 -0.691435 14.818 -11.8347 2.76907 4.14861 -6.1674 8.57583
0.7 0.05 1.38 -0.455795 -0.696412 15.1086 -11.9226 2.73477 4.17847 -6.51786 8.5451
0.7 0.05 1.41 -0.450126 -0.701199 15.3936 -12.0224 2.70075 4.20719 -6.86261 8.49902
0.7 0.05 1.44 -0.444497 -0.705791 15.672 -12.137 2.66698 4.23475 -7.20007 8.43582
0.7 0.05 1.47 -0.438904 -0.710182 15.9422 -12.27 2.63342 4.26109 -7.5284 8.3534
0.7 0.05 1.5 -0.433338 -0.714364 16.2029 -12.4253 2.60003 4.28619 -7.84551 8.24934
0.7 0.06 0 -0.472758 -0.119801 -9.04856e-16 2.80089e-16 2.83656 0.71881 -8.90899e-16 -1.68053e-15
0.7 0.06 0.03 -0.481027 -0.128038 -0.364498 0.00746929 2.88617 0.768231 0.0600112 -0.0448131
0.7 0.06 0.06 -0.489308 -0.135933 -0.823124 0.00984954 2.93585 0.815598 0.128747 -0.059092
0.7 0.06 0.09 -0.497368 -0.143996 -1.40251 0.00834479 2.98422 0.863974 0.193102 -0.0500609
0.7 0.06 0.12 -0.505068 -0.152326 -2.13714 0.00242355 3.03041 0.913955 0.244881 -0.0145309
0.7 0.06 0.15 -0.512279 -0.160967 -3.06845 -0.00885569 3.07368 0.965802 0.275144 0.053147
0.7 0.06 0.18 -0.51888 -0.169943 -4.24468 -0.026707 3.11328 1.01966 0.27363 0.160257
0.7 0.06 0.21 -0.52475 -0.179267 -5.72087 -0.052575 3.1485 1.0756 0.228582 0.315468
0.7 0.06 0.24 -0.52977 -0.188948 -7.55887 -0.0881179 3.17862 1.13369 0.126682 0.528727
0.7 0.06 0.27 -0.533823 -0.198992 -9.82728 -0.135199 3.20293 1.19395 -0.046985 0.811214
0.7 0.06 0.3 -0.53679 -0.209401 -12.6015 -0.195881 3.22073 1.2564 -0.30895 1.17531
0.7 0.06 0.33 -0.538554 -0.220177 -15.9637 -0.272424 3.23131 1.32105 -0.677369 1.63457
0.7 0.06 0.36 -0.538997 -0.231321 -20.0028 -0.367286 3.23396 1.38791 -1.17203 2.20374
0.7 0.06 0.39 -0.538 -0.242832 -24.8146 -0.483116 3.22797 1.45698 -1.81435 2.89872
0.7 0.06 0.42 -0.648511 -0.30345 2.80526 -12.9836 3.89107 1.8207 4.6813 1.17623
0.7 0.06 0.45 -0.646613 -0.327328 3.56502 -12.8509 3.87968 1.96397 4.56671 1.84585
0.7 0.06 0.48 -0.64348 -0.34931 4.2373 -12.7492 3.86088 2.09586 4.40341 2.44228
0.7 0.06 0.51 -0.639436 -0.36966 4.84481 -12.6721 3.83662 2.21796 4.20396 2.97868
0.7 0.06 0.54 -0.634717 -0.388587 5.40293 -12.6146 3.8083 2.33152 3.97679 3.46462
0.7 0.06 0.57 -0.629493 -0.40626 5.92248 -12.5732 3.77696 2.43756 3.72782 3.90731
0.7 0.06 0.6 -0.623892 -0.422819 6.4113 -12.5451 3.74335 2.53692 3.46131 4.31231
0.7 0.06 0.63 -0.618011 -0.438383 6.87523 -12.528 3.70807 2.6303 3.18045 4.68402
0.7 0.06 0.66 -0.611925 -0.453052 7.31871 -12.5201 3.67155 2.71831 2.8877 5.02596
0.7 0.06 0.69 -0.605689 -0.466912 7.74517 -12.5202 3.63413 2.80147 2.58495 5.34105
0.7 0.06 0.72 -0.599349 -0.480039 8.15733 -12.5269 3.59609 2.88024 2.27372 5.6317
0.7 0.06 0.75 -0.592939 -0.492499 8.55733 -12.5394 3.55764 2.95499 1.95522 5.89993
0.7 0.06 0.78 -0.586488 -0.504347 8.94693 -12.5568 3.51893 3.02608 1.63047 6.14748
0.7 0.06 0.81 -0.580018 -0.515635 9.32756 -12.5784 3.48011 3.09381 1.30029 6.37582
0.7 0.06 0.84 -0.573545 -0.526407 9.7004 -12.6038 3.44127 3.15844 0.965381 6.58627
0.7 0.06 0.87 -0.567085 -0.536703 10.0664 -12.6323 3.40251 3.22022 0.626333 6.77994
0.7 0.06 0.9 -0.560648 -0.546559 10.4265 -12.6636 3.36389 3.27935 0.28365 6.95783
0.7 0.06 0.93 -0.554244 -0.556005 10.7812 -12.6972 3.32546 3.33603 -0.0622392 7.12085
0.7 0.06 0.96 -0.547879 -0.565071 11.1313 -12.733 3.28727 3.39042 -0.410935 7.26972
0.7 0.06 0.99 -0.541559 -0.573782 11.4772 -12.7706 3.24935 3.44269 -0.762127 7.40522
0.7 0.06 1.02 -0.535289 -0.582162 11.8193 -12.8098 3.21173 3.49297 -1.11552 7.52796
0.7 0.06 1.05 -0.529072 -0.590231 12.1581 -12.8504 3.17443 3.54139 -1.47085 7.63852
0.7 0.06 1.08 -0.522912 -0.59801 12.4938 -12.8922 3.13747 3.58806 -1.82789 7.7374
0.7 0.06 1.11 -0.516809 -0.605515 12.8267 -12.9351 3.10085 3.63309 -2.18639 7.825
0.7 0.06 1.14 -0.510764 -0.612761 13.1569 -12.9794 3.06458 3.67656 -2.54609 7.90156
0.7 0.06 1.17 -0.504777 -0.619761 13.4843 -13.0252 3.02866 3.71856 -2.9067 7.96717
0.7 0.06 1.2 -0.498848 -0.626526 13.8088 -13.0731 2.99309 3.75915 -3.26786 8.02173
0.7 0.06 1.23 -0.492974 -0.633065 14.13 -13.1239 2.95784 3.79839 -3.62915 8.06491
0.7 0.06 1.26 -0.487152 -0.639384 14.4474 -13.1788 2.92291 3.83631 -3.99004 8.09612
0.7 0.06 1.29 -0.481378 -0.645489 14.7603 -13.2391 2.88827 3.87294 -4.3499 8.11448
0.7 0.06 1.32 -0.475648 -0.651383 15.0676 -13.3068 2.85389 3.9083 -4.70796 8.1188
0.7 0.06 1.35 -0.469957 -0.657065 15.3682 -13.3842 2.81974 3.94239 -5.0633 8.10755
0.7 0.06 1.38 -0.464297 -0.662535 15.6604 -13.4742 2.78578 3.97521 -5.41483 8.07882
0.7 0.06 1.41 -0.458661 -0.667788 15.9426 -13.5802 2.75196 4.00673 -5.76128 8.0303
0.7 0.06 1.44 -0.453041 -0.672821 16.2126 -13.706 2.71824 4.03692 -6.10115 7.95924
0.7 0.06 1.47 -0.447427 -0.677624 16.4678 -13.8564 2.68456 4.06575 -6.43275 7.86241
0.7 0.06 1.5 -0.44181 -0.682189 16.7056 -14.0365 2.65086 4.09314 -6.7541 7.73612
0.7 0.07 0 -0.430896 -0.098822 -8.65459e-16 2.59841e-16 2.58539 0.592935 -1.04507e-15 -1.55904e-15
0.7 0.07 0.03 -0.438846 -0.105997 -0.34843 0.00831441 2.63309 0.635986 0.0238979 -0.0498838
0.7 0.07 0.06 -0.44679 -0.112776 -0.774454 0.0125096 2.68075 0.676656 0.0557615 -0.0750526
0.7 0.07 0.09 -0.454606 -0.119682 -1.29615 0.0139376 2.72764 0.718092 0.0836856 -0.0836178
0.7 0.07 0.12 -0.462198 -0.12683 -1.93698 0.0124315 2.77319 0.760981 0.101525 -0.0745787
0.7 0.07 0.15 -0.46948 -0.134279 -2.72486 0.00751779 2.81688 0.805675 0.103044 -0.0450942
0.7 0.07 0.18 -0.476366 -0.142067 -3.69199 -0.00145761 2.8582 0.852403 0.0813272 0.00876045
0.7 0.07 0.21 -0.482771 -0.150224 -4.87491 -0.015291 2.89663 0.90134 0.0285977 0.0917632
0.7 0.07 0.24 -0.488611 -0.158772 -6.31441 -0.034905 2.93166 0.952626 -0.0638529 0.209449
0.7 0.07 0.27 -0.493802 -0.167732 -8.05556 -0.0613403 2.96281 1.00638 -0.2057 0.368063
0.7 0.07 0.3 -0.498259 -0.177122 -10.1477 -0.095752 2.98955 1.06273 -0.407605 0.574535
0.7 0.07 0.33 -0.501899 -0.18696 -12.6445 -0.139406 3.01138 1.12175 -0.681226 0.836461
0.7 0.07 0.36 -0.504638 -0.197262 -15.6038 -0.193678 3.02781 1.18356 -1.03922 1.1621
0.7 0.07 0.39 -0.50639 -0.208043 -19.0878 -0.260054 3.03832 1.24824 -1.49527 1.56035
0.7 0.07 0.42 -0.624137 -0.229965 1.13825 -15.5529 3.74482 1.37979 4.99315 -0.910886
0.7 0.07 0.45 -0.626697 -0.25703 2.2229 -15.316 3.76018 1.54218 5.03505 -0.0554337
0.7 0.07 0.48 -0.627186 -0.281788 3.14468 -15.1269 3.76312 1.69073 4.98646 0.692336
0.7 0.07 0.51 -0.626126 -0.304625 3.95018 -14.9749 3.75676 1.82775 4.874 1.35499
0.7 0.07 0.54 -0.623898 -0.325812 4.66962 -14.8525 3.74339 1.95487 4.71458 1.94835
0.7 0.07 0.57 -0.620781 -0.345557 5.32344 -14.7539 3.72468 2.07334 4.51952 2.48392
0.7 0.07 0.6 -0.616981 -0.364027 5.92601 -14.675 3.70189 2.18416 4.29667 2.97029
0.7 0.07 0.63 -0.612655 -0.381363 6.48772 -14.6124 3.67593 2.28818 4.0517 3.41407
0.7 0.07 0.66 -0.607921 -0.397681 7.01631 -14.5634 3.64752 2.38609 3.7888 3.82048
0.7 0.07 0.69 -0.60287 -0.413082 7.51764 -14.5261 3.61722 2.47849 3.51113 4.19369
0.7 0.07 0.72 -0.597576 -0.427652 7.99626 -14.4987 3.58545 2.56591 3.22116 4.53708
0.7 0.07 0.75 -0.592093 -0.441467 8.45576 -14.4798 3.55256 2.6488 2.92083 4.85349
0.7 0.07 0.78 -0.586468 -0.454591 8.89898 -14.4682 3.51881 2.72754 2.6117 5.14527
0.7 0.07 0.81 -0.580737 -0.467082 9.32825 -14.4631 3.48442 2.80249 2.29501 5.41443
0.7 0.07 0.84 -0.574928 -0.478992 9.74545 -14.4635 3.44957 2.87395 1.97183 5.66268
0.7 0.07 0.87 -0.569066 -0.490366 10.1522 -14.4687 3.4144 2.9422 1.64301 5.8915
0.7 0.07 0.9 -0.563171 -0.501244 10.5497 -14.4783 3.37902 3.00746 1.30928 6.1022
0.7 0.07 0.93 -0.557257 -0.511662 10.9391 -14.4916 3.34354 3.06997 0.971261 6.29594
0.7 0.07 0.96 -0.551338 -0.521653 11.3213 -14.5083 3.30803 3.12992 0.629487 6.47364
0.7 0.07 0.99 -0.545425 -0.531246 11.6971 -14.5279 3.27255 3.18748 0.284406 6.63627
0.7 0.07 1.02 -0.539526 -0.540467 12.0672 -14.55 3.23716 3.2428 -0.063584 6.78462
0.7 0.07 1.05 -0.53365 -0.549342 12.4323 -14.5745 3.2019 3.29605 -0.414134 6.91939
0.7 0.07 1.08 -0.5278 -0.55789 12.7926 -14.6011 3.1668 3.34734 -0.766933 7.04119
0.7 0.07 1.11 -0.521983 -0.566132 13.1486 -14.6296 3.1319 3.39679 -1.12169 7.1505
0.7 0.07 1.14 -0.5162 -0.574084 13.5005 -14.6603 3.0972 3.4445 -1.47811 7.24757
0.7 0.07 1.17 -0.510454 -0.581762 13.8481 -14.6935 3.06272 3.49057 -1.83591 7.33244
0.7 0.07 1.2 -0.504743 -0.589177 14.1911 -14.7298 3.02846 3.53506 -2.19473 7.4049
0.7 0.07 1.23 -0.499067 -0.596339 14.529 -14.7701 2.9944 3.57803 -2.55421 7.46437
0.7 0.07 1.26 -0.493422 -0.603256 14.8609 -14.8161 2.96053 3.61954 -2.91391 7.50996
0.7 0.07 1.29 -0.487805 -0.609934 15.1854 -14.8694 2.92683 3.6596 -3.27331 7.54036
0.7 0.07 1.32 -0.482208 -0.616374 15.5009 -14.9325 2.89325 3.69825 -3.63179 7.55379
0.7 0.07 1.35 -0.476626 -0.622579 15.8054 -15.0084 2.85976 3.73547 -3.98862 7.54803
0.7 0.07 1.38 -0.471048 -0.628545 16.0964 -15.1007 2.82629 3.77127 -4.34296 7.5203
0.7 0.07 1.41 -0.465466 -0.634268 16.3708 -15.2136 2.79279 3.80561 -4.69381 7.46725
0.7 0.07 1.44 -0.459866 -0.639743 16.6252 -15.3523 2.7592 3.83846 -5.04 7.38493
0.7 0.07 1.47 -0.454236 -0.644961 16.8554 -15.5225 2.72542 3.86976 -5.38021 7.26873
0.7 0.07 1.5 -0.448562 -0.649909 17.0569 -15.7309 2.69137 3.89945 -5.7129 7.11333
0.7 0.08 0 -0.391882 -0.0813272 -8.34233e-16 2.38066e-16 2.3513 0.487966 -1.1612e-15 -1.42839e-15
0.7 0.08 0.03 -0.399537 -0.087609 -0.335572 0.00864468 2.39723 0.525657 -0.00577459 -0.0518654
0.7 0.08 0.06 -0.407152 -0.0934584 -0.737077 0.0138741 2.44292 0.560752 -0.00436959 -0.0832397
0.7 0.08 0.09 -0.414692 -0.0993938 -1.21736 0.0170522 2.48816 0.596364 -0.00701112 -0.102306
0.7 0.08 0.12 -0.422103 -0.105535 -1.79329 0.0182016 2.53262 0.633209 -0.0187082 -0.109199
0.7 0.08 0.15 -0.429324 -0.111946 -2.48474 0.0171014 2.57595 0.671675 -0.0442033 -0.102596
0.7 0.08 0.18 -0.436298 -0.118672 -3.3145 0.013402 2.61779 0.712031 -0.0885767 -0.0803974
0.7 0.08 0.21 -0.442964 -0.125749 -4.30826 0.00665996 2.65779 0.754492 -0.157427 -0.0399433
0.7 0.08 0.24 -0.449264 -0.133208 -5.49457 -0.00364725 2.69558 0.799241 -0.256946 0.0219019
0.7 0.08 0.27 -0.455138 -0.141075 -6.90485 -0.0181142 2.73082 0.846444 -0.393953 0.108705
0.7 0.08 0.3 -0.460526 -0.149377 -8.5734 -0.0374035 2.76315 0.896254 -0.575916 0.224443
0.7 0.08 0.33 -0.465368 -0.158138 -10.5374 -0.062243 2.7922 0.948817 -0.810959 0.373481
0.7 0.08 0.36 -0.469604 -0.167381 -12.8368 -0.0934249 2.81761 1.00427 -1.10787 0.560574
0.7 0.08 0.39 -0.473174 -0.177129 -15.5145 -0.131804 2.83903 1.06276 -1.47613 0.790849
0.7 0.08 0.42 -0.589122 -0.154604 -1.49396 -18.3858 3.53473 0.927622 4.79321 -3.48318
0.7 0.08 0.45 -0.597668 -0.185524 0.121061 -18.0137 3.58601 1.11315 5.11468 -2.36473
0.7 0.08 0.48 -0.603006 -0.213367 1.4318 -17.7133 3.61803 1.2802 5.26263 -1.40939
0.7 0.08 0.51 -0.605894 -0.238857 2.53436 -17.4679 3.63537 1.43314 5.29424 -0.578214
0.7 0.08 0.54 -0.606923 -0.262406 3.4882 -17.2654 3.64154 1.57444 5.24403 0.155277
0.7 0.08 0.57 -0.606527 -0.284294 4.33195 -17.0974 3.63916 1.70577 5.13402 0.809673
0.7 0.08 0.6 -0.605032 -0.304731 5.09181 -16.9574 3.63019 1.82838 4.97887 1.39848
0.7 0.08 0.63 -0.602678 -0.323882 5.78614 -16.8405 3.61607 1.94329 4.78879 1.93177
0.7 0.08 0.66 -0.599648 -0.341885 6.42826 -16.7429 3.59789 2.05131 4.57105 2.4173
0.7 0.08 0.69 -0.596084 -0.358857 7.02803 -16.6616 3.5765 2.15314 4.33104 2.86111
0.7 0.08 0.72 -0.592093 -0.374897 7.59295 -16.5942 3.55256 2.24938 4.0728 3.26805
0.7 0.08 0.75 -0.587764 -0.39009 8.12883 -16.5388 3.52658 2.34054 3.79945 3.64206
0.7 0.08 0.78 -0.583163 -0.40451 8.64022 -16.4936 3.49898 2.42706 3.51344 3.98637
0.7 0.08 0.81 -0.578347 -0.418224 9.13076 -16.4574 3.47008 2.50935 3.21673 4.30371
0.7 0.08 0.84 -0.573359 -0.431289 9.6034 -16.4291 3.44015 2.58774 2.91088 4.59637
0.7 0.08 0.87 -0.568237 -0.443756 10.0605 -16.4077 3.40942 2.66254 2.5972 4.86631
0.7 0.08 0.9 -0.56301 -0.455671 10.5042 -16.3923 3.37806 2.73403 2.27676 5.1152
0.7 0.08 0.93 -0.557702 -0.467075 10.936 -16.3822 3.34621 2.80245 1.95044 5.34458
0.7 0.08 0.96 -0.552335 -0.478003 11.3574 -16.377 3.31401 2.86802 1.619 5.55559
0.7 0.08 0.99 -0.546925 -0.488489 11.7695 -16.376 3.28155 2.93093 1.28308 5.74949
0.7 0.08 1.02 -0.541487 -0.498562 12.1733 -16.3788 3.24892 2.99137 0.943247 5.92725
0.7 0.08 1.05 -0.536032 -0.50825 12.5698 -16.3849 3.21619 3.0495 0.599965 6.08976
0.7 0.08 1.08 -0.53057 -0.517577 12.9595 -16.3941 3.18342 3.10546 0.253652 6.23776
0.7 0.08 1.11 -0.525109 -0.526565 13.343 -16.4063 3.15065 3.15939 -0.0953317 6.37182
0.7 0.08 1.14 -0.519653 -0.535232 13.7205 -16.4216 3.11792 3.21139 -0.446664 6.4922
0.7 0.08 1.17 -0.514207 -0.543594 14.0918 -16.4404 3.08524 3.26157 -0.800051 6.5989
0.7 0.08 1.2 -0.508771 -0.551666 14.4563 -16.4635 3.05263 3.31 -1.15522 6.69152
0.7 0.08 1.23 -0.503344 -0.559459 14.8132 -16.492 3.02006 3.35675 -1.51191 6.76923
0.7 0.08 1.26 -0.497923 -0.56698 15.161 -16.5279 2.98754 3.40188 -1.86984 6.83072
0.7 0.08 1.29 -0.492502 -0.574235 15.4977 -16.5733 2.95501 3.44541 -2.22873 6.87413
0.7 0.08 1.32 -0.487074 -0.581228 15.8208 -16.6313 2.92244 3.48737 -2.58827 6.89699
0.7 0.08 1.35 -0.481629 -0.587958 16.1269 -16.7056 2.88977 3.52775 -2.94811 6.89617
0.7 0.08 1.38 -0.476155 -0.594424 16.4122 -16.8006 2.85693 3.56654 -3.30786 6.86784
0.7 0.08 1.41 -0.470638 -0.600621 16.6719 -16.9217 2.82383 3.60372 -3.66706 6.80736
0.7 0.08 1.44 -0.465063 -0.60654 16.9006 -17.0751 2.79038 3.63924 -4.02519 6.70927
0.7 0.08 1.47 -0.459409 -0.612172 17.0919 -17.2682 2.75646 3.67303 -4.38164 6.56721
0.7 0.08 1.5 -0.453658 -0.617504 17.2385 -17.5091 2.72195 3.70503 -4.73571 6.37389
0.7 0.09 0 -0.355341 -0.0666433 -8.09881e-16 2.15632e-16 2.13206 0.399863 -1.2445e-15 -1.29378e-15
0.7 0.09 0.03 -0.362713 -0.0721545 -0.325002 0.00862635 2.17629 0.432929 -0.030393 -0.0517555
0.7 0.09 0.06 -0.370003 -0.0772136 -0.707279 0.0143768 2.22002 0.463283 -0.0543793 -0.0862557
0.7 0.09 0.09 -0.377252 -0.0823202 -1.15628 0.018557 2.26352 0.493922 -0.0827155 -0.111334
0.7 0.09 0.12 -0.384433 -0.0875922 -1.6846 0.0212872 2.3066 0.525554 -0.119722 -0.127713
0.7 0.09 0.15 -0.391509 -0.0930953 -2.30703 0.0224874 2.34906 0.558571 -0.169251 -0.134912
0.7 0.09 0.18 -0.398443 -0.098876 -3.0404 0.0219803 2.39066 0.593254 -0.235296 -0.131868
0.7 0.09 0.21 -0.405194 -0.104972 -3.90359 0.0195233 2.43117 0.629831 -0.322175 -0.117124
0.7 0.09 0.24 -0.411722 -0.111417 -4.91749 0.0148216 2.47033 0.668498 -0.434601 -0.0889115
0.7 0.09 0.27 -0.417986 -0.11824 -6.10501 0.00753446 2.50791 0.709436 -0.577721 -0.0451874
0.7 0.09 0.3 -0.423944 -0.12547 -7.49108 -0.00272047 2.54366 0.752815 -0.757135 0.0163435
0.7 0.09 0.33 -0.429554 -0.133135 -9.10264 -0.0163655 2.57732 0.798797 -0.978908 0.0982149
0.7 0.09 0.36 -0.434775 -0.141259 -10.9686 -0.0338614 2.60864 0.847541 -1.24958 0.203191
0.7 0.09 0.39 -0.439565 -0.149869 -13.12 -0.055706 2.63738 0.8992 -1.57615 0.334259
0.7 0.09 0.42 -0.541404 -0.0754246 -5.5656 -21.5188 3.24842 0.452547 3.77676 -6.67986
0.7 0.09 0.45 -0.557789 -0.111975 -3.05718 -20.9723 3.34674 0.67185 4.6041 -5.182
0.7 0.09 0.48 -0.569586 -0.143647 -1.12224 -20.5301 3.41752 0.861883 5.09196 -3.93622
0.7 0.09 0.51 -0.577714 -0.172141 0.43742 -20.1671 3.46628 1.03285 5.36336 -2.87587
0.7 0.09 0.54 -0.583015 -0.198241 1.73919 -19.8656 3.49809 1.18945 5.48915 -1.95662
0.7 0.09 0.57 -0.586147 -0.222386 2.85635 -19.6128 3.51688 1.33432 5.51258 -1.14814
0.7 0.09 0.6 -0.587601 -0.244864 3.83676 -19.3991 3.52561 1.46919 5.46135 -0.429026
0.7 0.09 0.63 -0.587745 -0.265887 4.71295 -19.2175 3.52647 1.59532 5.35398 0.216304
0.7 0.09 0.66 -0.586855 -0.285619 5.50778 -19.0623 3.52113 1.71372 5.20331 0.79948
0.7 0.09 0.69 -0.58514 -0.304198 6.23779 -18.9294 3.51084 1.82519 5.01853 1.32941
0.7 0.09 0.72 -0.582763 -0.321738 6.91524 -18.8155 3.49658 1.93043 4.80637 1.81306
0.7 0.09 0.75 -0.579851 -0.338335 7.54946 -18.7176 3.47911 2.03001 4.5719 2.25597
0.7 0.09 0.78 -0.576505 -0.354076 8.14762 -18.6337 3.45903 2.12446 4.31902 2.66265
0.7 0.09 0.81 -0.572805 -0.369033 8.7154 -18.5619 3.43683 2.2142 4.05077 3.0368
0.7 0.09 0.84 -0.568816 -0.383272 9.25729 -18.5007 3.4129 2.29963 3.76955 3.38149
0.7 0.09 0.87 -0.564592 -0.396849 9.77696 -18.4487 3.38755 2.3811 3.47732 3.69934
0.7 0.09 0.9 -0.560175 -0.409817 10.2774 -18.4049 3.36105 2.4589 3.17567 3.99255
0.7 0.09 0.93 -0.555601 -0.42222 10.7611 -18.3684 3.33361 2.53332 2.86589 4.26308
0.7 0.09 0.96 -0.550901 -0.434098 11.2299 -18.3384 3.3054 2.60459 2.54906 4.51241
0.7 0.09 0.99 -0.546099 -0.445489 11.6858 -18.3141 3.27659 2.67293 2.22613 4.74215
0.7 0.09 1.02 -0.541216 -0.456426 12.1301 -18.2949 3.2473 2.73856 1.89786 4.95352
0.7 0.09 1.05 -0.536271 -0.466939 12.5642 -18.2804 3.21763 2.80163 1.56491 5.14763
0.7 0.09 1.08 -0.531277 -0.477054 12.9889 -18.2701 3.18766 2.86233 1.22784 5.3254
0.7 0.09 1.11 -0.526246 -0.486796 13.4049 -18.2639 3.15748 2.92078 0.887106 5.48749
0.7 0.09 1.14 -0.521187 -0.496186 13.8126 -18.2619 3.12712 2.97712 0.543066 5.6342
0.7 0.09 1.17 -0.516104 -0.505242 14.2115 -18.2646 3.09662 3.03145 0.195977 5.76544
0.7 0.09 1.2 -0.511 -0.513978 14.6009 -18.2729 3.066 3.08387 -0.154001 5.8806
0.7 0.09 1.23 -0.505874 -0.522407 14.9793 -18.2883 3.03524 3.13444 -0.506799 5.97851
0.7 0.09 1.26 -0.500722 -0.530538 15.3445 -18.3129 3.00433 3.18323 -0.862444 6.05735
0.7 0.09 1.29 -0.495538 -0.538377 15.6935 -18.3497 2.97323 3.23026 -1.22105 6.11456
0.7 0.09 1.32 -0.49031 -0.545927 16.0224 -18.4022 2.94186 3.27556 -1.58283 6.1468
0.7 0.09 1.35 -0.485027 -0.553188 16.3262 -18.475 2.91016 3.31913 -1.94807 6.14982
0.7 0.09 1.38 -0.479672 -0.560158 16.5992 -18.5736 2.87803 3.36095 -2.31715 6.11843
0.7 0.09 1.41 -0.474226 -0.56683 16.8341 -18.7044 2.84536 3.40098 -2.69054 6.04641
0.7 0.09 1.44 -0.468666 -0.573196 17.0228 -18.8752 2.812 3.43917 -3.06877 5.92641
0.7 0.09 1.47 -0.462967 -0.579243 17.1558 -19.0949 2.7778 3.47546 -3.45247 5.74991
0.7 0.09 1.5 -0.457101 -0.584958 17.222 -19.3735 2.7426 3.50975 -3.84235 5.50711
0.7 0.1 0 -0.320986 -0.0542771 -7.91442e-16 1.93224e-16 1.92593 0.325666 -1.29894e-15 -1.15933e-15
0.7 0.1 0.03 -0.328077 -0.0591124 -0.316147 0.0083705 1.96847 0.354677 -0.050924 -0.0502204
0.7 0.1 0.06 -0.335044 -0.0634895 -0.682882 0.0142948 2.01027 0.380939 -0.0961996 -0.0857634
0.7 0.1 0.09 -0.341988 -0.0678795 -1.10733 0.0189833 2.05194 0.407278 -0.146181 -0.113893
0.7 0.1 0.12 -0.348907 -0.0723951 -1.59922 0.0226029 2.09345 0.434371 -0.204733 -0.135608
0.7 0.1 0.15 -0.355781 -0.0770994 -2.1699 0.0251514 2.13469 0.462596 -0.275139 -0.150896
0.7 0.1 0.18 -0.362588 -0.082038 -2.83224 0.0265503 2.17553 0.492226 -0.360709 -0.159288
0.7 0.1 0.21 -0.369303 -0.0872478 -3.60059 0.0266732 2.21582 0.523484 -0.464957 -0.160023
0.7 0.1 0.24 -0.375901 -0.0927611 -4.49078 0.0253572 2.25541 0.556562 -0.591675 -0.152126
0.7 0.1 0.27 -0.382354 -0.0986078 -5.52011 0.0224094 2.29413 0.591641 -0.744973 -0.134438
0.7 0.1 0.3 -0.388637 -0.104816 -6.70735 0.0176099 2.33182 0.628888 -0.929295 -0.105639
0.7 0.1 0.33 -0.394721 -0.111412 -8.07273 0.0107135 2.36832 0.668465 -1.14943 -0.0642605
0.7 0.1 0.36 -0.400579 -0.118424 -9.63794 0.00145174 2.40347 0.710529 -1.41053 -0.00868931
0.7 0.1 0.39 -0.406183 -0.125875 -11.4261 -0.010467 2.43709 0.755234 -1.7181 0.0628231
0.7 0.1 0.42 -0.478694 0.0121766 -11.8765 -24.9878 2.87217 -0.0730598 1.41897 -10.7017
0.7 0.1 0.45 -0.504753 -0.0344869 -7.82807 -24.225 3.02852 0.206921 3.16962 -8.65184
0.7 0.1 0.48 -0.525016 -0.0717848 -4.86607 -23.6046 3.15009 0.430709 4.25127 -6.99363
0.7 0.1 0.51 -0.540086 -0.104073 -2.5855 -23.0946 3.24052 0.624437 4.92545 -5.61631
0.7 0.1 0.54 -0.55102 -0.133105 -0.755324 -22.6703 3.30612 0.798633 5.33687 -4.44663
0.7 0.1 0.57 -0.55875 -0.159711 0.763483 -22.3135 3.3525 0.958269 5.57049 -3.43524
0.7 0.1 0.6 -0.564002 -0.184352 2.05867 -22.0106 3.38401 1.10611 5.6788 -2.54806
0.7 0.1 0.63 -0.567323 -0.207325 3.18797 -21.7513 3.40394 1.24395 5.6957 -1.76087
0.7 0.1 0.66 -0.569122 -0.228843 4.19076 -21.5279 3.41473 1.37306 5.64396 -1.056
0.7 0.1 0.69 -0.569711 -0.249072 5.0948 -21.3344 3.41827 1.49443 5.5394 -0.420238
0.7 0.1 0.72 -0.569327 -0.268147 5.92017 -21.1661 3.41596 1.60888 5.39331 0.156549
0.7 0.1 0.75 -0.568154 -0.286179 6.68179 -21.0191 3.40893 1.71707 5.21399 0.682264
0.7 0.1 0.78 -0.566337 -0.303265 7.39096 -20.8906 3.39802 1.81959 5.00767 1.1632
0.7 0.1 0.81 -0.56399 -0.319488 8.05643 -20.778 3.38394 1.91693 4.77913 1.60444
0.7 0.1 0.84 -0.561207 -0.33492 8.68505 -20.6792 3.36724 2.00952 4.53207 2.01017
0.7 0.1 0.87 -0.558061 -0.349626 9.2823 -20.5926 3.34837 2.09776 4.26944 2.38385
0.7 0.1 0.9 -0.554617 -0.363662 9.8526 -20.5167 3.3277 2.18197 3.99364 2.72841
0.7 0.1 0.93 -0.550919 -0.377079 10.3997 -20.4502 3.30551 2.26247 3.70652 3.04641
0.7 0.1 0.96 -0.547014 -0.389921 10.9262 -20.3923 3.28208 2.33953 3.40968 3.33974
0.7 0.1 0.99 -0.542936 -0.402231 11.4349 -20.3418 3.25762 2.41338 3.10447 3.61047
0.7 0.1 1.02 -0.538715 -0.414043 11.9278 -20.2981 3.23229 2.48426 2.79198 3.86013
0.7 0.1 1.05 -0.534375 -0.425391 12.4067 -20.2605 3.20625 2.55235 2.47313 4.09012
0.7 0.1 1.08 -0.529936 -0.436305 12.873 -20.2284 3.17962 2.61783 2.14868 4.30158
0.7 0.1 1.11 -0.525416 -0.446812 13.3275 -20.2017 3.1525 2.68087 1.8192 4.49529
0.7 0.1 1.14 -0.520826 -0.456933 13.7705 -20.1804 3.12495 2.7416 1.4851 4.6716
0.7 0.1 1.17 -0.516173 -0.46669 14.2016 -20.1652 3.09704 2.80014 1.14655 4.83029
0.7 0.1 1.2 -0.511462 -0.476099 14.6195 -20.1571 3.06877 2.85659 0.803518 4.97049
0.7 0.1 1.23 -0.506691 -0.485172 15.0219 -20.158 3.04014 2.91103 0.455748 5.09059
0.7 0.1 1.26 -0.501855 -0.493919 15.4057 -20.1704 3.01113 2.96352 0.102732 5.18811
0.7 0.1 1.29 -0.496945 -0.502348 15.7663 -20.1979 2.98167 3.01409 -0.256293 5.25962
0.7 0.1 1.32 -0.491948 -0.51046 16.0979 -20.2448 2.95169 3.06276 -0.622355 5.30065
0.7 0.1 1.35 -0.486846 -0.518256 16.3934 -20.3166 2.92108 3.10954 -0.996769 5.30556
0.7 0.1 1.38 -0.481616 -0.525732 16.6441 -20.4199 2.8897 3.15439 -1.38114 5.26746
0.7 0.1 1.41 -0.476232 -0.532882 16.8395 -20.5628 2.85739 3.19729 -1.77739 5.17809
0.7 0.1 1.44 -0.470664 -0.539695 16.9677 -20.7544 2.82398 3.23817 -2.18774 5.02777
0.7 0.1 1.47 -0.464876 -0.546158 17.0145 -21.0055 2.78926 3.27695 -2.61477 4.80523
0.7 0.1 1.5 -0.45883 -0.552253 16.964 -21.3285 2.75298 3.31352 -3.0614 4.49755
0.7 0.11 0 -0.288585 -0.0438537 -7.78163e-16 1.71401e-16 1.73152 0.263126 -1.32779e-15 -1.0284e-15
0.7 0.11 0.03 -0.295393 -0.0480909 -0.308623 0.0079552 1.77237 0.288548 -0.0680746 -0.0477286
0.7 0.11 0.06 -0.302036 -0.0518739 -0.662513 0.0138158 1.81222 0.311245 -0.131254 -0.0828899
0.7 0.11 0.09 -0.308666 -0.0556393 -1.06715 0.0186793 1.852 0.333837 -0.199489 -0.112068
0.7 0.11 0.12 -0.315299 -0.0594921 -1.53025 0.0227286 1.8918 0.356953 -0.276312 -0.136362
0.7 0.11 0.15 -0.321929 -0.0634909 -2.06073 0.0260026 1.93158 0.380945 -0.364622 -0.156004
0.7 0.11 0.18 -0.328547 -0.0676779 -2.66872 0.028478 1.97128 0.406065 -0.467269 -0.170854
0.7 0.11 0.21 -0.33514 -0.0720871 -3.36542 0.0300944 2.01084 0.43252 -0.587235 -0.180551
0.7 0.11 0.24 -0.341695 -0.0767485 -4.16317 0.0307649 2.05017 0.460486 -0.727712 -0.184572
0.7 0.11 0.27 -0.348197 -0.0816895 -5.0754 0.0303811 2.08918 0.49013 -0.892129 -0.182268
0.7 0.11 0.3 -0.35463 -0.0869358 -6.11664 0.0288164 2.12778 0.521606 -1.08418 -0.172879
0.7 0.11 0.33 -0.360979 -0.0925122 -7.30253 0.0259275 2.16587 0.555063 -1.30783 -0.155545
0.7 0.11 0.36 -0.367227 -0.098443 -8.64979 0.0215555 2.20336 0.590645 -1.56733 -0.129313
0.7 0.11 0.39 -0.37336 -0.104752 -10.1763 0.0155271 2.24016 0.628494 -1.86721 -0.093143
0.7 0.11 0.42 -0.399296 0.118412 -21.7642 -28.8023 2.39578 -0.710474 -3.17758 -15.8237
0.7 0.11 0.45 -0.435828 0.0510798 -15.031 -27.798 2.61497 -0.306479 0.258174 -12.9761
0.7 0.11 0.48 -0.466772 0.00401256 -10.3511 -26.9654 2.80063 -0.0240753 2.38206 -10.7294
0.7 0.11 0.51 -0.490951 -0.0338293 -6.91138 -26.2759 2.94571 0.202976 3.73767 -8.90898
0.7 0.11 0.54 -0.509318 -0.0666005 -4.26235 -25.701 3.05591 0.399603 4.61621 -7.39704
0.7 0.11 0.57 -0.523076 -0.0960663 -2.14168 -25.2171 3.13845 0.576398 5.18322 -6.11453
0.7 0.11 0.6 -0.533251 -0.123084 -0.388857 -24.806 3.19951 0.738504 5.53778 -5.00751
0.7 0.11 0.63 -0.540641 -0.148133 1.09865 -24.4534 3.24384 0.888795 5.74197 -4.03833
0.7 0.11 0.66 -0.545845 -0.171517 2.38886 -24.1488 3.27507 1.0291 5.83626 -3.18004
0.7 0.11 0.69 -0.549317 -0.193452 3.52842 -23.8838 3.2959 1.16071 5.84799 -2.41288
0.7 0.11 0.72 -0.551401 -0.214103 4.55033 -23.6519 3.30841 1.28462 5.79621 -1.72202
0.7 0.11 0.75 -0.552363 -0.233602 5.47852 -23.448 3.31418 1.40161 5.69458 -1.0961
0.7 0.11 0.78 -0.552408 -0.252061 6.33076 -23.268 3.31445 1.51237 5.55312 -0.526242
0.7 0.11 0.81 -0.5517 -0.269573 7.12056 -23.1086 3.3102 1.61744 5.37934 -0.00538847
0.7 0.11 0.84 -0.550366 -0.28622 7.85833 -22.967 3.3022 1.71732 5.17901 0.472165
0.7 0.11 0.87 -0.548513 -0.302073 8.55224 -22.8411 3.29108 1.81244 4.95662 0.911091
0.7 0.11 0.9 -0.546229 -0.317194 9.20882 -22.7289 3.27737 1.90317 4.71576 1.31527
0.7 0.11 0.93 -0.54357 -0.331641 9.83352 -22.6287 3.26142 1.98985 4.45909 1.68806
0.7 0.11 0.96 -0.540607 -0.345461 10.4301 -22.5395 3.24364 2.07277 4.18901 2.03191
0.7 0.11 0.99 -0.537384 -0.358701 11.0027 -22.4597 3.2243 2.15221 3.90747 2.34948
0.7 0.11 1.02 -0.533941 -0.371401 11.5539 -22.3886 3.20365 2.2284 3.61599 2.64273
0.7 0.11 1.05 -0.530313 -0.383596 12.0864 -22.3252 3.18188 2.30157 3.31588 2.91341
0.7 0.11 1.08 -0.526527 -0.395319 12.602 -22.269 3.15916 2.37191 3.00816 3.16293
0.7 0.11 1.11 -0.522605 -0.406599 13.1018 -22.2194 3.13563 2.4396 2.6936 3.39226
0.7 0.11 1.14 -0.518564 -0.417462 13.5863 -22.1768 3.11139 2.50477 2.3726 3.60174
0.7 0.11 1.17 -0.514414 -0.427929 14.0547 -22.1418 3.08648 2.56757 2.04521 3.79103
0.7 0.11 1.2 -0.51016 -0.438017 14.505 -22.1157 3.06096 2.6281 1.71109 3.9589
0.7 0.11 1.23 -0.5058 -0.447741 14.934 -22.1008 3.0348 2.68645 1.36945 4.10316
0.7 0.11 1.26 -0.501327 -0.457111 15.3369 -22.1001 3.00796 2.74267 1.01904 4.2205
0.7 0.11 1.29 -0.496729 -0.466135 15.707 -22.1177 2.98038 2.79681 0.658087 4.30637
0.7 0.11 1.32 -0.491987 -0.474814 16.0361 -22.1591 2.95192 2.84889 0.284296 4.35485
0.7 0.11 1.35 -0.487076 -0.483149 16.3137 -22.2308 2.92246 2.89889 -0.105218 4.35851
0.7 0.11 1.38 -0.481966 -0.491135 16.5271 -22.3408 2.8918 2.94681 -0.51395 4.30831
0.7 0.11 1.41 -0.47662 -0.498763 16.6614 -22.4986 2.85972 2.99258 -0.946043 4.19342
0.7 0.11 1.44 -0.470996 -0.506023 16.6991 -22.7155 2.82598 3.03614 -1.40632 4.00115
0.7 0.11 1.47 -0.465047 -0.512899 16.6199 -23.0045 2.79028 3.0774 -1.90034 3.71675
0.7 0.11 1.5 -0.458718 -0.519372 16.4008 -23.3803 2.75231 3.11623 -2.43439 3.32337
0.7 0.12 0 -0.257955 -0.0350806 -7.69422e-16 1.50635e-16 1.54774 0.210487 -1.33382e-15 -9.03804e-16
0.7 0.12 0.03 -0.264471 -0.0387863 -0.302164 0.00743744 1.58684 0.23272 -0.0823823 -0.044622
0.7 0.12 0.06 -0.270787 -0.0420491 -0.645253 0.0130732 1.62473 0.252296 -0.160628 -0.0784338
0.7 0.12 0.09 -0.277096 -0.0452677 -1.03356 0.0178846 1.66258 0.271607 -0.244248 -0.1073
0.7 0.12 0.12 -0.283424 -0.0485375 -1.47331 0.022053 1.70055 0.291225 -0.336516 -0.132308
0.7 0.12 0.15 -0.289779 -0.0519112 -1.9717 0.0256355 1.73868 0.311466 -0.440045 -0.153801
0.7 0.12 0.18 -0.296163 -0.055426 -2.53685 0.0286372 1.77698 0.332554 -0.557362 -0.171809
0.7 0.12 0.21 -0.302572 -0.0591118 -3.17771 0.0310326 1.81543 0.354667 -0.691081 -0.18618
0.7 0.12 0.24 -0.309002 -0.0629944 -3.90412 0.0327756 1.85401 0.377961 -0.843975 -0.196637
0.7 0.12 0.27 -0.315448 -0.0670972 -4.72675 0.0338036 1.89269 0.402577 -1.01901 -0.202804
0.7 0.12 0.3 -0.321905 -0.0714424 -5.65712 0.0340401 1.93143 0.428645 -1.21937 -0.204222
0.7 0.12 0.33 -0.328366 -0.0760508 -6.70758 0.0333965 1.97019 0.456294 -1.44846 -0.20036
0.7 0.12 0.36 -0.334825 -0.0809429 -7.89135 0.0317728 2.00895 0.485644 -1.70993 -0.190618
0.7 0.12 0.39 -0.341278 -0.0861387 -9.22247 0.0290585 2.04767 0.516816 -2.00765 -0.174332
0.7 0.12 0.42 -0.303821 0.264441 -37.4293 -32.888 1.82293 -1.58665 -11.5219 -22.3987
0.7 0.12 0.45 -0.348295 0.153258 -26.0169 -31.6838 2.08977 -0.91955 -5.03779 -18.4239
0.7 0.12 0.48 -0.391757 0.0874049 -18.4448 -30.6286 2.35054 -0.524429 -1.0895 -15.344
0.7 0.12 0.51 -0.427605 0.040241 -13.12 -29.7339 2.56563 -0.241446 1.42095 -12.903
0.7 0.12 0.54 -0.455723 0.00205056 -9.18339 -28.9804 2.73434 -0.0123033 3.0669 -10.9199
0.7 0.12 0.57 -0.477403 -0.0310726 -6.14614 -28.3439 2.86442 0.186436 4.16583 -9.27124
0.7 0.12 0.6 -0.494001 -0.0608701 -3.71681 -27.8025 2.96401 0.365221 4.90282 -7.87319
0.7 0.12 0.63 -0.50664 -0.0882118 -1.71404 -27.3381 3.03984 0.529271 5.39081 -6.66763
0.7 0.12 0.66 -0.516183 -0.113588 -0.0205172 -26.9368 3.0971 0.681526 5.70155 -5.61358
0.7 0.12 0.69 -0.523287 -0.137308 1.4423 -26.5872 3.13972 0.823846 5.88231 -4.68147
0.7 0.12 0.72 -0.528447 -0.159589 2.72864 -26.2808 3.17068 0.957533 5.96527 -3.84949
0.7 0.12 0.75 -0.532042 -0.180595 3.877 -26.0105 3.19225 1.08357 5.97295 -3.10123
0.7 0.12 0.78 -0.534365 -0.200457 4.91542 -25.7711 3.20619 1.20274 5.92154 -2.42407
0.7 0.12 0.81 -0.535642 -0.219283 5.86475 -25.558 3.21385 1.3157 5.82296 -1.80814
0.7 0.12 0.84 -0.536056 -0.237165 6.74082 -25.3676 3.21633 1.42299 5.68615 -1.24559
0.7 0.12 0.87 -0.535749 -0.254183 7.55587 -25.197 3.21449 1.5251 5.51797 -0.730098
0.7 0.12 0.9 -0.53485 -0.270407 8.31948 -25.0438 3.2091 1.62244 5.3239 -0.256461
0.7 0.12 0.93 -0.533418 -0.285898 9.03964 -24.9057 3.20051 1.71539 5.10764 0.179748
0.7 0.12 0.96 -0.531566 -0.300711 9.72175 -24.7813 3.1894 1.80426 4.87293 0.581732
0.7 0.12 0.99 -0.529348 -0.314894 10.3715 -24.6689 3.17609 1.88936 4.62252 0.952932
0.7 0.12 1.02 -0.526819 -0.328492 10.993 -24.5672 3.16091 1.97095 4.35859 1.29584
0.7 0.12 1.05 -0.524023 -0.341545 11.5894 -24.4752 3.14414 2.04927 4.08295 1.61268
0.7 0.12 1.08 -0.520997 -0.354088 12.1636 -24.3921 3.12598 2.12453 3.79704 1.90521
0.7 0.12 1.11 -0.517772 -0.366152 12.717 -24.3174 3.10663 2.19691 3.50182 2.1746
0.7 0.12 1.14 -0.514368 -0.377764 13.2501 -24.2513 3.08621 2.26659 3.19771 2.42122
0.7 0.12 1.17 -0.510799 -0.388949 13.7615 -24.1946 3.0648 2.33369 2.88455 2.64452
0.7 0.12 1.2 -0.507071 -0.399725 14.2486 -24.1488 3.04243 2.39835 2.56147 2.84282
0.7 0.12 1.23 -0.503181 -0.410107 14.7063 -24.1167 3.01909 2.46064 2.22688 3.01317
0.7 0.12 1.26 -0.499119 -0.420107 15.1278 -24.1019 2.99471 2.52064 1.87838 3.15117
0.7 0.12 1.29 -0.494867 -0.42973 15.5034 -24.1095 2.9692 2.57838 1.51268 3.25081
0.7 0.12 1.32 -0.490397 -0.43898 15.8212 -24.1458 2.94238 2.63388 1.12554 3.30431
0.7 0.12 1.35 -0.485677 -0.447856 16.066 -24.2188 2.91406 2.68714 0.711699 3.30193
0.7 0.12 1.38 -0.480663 -0.456353 16.2197 -24.338 2.88398 2.73812 0.264815 3.23185
0.7 0.12 1.41 -0.475306 -0.46446 16.2609 -24.515 2.85184 2.78676 -0.222615 3.07993
0.7 0.12 1.44 -0.469548 -0.472165 16.1643 -24.7631 2.81729 2.83299 -0.75932 2.82961
0.7 0.12 1.47 -0.463322 -0.479449 15.9012 -25.098 2.77993 2.87669 -1.35533 2.46173
0.7 0.12 1.5 -0.456554 -0.486291 15.4385 -25.5373 2.73932 2.91775 -2.02202 1.95434
0.7 0.13 0 -0.228941 -0.0277233 -7.64689e-16 1.31329e-16 1.37366 0.166343 -1.31953e-15 -7.87968e-16
0.7 0.13 0.03 -0.235155 -0.0309574 -0.296576 0.00686011 1.41094 0.185747 -0.0942691 -0.041158
0.7 0.13 0.06 -0.241142 -0.0337641 -0.630459 0.0121643 1.44686 0.202586 -0.185174 -0.0729805
0.7 0.13 0.09 -0.247121 -0.0365032 -1.00507 0.0167706 1.48273 0.21902 -0.281737 -0.100616
0.7 0.13 0.12 -0.253131 -0.0392594 -1.42552 0.0208478 1.51879 0.235556 -0.387008 -0.125077
0.7 0.13 0.15 -0.259189 -0.0420782 -1.89772 0.024457 1.55514 0.252468 -0.503378 -0.14673
0.7 0.13 0.18 -0.265304 -0.0449909 -2.42829 0.0276141 1.59183 0.269943 -0.633132 -0.165671
0.7 0.13 0.21 -0.271482 -0.0480217 -3.02454 0.0303088 1.62889 0.288127 -0.778613 -0.181838
0.7 0.13 0.24 -0.277726 -0.0511913 -3.69445 0.032513 1.66635 0.307143 -0.942294 -0.195062
0.7 0.13 0.27 -0.284039 -0.0545179 -4.44666 0.0341844 1.70423 0.3271 -1.12681 -0.205089
0.7 0.13 0.3 -0.290424 -0.0580182 -5.29047 0.0352688 1.74255 0.3481 -1.33498 -0.211595
0.7 0.13 0.33 -0.296884 -0.0617083 -6.23587 0.0357013 1.78131 0.370238 -1.56981 -0.21419
0.7 0.13 0.36 -0.303421 -0.0656033 -7.29346 0.0354075 1.82053 0.393605 -1.83452 -0.212427
0.7 0.13 0.39 -0.310037 -0.0697179 -8.47453 0.0343035 1.86023 0.41829 -2.13253 -0.205804
0.7 0.13 0.42 -0.198391 0.491496 -62.4223 -36.9797 1.19035 -2.94898 -26.0972 -30.8375
0.7 0.13 0.45 -0.240398 0.28866 -42.9274 -35.7885 1.44239 -1.73196 -14.1839 -25.3348
0.7 0.13 0.48 -0.296492 0.1855 -30.4975 -34.5721 1.77895 -1.113 -7.07202 -21.0988
0.7 0.13 0.51 -0.346658 0.12133 -22.0972 -33.4752 2.07995 -0.727982 -2.61286 -17.7958
0.7 0.13 0.54 -0.387383 0.0743361 -16.1204 -32.5256 2.3243 -0.446016 0.293366 -15.1641
0.7 0.13 0.57 -0.419442 0.0359823 -11.6721 -31.7133 2.51665 -0.215894 2.24302 -13.0188
0.7 0.13 0.6 -0.444444 0.00263596 -8.22988 -31.0187 2.66667 -0.0158158 3.57636 -11.2324
0.7 0.13 0.63 -0.463896 -0.0273941 -5.4757 -30.422 2.78338 0.164365 4.49649 -9.71684
0.7 0.13 0.66 -0.479012 -0.0549758 -3.20825 -29.906 2.87407 0.329855 5.12963 -8.41037
0.7 0.13 0.69 -0.490725 -0.0806037 -1.29574 -29.4567 2.94435 0.483622 5.55716 -7.26899
0.7 0.13 0.72 -0.499745 -0.10459 0.350969 -29.0627 2.99847 0.627541 5.83325 -6.26065
0.7 0.13 0.75 -0.506609 -0.127152 1.79384 -28.7152 3.03965 0.762914 5.99508 -5.36159
0.7 0.13 0.78 -0.511729 -0.148452 3.07711 -28.4069 3.07038 0.890715 6.06884 -4.5538
0.7 0.13 0.81 -0.515426 -0.168619 4.2331 -28.132 3.09256 1.01171 6.07341 -3.82344
0.7 0.13 0.84 -0.517949 -0.187758 5.28592 -27.8858 3.1077 1.12655 6.02275 -3.15964
0.7 0.13 0.87 -0.519497 -0.20596 6.25388 -27.6644 3.11698 1.23576 5.92738 -2.55374
0.7 0.13 0.9 -0.520255 -0.223301 7.15113 -27.4647 3.12153 1.33981 5.79567 -1.99877
0.7 0.13 0.93 -0.520272 -0.239852 7.98935 -27.2839 3.12163 1.43911 5.63271 -1.48883
0.7 0.13 0.96 -0.51973 -0.255669 8.7762 -27.1201 3.11838 1.53401 5.44439 -1.01972
0.7 0.13 0.99 -0.518692 -0.270808 9.51988 -26.9712 3.11215 1.62485 5.2346 -0.586953
0.7 0.13 1.02 -0.51723 -0.285316 10.2259 -26.8355 3.10338 1.7119 5.0064 -0.187339
0.7 0.13 1.05 -0.515404 -0.299237 10.8991 -26.7118 3.09242 1.79542 4.76238 0.181946
0.7 0.13 1.08 -0.513262 -0.312609 11.543 -26.5989 3.07957 1.87565 4.50452 0.523127
0.7 0.13 1.11 -0.510843 -0.325466 12.1598 -26.4964 3.06506 1.95279 4.23405 0.83762
0.7 0.13 1.14 -0.508175 -0.337837 12.7497 -26.4045 3.04905 2.02702 3.95139 1.12582
0.7 0.13 1.17 -0.505275 -0.349747 13.3109 -26.3239 3.03165 2.09848 3.65598 1.38688
0.7 0.13 1.2 -0.502148 -0.361218 13.8391 -26.2568 3.01289 2.16731 3.34618 1.61851
0.7 0.13 1.23 -0.49879 -0.372264 14.3272 -26.2062 2.99274 2.23359 3.01916 1.81676
0.7 0.13 1.26 -0.495185 -0.382898 14.7649 -26.1766 2.97111 2.29739 2.67077 1.9758
0.7 0.13 1.29 -0.491306 -0.393125 15.1387 -26.174 2.94784 2.35875 2.29542 2.08771
0.7 0.13 1.32 -0.487118 -0.402949 15.4311 -26.206 2.92271 2.41769 1.88595 2.14227
0.7 0.13 1.35 -0.482571 -0.412367 15.6205 -26.2822 2.89543 2.4742 1.43355 2.12676
0.7 0.13 1.38 -0.477607 -0.421372 15.681 -26.4142 2.86564 2.52823 0.927618 2.02569
0.7 0.13 1.41 -0.472157 -0.429954 15.5818 -26.6155 2.83294 2.57972 0.355621 1.82068
0.7 0.13 1.44 -0.466139 -0.438096 15.287 -26.9024 2.79683 2.62858 -0.296989 1.49015
0.7 0.13 1.47 -0.459463 -0.445778 14.7555 -27.2934 2.75678 2.67467 -1.04691 1.00918
0.7 0.13 1.5 -0.452028 -0.452976 13.9403 -27.8099 2.71217 2.71785 -1.91312 0.349255
0.7 0.14 0 -0.201417 -0.0215904 -7.63494e-16 1.13834e-16 1.20851 0.129545 -1.28718e-15 -6.82996e-16
0.7 0.14 0.03 -0.207316 -0.0244085 -0.291711 0.00625617 1.24391 0.146453 -0.104075 -0.0375344
0.7 0.14 0.06 -0.21297 -0.0268161 -0.617663 0.0111625 1.27783 0.160898 -0.205579 -0.0669697
0.7 0.14 0.09 -0.218614 -0.0291351 -0.980624 0.0154635 1.31169 0.174812 -0.312991 -0.0927732
0.7 0.14 0.12 -0.224296 -0.0314389 -1.38486 0.019309 1.34578 0.188633 -0.429153 -0.115844
0.7 0.14 0.15 -0.230039 -0.0337649 -1.83529 0.0227548 1.38024 0.202588 -0.556275 -0.136517
0.7 0.14 0.18 -0.23586 -0.0361373 -2.33742 0.0258164 1.41516 0.216821 -0.696448 -0.154885
0.7 0.14 0.21 -0.241771 -0.0385738 -2.89729 0.0284851 1.45063 0.23144 -0.851808 -0.170896
0.7 0.14 0.24 -0.247782 -0.0410887 -3.52148 0.0307355 1.4867 0.246527 -1.0246 -0.184396
0.7 0.14 0.27 -0.253904 -0.0436937 -4.21712 0.0325282 1.52343 0.262155 -1.21721 -0.195152
0.7 0.14 0.3 -0.260147 -0.0463994 -4.99183 0.0338124 1.56089 0.278387 -1.43218 -0.202857
0.7 0.14 0.33 -0.26652 -0.049215 -5.85379 0.0345259 1.59912 0.295278 -1.67223 -0.207138
0.7 0.14 0.36 -0.273032 -0.0521493 -6.81169 0.0345966 1.6382 0.312881 -1.94026 -0.207562
0.7 0.14 0.39 -0.279693 -0.0552105 -7.87475 0.0339425 1.67816 0.331245 -2.23936 -0.203639
0.7 0.14 0.42 -0.100094 0.875766 -102.348 -40.43 0.600566 -5.25459 -50.8948 -41.5485
0.7 0.14 0.45 -0.113101 0.487989 -69.097 -39.8367 0.678608 -2.92793 -29.5015 -34.1045
0.7 0.14 0.48 -0.177601 0.311438 -48.5813 -38.6862 1.0656 -1.86863 -16.9827 -28.3179
0.7 0.14 0.51 -0.244081 0.21534 -35.1815 -37.4645 1.46448 -1.29204 -9.2664 -23.8393
0.7 0.14 0.54 -0.300686 0.153006 -25.9688 -36.334 1.80412 -0.918036 -4.30139 -20.3228
0.7 0.14 0.57 -0.346224 0.106413 -19.3378 -35.3363 2.07735 -0.638477 -0.99361 -17.5049
0.7 0.14 0.6 -0.38221 0.0680702 -14.3672 -34.4704 2.29326 -0.408421 1.27039 -15.199
0.7 0.14 0.63 -0.410534 0.0346266 -10.5063 -33.7214 2.4632 -0.207759 2.85023 -13.2745
0.7 0.14 0.66 -0.432846 0.00446129 -7.41307 -33.0719 2.59707 -0.0267677 3.96536 -11.6401
0.7 0.14 0.69 -0.45045 -0.0232791 -4.86755 -32.5059 2.7027 0.139675 4.75458 -10.2309
0.7 0.14 0.72 -0.464346 -0.0490871 -2.7239 -32.0097 2.78608 0.294522 5.30863 -9.00015
0.7 0.14 0.75 -0.475296 -0.0732745 -0.882552 -31.5721 2.85177 0.439647 5.68861 -7.9135
0.7 0.14 0.78 -0.483878 -0.0960569 0.72629 -31.184 2.90327 0.576341 5.9368 -6.94532
0.7 0.14 0.81 -0.490538 -0.117594 2.15273 -30.8378 2.94323 0.705565 6.08317 -6.07609
0.7 0.14 0.84 -0.495622 -0.138013 3.43352 -30.5276 2.97373 0.828075 6.14945 -5.29072
0.7 0.14 0.87 -0.499404 -0.157415 4.59615 -30.2484 2.99642 0.94449 6.15185 -4.57736
0.7 0.14 0.9 -0.502153 -0.175888 5.66148 -29.996 3.01292 1.05533 6.10318 -3.92656
0.7 0.14 0.93 -0.503878 -0.19351 6.64668 -29.767 3.02327 1.16106 6.01026 -3.33043
0.7 0.14 0.96 -0.504883 -0.210344 7.5626 -29.559 3.0293 1.26206 5.88257 -2.78344
0.7 0.14 0.99 -0.505231 -0.226449 8.42097 -29.3692 3.03139 1.35869 5.72549 -2.27972
0.7 0.14 1.02 -0.505017 -0.241877 9.22959 -29.1956 3.0301 1.45126 5.54341 -1.81513
0.7 0.14 1.05 -0.50432 -0.256675 9.99505 -29.0366 3.02592 1.54005 5.33996 -1.38607
0.7 0.14 1.08 -0.503203 -0.270884 10.7223 -28.8909 3.01922 1.62531 5.11789 -0.98973
0.7 0.14 1.11 -0.501716 -0.284542 11.4141 -28.7578 3.0103 1.70725 4.87881 -0.624373
0.7 0.14 1.14 -0.499895 -0.297679 12.0706 -28.6374 2.99937 1.78608 4.62306 -0.28961
0.7 0.14 1.17 -0.49776 -0.310323 12.6889 -28.5308 2.98656 1.86194 4.34946 0.0133299
0.7 0.14 1.2 -0.495315 -0.322494 13.2627 -28.4404 2.97189 1.93496 4.05518 0.281326
0.7 0.14 1.23 -0.492554 -0.334209 13.7816 -28.37 2.95532 2.00525 3.7355 0.509092
0.7 0.14 1.26 -0.489451 -0.34548 14.2307 -28.3248 2.93671 2.07288 3.38362 0.688904
0.7 0.14 1.29 -0.48597 -0.356313 14.5904 -28.3122 2.91582 2.13788 2.99051 0.810324
0.7 0.14 1.32 -0.482056 -0.366709 14.8357 -28.3412 2.89233 2.20026 2.54468 0.859931
0.7 0.14 1.35 -0.477643 -0.376666 14.9355 -28.4232 2.86586 2.25999 2.03201 0.821047
0.7 0.14 1.38 -0.472648 -0.386173 14.8528 -28.5721 2.83589 2.31704 1.43554 0.673459
0.7 0.14 1.41 -0.466975 -0.395218 14.5436 -28.8044 2.80185 2.37131 0.735303 0.393154
0.7 0.14 1.44 -0.460513 -0.403782 13.957 -29.1391 2.76308 2.42269 -0.0918996 -0.0479637
0.7 0.14 1.47 -0.453136 -0.411841 13.034 -29.5987 2.71881 2.47104 -1.07266 -0.682337
0.7 0.14 1.5 -0.444702 -0.419366 11.7079 -30.2085 2.66821 2.5162 -2.23715 -1.54703
0.7 0.15 0 -0.175274 -0.0165227 -7.65413e-16 9.84578e-17 1.05165 0.0991393 -1.23887e-15 -5.90742e-16
0.7 0.15 0.03 -0.180846 -0.0189775 -0.287456 0.00565143 1.08508 0.113867 -0.112081 -0.0339059
0.7 0.15 0.06 -0.186163 -0.021038 -0.606515 0.010124 1.11698 0.12623 -0.22241 -0.0607386
0.7 0.15 0.09 -0.191468 -0.0229904 -0.959458 0.014058 1.14881 0.137943 -0.338863 -0.0843402
0.7 0.15 0.12 -0.196813 -0.0248963 -1.34989 0.0175812 1.18088 0.149378 -0.464088 -0.105477
0.7 0.15 0.15 -0.202229 -0.0267845 -1.78197 0.020738 1.21338 0.160706 -0.600132 -0.124416
0.7 0.15 0.18 -0.207737 -0.0286714 -2.26032 0.0235354 1.24643 0.172026 -0.74893 -0.141199
0.7 0.15 0.21 -0.213355 -0.0305671 -2.79002 0.0259573 1.28013 0.183399 -0.912446 -0.155729
0.7 0.15 0.24 -0.219099 -0.0324782 -3.37656 0.02797 1.3146 0.194864 -1.09274 -0.167804
0.7 0.15 0.27 -0.224986 -0.0344091 -4.0259 0.0295251 1.34992 0.206447 -1.29201 -0.177134
0.7 0.15 0.3 -0.231031 -0.0363625 -4.74438 0.030561 1.38619 0.218166 -1.51257 -0.183349
0.7 0.15 0.33 -0.23725 -0.0383402 -5.53881 0.0310034 1.4235 0.230029 -1.75693 -0.186003
0.7 0.15 0.36 -0.243658 -0.0403429 -6.41639 0.0307659 1.46196 0.242042 -2.02774 -0.184579
0.7 0.15 0.39 -0.250273 -0.042371 -7.38475 0.0297502 1.50165 0.254207 -2.32782 -0.178486
0.7 0.15 0.42 -0.0457617 1.55168 -165.862 -41.8953 0.27457 -9.31009 -92.1806 -54.8074
0.7 0.15 0.45 0.0269261 0.80547 -109.62 -43.2136 -0.161557 -4.83282 -54.5935 -45.1423
0.7 0.15 0.48 -0.0327437 0.488454 -75.8255 -42.6916 0.196462 -2.93072 -32.9939 -37.3778
0.7 0.15 0.51 -0.115408 0.332721 -54.37 -41.5806 0.692448 -1.99632 -19.9056 -31.3415
0.7 0.15 0.54 -0.191221 0.242941 -40.0477 -40.3593 1.14732 -1.45765 -11.6087 -26.6377
0.7 0.15 0.57 -0.253981 0.182559 -30.0418 -39.2021 1.52389 -1.09536 -6.14535 -22.9172
0.7 0.15 0.6 -0.304242 0.13657 -22.7584 -38.1627 1.82545 -0.819419 -2.43306 -19.9185
0.7 0.15 0.63 -0.34412 0.098401 -17.2586 -37.2481 2.06472 -0.590406 0.153497 -17.4542
0.7 0.15 0.66 -0.375754 0.0649824 -12.968 -36.4483 2.25453 -0.389895 1.99012 -15.392
0.7 0.15 0.69 -0.400925 0.0347777 -9.52349 -35.7487 2.40555 -0.208666 3.31084 -13.6381
0.7 0.15 0.72 -0.421024 0.0069582 -6.68783 -35.1346 2.52614 -0.0417492 4.26621 -12.1248
0.7 0.15 0.75 -0.437113 -0.0189604 -4.30183 -34.5928 2.62268 0.113762 4.95598 -10.803
0.7 0.15 0.78 -0.450004 -0.043286 -2.25568 -34.1125 2.70002 0.259716 5.44808 -9.63625
0.7 0.15 0.81 -0.460316 -0.066231 -0.471818 -33.6843 2.7619 0.397386 5.78991 -8.59716
0.7 0.15 0.84 -0.468527 -0.087952 1.1058 -33.3007 2.81116 0.527712 6.01532 -7.66474
0.7 0.15 0.87 -0.475012 -0.108572 2.51843 -32.9554 2.85007 0.651431 6.14921 -6.82272
0.7 0.15 0.9 -0.480173 -0.128189 3.79687 -32.6431 2.88104 0.769131 6.21127 -6.05824
0.7 0.15 0.93 -0.483913 -0.146894 4.96644 -32.3598 2.90348 0.881361 6.21033 -5.36077
0.7 0.15 0.96 -0.486748 -0.164752 6.04246 -32.102 2.92049 0.98851 6.16179 -4.72293
0.7 0.15 0.99 -0.488728 -0.181831 7.04177 -31.8664 2.93237 1.09098 6.07302 -4.13701
0.7 0.15 1.02 -0.489974 -0.198186 7.97534 -31.6505 2.93984 1.18912 5.95026 -3.59765
0.7 0.15 1.05 -0.490592 -0.213868 8.85232 -31.4524 2.94355 1.28321 5.79868 -3.10021
0.7 0.15 1.08 -0.490663 -0.228923 9.67946 -31.2702 2.94398 1.37354 5.62208 -2.64112
0.7 0.15 1.11 -0.490253 -0.243388 10.4604 -31.1033 2.94152 1.46033 5.42258 -2.21826
0.7 0.15 1.14 -0.489405 -0.257297 11.195 -30.9516 2.93643 1.54378 5.20031 -1.83125
0.7 0.15 1.17 -0.488143 -0.270679 11.8789 -30.8165 2.92886 1.62407 4.95317 -1.48186
0.7 0.15 1.2 -0.486471 -0.283554 12.5025 -30.7009 2.91883 1.70133 4.67644 -1.17434
0.7 0.15 1.23 -0.484374 -0.295941 13.0507 -30.6092 2.90624 1.77565 4.36257 -0.915748
0.7 0.15 1.26 -0.481816 -0.30785 13.5021 -30.5478 2.8909 1.8471 4.00084 -0.716333
0.7 0.15 1.29 -0.478743 -0.319285 13.8282 -30.5253 2.87246 1.91571 3.57707 -0.58987
0.7 0.15 1.32 -0.475079 -0.330248 13.993 -30.5527 2.85047 1.98149 3.07332 -0.55401
0.7 0.15 1.35 -0.470728 -0.340731 13.9522 -30.6436 2.82437 2.04439 2.4676 -0.630635
0.7 0.15 1.38 -0.465577 -0.350724 13.6527 -30.8145 2.79346 2.10434 1.73356 -0.846204
0.7 0.15 1.41 -0.459491 -0.360209 13.0318 -31.085 2.75695 2.16125 0.840199 -1.23211
0.7 0.15 1.44 -0.452316 -0.369162 12.0166 -31.4781 2.71389 2.21497 -0.248409 -1.82501
0.7 0.15 1.47 -0.443876 -0.377557 10.5233 -32.0203 2.66326 2.26534 -1.57345 -2.66722
0.7 0.15 1.5 -0.433979 -0.385358 8.45689 -32.7421 2.60387 2.31215 -3.18166 -3.80702
0.8 0.05 0 -0.632265 -0.145226 -9.87264e-16 3.0041e-16 3.7936 0.871358 -6.36124e-16 -1.80245e-15
0.8 0.05 0.03 -0.640894 -0.154771 -0.404672 0.00667117 3.84537 0.928629 0.177655 -0.0400243
0.8 0.05 0.06 -0.649515 -0.164048 -0.930417 0.00681354 3.8971 0.98429 0.375198 -0.0408759
0.8 0.05 0.09 -0.657766 -0.173521 -1.61928 0.00120042 3.9466 1.04113 0.5777 -0.00719449
0.8 0.05 0.12 -0.665442 -0.183257 -2.5263 -0.0114334 3.99266 1.09954 0.775085 0.0686114
0.8 0.05 0.15 -0.672359 -0.193266 -3.71845 -0.0329559 4.03416 1.1596 0.955824 0.197749
0.8 0.05 0.18 -0.678341 -0.203542 -5.27453 -0.0656889 4.07005 1.22125 1.10629 0.39415
0.8 0.05 0.21 -0.683217 -0.214068 -7.28514 -0.112363 4.0993 1.2844 1.21058 0.674198
0.8 0.05 0.24 -0.686816 -0.22482 -9.85267 -0.1761 4.12089 1.34892 1.2504 1.05662
0.8 0.05 0.27 -0.68897 -0.235773 -13.0913 -0.260402 4.13381 1.41464 1.20508 1.56243
0.8 0.05 0.3 -0.68951 -0.246901 -17.1269 -0.369146 4.13705 1.4814 1.05151 2.21491
0.8 0.05 0.33 -0.688269 -0.258173 -22.0973 -0.506586 4.12959 1.54903 0.76414 3.03955
0.8 0.05 0.36 -0.685079 -0.269559 -28.1518 -0.677344 4.11045 1.61734 0.314985 4.0641
0.8 0.05 0.39 -0.679773 -0.281028 -35.4519 -0.886412 4.0786 1.68616 -0.326393 5.31851
0.8 0.05 0.42 -0.778074 -0.375852 3.48449 -10.8261 4.66844 2.25511 5.26336 3.92398
0.8 0.05 0.45 -0.772886 -0.396799 4.02702 -10.7901 4.63731 2.3808 5.08798 4.55461
0.8 0.05 0.48 -0.76705 -0.416146 4.52355 -10.7732 4.6023 2.49688 4.88389 5.13217
0.8 0.05 0.51 -0.760754 -0.4341 4.98509 -10.7715 4.56452 2.6046 4.65719 5.66482
0.8 0.05 0.54 -0.754133 -0.450832 5.41938 -10.7821 4.5248 2.70499 4.41223 6.15873
0.8 0.05 0.57 -0.747288 -0.466484 5.83206 -10.8028 4.48373 2.7989 4.15219 6.61868
0.8 0.05 0.6 -0.740292 -0.481172 6.22731 -10.8317 4.44175 2.88703 3.87949 7.04845
0.8 0.05 0.63 -0.733201 -0.494997 6.60831 -10.8674 4.39921 2.96998 3.59602 7.45111
0.8 0.05 0.66 -0.726057 -0.508046 6.97751 -10.9089 4.35634 3.04828 3.30326 7.82918
0.8 0.05 0.69 -0.718892 -0.520392 7.33685 -10.9551 4.31335 3.12235 3.00241 8.18476
0.8 0.05 0.72 -0.711731 -0.5321 7.68787 -11.0054 4.27039 3.1926 2.69446 8.51964
0.8 0.05 0.75 -0.704593 -0.543224 8.03182 -11.0592 4.22756 3.25935 2.38025 8.83534
0.8 0.05 0.78 -0.697493 -0.553816 8.36972 -11.1158 4.18496 3.32289 2.06044 9.13317
0.8 0.05 0.81 -0.690442 -0.563917 8.70239 -11.1748 4.14265 3.3835 1.73565 9.41426
0.8 0.05 0.84 -0.683448 -0.573566 9.03054 -11.236 4.10069 3.4414 1.40638 9.67963
0.8 0.05 0.87 -0.676519 -0.582798 9.35474 -11.2989 4.05911 3.49679 1.07306 9.93016
0.8 0.05 0.9 -0.669659 -0.591644 9.67549 -11.3632 4.01795 3.54986 0.736089 10.1666
0.8 0.05 0.93 -0.662872 -0.60013 9.99321 -11.4288 3.97723 3.60078 0.395788 10.3898
0.8 0.05 0.96 -0.65616 -0.608281 10.3082 -11.4954 3.93696 3.64969 0.0524911 10.6002
0.8 0.05 0.99 -0.649525 -0.616121 10.6209 -11.5629 3.89715 3.69673 -0.293562 10.7986
0.8 0.05 1.02 -0.642968 -0.623669 10.9314 -11.6311 3.85781 3.74201 -0.642124 10.9853
0.8 0.05 1.05 -0.636491 -0.630943 11.2401 -11.6999 3.81894 3.78566 -0.992975 11.1609
0.8 0.05 1.08 -0.630092 -0.63796 11.547 -11.7691 3.78055 3.82776 -1.3459 11.3258
0.8 0.05 1.11 -0.623771 -0.644736 11.8524 -11.8388 3.74262 3.86842 -1.70069 11.4803
0.8 0.05 1.14 -0.617527 -0.651283 12.1563 -11.9091 3.70516 3.9077 -2.05707 11.6247
0.8 0.05 1.17 -0.61136 -0.657612 12.4587 -11.9802 3.66816 3.94567 -2.41474 11.7591
0.8 0.05 1.2 -0.605267 -0.663734 12.7596 -12.0524 3.6316 3.9824 -2.7733 11.8835
0.8 0.05 1.23 -0.599245 -0.669655 13.0586 -12.1265 3.59547 4.01793 -3.13226 11.9977
0.8 0.05 1.26 -0.593292 -0.675383 13.3556 -12.2033 3.55975 4.0523 -3.49103 12.1014
0.8 0.05 1.29 -0.587405 -0.68092 13.6501 -12.2838 3.52443 4.08552 -3.84884 12.194
0.8 0.05 1.32 -0.581579 -0.686271 13.9415 -12.3696 3.48947 4.11763 -4.20479 12.2747
0.8 0.05 1.35 -0.57581 -0.691435 14.2293 -12.4625 3.45486 4.14861 -4.55779 12.3426
0.8 0.05 1.38 -0.570094 -0.696412 14.5125 -12.5645 3.42056 4.17847 -4.90652 12.3963
0.8 0.05 1.41 -0.564424 -0.701199 14.7901 -12.6783 3.38655 4.20719 -5.24948 12.4343
0.8 0.05 1.44 -0.558796 -0.705791 15.0609 -12.8069 3.35277 4.23475 -5.58487 12.4547
0.8 0.05 1.47 -0.553202 -0.710182 15.3236 -12.9537 3.31921 4.26109 -5.91067 12.4554
0.8 0.05 1.5 -0.547637 -0.714364 15.5767 -13.1227 3.28582 4.28619 -6.22453 12.4338
0.8 0.06 0 -0.587057 -0.119801 -9.34916e-16 2.82851e-16 3.52235 0.71881 -8.52972e-16 -1.6971e-15
0.8 0.06 0.03 -0.595326 -0.128038 -0.382809 0.00829794 3.57196 0.768231 0.127148 -0.049785
0.8 0.06 0.06 -0.603606 -0.135933 -0.861237 0.0115068 3.62165 0.815598 0.271967 -0.0690357
0.8 0.06 0.09 -0.611667 -0.143996 -1.46191 0.0108307 3.67001 0.863974 0.421306 -0.0649765
0.8 0.06 0.12 -0.619366 -0.152326 -2.21953 0.00573812 3.7162 0.913955 0.568277 -0.0344184
0.8 0.06 0.15 -0.626577 -0.160967 -3.17581 -0.00471247 3.75947 0.965802 0.705665 0.0282877
0.8 0.06 0.18 -0.633178 -0.169943 -4.37935 -0.0217351 3.79907 1.01966 0.825263 0.130426
0.8 0.06 0.21 -0.639048 -0.179267 -5.88557 -0.0467745 3.83429 1.0756 0.91767 0.280664
0.8 0.06 0.24 -0.644069 -0.188948 -7.75676 -0.0814887 3.86441 1.13369 0.972207 0.488952
0.8 0.06 0.27 -0.648122 -0.198992 -10.062 -0.127741 3.88872 1.19395 0.976882 0.766467
0.8 0.06 0.3 -0.651089 -0.209401 -12.8773 -0.187594 3.90652 1.2564 0.918363 1.12559
0.8 0.06 0.33 -0.652853 -0.220177 -16.2853 -0.263309 3.9171 1.32105 0.781969 1.57988
0.8 0.06 0.36 -0.653295 -0.231321 -20.3756 -0.357342 3.91975 1.38791 0.551662 2.14408
0.8 0.06 0.39 -0.652299 -0.242832 -25.2446 -0.472343 3.91376 1.45698 0.210043 2.83409
0.8 0.06 0.42 -0.76281 -0.30345 2.48539 -13.1478 4.57686 1.8207 6.00232 2.16126
0.8 0.06 0.45 -0.760912 -0.327328 3.23375 -13.0321 4.56547 1.96397 5.91336 2.93288
0.8 0.06 0.48 -0.757779 -0.34931 3.89483 -12.9469 4.54667 2.09586 5.77458 3.62838
0.8 0.06 0.51 -0.753735 -0.36966 4.49132 -12.8859 4.52241 2.21796 5.59852 4.26161
0.8 0.06 0.54 -0.749015 -0.388587 5.0386 -12.8443 4.49409 2.33152 5.39363 4.84263
0.8 0.06 0.57 -0.743791 -0.40626 5.5475 -12.8185 4.46275 2.43756 5.16583 5.37902
0.8 0.06 0.6 -0.73819 -0.422819 6.02585 -12.8058 4.42914 2.53692 4.91944 5.87659
0.8 0.06 0.63 -0.73231 -0.438383 6.47948 -12.8039 4.39386 2.6303 4.65765 6.33994
0.8 0.06 0.66 -0.726223 -0.453052 6.91283 -12.8113 4.35734 2.71831 4.38294 6.77275
0.8 0.06 0.69 -0.719987 -0.466912 7.32933 -12.8263 4.31992 2.80147 4.09724 7.17806
0.8 0.06 0.72 -0.713647 -0.480039 7.73168 -12.848 4.28188 2.88024 3.80208 7.55837
0.8 0.06 0.75 -0.707238 -0.492499 8.12204 -12.8754 4.24343 2.95499 3.49872 7.91578
0.8 0.06 0.78 -0.700787 -0.504347 8.50215 -12.9076 4.20472 3.02608 3.18818 8.2521
0.8 0.06 0.81 -0.694316 -0.515635 8.87344 -12.944 4.1659 3.09381 2.8713 8.56886
0.8 0.06 0.84 -0.687844 -0.526407 9.23708 -12.984 4.12706 3.15844 2.54883 8.8674
0.8 0.06 0.87 -0.681383 -0.536703 9.59406 -13.0271 4.0883 3.22022 2.22136 9.14889
0.8 0.06 0.9 -0.674947 -0.546559 9.94519 -13.073 4.04968 3.27935 1.88942 9.41436
0.8 0.06 0.93 -0.668542 -0.556005 10.2912 -13.1212 4.01125 3.33603 1.55345 9.66473
0.8 0.06 0.96 -0.662177 -0.565071 10.6326 -13.1715 3.97306 3.39042 1.2139 9.90075
0.8 0.06 0.99 -0.655857 -0.573782 10.97 -13.2236 3.93514 3.44269 0.871064 10.1232
0.8 0.06 1.02 -0.649587 -0.582162 11.3037 -13.2773 3.89752 3.49297 0.525273 10.3328
0.8 0.06 1.05 -0.643371 -0.590231 11.6342 -13.3323 3.86023 3.54139 0.1768 10.53
0.8 0.06 1.08 -0.63721 -0.59801 11.9618 -13.3885 3.82326 3.58806 -0.174096 10.7155
0.8 0.06 1.11 -0.631107 -0.605515 12.2867 -13.4459 3.78664 3.63309 -0.527155 10.8895
0.8 0.06 1.14 -0.625062 -0.612761 12.6089 -13.5045 3.75037 3.67656 -0.882091 11.0523
0.8 0.06 1.17 -0.619076 -0.619761 12.9285 -13.5647 3.71446 3.71856 -1.23857 11.2041
0.8 0.06 1.2 -0.613146 -0.626526 13.2453 -13.627 3.67888 3.75915 -1.5962 11.3447
0.8 0.06 1.23 -0.607272 -0.633065 13.5589 -13.6921 3.64363 3.79839 -1.95449 11.4737
0.8 0.06 1.26 -0.60145 -0.639384 13.8688 -13.7612 3.6087 3.83631 -2.31284 11.5906
0.8 0.06 1.29 -0.595677 -0.645489 14.1742 -13.8358 3.57406 3.87294 -2.67053 11.6944
0.8 0.06 1.32 -0.589947 -0.651383 14.474 -13.9176 3.53968 3.9083 -3.02668 11.7839
0.8 0.06 1.35 -0.584255 -0.657065 14.7672 -14.0092 3.50553 3.94239 -3.38024 11.8574
0.8 0.06 1.38 -0.578595 -0.662535 15.052 -14.1133 3.47157 3.97521 -3.72996 11.913
0.8 0.06 1.41 -0.572959 -0.667788 15.3267 -14.2332 3.43776 4.00673 -4.07437 11.9483
0.8 0.06 1.44 -0.567339 -0.672821 15.5892 -14.3729 3.40404 4.03692 -4.41179 11.9603
0.8 0.06 1.47 -0.561726 -0.677624 15.8368 -14.537 3.37035 4.06575 -4.74024 11.9457
0.8 0.06 1.5 -0.556108 -0.682189 16.0668 -14.7306 3.33665 4.09314 -5.0575 11.9007
0.8 0.07 0 -0.545195 -0.098822 -8.9308e-16 2.62603e-16 3.27118 0.592935 -1.02178e-15 -1.57561e-15
0.8 0.07 0.03 -0.553145 -0.105997 -0.365934 0.00914306 3.31888 0.635986 0.0861918 -0.0548557
0.8 0.07 0.06 -0.561089 -0.112776 -0.810767 0.0141669 3.36654 0.676656 0.18818 -0.0849964
0.8 0.07 0.09 -0.568904 -0.119682 -1.3525 0.0164235 3.41343 0.718092 0.293622 -0.0985334
0.8 0.07 0.12 -0.576496 -0.12683 -2.01474 0.015746 3.45898 0.760981 0.397182 -0.0944661
0.8 0.07 0.15 -0.583778 -0.134279 -2.82558 0.011661 3.50267 0.805675 0.493757 -0.0699535
0.8 0.07 0.18 -0.590664 -0.142067 -3.81747 0.00351426 3.54399 0.852403 0.577793 -0.0210707
0.8 0.07 0.21 -0.597069 -0.150224 -5.02717 -0.00949052 3.58242 0.90134 0.643069 0.0569601
0.8 0.07 0.24 -0.602909 -0.158772 -6.49579 -0.0282758 3.61745 0.952626 0.682623 0.169674
0.8 0.07 0.27 -0.6081 -0.167732 -8.26872 -0.0538825 3.6486 1.00638 0.688706 0.323316
0.8 0.07 0.3 -0.612558 -0.177122 -10.3957 -0.0874655 3.67534 1.06273 0.652757 0.524816
0.8 0.07 0.33 -0.616198 -0.18696 -12.9306 -0.130291 3.69717 1.12175 0.565398 0.78177
0.8 0.07 0.36 -0.618936 -0.197262 -15.9319 -0.183735 3.7136 1.18356 0.416418 1.10243
0.8 0.07 0.39 -0.620688 -0.208043 -19.4621 -0.249281 3.72411 1.24824 0.194774 1.49572
0.8 0.07 0.42 -0.738435 -0.229965 0.802027 -15.7021 4.43061 1.37979 6.41224 -0.0155558
0.8 0.07 0.45 -0.740995 -0.25703 1.8756 -15.4839 4.44597 1.54218 6.47789 0.951977
0.8 0.07 0.48 -0.741485 -0.281788 2.78646 -15.3126 4.44891 1.69073 6.45212 1.80675
0.8 0.07 0.51 -0.740425 -0.304625 3.5812 -15.1779 4.44255 1.82775 6.3615 2.57268
0.8 0.07 0.54 -0.738196 -0.325812 4.29004 -15.0722 4.42918 1.95487 6.22296 3.26646
0.8 0.07 0.57 -0.735079 -0.345557 4.93342 -14.99 4.41047 2.07334 6.04779 3.90021
0.8 0.07 0.6 -0.731279 -0.364027 5.52571 -14.9271 4.38768 2.18416 5.84388 4.48299
0.8 0.07 0.63 -0.726953 -0.381363 6.0773 -14.8803 4.36172 2.28818 5.61689 5.02176
0.8 0.07 0.66 -0.722219 -0.397681 6.59593 -14.847 4.33331 2.38609 5.37103 5.52195
0.8 0.07 0.69 -0.717169 -0.413082 7.08745 -14.8252 4.30301 2.47849 5.10948 5.98794
0.8 0.07 0.72 -0.711874 -0.427652 7.55641 -14.8131 4.27125 2.56591 4.83472 6.42329
0.8 0.07 0.75 -0.706392 -0.441467 8.0064 -14.8094 4.23835 2.6488 4.54871 6.83094
0.8 0.07 0.78 -0.700767 -0.454591 8.44026 -14.8129 4.2046 2.72754 4.25303 7.21334
0.8 0.07 0.81 -0.695035 -0.467082 8.86031 -14.8228 4.17021 2.80249 3.94894 7.57259
0.8 0.07 0.84 -0.689227 -0.478992 9.26843 -14.8381 4.13536 2.87395 3.63752 7.91046
0.8 0.07 0.87 -0.683365 -0.490366 9.66618 -14.8582 4.10019 2.9422 3.31965 8.2285
0.8 0.07 0.9 -0.677469 -0.501244 10.0549 -14.8826 4.06481 3.00746 2.99607 8.52806
0.8 0.07 0.93 -0.671555 -0.511662 10.4356 -14.9107 4.02933 3.06997 2.66741 8.81033
0.8 0.07 0.96 -0.665636 -0.521653 10.8093 -14.942 3.99382 3.12992 2.33424 9.07628
0.8 0.07 0.99 -0.659723 -0.531246 11.1767 -14.9763 3.95834 3.18748 1.99701 9.3269
0.8 0.07 1.02 -0.653825 -0.540467 11.5385 -15.0131 3.92295 3.2428 1.65615 9.56301
0.8 0.07 1.05 -0.647948 -0.549342 11.8953 -15.0522 3.88769 3.29605 1.312 9.78534
0.8 0.07 1.08 -0.642099 -0.55789 12.2476 -15.0933 3.85259 3.34734 0.964902 9.99451
0.8 0.07 1.11 -0.636282 -0.566132 12.5957 -15.1364 3.81769 3.39679 0.615169 10.191
0.8 0.07 1.14 -0.630499 -0.574084 12.9397 -15.1816 3.78299 3.4445 0.263117 10.3751
0.8 0.07 1.17 -0.624752 -0.581762 13.2795 -15.2292 3.74851 3.49057 -0.0909161 10.5468
0.8 0.07 1.2 -0.619042 -0.589177 13.6149 -15.2799 3.71425 3.53506 -0.446548 10.7059
0.8 0.07 1.23 -0.613366 -0.596339 13.9452 -15.3347 3.68019 3.57803 -0.803335 10.8517
0.8 0.07 1.26 -0.607721 -0.603256 14.2696 -15.395 3.64633 3.61954 -1.16076 10.9834
0.8 0.07 1.29 -0.602103 -0.609934 14.5866 -15.4626 3.61262 3.6596 -1.51819 11.0996
0.8 0.07 1.32 -0.596507 -0.616374 14.8947 -15.5399 3.57904 3.69825 -1.87489 11.1984
0.8 0.07 1.35 -0.590924 -0.622579 15.1919 -15.63 3.54555 3.73547 -2.22998 11.2774
0.8 0.07 1.38 -0.585347 -0.628545 15.4754 -15.7362 3.51208 3.77127 -2.58242 11.3338
0.8 0.07 1.41 -0.579764 -0.634268 15.7423 -15.8631 3.47858 3.80561 -2.93101 11.3641
0.8 0.07 1.44 -0.574164 -0.639743 15.9891 -16.0155 3.44499 3.83846 -3.27433 11.3641
0.8 0.07 1.47 -0.568535 -0.644961 16.2116 -16.1992 3.41121 3.86976 -3.61077 11.3291
0.8 0.07 1.5 -0.56286 -0.649909 16.405 -16.4209 3.37716 3.89945 -3.93847 11.2534
0.8 0.08 0 -0.50618 -0.0813272 -8.59741e-16 2.40828e-16 3.03709 0.487966 -1.15059e-15 -1.44496e-15
0.8 0.08 0.03 -0.513835 -0.087609 -0.352387 0.00947332 3.08302 0.525657 0.0523816 -0.0568373
0.8 0.08 0.06 -0.52145 -0.0934584 -0.771877 0.0155314 3.12871 0.560752 0.118972 -0.0931834
0.8 0.08 0.09 -0.528991 -0.0993938 -1.27121 0.0195381 3.17395 0.596364 0.187867 -0.117221
0.8 0.08 0.12 -0.536401 -0.105535 -1.86733 0.0215161 3.21841 0.633209 0.254567 -0.129087
0.8 0.08 0.15 -0.543623 -0.111946 -2.58023 0.0212446 3.26174 0.671675 0.315107 -0.127455
0.8 0.08 0.18 -0.550596 -0.118672 -3.43289 0.0183738 3.30358 0.712031 0.365356 -0.110229
0.8 0.08 0.21 -0.557263 -0.125749 -4.45115 0.0124605 3.34358 0.754492 0.400806 -0.0747464
0.8 0.08 0.24 -0.563562 -0.133208 -5.66378 0.0029819 3.38137 0.799241 0.416487 -0.0178731
0.8 0.08 0.27 -0.569436 -0.141075 -7.10243 -0.0106564 3.41661 0.846444 0.406922 0.0639587
0.8 0.08 0.3 -0.574824 -0.149377 -8.80162 -0.029117 3.44894 0.896254 0.366111 0.174724
0.8 0.08 0.33 -0.579666 -0.158138 -10.7988 -0.053128 3.47799 0.948817 0.287512 0.318791
0.8 0.08 0.36 -0.583903 -0.167381 -13.1342 -0.0834812 3.5034 1.00427 0.164037 0.500911
0.8 0.08 0.39 -0.587473 -0.177129 -15.8511 -0.121032 3.52482 1.06276 -0.0119596 0.726215
0.8 0.08 0.42 -0.703421 -0.154604 -1.8472 -18.5153 4.22052 0.927622 6.31444 -2.70607
0.8 0.08 0.45 -0.711967 -0.185524 -0.242932 -18.1645 4.2718 1.11315 6.65769 -1.46017
0.8 0.08 0.48 -0.717304 -0.213367 1.05718 -17.8839 4.30383 1.2802 6.82663 -0.38616
0.8 0.08 0.51 -0.720193 -0.238857 2.14926 -17.6571 4.32116 1.43314 6.87842 0.557456
0.8 0.08 0.54 -0.721221 -0.262406 3.09275 -17.4727 4.32733 1.57444 6.84756 1.39877
0.8 0.08 0.57 -0.720826 -0.284294 3.9263 -17.3221 4.32495 1.70577 6.75604 2.15748
0.8 0.08 0.6 -0.71933 -0.304731 4.67609 -17.199 4.31598 1.82838 6.61855 2.84785
0.8 0.08 0.63 -0.716976 -0.323882 5.36051 -17.0987 4.30186 1.94329 6.44526 3.48053
0.8 0.08 0.66 -0.713947 -0.341885 5.99284 -17.0173 4.28368 2.05131 6.24347 4.06364
0.8 0.08 0.69 -0.710382 -0.358857 6.58298 -16.952 4.26229 2.15314 6.01855 4.60357
0.8 0.08 0.72 -0.706392 -0.374897 7.1384 -16.9005 4.23835 2.24938 5.77457 5.1054
0.8 0.08 0.75 -0.702062 -0.39009 7.66492 -16.8606 4.21237 2.34054 5.51465 5.57326
0.8 0.08 0.78 -0.697462 -0.40451 8.16708 -16.831 4.18477 2.42706 5.24126 6.01053
0.8 0.08 0.81 -0.692645 -0.418224 8.64853 -16.8102 4.15587 2.50935 4.95637 6.42007
0.8 0.08 0.84 -0.687657 -0.431289 9.11221 -16.7971 4.12594 2.58774 4.66155 6.80427
0.8 0.08 0.87 -0.682535 -0.443756 9.56053 -16.7908 4.09521 2.66254 4.35813 7.16516
0.8 0.08 0.9 -0.677308 -0.455671 9.99548 -16.7905 4.06385 2.73403 4.04717 7.5045
0.8 0.08 0.93 -0.672001 -0.467075 10.4187 -16.7954 4.03201 2.80245 3.7296 7.82388
0.8 0.08 0.96 -0.666634 -0.478003 10.8316 -16.8051 3.9998 2.86802 3.40617 8.12448
0.8 0.08 0.99 -0.661224 -0.488489 11.2354 -16.819 3.96734 2.93093 3.07756 8.40762
0.8 0.08 1.02 -0.655785 -0.498562 11.631 -16.8366 3.93471 2.99137 2.74431 8.6743
0.8 0.08 1.05 -0.65033 -0.50825 12.0193 -16.8575 3.90198 3.0495 2.40693 8.92544
0.8 0.08 1.08 -0.644869 -0.517577 12.4011 -16.8815 3.86921 3.10546 2.06584 9.16181
0.8 0.08 1.11 -0.639407 -0.526565 12.7767 -16.9084 3.83644 3.15939 1.72142 9.38398
0.8 0.08 1.14 -0.633952 -0.535232 13.1464 -16.9383 3.80371 3.21139 1.37403 9.59225
0.8 0.08 1.17 -0.628506 -0.543594 13.51 -16.9717 3.77103 3.26157 1.02399 9.78657
0.8 0.08 1.2 -0.623069 -0.551666 13.867 -17.0093 3.73842 3.31 0.671638 9.96653
0.8 0.08 1.23 -0.617642 -0.559459 14.2164 -17.0524 3.70585 3.35675 0.317308 10.1313
0.8 0.08 1.26 -0.612221 -0.56698 14.5567 -17.1027 3.67333 3.40188 -0.0386355 10.2794
0.8 0.08 1.29 -0.6068 -0.574235 14.886 -17.1625 3.6408 3.44541 -0.395791 10.4089
0.8 0.08 1.32 -0.601372 -0.581228 15.2017 -17.2347 3.60823 3.48737 -0.753705 10.5173
0.8 0.08 1.35 -0.595927 -0.587958 15.5004 -17.3231 3.57556 3.52775 -1.11185 10.6013
0.8 0.08 1.38 -0.590453 -0.594424 15.7782 -17.4321 3.54272 3.56654 -1.46963 10.6568
0.8 0.08 1.41 -0.584937 -0.600621 16.0304 -17.567 3.50962 3.60372 -1.82635 10.679
0.8 0.08 1.44 -0.579361 -0.60654 16.2514 -17.734 3.47617 3.63924 -2.18118 10.6623
0.8 0.08 1.47 -0.573708 -0.612172 16.4349 -17.9403 3.44225 3.67303 -2.53321 10.5998
0.8 0.08 1.5 -0.567956 -0.617504 16.5734 -18.1941 3.40774 3.70503 -2.88135 10.4841
0.8 0.09 0 -0.46964 -0.0666433 -8.33524e-16 2.18394e-16 2.81785 0.399863 -1.24507e-15 -1.31036e-15
0.8 0.09 0.03 -0.477012 -0.0721545 -0.341215 0.009455 2.86208 0.432929 0.0241511 -0.0567274
0.8 0.09 0.06 -0.484301 -0.0772136 -0.740774 0.0160341 2.90582 0.463283 0.0611358 -0.0961995
0.8 0.09 0.09 -0.49155 -0.0823202 -1.20799 0.0210429 2.94931 0.493922 0.0993588 -0.12625
0.8 0.09 0.12 -0.498731 -0.0875922 -1.75551 0.0246018 2.99239 0.525554 0.134818 -0.147601
0.8 0.09 0.15 -0.505808 -0.0930953 -2.39822 0.0266306 3.03485 0.558571 0.16421 -0.159772
0.8 0.09 0.18 -0.512742 -0.098876 -3.15305 0.0269522 3.07645 0.593254 0.184228 -0.161699
0.8 0.09 0.21 -0.519493 -0.104972 -4.03903 0.0253239 3.11696 0.629831 0.191352 -0.151927
0.8 0.09 0.24 -0.526021 -0.111417 -5.07719 0.0214507 3.15612 0.668498 0.181758 -0.128686
0.8 0.09 0.27 -0.532284 -0.11824 -6.29061 0.0149923 3.1937 0.709436 0.151281 -0.0899342
0.8 0.09 0.3 -0.538242 -0.12547 -7.70439 0.00556598 3.22945 0.752815 0.0953882 -0.0333752
0.8 0.09 0.33 -0.543853 -0.133135 -9.34565 -0.00725044 3.26311 0.798797 0.00916823 0.0435243
0.8 0.09 0.36 -0.549074 -0.141259 -11.2436 -0.0239176 3.29443 0.847541 -0.112679 0.143528
0.8 0.09 0.39 -0.553864 -0.149869 -13.4293 -0.0449337 3.32317 0.8992 -0.275849 0.269625
0.8 0.09 0.42 -0.655702 -0.0754246 -5.93645 -21.622 3.93421 0.452547 5.40363 -6.06044
0.8 0.09 0.45 -0.672088 -0.111975 -3.43847 -21.1008 4.03253 0.67185 6.25086 -4.41103
0.8 0.09 0.48 -0.683885 -0.143647 -1.51384 -20.6813 4.10331 0.861883 6.75786 -3.02906
0.8 0.09 0.51 -0.692012 -0.172141 0.0356273 -20.3393 4.15207 1.03285 7.0477 -1.84298
0.8 0.09 0.54 -0.697313 -0.198241 1.32732 -20.0575 4.18388 1.18945 7.19123 -0.805481
0.8 0.09 0.57 -0.700445 -0.222386 2.43452 -19.8235 4.20267 1.33432 7.23166 0.115715
0.8 0.09 0.6 -0.7019 -0.244864 3.4051 -19.6279 4.2114 1.46919 7.1967 0.94333
0.8 0.09 0.63 -0.702044 -0.265887 4.27158 -19.4637 4.21226 1.59532 7.10485 1.69385
0.8 0.09 0.66 -0.701153 -0.285619 5.05683 -19.3257 4.20692 1.71372 6.96894 2.37958
0.8 0.09 0.69 -0.699438 -0.304198 5.77738 -19.2095 4.19663 1.82519 6.79815 3.00992
0.8 0.09 0.72 -0.697061 -0.321738 6.44551 -19.112 4.18237 1.93043 6.59922 3.5922
0.8 0.09 0.75 -0.69415 -0.338335 7.07053 -19.0303 4.1649 2.03001 6.37723 4.13227
0.8 0.09 0.78 -0.690804 -0.354076 7.65962 -18.9624 4.14482 2.12446 6.13606 4.63484
0.8 0.09 0.81 -0.687104 -0.369033 8.21844 -18.9064 4.12262 2.2142 5.87878 5.10382
0.8 0.09 0.84 -0.683115 -0.383272 8.75151 -18.8608 4.09869 2.29963 5.6078 5.54241
0.8 0.09 0.87 -0.67889 -0.396849 9.26247 -18.8244 4.07334 2.3811 5.32507 5.95336
0.8 0.09 0.9 -0.674474 -0.409817 9.7543 -18.796 4.04684 2.4589 5.03221 6.33896
0.8 0.09 0.93 -0.6699 -0.42222 10.2295 -18.7747 4.0194 2.53332 4.7305 6.70128
0.8 0.09 0.96 -0.665199 -0.434098 10.69 -18.7599 3.99119 2.60459 4.42105 7.04184
0.8 0.09 0.99 -0.660397 -0.445489 11.1377 -18.7508 3.96238 2.67293 4.10481 7.36234
0.8 0.09 1.02 -0.655515 -0.456426 11.5739 -18.7467 3.93309 2.73856 3.78255 7.66402
0.8 0.09 1.05 -0.650569 -0.466939 11.9999 -18.7472 3.90342 2.80163 3.45495 7.94806
0.8 0.09 1.08 -0.645576 -0.477054 12.4167 -18.7518 3.87345 2.86233 3.12259 8.2154
0.8 0.09 1.11 -0.640545 -0.486796 12.825 -18.7605 3.84327 2.92078 2.78592 8.46672
0.8 0.09 1.14 -0.635485 -0.496186 13.2249 -18.7733 3.81291 2.97712 2.44535 8.70235
0.8 0.09 1.17 -0.630402 -0.505242 13.6162 -18.7907 3.78241 3.03145 2.10117 8.92215
0.8 0.09 1.2 -0.625298 -0.513978 13.9981 -18.8137 3.75179 3.08387 1.7536 9.12551
0.8 0.09 1.23 -0.620172 -0.522407 14.369 -18.8437 3.72103 3.13444 1.40279 9.31117
0.8 0.09 1.26 -0.615021 -0.530538 14.7268 -18.8829 3.69012 3.18323 1.04881 9.47722
0.8 0.09 1.29 -0.609836 -0.538377 15.0685 -18.9341 3.65902 3.23026 0.691682 9.62098
0.8 0.09 1.32 -0.604609 -0.545927 15.39 -19.0009 3.62765 3.27556 0.33136 9.73894
0.8 0.09 1.35 -0.599326 -0.553188 15.6864 -19.0878 3.59595 3.31913 -0.0322522 9.82664
0.8 0.09 1.38 -0.593971 -0.560158 15.9519 -19.2003 3.56382 3.36095 -0.3993 9.87865
0.8 0.09 1.41 -0.588524 -0.56683 16.1793 -19.3448 3.53115 3.40098 -0.769968 9.88843
0.8 0.09 1.44 -0.582964 -0.573196 16.3603 -19.5289 3.49779 3.43917 -1.14448 9.84831
0.8 0.09 1.47 -0.577266 -0.579243 16.4852 -19.7614 3.46359 3.47546 -1.52309 9.74933
0.8 0.09 1.5 -0.571399 -0.584958 16.5432 -20.0525 3.4284 3.50975 -1.90607 9.58125
0.8 0.1 0 -0.435284 -0.0542771 -8.13418e-16 1.95986e-16 2.61172 0.325666 -1.30952e-15 -1.17591e-15
0.8 0.1 0.03 -0.442376 -0.0591124 -0.331825 0.00919915 2.65426 0.354677 0.00041497 -0.0551923
0.8 0.1 0.06 -0.449342 -0.0634895 -0.715231 0.0159521 2.69606 0.380939 0.0124355 -0.0957072
0.8 0.1 0.09 -0.456287 -0.0678795 -1.15719 0.0214693 2.73773 0.407278 0.0247582 -0.128808
0.8 0.1 0.12 -0.463205 -0.0723951 -1.66745 0.0259175 2.77924 0.434371 0.0337053 -0.155495
0.8 0.1 0.15 -0.470079 -0.0770994 -2.25743 0.0292946 2.82048 0.462596 0.0363882 -0.175756
0.8 0.1 0.18 -0.476886 -0.082038 -2.94009 0.0315222 2.86132 0.492226 0.0300101 -0.189119
0.8 0.1 0.21 -0.483602 -0.0872478 -3.72988 0.0324737 2.90161 0.523484 0.0116553 -0.194826
0.8 0.1 0.24 -0.490199 -0.0927611 -4.64274 0.0319863 2.9412 0.556562 -0.0217974 -0.191901
0.8 0.1 0.27 -0.496653 -0.0986078 -5.69609 0.0298672 2.97992 0.591641 -0.0737163 -0.179185
0.8 0.1 0.3 -0.502935 -0.104816 -6.90883 0.0258963 3.01761 0.628888 -0.14774 -0.155358
0.8 0.1 0.33 -0.509019 -0.111412 -8.30134 0.0198286 3.05411 0.668465 -0.247793 -0.118951
0.8 0.1 0.36 -0.514877 -0.118424 -9.89547 0.0113955 3.08926 0.710529 -0.37809 -0.0683517
0.8 0.1 0.39 -0.520482 -0.125875 -11.7145 0.000305412 3.12288 0.755234 -0.543147 -0.00181119
0.8 0.1 0.42 -0.592993 0.0121766 -12.2654 -25.0553 3.55796 -0.0730598 3.15392 -10.2971
0.8 0.1 0.45 -0.619051 -0.0344869 -8.22714 -24.3242 3.71431 0.206921 4.92308 -8.05689
0.8 0.1 0.48 -0.639314 -0.0717848 -5.27518 -23.731 3.83588 0.430709 6.02223 -6.2355
0.8 0.1 0.51 -0.654384 -0.104073 -3.00452 -23.2452 3.92631 0.624437 6.71316 -4.71279
0.8 0.1 0.54 -0.665318 -0.133105 -1.18415 -22.8431 3.99191 0.798633 7.14067 -3.40993
0.8 0.1 0.57 -0.673048 -0.159711 0.324962 -22.5071 4.03829 0.958269 7.38974 -2.27412
0.8 0.1 0.6 -0.6783 -0.184352 1.61056 -22.2238 4.0698 1.10611 7.51287 -1.26902
0.8 0.1 0.63 -0.681621 -0.207325 2.73037 -21.9833 4.08973 1.24395 7.54393 -0.368878
0.8 0.1 0.66 -0.683421 -0.228843 3.7238 -21.7781 4.10053 1.37306 7.50569 0.445046
0.8 0.1 0.69 -0.68401 -0.249072 4.61857 -21.6022 4.10406 1.49443 7.41394 1.18676
0.8 0.1 0.72 -0.683626 -0.268147 5.4348 -21.4511 4.10175 1.60888 7.27999 1.86695
0.8 0.1 0.75 -0.682453 -0.286179 6.18739 -21.3211 4.09472 1.71707 7.11211 2.49399
0.8 0.1 0.78 -0.680635 -0.303265 6.88765 -21.2092 4.08381 1.81959 6.91655 3.07449
0.8 0.1 0.81 -0.678289 -0.319488 7.54432 -21.1129 4.06973 1.91693 6.69806 3.61381
0.8 0.1 0.84 -0.675505 -0.33492 8.16426 -21.0302 4.05303 2.00952 6.46038 4.11636
0.8 0.1 0.87 -0.67236 -0.349626 8.75294 -20.9596 4.03416 2.09776 6.20646 4.58577
0.8 0.1 0.9 -0.668915 -0.363662 9.31478 -20.8995 4.01349 2.18197 5.93868 5.0251
0.8 0.1 0.93 -0.665217 -0.377079 9.8535 -20.8486 3.9913 2.26247 5.65891 5.43704
0.8 0.1 0.96 -0.661312 -0.389921 10.3718 -20.8063 3.96787 2.33953 5.36876 5.82358
0.8 0.1 0.99 -0.657234 -0.402231 10.8724 -20.7712 3.94341 2.41338 5.0696 6.18687
0.8 0.1 1.02 -0.653013 -0.414043 11.3573 -20.7429 3.91808 2.48426 4.76251 6.52853
0.8 0.1 1.05 -0.648673 -0.425391 11.8283 -20.7205 3.89204 2.55235 4.44842 6.84999
0.8 0.1 1.08 -0.644235 -0.436305 12.2867 -20.7036 3.86541 2.61783 4.1281 7.15245
0.8 0.1 1.11 -0.639714 -0.446812 12.7335 -20.692 3.83829 2.68087 3.80216 7.43673
0.8 0.1 1.14 -0.635124 -0.456933 13.1689 -20.6857 3.81074 2.7416 3.47102 7.70317
0.8 0.1 1.17 -0.630471 -0.46669 13.5924 -20.6854 3.78283 2.80014 3.1349 7.95154
0.8 0.1 1.2 -0.62576 -0.476099 14.0029 -20.6921 3.75456 2.85659 2.79384 8.18092
0.8 0.1 1.23 -0.620989 -0.485172 14.3979 -20.7078 3.72593 2.91103 2.44765 8.3896
0.8 0.1 1.26 -0.616154 -0.493919 14.7744 -20.7349 3.69692 2.96352 2.09596 8.57499
0.8 0.1 1.29 -0.611244 -0.502348 15.1276 -20.7769 3.66746 3.01409 1.73814 8.73348
0.8 0.1 1.32 -0.606247 -0.51046 15.4519 -20.8381 3.63748 3.06276 1.37334 8.86035
0.8 0.1 1.35 -0.601144 -0.518256 15.7401 -20.9239 3.60687 3.10954 1.00047 8.9497
0.8 0.1 1.38 -0.595915 -0.525732 15.9833 -21.0411 3.57549 3.15439 0.618187 8.99429
0.8 0.1 1.41 -0.590531 -0.532882 16.1711 -21.1973 3.54318 3.19729 0.224886 8.98545
0.8 0.1 1.44 -0.584963 -0.539695 16.2914 -21.4019 3.50978 3.23817 -0.181309 8.91302
0.8 0.1 1.47 -0.579175 -0.546158 16.3302 -21.6655 3.47505 3.27695 -0.602548 8.76518
0.8 0.1 1.5 -0.573129 -0.552253 16.2713 -22.0003 3.43877 3.31352 -1.04127 8.52837
0.8 0.11 0 -0.402884 -0.0438537 -7.9863e-16 1.74163e-16 2.41731 0.263126 -1.34741e-15 -1.04497e-15
0.8 0.11 0.03 -0.409692 -0.0480909 -0.323821 0.00878384 2.45816 0.288548 -0.0196162 -0.0527004
0.8 0.11 0.06 -0.416334 -0.0518739 -0.693839 0.0154731 2.49801 0.311245 -0.0287564 -0.0928336
0.8 0.11 0.09 -0.422965 -0.0556393 -1.11537 0.0211653 2.53779 0.333837 -0.0383993 -0.126984
0.8 0.11 0.12 -0.429597 -0.0594921 -1.59612 0.0260432 2.57759 0.356953 -0.0519863 -0.156249
0.8 0.11 0.15 -0.436227 -0.0634909 -2.14509 0.0301458 2.61737 0.380945 -0.0721259 -0.180863
0.8 0.11 0.18 -0.442845 -0.0676779 -2.77245 0.0334498 2.65707 0.406065 -0.10128 -0.200685
0.8 0.11 0.21 -0.449439 -0.0720871 -3.48948 0.0358949 2.69664 0.43252 -0.141971 -0.215354
0.8 0.11 0.24 -0.455994 -0.0767485 -4.30861 0.037394 2.73596 0.460486 -0.196868 -0.224347
0.8 0.11 0.27 -0.462495 -0.0816895 -5.24337 0.0378389 2.77497 0.49013 -0.268828 -0.227015
0.8 0.11 0.3 -0.468928 -0.0869358 -6.3084 0.0371028 2.81357 0.521606 -0.360921 -0.222598
0.8 0.11 0.33 -0.475277 -0.0925122 -7.51943 0.0350426 2.85166 0.555063 -0.476438 -0.210236
0.8 0.11 0.36 -0.481526 -0.098443 -8.89332 0.0314993 2.88915 0.590645 -0.618909 -0.188976
0.8 0.11 0.39 -0.487659 -0.104752 -10.448 0.0262995 2.92595 0.628494 -0.792101 -0.157777
0.8 0.11 0.42 -0.513595 0.118412 -22.1711 -28.8196 3.08157 -0.710474 -1.33429 -15.7198
0.8 0.11 0.45 -0.550126 0.0510798 -15.4481 -27.8577 3.30076 -0.306479 2.12011 -12.6179
0.8 0.11 0.48 -0.581071 0.00401256 -10.7781 -27.0594 3.48642 -0.0240753 4.26052 -10.1656
0.8 0.11 0.51 -0.60525 -0.0338293 -7.34809 -26.3991 3.6315 0.202976 5.63147 -8.16999
0.8 0.11 0.54 -0.623616 -0.0666005 -4.7086 -25.85 3.7417 0.399603 6.52458 -6.50306
0.8 0.11 0.57 -0.637374 -0.0960663 -2.59738 -25.3896 3.82424 0.576398 7.10552 -5.07955
0.8 0.11 0.6 -0.64755 -0.123084 -0.853897 -25.0003 3.8853 0.738504 7.47342 -3.84162
0.8 0.11 0.63 -0.654939 -0.148133 0.624362 -24.6683 3.92964 0.888795 7.69037 -2.74904
0.8 0.11 0.66 -0.660143 -0.171517 1.90542 -24.3833 3.96086 1.0291 7.79684 -1.77309
0.8 0.11 0.69 -0.663615 -0.193452 3.03593 -24.1371 3.98169 1.16071 7.82015 -0.892786
0.8 0.11 0.72 -0.6657 -0.214103 4.04889 -23.9235 3.9942 1.28462 7.77934 -0.092396
0.8 0.11 0.75 -0.666661 -0.233602 4.96823 -23.7373 3.99997 1.40161 7.68807 0.640113
0.8 0.11 0.78 -0.666707 -0.252061 5.81173 -23.5747 4.00024 1.51237 7.55633 1.31413
0.8 0.11 0.81 -0.665998 -0.269573 6.59289 -23.4323 3.99599 1.61744 7.39166 1.93711
0.8 0.11 0.84 -0.664665 -0.28622 7.32212 -23.3075 3.98799 1.71732 7.1998 2.51506
0.8 0.11 0.87 -0.662811 -0.302073 8.00761 -23.1981 3.97687 1.81244 6.98525 3.05292
0.8 0.11 0.9 -0.660528 -0.317194 8.65586 -23.1021 3.96317 1.90317 6.7516 3.55475
0.8 0.11 0.93 -0.657869 -0.331641 9.27234 -23.018 3.94721 1.98985 6.50151 4.0241
0.8 0.11 0.96 -0.654905 -0.345461 9.86083 -22.9447 3.92943 2.07277 6.2374 4.46353
0.8 0.11 0.99 -0.651682 -0.358701 10.4254 -22.8808 3.91009 2.15221 5.96121 4.87584
0.8 0.11 1.02 -0.64824 -0.371401 10.9687 -22.8253 3.88944 2.2284 5.67447 5.26306
0.8 0.11 1.05 -0.644612 -0.383596 11.4934 -22.7775 3.86767 2.30157 5.37849 5.62705
0.8 0.11 1.08 -0.640826 -0.395319 12.0012 -22.7367 3.84495 2.37191 5.07432 5.96927
0.8 0.11 1.11 -0.636904 -0.406599 12.4935 -22.7025 3.82142 2.4396 4.76271 6.29072
0.8 0.11 1.14 -0.632863 -0.417462 12.9704 -22.6752 3.79718 2.50477 4.44413 6.59177
0.8 0.11 1.17 -0.628713 -0.427929 13.4313 -22.6553 3.77228 2.56757 4.11867 6.87203
0.8 0.11 1.2 -0.624458 -0.438017 13.8743 -22.6443 3.74675 2.6281 3.78604 7.13021
0.8 0.11 1.23 -0.620098 -0.447741 14.296 -22.6443 3.72059 2.68645 3.44556 7.36401
0.8 0.11 1.26 -0.615626 -0.457111 14.6916 -22.6583 3.69376 2.74267 3.09609 7.56992
0.8 0.11 1.29 -0.611028 -0.466135 15.0545 -22.6905 3.66617 2.79681 2.73604 7.74317
0.8 0.11 1.32 -0.606286 -0.474814 15.3763 -22.7462 3.63771 2.84889 2.3633 7.87752
0.8 0.11 1.35 -0.601375 -0.483149 15.6465 -22.8319 3.60825 2.89889 1.97524 7.96516
0.8 0.11 1.38 -0.596264 -0.491135 15.8524 -22.9555 3.57759 2.94681 1.56864 7.99658
0.8 0.11 1.41 -0.590918 -0.498763 15.9791 -23.1265 3.54551 2.99258 1.13971 7.9604
0.8 0.11 1.44 -0.585295 -0.506023 16.0088 -23.3559 3.51177 3.03614 0.684034 7.84328
0.8 0.11 1.47 -0.579345 -0.512899 15.9215 -23.6566 3.47607 3.0774 0.196519 7.62972
0.8 0.11 1.5 -0.573016 -0.519372 15.6938 -24.0434 3.4381 3.11623 -0.3286 7.30202
0.8 0.12 0 -0.372253 -0.0350806 -7.88513e-16 1.53397e-16 2.23353 0.210487 -1.36171e-15 -9.20377e-16
0.8 0.12 0.03 -0.37877 -0.0387863 -0.316926 0.00826609 2.27263 0.23272 -0.0365397 -0.0495939
0.8 0.12 0.06 -0.385086 -0.0420491 -0.675656 0.0147304 2.31052 0.252296 -0.0636702 -0.0883776
0.8 0.12 0.09 -0.391394 -0.0452677 -1.0803 0.0203706 2.34837 0.271607 -0.0919903 -0.122216
0.8 0.12 0.12 -0.397722 -0.0485375 -1.53709 0.0253676 2.38634 0.291225 -0.124749 -0.152196
0.8 0.12 0.15 -0.404078 -0.0519112 -2.05326 0.0297788 2.42447 0.311466 -0.164349 -0.178661
0.8 0.12 0.18 -0.410461 -0.055426 -2.63697 0.033609 2.46277 0.332554 -0.213019 -0.201641
0.8 0.12 0.21 -0.41687 -0.0591118 -3.29724 0.0368331 2.50122 0.354667 -0.273011 -0.220983
0.8 0.12 0.24 -0.4233 -0.0629944 -4.04398 0.0394048 2.5398 0.377961 -0.346687 -0.236412
0.8 0.12 0.27 -0.429746 -0.0670972 -4.88792 0.0412614 2.57848 0.402577 -0.436559 -0.24755
0.8 0.12 0.3 -0.436203 -0.0714424 -5.84068 0.0423265 2.61722 0.428645 -0.545315 -0.253941
0.8 0.12 0.33 -0.442664 -0.0760508 -6.91469 0.0425116 2.65599 0.456294 -0.675829 -0.25505
0.8 0.12 0.36 -0.449124 -0.0809429 -8.12327 0.0417165 2.69474 0.485644 -0.831171 -0.25028
0.8 0.12 0.39 -0.455576 -0.0861387 -9.48055 0.0398309 2.73346 0.516816 -1.01462 -0.238967
0.8 0.12 0.42 -0.41812 0.264441 -37.8536 -32.8333 2.50872 -1.58665 -9.57434 -22.7272
0.8 0.12 0.45 -0.462593 0.153258 -26.4521 -31.6892 2.77556 -0.91955 -3.06794 -18.3919
0.8 0.12 0.48 -0.506056 0.0874049 -18.8899 -30.6796 3.03633 -0.524429 0.897587 -15.0385
0.8 0.12 0.51 -0.541904 0.040241 -13.5747 -29.8216 3.25142 -0.241446 3.42281 -12.3765
0.8 0.12 0.54 -0.570022 0.00205056 -9.64747 -29.0994 3.42013 -0.0123033 5.0822 -10.2059
0.8 0.12 0.57 -0.591701 -0.0310726 -6.61943 -28.4904 3.55021 0.186436 6.19371 -8.39241
0.8 0.12 0.6 -0.6083 -0.0608701 -4.19922 -27.9738 3.6498 0.365221 6.94264 -6.84523
0.8 0.12 0.63 -0.620938 -0.0882118 -2.20546 -27.5324 3.72563 0.529271 7.442 -5.50196
0.8 0.12 0.66 -0.630482 -0.113588 -0.520865 -27.1526 3.78289 0.681526 7.76357 -4.31876
0.8 0.12 0.69 -0.637585 -0.137308 0.933113 -26.8234 3.82551 0.823846 7.95464 -3.26405
0.8 0.12 0.72 -0.642746 -0.159589 2.2107 -26.5366 3.85647 0.957533 8.04737 -2.31464
0.8 0.12 0.75 -0.646341 -0.180595 3.35041 -26.2852 3.87804 1.08357 8.06426 -1.45307
0.8 0.12 0.78 -0.648663 -0.200457 4.38026 -26.0641 3.89198 1.20274 8.02151 -0.665974
0.8 0.12 0.81 -0.649941 -0.219283 5.32112 -25.8689 3.89964 1.3157 7.93101 0.0571078
0.8 0.12 0.84 -0.650354 -0.237165 6.18882 -25.696 3.90212 1.42299 7.80171 0.724473
0.8 0.12 0.87 -0.650047 -0.254183 6.99559 -25.5425 3.90028 1.5251 7.64047 1.34281
0.8 0.12 0.9 -0.649148 -0.270407 7.75102 -25.4061 3.89489 1.62244 7.45275 1.91761
0.8 0.12 0.93 -0.647717 -0.285898 8.4631 -25.2846 3.8863 1.71539 7.24227 2.45352
0.8 0.12 0.96 -0.645864 -0.300711 9.13722 -25.1767 3.87519 1.80426 7.01275 2.95393
0.8 0.12 0.99 -0.643647 -0.314894 9.77911 -25.0805 3.86188 1.88936 6.76696 3.42244
0.8 0.12 1.02 -0.641117 -0.328492 10.3927 -24.9949 3.8467 1.97095 6.50707 3.86169
0.8 0.12 1.05 -0.638321 -0.341545 10.9815 -24.9188 3.82993 2.04927 6.2349 4.274
0.8 0.12 1.08 -0.635296 -0.354088 11.5481 -24.8515 3.81177 2.12453 5.95189 4.66122
0.8 0.12 1.11 -0.63207 -0.366152 12.094 -24.7924 3.79242 2.19691 5.65903 5.02456
0.8 0.12 1.14 -0.628667 -0.377764 12.6196 -24.7418 3.772 2.26659 5.35677 5.36442
0.8 0.12 1.17 -0.625098 -0.388949 13.1237 -24.7005 3.75059 2.33369 5.04499 5.68019
0.8 0.12 1.2 -0.62137 -0.399725 13.6035 -24.67 3.72822 2.39835 4.7229 5.9701
0.8 0.12 1.23 -0.61748 -0.410107 14.054 -24.653 3.70488 2.46064 4.38901 6.23104
0.8 0.12 1.26 -0.613418 -0.420107 14.4682 -24.6531 3.68051 2.52064 4.04106 6.45835
0.8 0.12 1.29 -0.609165 -0.42973 14.8367 -24.6753 3.65499 2.57838 3.67593 6.64572
0.8 0.12 1.32 -0.604696 -0.43898 15.1471 -24.7259 3.62817 2.63388 3.28961 6.78493
0.8 0.12 1.35 -0.599975 -0.447856 15.3846 -24.8127 3.59985 2.68714 2.8771 6.86573
0.8 0.12 1.38 -0.594961 -0.456353 15.5309 -24.9453 3.56977 2.73812 2.43238 6.87566
0.8 0.12 1.41 -0.589604 -0.46446 15.5643 -25.135 3.53763 2.78676 1.94833 6.79986
0.8 0.12 1.44 -0.583846 -0.472165 15.4598 -25.395 3.50308 2.83299 1.41666 6.62088
0.8 0.12 1.47 -0.57762 -0.479449 15.1884 -25.7408 3.46572 2.87669 0.827857 6.31855
0.8 0.12 1.5 -0.570852 -0.486291 14.7169 -26.1899 3.42511 2.91775 0.171126 5.86976
0.8 0.13 0 -0.343239 -0.0277233 -7.82513e-16 1.34091e-16 2.05945 0.166343 -1.35502e-15 -8.04541e-16
0.8 0.13 0.03 -0.349454 -0.0309574 -0.310939 0.00768875 2.09673 0.185747 -0.0508221 -0.0461299
0.8 0.13 0.06 -0.355441 -0.0337641 -0.66002 0.0138216 2.13265 0.202586 -0.093265 -0.0829242
0.8 0.13 0.09 -0.361419 -0.0365032 -1.05048 0.0192566 2.16852 0.21902 -0.137483 -0.115532
0.8 0.13 0.12 -0.36743 -0.0392594 -1.48741 0.0241624 2.20458 0.235556 -0.186553 -0.144965
0.8 0.13 0.15 -0.373488 -0.0420782 -1.97677 0.0286003 2.24093 0.252468 -0.242716 -0.17159
0.8 0.13 0.18 -0.379603 -0.0449909 -2.5252 0.032586 2.27762 0.269943 -0.308024 -0.195502
0.8 0.13 0.21 -0.38578 -0.0480217 -3.14007 0.0361093 2.31468 0.288127 -0.384533 -0.216641
0.8 0.13 0.24 -0.392024 -0.0511913 -3.82941 0.0391422 2.35215 0.307143 -0.474384 -0.234837
0.8 0.13 0.27 -0.398337 -0.0545179 -4.60191 0.0416422 2.39003 0.3271 -0.579847 -0.249836
0.8 0.13 0.3 -0.404723 -0.0580182 -5.46696 0.0435552 2.42834 0.3481 -0.703339 -0.261313
0.8 0.13 0.33 -0.411183 -0.0617083 -6.4346 0.0448164 2.4671 0.370238 -0.847442 -0.26888
0.8 0.13 0.36 -0.417719 -0.0656033 -7.51552 0.0453513 2.50632 0.393605 -1.01491 -0.27209
0.8 0.13 0.39 -0.424336 -0.0697179 -8.72109 0.0450759 2.54602 0.41829 -1.20867 -0.270438
0.8 0.13 0.42 -0.31269 0.491496 -62.8619 -36.8188 1.87614 -2.94898 -24.0577 -31.803
0.8 0.13 0.45 -0.354696 0.28866 -43.3797 -35.7171 2.12818 -1.73196 -12.111 -25.763
0.8 0.13 0.48 -0.41079 0.1855 -30.9605 -34.5646 2.46474 -1.113 -4.9776 -21.144
0.8 0.13 0.51 -0.460957 0.12133 -22.57 -33.5164 2.76574 -0.727982 -0.502403 -17.5487
0.8 0.13 0.54 -0.501681 0.0743361 -16.6025 -32.6062 3.01009 -0.446016 2.41708 -14.6806
0.8 0.13 0.57 -0.533741 0.0359823 -12.1633 -31.8272 3.20244 -0.215894 4.37846 -12.3355
0.8 0.13 0.6 -0.558743 0.00263596 -8.73002 -31.1618 3.35246 -0.0158158 5.72259 -10.374
0.8 0.13 0.63 -0.578194 -0.0273941 -5.98464 -30.5913 3.46917 0.164365 6.65281 -8.70091
0.8 0.13 0.66 -0.59331 -0.0549758 -3.72591 -30.0994 3.55986 0.329855 7.2955 -7.24969
0.8 0.13 0.69 -0.605024 -0.0806037 -1.82202 -29.6726 3.63014 0.483622 7.73206 -5.97316
0.8 0.13 0.72 -0.614043 -0.10459 -0.183858 -29.3 3.68426 0.627541 8.01669 -4.83707
0.8 0.13 0.75 -0.620907 -0.127152 1.25055 -28.9728 3.72544 0.762914 8.18657 -3.81608
0.8 0.13 0.78 -0.626028 -0.148452 2.52544 -28.684 3.75617 0.890715 8.26786 -2.89105
0.8 0.13 0.81 -0.629725 -0.168619 3.67314 -28.428 3.77835 1.01171 8.27947 -2.04724
0.8 0.13 0.84 -0.632248 -0.187758 4.71775 -28.2002 3.79349 1.12655 8.23532 -1.27315
0.8 0.13 0.87 -0.633796 -0.20596 5.6776 -27.9967 3.80277 1.23576 8.14594 -0.559607
0.8 0.13 0.9 -0.634553 -0.223301 6.56681 -27.8146 3.80732 1.33981 8.01968 0.100774
0.8 0.13 0.93 -0.63457 -0.239852 7.39709 -27.6511 3.80742 1.43911 7.86164 0.714217
0.8 0.13 0.96 -0.634028 -0.255669 8.17609 -27.5043 3.80417 1.53401 7.6777 1.28516
0.8 0.13 0.99 -0.632991 -0.270808 8.912 -27.3721 3.79794 1.62485 7.47175 1.81832
0.8 0.13 1.02 -0.631529 -0.285316 9.61039 -27.2529 3.78917 1.7119 7.24686 2.31707
0.8 0.13 1.05 -0.629702 -0.299237 10.276 -27.1455 3.77821 1.79542 7.00561 2.78438
0.8 0.13 1.08 -0.627561 -0.312609 10.9124 -27.0488 3.76536 1.87565 6.74998 3.22259
0.8 0.13 1.11 -0.625142 -0.325466 11.5218 -26.9624 3.75085 1.95279 6.48124 3.63317
0.8 0.13 1.14 -0.622474 -0.337837 12.1043 -26.8862 3.73484 2.02702 6.19982 4.01654
0.8 0.13 1.17 -0.619573 -0.349747 12.6583 -26.8214 3.71744 2.09848 5.90521 4.37179
0.8 0.13 1.2 -0.616446 -0.361218 13.1792 -26.7698 3.69868 2.16731 5.59587 4.69649
0.8 0.13 1.23 -0.613088 -0.372264 13.6602 -26.7345 3.67853 2.23359 5.26907 4.98647
0.8 0.13 1.26 -0.609483 -0.382898 14.0908 -26.7199 3.6569 2.29739 4.9208 5.23557
0.8 0.13 1.29 -0.605605 -0.393125 14.4575 -26.7319 3.63363 2.35875 4.54567 5.43542
0.8 0.13 1.32 -0.601416 -0.402949 14.7426 -26.7782 3.6085 2.41769 4.13676 5.57525
0.8 0.13 1.35 -0.596869 -0.412367 14.9247 -26.8681 3.58122 2.4742 3.68555 5.64161
0.8 0.13 1.38 -0.591906 -0.421372 14.9777 -27.0129 3.55143 2.52823 3.18178 5.6182
0.8 0.13 1.41 -0.586455 -0.429954 14.8708 -27.2263 3.51873 2.57972 2.61335 5.48559
0.8 0.13 1.44 -0.580438 -0.438096 14.568 -27.5242 3.48263 2.62858 1.96619 5.22106
0.8 0.13 1.47 -0.573762 -0.445778 14.0281 -27.9249 3.44257 2.67467 1.22416 4.79832
0.8 0.13 1.5 -0.566326 -0.452976 13.2038 -28.4495 3.39796 2.71785 0.368933 4.1873
0.8 0.14 0 -0.315715 -0.0215904 -7.80145e-16 1.16596e-16 1.8943 0.129545 -1.3297e-15 -6.99569e-16
0.8 0.14 0.03 -0.321615 -0.0244085 -0.305706 0.00708481 1.9297 0.146453 -0.0628379 -0.0425062
0.8 0.14 0.06 -0.327269 -0.0268161 -0.646452 0.0128198 1.96362 0.160898 -0.118308 -0.0769134
0.8 0.14 0.09 -0.332913 -0.0291351 -1.02481 0.0179494 1.99748 0.174812 -0.176054 -0.107689
0.8 0.14 0.12 -0.338594 -0.0314389 -1.44504 0.0226236 2.03157 0.188633 -0.238988 -0.135732
0.8 0.14 0.15 -0.344338 -0.0337649 -1.91208 0.0268981 2.06603 0.202588 -0.309214 -0.161377
0.8 0.14 0.18 -0.350159 -0.0361373 -2.43145 0.0307883 2.10095 0.216821 -0.388642 -0.184716
0.8 0.14 0.21 -0.356069 -0.0385738 -3.00925 0.0342856 2.13642 0.23144 -0.479176 -0.205699
0.8 0.14 0.24 -0.362081 -0.0410887 -3.65209 0.0373646 2.17249 0.246527 -0.582789 -0.224171
0.8 0.14 0.27 -0.368203 -0.0436937 -4.36715 0.039986 2.20922 0.262155 -0.701569 -0.239899
0.8 0.14 0.3 -0.374445 -0.0463994 -5.16212 0.0420988 2.24668 0.278387 -0.837734 -0.252575
0.8 0.14 0.33 -0.380818 -0.049215 -6.04523 0.0436409 2.28491 0.295278 -0.99365 -0.261828
0.8 0.14 0.36 -0.38733 -0.0521493 -7.02522 0.0445403 2.32399 0.312881 -1.17184 -0.267225
0.8 0.14 0.39 -0.393991 -0.0552105 -8.1114 0.0447148 2.36396 0.331245 -1.37498 -0.268273
0.8 0.14 0.42 -0.214393 0.875766 -102.798 -40.1099 1.28636 -5.25459 -48.7912 -43.4694
0.8 0.14 0.45 -0.2274 0.487989 -69.5643 -39.655 1.3644 -2.92793 -27.3387 -35.195
0.8 0.14 0.48 -0.291899 0.311438 -49.0613 -38.5976 1.7514 -1.86863 -14.7866 -28.8492
0.8 0.14 0.51 -0.358379 0.21534 -35.6721 -37.4433 2.15027 -1.29204 -7.04931 -23.9665
0.8 0.14 0.54 -0.414984 0.153006 -26.469 -36.3646 2.48991 -0.918036 -2.06927 -20.1392
0.8 0.14 0.57 -0.460523 0.106413 -19.8471 -35.4089 2.76314 -0.638477 1.25044 -17.0698
0.8 0.14 0.6 -0.496509 0.0680702 -14.8853 -34.5783 2.97905 -0.408421 3.52465 -14.5515
0.8 0.14 0.63 -0.524833 0.0346266 -11.0331 -33.8602 3.149 -0.207759 5.11363 -12.4416
0.8 0.14 0.66 -0.547144 0.00446129 -7.94839 -33.2384 3.28286 -0.0267677 6.23717 -10.641
0.8 0.14 0.69 -0.564748 -0.0232791 -5.41129 -32.6977 3.38849 0.139675 7.03423 -9.07979
0.8 0.14 0.72 -0.578645 -0.0490871 -3.27599 -32.2251 3.47187 0.294522 7.59563 -7.70767
0.8 0.14 0.75 -0.589594 -0.0732745 -1.44291 -31.8097 3.53756 0.439647 7.98248 -6.48791
0.8 0.14 0.78 -0.598176 -0.0960569 0.157747 -31.4427 3.58906 0.576341 8.23708 -5.39313
0.8 0.14 0.81 -0.604836 -0.117594 1.57607 -31.1168 3.62902 0.705565 8.3894 -4.40253
0.8 0.14 0.84 -0.60992 -0.138013 2.84882 -30.826 3.65952 0.828075 8.46116 -3.50006
0.8 0.14 0.87 -0.613702 -0.157415 4.0035 -30.5657 3.68221 0.94449 8.46856 -2.67314
0.8 0.14 0.9 -0.616452 -0.175888 5.06095 -30.3318 3.69871 1.05533 8.42441 -1.91174
0.8 0.14 0.93 -0.618177 -0.19351 6.03837 -30.1208 3.70906 1.16106 8.33552 -1.20752
0.8 0.14 0.96 -0.619181 -0.210344 6.94657 -29.9305 3.71509 1.26206 8.21137 -0.554606
0.8 0.14 0.99 -0.61953 -0.226449 7.79731 -29.758 3.71718 1.35869 8.05733 0.0531913
0.8 0.14 1.02 -0.619316 -0.241877 8.59839 -29.6015 3.7159 1.45126 7.87778 0.620238
0.8 0.14 1.05 -0.618618 -0.256675 9.3564 -29.4594 3.71171 1.54005 7.67636 1.15034
0.8 0.14 1.08 -0.617501 -0.270884 10.0762 -29.3303 3.70501 1.62531 7.45582 1.64645
0.8 0.14 1.11 -0.616015 -0.284542 10.7607 -29.2136 3.69609 1.70725 7.2178 2.11039
0.8 0.14 1.14 -0.614194 -0.297679 11.41 -29.1094 3.68516 1.78608 6.96265 2.54257
0.8 0.14 1.17 -0.612058 -0.310323 12.0212 -29.0189 3.67235 1.86194 6.68926 2.94166
0.8 0.14 1.2 -0.609614 -0.322494 12.5879 -28.9443 3.65768 1.93496 6.39488 3.30437
0.8 0.14 1.23 -0.606852 -0.334209 13.0997 -28.8893 3.64111 2.00525 6.07489 3.62509
0.8 0.14 1.26 -0.60375 -0.34548 13.5418 -28.8593 3.6225 2.07288 5.72268 3.89564
0.8 0.14 1.29 -0.600268 -0.356313 13.8944 -28.8613 3.60161 2.13788 5.3294 4.10499
0.8 0.14 1.32 -0.596354 -0.366709 14.1324 -28.9043 3.57813 2.20026 4.88384 4.23895
0.8 0.14 1.35 -0.591941 -0.376666 14.225 -28.9997 3.55165 2.25999 4.37218 4.27989
0.8 0.14 1.38 -0.586947 -0.386173 14.1348 -29.161 3.52168 2.31704 3.77784 4.20645
0.8 0.14 1.41 -0.581274 -0.395218 13.8179 -29.4044 3.48764 2.37131 3.08131 3.99326
0.8 0.14 1.44 -0.574812 -0.403782 13.2232 -29.7489 3.44887 2.42269 2.25991 3.61064
0.8 0.14 1.47 -0.567434 -0.411841 12.2917 -30.2165 3.4046 2.47104 1.28767 3.02432
0.8 0.14 1.5 -0.559 -0.419366 10.9564 -30.8322 3.354 2.5162 0.135098 2.19514
0.8 0.15 0 -0.289572 -0.0165227 -7.80972e-16 1.0122e-16 1.73744 0.0991393 -1.28795e-15 -6.07315e-16
0.8 0.15 0.03 -0.295144 -0.0189775 -0.301109 0.00648007 1.77087 0.113867 -0.0728944 -0.0388778
0.8 0.15 0.06 -0.300461 -0.021038 -0.634589 0.0117813 1.80278 0.12623 -0.139426 -0.0706823
0.8 0.15 0.09 -0.305766 -0.0229904 -1.00252 0.0165439 1.8346 0.137943 -0.208665 -0.0992558
0.8 0.15 0.12 -0.311112 -0.0248963 -1.4085 0.0208958 1.86667 0.149378 -0.28336 -0.125365
0.8 0.15 0.15 -0.316528 -0.0267845 -1.85669 0.0248812 1.89917 0.160706 -0.365489 -0.149275
0.8 0.15 0.18 -0.322036 -0.0286714 -2.35173 0.0285072 1.93222 0.172026 -0.456842 -0.17103
0.8 0.15 0.21 -0.327653 -0.0305671 -2.89874 0.0317578 1.96592 0.183399 -0.559197 -0.190532
0.8 0.15 0.24 -0.333398 -0.0324782 -3.50326 0.0345991 2.00039 0.194864 -0.674394 -0.207579
0.8 0.15 0.27 -0.339284 -0.0344091 -4.17126 0.0369829 2.03571 0.206447 -0.804373 -0.221881
0.8 0.15 0.3 -0.345329 -0.0363625 -4.90916 0.0388475 2.07198 0.218166 -0.951197 -0.233068
0.8 0.15 0.33 -0.351548 -0.0383402 -5.72379 0.0401185 2.10929 0.230029 -1.11706 -0.240694
0.8 0.15 0.36 -0.357957 -0.0403429 -6.62242 0.0407096 2.14775 0.242042 -1.30431 -0.244241
0.8 0.15 0.39 -0.364572 -0.042371 -7.61273 0.0405225 2.18744 0.254207 -1.51544 -0.24312
0.8 0.15 0.42 -0.16006 1.55168 -166.314 -41.3339 0.960361 -9.31009 -90.0676 -58.176
0.8 0.15 0.45 -0.0873723 0.80547 -110.098 -42.8705 0.524234 -4.83282 -52.3676 -47.2004
0.8 0.15 0.48 -0.147042 0.488454 -76.3202 -42.4888 0.882253 -2.93072 -30.7096 -38.5946
0.8 0.15 0.51 -0.229707 0.332721 -54.8773 -41.4743 1.37824 -1.99632 -17.5882 -31.9792
0.8 0.15 0.54 -0.305519 0.242941 -40.5656 -40.3237 1.83311 -1.45765 -9.27075 -26.851
0.8 0.15 0.57 -0.36828 0.182559 -30.5691 -39.2213 2.20968 -1.09536 -3.79319 -22.802
0.8 0.15 0.6 -0.418541 0.13657 -23.2947 -38.2264 2.51125 -0.819419 -0.0701319 -19.5365
0.8 0.15 0.63 -0.458419 0.098401 -17.8034 -37.3493 2.75051 -0.590406 2.52526 -16.8473
0.8 0.15 0.66 -0.490053 0.0649824 -13.5213 -36.5821 2.94032 -0.389895 4.36954 -14.5893
0.8 0.15 0.69 -0.515224 0.0347777 -10.085 -35.9116 3.09134 -0.208666 5.69712 -12.6604
0.8 0.15 0.72 -0.535322 0.0069582 -7.25751 -35.3241 3.21193 -0.0417492 6.65875 -10.9876
0.8 0.15 0.75 -0.551412 -0.0189604 -4.87959 -34.807 3.30847 0.113762 7.35428 -9.51803
0.8 0.15 0.78 -0.564303 -0.043286 -2.84145 -34.3498 3.38582 0.259716 7.85168 -8.21264
0.8 0.15 0.81 -0.574614 -0.066231 -1.06551 -33.9435 3.44769 0.397386 8.19837 -7.0421
0.8 0.15 0.84 -0.582825 -0.087952 0.504241 -33.5808 3.49695 0.527712 8.42821 -5.98404
0.8 0.15 0.87 -0.58931 -0.108572 1.90909 -33.2556 3.53586 0.651431 8.56609 -5.02112
0.8 0.15 0.9 -0.594472 -0.128189 3.17981 -32.9629 3.56683 0.769131 8.63171 -4.13968
0.8 0.15 0.93 -0.598212 -0.146894 4.34175 -32.6985 3.58927 0.881361 8.63388 -3.32852
0.8 0.15 0.96 -0.601047 -0.164752 5.4102 -32.4592 3.60628 0.98851 8.58801 -2.57983
0.8 0.15 0.99 -0.603026 -0.181831 6.40202 -32.2417 3.61816 1.09098 8.50143 -1.88544
0.8 0.15 1.02 -0.604273 -0.198186 7.32818 -32.0435 3.62564 1.18912 8.3804 -1.23967
0.8 0.15 1.05 -0.60489 -0.213868 8.19783 -31.8628 3.62934 1.28321 8.23009 -0.63763
0.8 0.15 1.08 -0.604962 -0.228923 9.01771 -31.6978 3.62977 1.37354 8.05429 -0.0755522
0.8 0.15 1.11 -0.604552 -0.243388 9.79145 -31.5478 3.62731 1.46033 7.85514 0.448811
0.8 0.15 1.14 -0.603703 -0.257297 10.519 -31.4128 3.62222 1.54378 7.63282 0.935826
0.8 0.15 1.17 -0.602441 -0.270679 11.1958 -31.2941 3.61465 1.62407 7.38524 1.38361
0.8 0.15 1.2 -0.600769 -0.283554 11.8124 -31.1946 3.60462 1.70133 7.10782 1.78765
0.8 0.15 1.23 -0.598673 -0.295941 12.3537 -31.1186 3.59204 1.77565 6.7931 2.14045
0.8 0.15 1.26 -0.596115 -0.30785 12.798 -31.0724 3.57669 1.8471 6.43055 2.43116
0.8 0.15 1.29 -0.593041 -0.319285 13.1171 -31.0645 3.55825 1.91571 6.00619 2.64516
0.8 0.15 1.32 -0.589377 -0.330248 13.2748 -31.1056 3.53626 1.98149 5.50235 2.76377
0.8 0.15 1.35 -0.585027 -0.340731 13.2268 -31.2093 3.51016 2.04439 4.8974 2.76381
0.8 0.15 1.38 -0.579876 -0.350724 12.9198 -31.3917 3.47925 2.10434 4.16538 2.61727
0.8 0.15 1.41 -0.57379 -0.360209 12.2912 -31.6721 3.44274 2.16125 3.27578 2.29091
0.8 0.15 1.44 -0.566614 -0.369162 11.2678 -32.0732 3.39968 2.21497 2.19323 1.74593
0.8 0.15 1.47 -0.558175 -0.377557 9.76594 -32.6211 3.34905 2.26534 0.877199 0.937556
0.8 0.15 1.5 -0.548277 -0.385358 7.69025 -33.3457 3.28966 2.31215 -0.718298 -0.185306
0.9 0.05 0 -0.733084 -0.145226 -1.01944e-15 3.02847e-16 4.39851 0.871358 -5.68688e-16 -1.81707e-15
0.9 0.05 0.03 -0.741713 -0.154771 -0.422618 0.00740208 4.45028 0.928629 0.247637 -0.0444098
0.9 0.05 0.06 -0.750333 -0.164048 -0.967867 0.00827537 4.50201 0.98429 0.524515 -0.0496468
0.9 0.05 0.09 -0.758584 -0.173521 -1.67789 0.00339317 4.55151 1.04113 0.816284 -0.020351
0.9 0.05 0.12 -0.76626 -0.183257 -2.60805 -0.00850978 4.59757 1.09954 1.11481 0.0510694
0.9 0.05 0.15 -0.773177 -0.193266 -3.82573 -0.0293014 4.63907 1.1596 1.41105 0.175821
0.9 0.05 0.18 -0.77916 -0.203542 -5.41023 -0.0613034 4.67496 1.22125 1.69432 0.367837
0.9 0.05 0.21 -0.784035 -0.214068 -7.4527 -0.107247 4.70421 1.2844 1.95212 0.6435
0.9 0.05 0.24 -0.787635 -0.22482 -10.0562 -0.170253 4.7258 1.34892 2.16998 1.02154
0.9 0.05 0.27 -0.789788 -0.235773 -13.3355 -0.253823 4.73872 1.41464 2.33145 1.52296
0.9 0.05 0.3 -0.790329 -0.246901 -17.4175 -0.361837 4.74196 1.4814 2.41809 2.17105
0.9 0.05 0.33 -0.789088 -0.258173 -22.4406 -0.498546 4.7345 1.54903 2.40942 2.99131
0.9 0.05 0.36 -0.785898 -0.269559 -28.5552 -0.668573 4.71536 1.61734 2.28295 4.01147
0.9 0.05 0.39 -0.780592 -0.281028 -35.9236 -0.876911 4.68351 1.68616 2.01415 5.2615
0.9 0.05 0.42 -0.878892 -0.375852 3.20301 -10.9809 5.27335 2.25511 6.42458 4.85287
0.9 0.05 0.45 -0.873704 -0.396799 3.7343 -10.9589 5.24222 2.3808 6.27895 5.56752
0.9 0.05 0.48 -0.867868 -0.416146 4.21978 -10.9558 5.20721 2.49688 6.10345 6.22762
0.9 0.05 0.51 -0.861572 -0.4341 4.67046 -10.9677 5.16943 2.6046 5.90422 6.84167
0.9 0.05 0.54 -0.854952 -0.450832 5.09408 -10.9917 5.12971 2.70499 5.68563 7.41606
0.9 0.05 0.57 -0.848107 -0.466484 5.49626 -11.0256 5.08864 2.7989 5.45091 7.95575
0.9 0.05 0.6 -0.841111 -0.481172 5.88118 -11.0677 5.04666 2.88703 5.2025 8.46465
0.9 0.05 0.63 -0.834019 -0.494997 6.25201 -11.1165 5.00412 2.96998 4.94232 8.94594
0.9 0.05 0.66 -0.826875 -0.508046 6.6112 -11.171 4.96125 3.04828 4.67188 9.40221
0.9 0.05 0.69 -0.81971 -0.520392 6.9607 -11.2303 4.91826 3.12235 4.39242 9.83564
0.9 0.05 0.72 -0.812549 -0.5321 7.30203 -11.2935 4.8753 3.1926 4.10496 10.2481
0.9 0.05 0.75 -0.805411 -0.543224 7.63643 -11.3601 4.83247 3.25935 3.81034 10.641
0.9 0.05 0.78 -0.798311 -0.553816 7.96492 -11.4296 4.78987 3.32289 3.50928 11.0159
0.9 0.05 0.81 -0.79126 -0.563917 8.28832 -11.5014 4.74756 3.3835 3.2024 11.3738
0.9 0.05 0.84 -0.784267 -0.573566 8.60734 -11.5753 4.7056 3.4414 2.89023 11.7158
0.9 0.05 0.87 -0.777337 -0.582798 8.92254 -11.651 4.66402 3.49679 2.57324 12.0428
0.9 0.05 0.9 -0.770477 -0.591644 9.23441 -11.7281 4.62286 3.54986 2.25183 12.3557
0.9 0.05 0.93 -0.76369 -0.60013 9.54338 -11.8063 4.58214 3.60078 1.92634 12.655
0.9 0.05 0.96 -0.756978 -0.608281 9.84977 -11.8857 4.54187 3.64969 1.59714 12.9416
0.9 0.05 0.99 -0.750343 -0.616121 10.1539 -11.9658 4.50206 3.69673 1.26447 13.2159
0.9 0.05 1.02 -0.743787 -0.623669 10.4561 -12.0467 4.46272 3.74201 0.928607 13.4785
0.9 0.05 1.05 -0.737309 -0.630943 10.7564 -12.1281 4.42385 3.78566 0.589784 13.73
0.9 0.05 1.08 -0.73091 -0.63796 11.0552 -12.2099 4.38546 3.82776 0.248227 13.9706
0.9 0.05 1.11 -0.724589 -0.644736 11.3525 -12.2923 4.34754 3.86842 -0.0958185 14.2008
0.9 0.05 1.14 -0.718346 -0.651283 11.6485 -12.3751 4.31008 3.9077 -0.442074 14.4208
0.9 0.05 1.17 -0.712179 -0.657612 11.943 -12.4588 4.27307 3.94567 -0.790196 14.6308
0.9 0.05 1.2 -0.706085 -0.663734 12.236 -12.5436 4.23651 3.9824 -1.13976 14.8306
0.9 0.05 1.23 -0.700064 -0.669655 12.5274 -12.6303 4.20038 4.01793 -1.49023 15.0202
0.9 0.05 1.26 -0.694111 -0.675383 12.8167 -12.7196 4.16466 4.0523 -1.84094 15.1992
0.9 0.05 1.29 -0.688223 -0.68092 13.1037 -12.8126 4.12934 4.08552 -2.19107 15.3669
0.9 0.05 1.32 -0.682397 -0.686271 13.3876 -12.9109 4.09438 4.11763 -2.53963 15.5225
0.9 0.05 1.35 -0.676629 -0.691435 13.6679 -13.0162 4.05977 4.14861 -2.88542 15.6651
0.9 0.05 1.38 -0.670912 -0.696412 13.9436 -13.1307 4.02547 4.17847 -3.22702 15.7933
0.9 0.05 1.41 -0.665243 -0.701199 14.2137 -13.2568 3.99146 4.20719 -3.56277 15.9055
0.9 0.05 1.44 -0.659614 -0.705791 14.477 -13.3977 3.95769 4.23475 -3.89074 15.9996
0.9 0.05 1.47 -0.654021 -0.710182 14.7322 -13.5567 3.92412 4.26109 -4.20869 16.0736
0.9 0.05 1.5 -0.648455 -0.714364 14.9775 -13.7379 3.89073 4.28619 -4.51408 16.1247
0.9 0.06 0 -0.687875 -0.119801 -9.64549e-16 2.85288e-16 4.12726 0.71881 -8.00807e-16 -1.71172e-15
0.9 0.06 0.03 -0.696144 -0.128038 -0.399896 0.00902885 4.17687 0.768231 0.19198 -0.0541704
0.9 0.06 0.06 -0.704425 -0.135933 -0.896726 0.0129687 4.22656 0.815598 0.409521 -0.0778067
0.9 0.06 0.09 -0.712485 -0.143996 -1.51711 0.0130235 4.27492 0.863974 0.639437 -0.078133
0.9 0.06 0.12 -0.720185 -0.152326 -2.29594 0.00866179 4.32111 0.913955 0.875985 -0.0519604
0.9 0.06 0.15 -0.727396 -0.160967 -3.27519 -0.00105789 4.36438 0.965802 1.11348 0.00636017
0.9 0.06 0.18 -0.733996 -0.169943 -4.50375 -0.0173496 4.40398 1.01966 1.34552 0.104113
0.9 0.06 0.21 -0.739867 -0.179267 -6.0374 -0.041658 4.4392 1.0756 1.56478 0.249966
0.9 0.06 0.24 -0.744887 -0.188948 -7.9388 -0.0756414 4.46932 1.13369 1.76292 0.453868
0.9 0.06 0.27 -0.74894 -0.198992 -10.2775 -0.121163 4.49363 1.19395 1.93051 0.726998
0.9 0.06 0.3 -0.751907 -0.209401 -13.1299 -0.180285 4.51143 1.2564 2.05706 1.08173
0.9 0.06 0.33 -0.753671 -0.220177 -16.5792 -0.255269 4.52201 1.32105 2.13094 1.53164
0.9 0.06 0.36 -0.754114 -0.231321 -20.7156 -0.348571 4.52466 1.38791 2.13942 2.09145
0.9 0.06 0.39 -0.753117 -0.242832 -25.6361 -0.462841 4.51867 1.45698 2.06866 2.77708
0.9 0.06 0.42 -0.863628 -0.30345 2.19014 -13.2926 5.18177 1.8207 7.24612 3.03012
0.9 0.06 0.45 -0.86173 -0.327328 2.92752 -13.1919 5.17038 1.96397 7.1854 3.89172
0.9 0.06 0.48 -0.858597 -0.34931 3.57778 -13.1213 5.15158 2.09586 7.07384 4.67459
0.9 0.06 0.51 -0.854553 -0.36966 4.16361 -13.0745 5.12732 2.21796 6.92402 5.39323
0.9 0.06 0.54 -0.849834 -0.388587 4.7004 -13.0469 5.099 2.33152 6.7444 6.05813
0.9 0.06 0.57 -0.844609 -0.40626 5.19896 -13.0348 5.06766 2.43756 6.5409 6.67716
0.9 0.06 0.6 -0.839009 -0.422819 5.66714 -13.0357 5.03405 2.53692 6.31786 7.25638
0.9 0.06 0.63 -0.833128 -0.438383 6.11075 -13.0474 4.99877 2.6303 6.07851 7.80056
0.9 0.06 0.66 -0.827041 -0.453052 6.53423 -13.0681 4.96225 2.71831 5.82533 8.31353
0.9 0.06 0.69 -0.820806 -0.466912 6.94101 -13.0964 4.92483 2.80147 5.56028 8.79842
0.9 0.06 0.72 -0.814466 -0.480039 7.33378 -13.1313 4.88679 2.88024 5.28492 9.25781
0.9 0.06 0.75 -0.808056 -0.492499 7.7147 -13.1717 4.84834 2.95499 5.00051 9.69389
0.9 0.06 0.78 -0.801605 -0.504347 8.0855 -13.217 4.80963 3.02608 4.70811 10.1085
0.9 0.06 0.81 -0.795135 -0.515635 8.44762 -13.2664 4.77081 3.09381 4.40859 10.5033
0.9 0.06 0.84 -0.788662 -0.526407 8.80222 -13.3193 4.73197 3.15844 4.10269 10.8795
0.9 0.06 0.87 -0.782202 -0.536703 9.15027 -13.3754 4.69321 3.22022 3.79105 11.2385
0.9 0.06 0.9 -0.775765 -0.546559 9.49261 -13.4341 4.65459 3.27935 3.4742 11.5812
0.9 0.06 0.93 -0.76936 -0.556005 9.82993 -13.4952 4.61616 3.33603 3.15261 11.9086
0.9 0.06 0.96 -0.762995 -0.565071 10.1628 -13.5583 4.57797 3.39042 2.82672 12.2215
0.9 0.06 0.99 -0.756676 -0.573782 10.4917 -13.6232 4.54005 3.44269 2.49687 12.5207
0.9 0.06 1.02 -0.750406 -0.582162 10.8171 -13.6896 4.50244 3.49297 2.1634 12.8068
0.9 0.06 1.05 -0.744189 -0.590231 11.1394 -13.7574 4.46514 3.54139 1.8266 13.0805
0.9 0.06 1.08 -0.738029 -0.59801 11.4589 -13.8263 4.42817 3.58806 1.48673 13.3423
0.9 0.06 1.11 -0.731926 -0.605515 11.7757 -13.8964 4.39155 3.63309 1.14408 13.5925
0.9 0.06 1.14 -0.725881 -0.612761 12.09 -13.9677 4.35528 3.67656 0.798961 13.8315
0.9 0.06 1.17 -0.719894 -0.619761 12.4018 -14.0406 4.31937 3.71856 0.451734 14.0593
0.9 0.06 1.2 -0.713965 -0.626526 12.7109 -14.1155 4.28379 3.75915 0.102837 14.2757
0.9 0.06 1.23 -0.708091 -0.633065 13.0168 -14.1932 4.24854 3.79839 -0.247192 14.4805
0.9 0.06 1.26 -0.702269 -0.639384 13.3191 -14.2749 4.21361 3.83631 -0.597693 14.673
0.9 0.06 1.29 -0.696495 -0.645489 13.6169 -14.362 4.17897 3.87294 -0.947858 14.8521
0.9 0.06 1.32 -0.690765 -0.651383 13.9093 -14.4565 4.14459 3.9083 -1.29671 15.0167
0.9 0.06 1.35 -0.685074 -0.657065 14.195 -14.5605 4.11044 3.94239 -1.64308 15.165
0.9 0.06 1.38 -0.679414 -0.662535 14.4723 -14.6769 4.07648 3.97521 -1.98559 15.295
0.9 0.06 1.41 -0.673778 -0.667788 14.7395 -14.8092 4.04267 4.00673 -2.3226 15.4041
0.9 0.06 1.44 -0.668158 -0.672821 14.9944 -14.9611 4.00895 4.03692 -2.65223 15.4895
0.9 0.06 1.47 -0.662544 -0.677624 15.2343 -15.1372 3.97526 4.06575 -2.9723 15.5475
0.9 0.06 1.5 -0.656927 -0.682189 15.4565 -15.3429 3.94156 4.09314 -3.28034 15.5742
0.9 0.07 0 -0.646013 -0.098822 -9.20561e-16 2.6504e-16 3.87609 0.592935 -9.82523e-16 -1.59023e-15
0.9 0.07 0.03 -0.653963 -0.105997 -0.382309 0.00987397 3.92379 0.635986 0.146752 -0.0592412
0.9 0.07 0.06 -0.661907 -0.112776 -0.844669 0.0156288 3.97145 0.676656 0.316207 -0.0937673
0.9 0.07 0.09 -0.669722 -0.119682 -1.40502 0.0186163 4.01834 0.718092 0.495638 -0.11169
0.9 0.07 0.12 -0.677315 -0.12683 -2.08708 0.0186697 4.06389 0.760981 0.680422 -0.112008
0.9 0.07 0.15 -0.684597 -0.134279 -2.91911 0.0153156 4.10758 0.805675 0.866457 -0.091881
0.9 0.07 0.18 -0.691483 -0.142067 -3.93376 0.00789975 4.1489 0.852403 1.04938 -0.0473837
0.9 0.07 0.21 -0.697888 -0.150224 -5.16803 -0.00437411 4.18733 0.90134 1.22436 0.0262616
0.9 0.07 0.24 -0.703728 -0.158772 -6.66327 -0.0224285 4.22237 0.952626 1.38597 0.13459
0.9 0.07 0.27 -0.708919 -0.167732 -8.46516 -0.0473043 4.25351 1.00638 1.52815 0.283847
0.9 0.07 0.3 -0.713376 -0.177122 -10.6237 -0.0801563 4.28025 1.06273 1.64419 0.480961
0.9 0.07 0.33 -0.717016 -0.18696 -13.1933 -0.122251 4.30208 1.12175 1.72674 0.73353
0.9 0.07 0.36 -0.719755 -0.197262 -16.2325 -0.174964 4.31851 1.18356 1.76774 1.04981
0.9 0.07 0.39 -0.721507 -0.208043 -19.8044 -0.23978 4.32902 1.24824 1.75847 1.4387
0.9 0.07 0.42 -0.839254 -0.229965 0.492364 -15.8337 5.03552 1.37979 7.74255 0.774182
0.9 0.07 0.45 -0.841814 -0.25703 1.55523 -15.632 5.05088 1.54218 7.83477 1.84058
0.9 0.07 0.48 -0.842303 -0.281788 2.45551 -15.4764 5.05382 1.69073 7.83473 2.78974
0.9 0.07 0.51 -0.841243 -0.304625 3.23983 -15.3569 5.04746 1.82775 7.769 3.64675
0.9 0.07 0.54 -0.839015 -0.325812 3.93838 -15.2659 5.03409 1.95487 7.65447 4.4291
0.9 0.07 0.57 -0.835897 -0.345557 4.57162 -15.1982 5.01538 2.07334 7.50248 5.14947
0.9 0.07 0.6 -0.832098 -0.364027 5.15391 -15.1495 4.99259 2.18416 7.32088 5.8173
0.9 0.07 0.63 -0.827772 -0.381363 5.69564 -15.1167 4.96663 2.28818 7.11537 6.43983
0.9 0.07 0.66 -0.823038 -0.397681 6.20454 -15.0972 4.93823 2.38609 6.89015 7.02275
0.9 0.07 0.69 -0.817987 -0.413082 6.68648 -15.0889 4.90792 2.47849 6.64843 7.57059
0.9 0.07 0.72 -0.812693 -0.427652 7.14599 -15.0904 4.87616 2.56591 6.3927 8.08704
0.9 0.07 0.75 -0.80721 -0.441467 7.58665 -15.1001 4.84326 2.6488 6.12494 8.57517
0.9 0.07 0.78 -0.801585 -0.454591 8.01132 -15.1169 4.80951 2.72754 5.84673 9.0375
0.9 0.07 0.81 -0.795854 -0.467082 8.4223 -15.14 4.77512 2.80249 5.55937 9.47621
0.9 0.07 0.84 -0.790045 -0.478992 8.82147 -15.1685 4.74027 2.87395 5.26394 9.89314
0.9 0.07 0.87 -0.784183 -0.490366 9.2104 -15.2018 4.7051 2.9422 4.96133 10.2899
0.9 0.07 0.9 -0.778287 -0.501244 9.59038 -15.2392 4.66972 3.00746 4.65232 10.6678
0.9 0.07 0.93 -0.772374 -0.511662 9.96253 -15.2803 4.63424 3.06997 4.33753 11.0282
0.9 0.07 0.96 -0.766455 -0.521653 10.3277 -15.3247 4.59873 3.12992 4.01756 11.372
0.9 0.07 0.99 -0.760542 -0.531246 10.6867 -15.3718 4.56325 3.18748 3.69288 11.7002
0.9 0.07 1.02 -0.754643 -0.540467 11.0403 -15.4215 4.52786 3.2428 3.3639 12.0137
0.9 0.07 1.05 -0.748767 -0.549342 11.3889 -15.4735 4.4926 3.29605 3.03102 12.3133
0.9 0.07 1.08 -0.742917 -0.55789 11.7332 -15.5274 4.4575 3.34734 2.69456 12.5995
0.9 0.07 1.11 -0.7371 -0.566132 12.0733 -15.5834 4.4226 3.39679 2.35487 12.8729
0.9 0.07 1.14 -0.731317 -0.574084 12.4094 -15.6414 4.3879 3.4445 2.01229 13.1337
0.9 0.07 1.17 -0.725571 -0.581762 12.7415 -15.7018 4.35342 3.49057 1.66719 13.382
0.9 0.07 1.2 -0.71986 -0.589177 13.0692 -15.7652 4.31916 3.53506 1.31998 13.6175
0.9 0.07 1.23 -0.714184 -0.596339 13.3919 -15.8327 4.2851 3.57803 0.971187 13.8396
0.9 0.07 1.26 -0.708539 -0.603256 13.7087 -15.9056 4.25124 3.61954 0.621389 14.0472
0.9 0.07 1.29 -0.702922 -0.609934 14.0183 -15.9858 4.21753 3.6596 0.271304 14.2391
0.9 0.07 1.32 -0.697325 -0.616374 14.3189 -16.0757 4.18395 3.69825 -0.0782134 14.4131
0.9 0.07 1.35 -0.691743 -0.622579 14.6085 -16.1782 4.15046 3.73547 -0.426151 14.567
0.9 0.07 1.38 -0.686165 -0.628545 14.8846 -16.2969 4.11699 3.77127 -0.771311 14.6976
0.9 0.07 1.41 -0.680583 -0.634268 15.144 -16.436 4.0835 3.80561 -1.11229 14.8014
0.9 0.07 1.44 -0.674983 -0.639743 15.3831 -16.6004 4.0499 3.83846 -1.44747 14.8741
0.9 0.07 1.47 -0.669353 -0.644961 15.5978 -16.7961 4.01612 3.86976 -1.77497 14.9106
0.9 0.07 1.5 -0.663678 -0.649909 15.7833 -17.0295 3.98207 3.89945 -2.09265 14.9052
0.9 0.08 0 -0.606999 -0.0813272 -8.85358e-16 2.43265e-16 3.642 0.487966 -1.12252e-15 -1.45958e-15
0.9 0.08 0.03 -0.614654 -0.087609 -0.368153 0.0102042 3.68793 0.525657 0.109292 -0.0612228
0.9 0.08 0.06 -0.622268 -0.0934584 -0.804444 0.0169933 3.73362 0.560752 0.238994 -0.101954
0.9 0.08 0.09 -0.629809 -0.0993938 -1.32151 0.0217309 3.77886 0.596364 0.376601 -0.130378
0.9 0.08 0.12 -0.63722 -0.105535 -1.93637 0.0244398 3.82332 0.633209 0.518065 -0.146629
0.9 0.08 0.15 -0.644441 -0.111946 -2.66914 0.0248992 3.86665 0.671675 0.660107 -0.149383
0.9 0.08 0.18 -0.651415 -0.118672 -3.54293 0.0227593 3.90849 0.712031 0.799433 -0.136542
0.9 0.08 0.21 -0.658081 -0.125749 -4.58374 0.0175769 3.94849 0.754492 0.932495 -0.105445
0.9 0.08 0.24 -0.664381 -0.133208 -5.82052 0.00882923 3.98628 0.799241 1.0554 -0.052957
0.9 0.08 0.27 -0.670255 -0.141075 -7.28512 -0.00407819 4.02152 0.846444 1.16386 0.0244892
0.9 0.08 0.3 -0.675643 -0.149377 -9.01228 -0.0218079 4.05385 0.896254 1.25317 0.130869
0.9 0.08 0.33 -0.680485 -0.158138 -11.0397 -0.0450879 4.0829 0.948817 1.31818 0.27055
0.9 0.08 0.36 -0.684721 -0.167381 -13.4078 -0.0747102 4.10831 1.00427 1.3533 0.448285
0.9 0.08 0.39 -0.688291 -0.177129 -16.1602 -0.11153 4.12973 1.06276 1.3525 0.669204
0.9 0.08 0.42 -0.804239 -0.154604 -2.17188 -18.6295 4.82543 0.927622 7.73484 -2.02061
0.9 0.08 0.45 -0.812785 -0.185524 -0.57803 -18.2974 4.87671 1.11315 8.10292 -0.662287
0.9 0.08 0.48 -0.818123 -0.213367 0.711782 -18.0343 4.90874 1.2802 8.29599 0.516397
0.9 0.08 0.51 -0.821011 -0.238857 1.79368 -17.8241 4.92607 1.43314 8.37119 1.55919
0.9 0.08 0.54 -0.822039 -0.262406 2.72711 -17.6555 4.93224 1.57444 8.36301 2.49562
0.9 0.08 0.57 -0.821644 -0.284294 3.55072 -17.5202 4.92986 1.70577 8.29342 3.34634
0.9 0.08 0.6 -0.820149 -0.304731 4.2907 -17.4121 4.92089 1.82838 8.17711 4.1263
0.9 0.08 0.63 -0.817795 -0.323882 4.96542 -17.3263 4.90677 1.94329 8.02425 4.84662
0.9 0.08 0.66 -0.814765 -0.341885 5.5882 -17.2593 4.88859 2.05131 7.84213 5.51582
0.9 0.08 0.69 -0.811201 -0.358857 6.1689 -17.2082 4.8672 2.15314 7.63614 6.14053
0.9 0.08 0.72 -0.80721 -0.374897 6.71501 -17.1706 4.84326 2.24938 7.41035 6.72606
0.9 0.08 0.75 -0.802881 -0.39009 7.23233 -17.1445 4.81728 2.34054 7.1679 7.27669
0.9 0.08 0.78 -0.79828 -0.40451 7.72543 -17.1286 4.78968 2.42706 6.91125 7.79597
0.9 0.08 0.81 -0.793463 -0.418224 8.19792 -17.1213 4.76078 2.50935 6.64239 8.28684
0.9 0.08 0.84 -0.788476 -0.431289 8.65276 -17.1217 4.73086 2.58774 6.36292 8.75177
0.9 0.08 0.87 -0.783354 -0.443756 9.09236 -17.1288 4.70012 2.66254 6.07415 9.19289
0.9 0.08 0.9 -0.778127 -0.455671 9.51869 -17.1417 4.66876 2.73403 5.77719 9.61201
0.9 0.08 0.93 -0.772819 -0.467075 9.93346 -17.1599 4.63692 2.80245 5.47294 10.0108
0.9 0.08 0.96 -0.767452 -0.478003 10.3379 -17.1828 4.60471 2.86802 5.1622 10.3904
0.9 0.08 0.99 -0.762042 -0.488489 10.7334 -17.2098 4.57225 2.93093 4.84563 10.7523
0.9 0.08 1.02 -0.756604 -0.498562 11.1208 -17.2404 4.53962 2.99137 4.52381 11.0974
0.9 0.08 1.05 -0.751149 -0.50825 11.5011 -17.2744 4.50689 3.0495 4.19725 11.4267
0.9 0.08 1.08 -0.745687 -0.517577 11.8749 -17.3113 4.47412 3.10546 3.86637 11.741
0.9 0.08 1.11 -0.740226 -0.526565 12.2426 -17.3512 4.44135 3.15939 3.5316 12.0409
0.9 0.08 1.14 -0.73477 -0.535232 12.6045 -17.394 4.40862 3.21139 3.19329 12.3267
0.9 0.08 1.17 -0.729324 -0.543594 12.9604 -17.4403 4.37594 3.26157 2.85182 12.5983
0.9 0.08 1.2 -0.723888 -0.551666 13.3097 -17.4908 4.34333 3.31 2.50757 12.8553
0.9 0.08 1.23 -0.718461 -0.559459 13.6516 -17.5466 4.31076 3.35675 2.16093 13.0968
0.9 0.08 1.26 -0.71304 -0.56698 13.9844 -17.6097 4.27824 3.40188 1.81235 13.3213
0.9 0.08 1.29 -0.707619 -0.574235 14.3062 -17.6821 4.24571 3.44541 1.46234 13.5268
0.9 0.08 1.32 -0.702191 -0.581228 14.6144 -17.7669 4.21314 3.48737 1.11148 13.7107
0.9 0.08 1.35 -0.696746 -0.587958 14.9056 -17.8678 4.18047 3.52775 0.760435 13.8695
0.9 0.08 1.38 -0.691272 -0.594424 15.176 -17.9891 4.14763 3.56654 0.410005 13.9989
0.9 0.08 1.41 -0.685755 -0.600621 15.4206 -18.1362 4.11453 3.60372 0.0611 14.0941
0.9 0.08 1.44 -0.680179 -0.60654 15.6339 -18.3151 4.08108 3.63924 -0.28522 14.149
0.9 0.08 1.47 -0.674526 -0.612172 15.8095 -18.5331 4.04716 3.67303 -0.627732 14.1568
0.9 0.08 1.5 -0.668775 -0.617504 15.9399 -18.7984 4.01265 3.70503 -0.965036 14.1095
0.9 0.09 0 -0.570458 -0.0666433 -8.57498e-16 2.2083e-16 3.42276 0.399863 -1.22687e-15 -1.32498e-15
0.9 0.09 0.03 -0.57783 -0.0721545 -0.356451 0.0101859 3.46699 0.432929 0.0778755 -0.0611129
0.9 0.09 0.06 -0.58512 -0.0772136 -0.772191 0.0174959 3.51073 0.463283 0.174254 -0.10497
0.9 0.09 0.09 -0.592369 -0.0823202 -1.25641 0.0232357 3.55422 0.493922 0.276799 -0.139406
0.9 0.09 0.12 -0.59955 -0.0875922 -1.8218 0.0275255 3.5973 0.525554 0.38179 -0.165143
0.9 0.09 0.15 -0.606626 -0.0930953 -2.48332 0.0302852 3.63976 0.558571 0.486408 -0.181699
0.9 0.09 0.18 -0.61356 -0.098876 -3.25803 0.0313377 3.68136 0.593254 0.587954 -0.188012
0.9 0.09 0.21 -0.620311 -0.104972 -4.16504 0.0304403 3.72187 0.629831 0.683606 -0.182626
0.9 0.09 0.24 -0.626839 -0.111417 -5.22554 0.027298 3.76103 0.668498 0.77033 -0.16377
0.9 0.09 0.27 -0.633102 -0.11824 -6.46273 0.0215705 3.79861 0.709436 0.844824 -0.129404
0.9 0.09 0.3 -0.63906 -0.12547 -7.90189 0.0128751 3.83436 0.752815 0.903498 -0.0772302
0.9 0.09 0.33 -0.644671 -0.133135 -9.5703 0.000789641 3.86802 0.798797 0.942458 -0.00471614
0.9 0.09 0.36 -0.649892 -0.141259 -11.4973 -0.0151466 3.89934 0.847541 0.957492 0.0909024
0.9 0.09 0.39 -0.654682 -0.149869 -13.7143 -0.0354318 3.92808 0.8992 0.944071 0.212613
0.9 0.09 0.42 -0.756521 -0.0754246 -6.27666 -21.7131 4.53912 0.452547 6.91722 -5.51407
0.9 0.09 0.45 -0.772906 -0.111975 -3.78882 -21.2142 4.63744 0.67185 7.78761 -3.73098
0.9 0.09 0.48 -0.784703 -0.143647 -1.87422 -20.8146 4.70822 0.861883 8.31711 -2.22888
0.9 0.09 0.51 -0.79283 -0.172141 -0.334683 -20.4911 4.75698 1.03285 8.62882 -0.931909
0.9 0.09 0.54 -0.798132 -0.198241 0.947188 -20.2267 4.78879 1.18945 8.7936 0.209896
0.9 0.09 0.57 -0.801264 -0.222386 2.04467 -20.0093 4.80758 1.33432 8.85465 1.23052
0.9 0.09 0.6 -0.802718 -0.244864 3.00564 -19.8296 4.81631 1.46919 8.83965 2.15383
0.9 0.09 0.63 -0.802862 -0.265887 3.86262 -19.6809 4.81717 1.59532 8.7671 2.99714
0.9 0.09 0.66 -0.801971 -0.285619 4.63849 -19.558 4.81183 1.71372 8.64982 3.77333
0.9 0.09 0.69 -0.800257 -0.304198 5.34976 -19.4566 4.80154 1.82519 8.49699 4.49224
0.9 0.09 0.72 -0.79788 -0.321738 6.00873 -19.3735 4.78728 1.93043 8.31534 5.16152
0.9 0.09 0.75 -0.794968 -0.338335 6.62469 -19.3062 4.76981 2.03001 8.10996 5.78728
0.9 0.09 0.78 -0.791622 -0.354076 7.20485 -19.2523 4.74973 2.12446 7.88475 6.37444
0.9 0.09 0.81 -0.787922 -0.369033 7.75484 -19.2103 4.72753 2.2142 7.64276 6.92705
0.9 0.09 0.84 -0.783933 -0.383272 8.27919 -19.1785 4.7036 2.29963 7.38641 7.44848
0.9 0.09 0.87 -0.779708 -0.396849 8.78153 -19.1557 4.67825 2.3811 7.11768 7.94154
0.9 0.09 0.9 -0.775292 -0.409817 9.26485 -19.1409 4.65175 2.4589 6.83818 8.40865
0.9 0.09 0.93 -0.770718 -0.42222 9.73168 -19.1332 4.62431 2.53332 6.54921 8.85193
0.9 0.09 0.96 -0.766018 -0.434098 10.1838 -19.1318 4.59611 2.60459 6.25188 9.27296
0.9 0.09 0.99 -0.761216 -0.445489 10.6233 -19.136 4.56729 2.67293 5.94716 9.6735
0.9 0.09 1.02 -0.756333 -0.456426 11.0514 -19.1451 4.538 2.73856 5.63582 10.0549
0.9 0.09 1.05 -0.751388 -0.466939 11.4694 -19.1588 4.50833 2.80163 5.31855 10.4182
0.9 0.09 1.08 -0.746394 -0.477054 11.8784 -19.1767 4.47836 2.86233 4.99594 10.7646
0.9 0.09 1.11 -0.741363 -0.486796 12.2788 -19.1985 4.44818 2.92078 4.66848 11.0946
0.9 0.09 1.14 -0.736303 -0.496186 12.671 -19.2243 4.41782 2.97712 4.33658 11.4086
0.9 0.09 1.17 -0.73122 -0.505242 13.0546 -19.2548 4.38732 3.03145 4.00058 11.7066
0.9 0.09 1.2 -0.726116 -0.513978 13.4289 -19.2907 4.3567 3.08387 3.66074 11.9877
0.9 0.09 1.23 -0.720991 -0.522407 13.7924 -19.3336 4.32594 3.13444 3.3173 12.2508
0.9 0.09 1.26 -0.715839 -0.530538 14.1427 -19.3857 4.29503 3.18323 2.97041 12.4938
0.9 0.09 1.29 -0.710654 -0.538377 14.4769 -19.4496 4.26393 3.23026 2.6202 12.7139
0.9 0.09 1.32 -0.705427 -0.545927 14.791 -19.529 4.23256 3.27556 2.26677 12.9074
0.9 0.09 1.35 -0.700144 -0.553188 15.08 -19.6284 4.20087 3.31913 1.91021 13.0698
0.9 0.09 1.38 -0.694789 -0.560158 15.338 -19.7531 4.16873 3.36095 1.55057 13.1954
0.9 0.09 1.41 -0.689343 -0.56683 15.5578 -19.9096 4.13606 3.40098 1.18791 13.2773
0.9 0.09 1.44 -0.683783 -0.573196 15.731 -20.1054 4.1027 3.43917 0.822296 13.3077
0.9 0.09 1.47 -0.678084 -0.579243 15.8479 -20.3494 4.0685 3.47546 0.453799 13.2771
0.9 0.09 1.5 -0.672218 -0.584958 15.8976 -20.6515 4.03331 3.50975 0.0825154 13.1749
0.9 0.1 0 -0.536103 -0.0542771 -8.3592e-16 1.98422e-16 3.21663 0.325666 -1.30014e-15 -1.19053e-15
0.9 0.1 0.03 -0.543194 -0.0591124 -0.346589 0.00993006 3.25917 0.354677 0.0513123 -0.0595778
0.9 0.1 0.06 -0.55016 -0.0634895 -0.745636 0.0174139 3.30097 0.380939 0.119485 -0.104478
0.9 0.1 0.09 -0.557105 -0.0678795 -1.20397 0.023662 3.34264 0.407278 0.192377 -0.141965
0.9 0.1 0.12 -0.564024 -0.0723951 -1.73137 0.0288412 3.38415 0.434371 0.266475 -0.173037
0.9 0.1 0.15 -0.570898 -0.0770994 -2.33932 0.0329492 3.42539 0.462596 0.339241 -0.197683
0.9 0.1 0.18 -0.577705 -0.082038 -3.04084 0.0359077 3.46623 0.492226 0.408328 -0.215432
0.9 0.1 0.21 -0.58442 -0.0872478 -3.85047 0.0375901 3.50652 0.523484 0.471349 -0.225525
0.9 0.1 0.24 -0.591018 -0.0927611 -4.78425 0.0378337 3.54611 0.556562 0.525776 -0.226985
0.9 0.1 0.27 -0.597471 -0.0986078 -5.85972 0.0364455 3.58483 0.591641 0.568893 -0.218654
0.9 0.1 0.3 -0.603754 -0.104816 -7.0959 0.0332055 3.62252 0.628888 0.597771 -0.199213
0.9 0.1 0.33 -0.609838 -0.111412 -8.51328 0.0278687 3.65902 0.668465 0.609254 -0.167191
0.9 0.1 0.36 -0.615696 -0.118424 -10.1339 0.0201665 3.69417 0.710529 0.599946 -0.120978
0.9 0.1 0.39 -0.6213 -0.125875 -11.9811 0.00980732 3.72779 0.755234 0.566206 -0.0588227
0.9 0.1 0.42 -0.693811 0.0121766 -12.6215 -25.1147 4.16287 -0.0730598 4.76284 -9.94024
0.9 0.1 0.45 -0.71987 -0.0344869 -8.59318 -24.4116 4.31922 0.206921 6.55395 -7.5321
0.9 0.1 0.48 -0.740132 -0.0717848 -5.65101 -23.8424 4.44079 0.430709 7.67414 -5.56678
0.9 0.1 0.51 -0.755203 -0.104073 -3.39002 -23.378 4.53122 0.624437 8.38545 -3.91582
0.9 0.1 0.54 -0.766137 -0.133105 -1.57923 -22.9955 4.59682 0.798633 8.83277 -2.49549
0.9 0.1 0.57 -0.773867 -0.159711 -0.0796153 -22.6778 4.6432 0.958269 9.10109 -1.24993
0.9 0.1 0.6 -0.779119 -0.184352 1.19659 -22.4118 4.67471 1.10611 9.24289 -0.14082
0.9 0.1 0.63 -0.782439 -0.207325 2.3071 -22.188 4.69464 1.24395 9.29206 0.858947
0.9 0.1 0.66 -0.784239 -0.228843 3.29132 -21.9988 4.70544 1.37306 9.27134 1.76907
0.9 0.1 0.69 -0.784828 -0.249072 4.177 -21.8385 4.70897 1.49443 9.19651 2.60423
0.9 0.1 0.72 -0.784444 -0.268147 4.98422 -21.7026 4.70667 1.60888 9.07887 3.37564
0.9 0.1 0.75 -0.783271 -0.286179 5.72791 -21.5874 4.69963 1.71707 8.9267 4.09204
0.9 0.1 0.78 -0.781454 -0.303265 6.41938 -21.4901 4.68872 1.81959 8.74623 4.76036
0.9 0.1 0.81 -0.779107 -0.319488 7.06735 -21.4083 4.67464 1.91693 8.54224 5.3862
0.9 0.1 0.84 -0.776324 -0.33492 7.67869 -21.3399 4.65794 2.00952 8.31845 5.97415
0.9 0.1 0.87 -0.773178 -0.349626 8.25888 -21.2833 4.63907 2.09776 8.07781 6.52799
0.9 0.1 0.9 -0.769734 -0.363662 8.81232 -21.2371 4.6184 2.18197 7.82272 7.05092
0.9 0.1 0.93 -0.766036 -0.377079 9.34274 -21.2001 4.59621 2.26247 7.55505 7.54573
0.9 0.1 0.96 -0.762131 -0.389921 9.8528 -21.1714 4.57278 2.33953 7.27642 8.01449
0.9 0.1 0.99 -0.758053 -0.402231 10.3453 -21.15 4.54832 2.41338 6.9882 8.45943
0.9 0.1 1.02 -0.753832 -0.414043 10.8222 -21.1351 4.52299 2.48426 6.69148 8.88222
0.9 0.1 1.05 -0.749491 -0.425391 11.2853 -21.1262 4.49695 2.55235 6.38721 9.28436
0.9 0.1 1.08 -0.745053 -0.436305 11.7359 -21.1227 4.47032 2.61783 6.07616 9.6671
0.9 0.1 1.11 -0.740533 -0.446812 12.1749 -21.1244 4.4432 2.68087 5.75895 10.0313
0.9 0.1 1.14 -0.735942 -0.456933 12.6027 -21.1314 4.41565 2.7416 5.43603 10.3772
0.9 0.1 1.17 -0.73129 -0.46669 13.0186 -21.1442 4.38774 2.80014 5.10766 10.7047
0.9 0.1 1.2 -0.726578 -0.476099 13.4216 -21.1641 4.35947 2.85659 4.77395 11.0127
0.9 0.1 1.23 -0.721807 -0.485172 13.8092 -21.1928 4.33084 2.91103 4.43478 11.2995
0.9 0.1 1.26 -0.716972 -0.493919 14.1782 -21.2328 4.30183 2.96352 4.08986 11.5624
0.9 0.1 1.29 -0.712062 -0.502348 14.5241 -21.2876 4.27237 3.01409 3.73871 11.7976
0.9 0.1 1.32 -0.707065 -0.51046 14.841 -21.3614 4.24239 3.06276 3.38064 12.0002
0.9 0.1 1.35 -0.701963 -0.518256 15.1217 -21.4597 4.21178 3.10954 3.01475 12.1641
0.9 0.1 1.38 -0.696733 -0.525732 15.3573 -21.589 4.1804 3.15439 2.63993 12.2816
0.9 0.1 1.41 -0.691349 -0.532882 15.5375 -21.757 4.1481 3.19729 2.25483 12.3438
0.9 0.1 1.44 -0.685781 -0.539695 15.65 -21.9731 4.11469 3.23817 1.85792 12.3401
0.9 0.1 1.47 -0.679993 -0.546158 15.6807 -22.2476 4.07996 3.27695 1.4474 12.2581
0.9 0.1 1.5 -0.673947 -0.552253 15.6134 -22.5928 4.04368 3.31352 1.02126 12.0838
0.9 0.11 0 -0.503702 -0.0438537 -8.19802e-16 1.766e-16 3.02222 0.263126 -1.34602e-15 -1.05959e-15
0.9 0.11 0.03 -0.51051 -0.0480909 -0.338162 0.00951476 3.06307 0.288548 0.0287403 -0.0570859
0.9 0.11 0.06 -0.517153 -0.0518739 -0.723342 0.016935 3.10292 0.311245 0.0728789 -0.101605
0.9 0.11 0.09 -0.523783 -0.0556393 -1.1607 0.023358 3.1427 0.333837 0.120531 -0.140141
0.9 0.11 0.12 -0.530415 -0.0594921 -1.65797 0.0289668 3.1825 0.356953 0.168336 -0.173791
0.9 0.11 0.15 -0.537046 -0.0634909 -2.22418 0.0338004 3.22228 0.380945 0.21394 -0.20279
0.9 0.11 0.18 -0.543664 -0.0676779 -2.86955 0.0378353 3.26199 0.406065 0.255224 -0.226998
0.9 0.11 0.21 -0.550257 -0.0720871 -3.60546 0.0410113 3.30155 0.43252 0.290072 -0.246052
0.9 0.11 0.24 -0.556812 -0.0767485 -4.44439 0.0432414 3.34087 0.460486 0.316275 -0.259431
0.9 0.11 0.27 -0.563314 -0.0816895 -5.39996 0.0444171 3.37988 0.49013 0.33148 -0.266485
0.9 0.11 0.3 -0.569747 -0.0869358 -6.4869 0.044412 3.41848 0.521606 0.33317 -0.266453
0.9 0.11 0.33 -0.576096 -0.0925122 -7.72105 0.0430826 3.45657 0.555063 0.318646 -0.258476
0.9 0.11 0.36 -0.582344 -0.098443 -9.11936 0.0402703 3.49406 0.590645 0.285013 -0.241602
0.9 0.11 0.39 -0.588477 -0.104752 -10.6999 0.0358014 3.53086 0.628494 0.229182 -0.214789
0.9 0.11 0.42 -0.614413 0.118412 -22.5431 -28.8349 3.68648 -0.710474 0.370193 -15.6281
0.9 0.11 0.45 -0.650944 0.0510798 -15.8301 -27.9103 3.90567 -0.306479 3.84666 -12.3019
0.9 0.11 0.48 -0.681889 0.00401256 -11.1697 -27.1422 4.09133 -0.0240753 6.00724 -9.66824
0.9 0.11 0.51 -0.706068 -0.0338293 -7.74919 -26.5077 4.23641 0.202976 7.39735 -7.51815
0.9 0.11 0.54 -0.724434 -0.0666005 -5.11906 -25.9814 4.34661 0.399603 8.30892 -5.71452
0.9 0.11 0.57 -0.738192 -0.0960663 -3.0171 -25.5418 4.42915 0.576398 8.90775 -4.16664
0.9 0.11 0.6 -0.748368 -0.123084 -1.2828 -25.1717 4.49021 0.738504 9.29304 -2.81324
0.9 0.11 0.63 -0.755758 -0.148133 0.186363 -24.8578 4.53455 0.888795 9.52686 -1.6118
0.9 0.11 0.66 -0.760962 -0.171517 1.45841 -24.5901 4.56577 1.0291 9.64968 -0.532075
0.9 0.11 0.69 -0.764434 -0.193452 2.58 -24.3606 4.5866 1.16071 9.68882 0.448028
0.9 0.11 0.72 -0.766518 -0.214103 3.58413 -24.163 4.59911 1.28462 9.66331 1.34503
0.9 0.11 0.75 -0.76748 -0.233602 4.49473 -23.9926 4.60488 1.40161 9.58677 2.17156
0.9 0.11 0.78 -0.767525 -0.252061 5.32959 -23.8453 4.60515 1.51237 9.46923 2.93745
0.9 0.11 0.81 -0.766816 -0.269573 6.10219 -23.7179 4.6009 1.61744 9.3182 3.65051
0.9 0.11 0.84 -0.765483 -0.28622 6.82296 -23.6078 4.5929 1.71732 9.13943 4.31702
0.9 0.11 0.87 -0.76363 -0.302073 7.50008 -23.5129 4.58178 1.81244 8.9374 4.94214
0.9 0.11 0.9 -0.761346 -0.317194 8.14006 -23.4314 4.56808 1.90317 8.71573 5.53012
0.9 0.11 0.93 -0.758687 -0.331641 8.74835 -23.3615 4.55212 1.98985 8.47706 6.08463
0.9 0.11 0.96 -0.755724 -0.345461 9.32875 -23.3022 4.53434 2.07277 8.22383 6.60837
0.9 0.11 0.99 -0.752501 -0.358701 9.88526 -23.2522 4.515 2.15221 7.95797 7.10424
0.9 0.11 1.02 -0.749058 -0.371401 10.4207 -23.2106 4.49435 2.2284 7.68102 7.57436
0.9 0.11 1.05 -0.74543 -0.383596 10.9375 -23.1764 4.47258 2.30157 7.3943 8.02065
0.9 0.11 1.08 -0.741644 -0.395319 11.4377 -23.1492 4.44986 2.37191 7.09886 8.44463
0.9 0.11 1.11 -0.737722 -0.406599 11.9223 -23.1286 4.42633 2.4396 6.79549 8.84734
0.9 0.11 1.14 -0.733681 -0.417462 12.3916 -23.1147 4.40209 2.50477 6.48465 9.22916
0.9 0.11 1.17 -0.729531 -0.427929 12.8451 -23.1082 4.37719 2.56757 6.1665 9.58966
0.9 0.11 1.2 -0.725277 -0.438017 13.2806 -23.1105 4.35166 2.6281 5.8408 9.92751
0.9 0.11 1.23 -0.720917 -0.447741 13.6949 -23.1236 4.3255 2.68645 5.50695 10.2403
0.9 0.11 1.26 -0.716444 -0.457111 14.0831 -23.1507 4.29867 2.74267 5.16394 10.5243
0.9 0.11 1.29 -0.711846 -0.466135 14.4387 -23.1958 4.27108 2.79681 4.8103 10.7746
0.9 0.11 1.32 -0.707104 -0.474814 14.7531 -23.2641 4.24262 2.84889 4.4441 10.9847
0.9 0.11 1.35 -0.702193 -0.483149 15.0158 -23.3621 4.21316 2.89889 4.06292 11.1465
0.9 0.11 1.38 -0.697083 -0.491135 15.2143 -23.4977 4.1825 2.94681 3.66382 11.2499
0.9 0.11 1.41 -0.691737 -0.498763 15.3332 -23.6802 4.15042 2.99258 3.2433 11.2831
0.9 0.11 1.44 -0.686113 -0.506023 15.3551 -23.9207 4.11668 3.03614 2.79729 11.2323
0.9 0.11 1.47 -0.680164 -0.512899 15.2596 -24.2319 4.08098 3.0774 2.32112 11.0812
0.9 0.11 1.5 -0.673835 -0.519372 15.0233 -24.6283 4.04301 3.11623 1.80949 10.8114
0.9 0.12 0 -0.473072 -0.0350806 -8.0847e-16 1.55834e-16 2.83844 0.210487 -1.3676e-15 -9.34995e-16
0.9 0.12 0.03 -0.479588 -0.0387863 -0.330883 0.008997 2.87754 0.23272 0.00950946 -0.0539794
0.9 0.12 0.06 -0.485904 -0.0420491 -0.704344 0.0161923 2.91543 0.252296 0.0330785 -0.0971486
0.9 0.12 0.09 -0.492212 -0.0452677 -1.12434 0.0225633 2.95328 0.271607 0.0591502 -0.135372
0.9 0.12 0.12 -0.498541 -0.0485375 -1.59709 0.0282912 2.99125 0.291225 0.0844961 -0.169738
0.9 0.12 0.15 -0.504896 -0.0519112 -2.12988 0.0334333 3.02938 0.311466 0.106897 -0.200588
0.9 0.12 0.18 -0.51128 -0.055426 -2.73089 0.0379945 3.06768 0.332554 0.124391 -0.227954
0.9 0.12 0.21 -0.517689 -0.0591118 -3.40922 0.0419495 3.10613 0.354667 0.135045 -0.251682
0.9 0.12 0.24 -0.524119 -0.0629944 -4.17482 0.0452521 3.14471 0.377961 0.136858 -0.271496
0.9 0.12 0.27 -0.530565 -0.0670972 -5.0385 0.0478396 3.18339 0.402577 0.127718 -0.28702
0.9 0.12 0.3 -0.537021 -0.0714424 -6.01194 0.0496357 3.22213 0.428645 0.105377 -0.297796
0.9 0.12 0.33 -0.543483 -0.0760508 -7.10767 0.0505517 3.2609 0.456294 0.0674284 -0.303291
0.9 0.12 0.36 -0.549942 -0.0809429 -8.33906 0.0504875 3.29965 0.485644 0.0113062 -0.302906
0.9 0.12 0.39 -0.556395 -0.0861387 -9.72036 0.0493328 3.33837 0.516816 -0.065729 -0.295978
0.9 0.12 0.42 -0.518938 0.264441 -38.241 -32.785 3.11363 -1.58665 -7.77788 -23.0169
0.9 0.12 0.45 -0.563412 0.153258 -26.8499 -31.6939 3.38047 -0.91955 -1.2462 -18.3637
0.9 0.12 0.48 -0.606874 0.0874049 -19.2975 -30.7245 3.64125 -0.524429 2.74013 -14.769
0.9 0.12 0.51 -0.642722 0.040241 -13.9917 -29.899 3.85633 -0.241446 5.284 -11.9121
0.9 0.12 0.54 -0.67084 0.00205056 -10.0736 -29.2044 4.02504 -0.0123033 6.96085 -9.57616
0.9 0.12 0.57 -0.692519 -0.0310726 -7.05467 -28.6196 4.15512 0.186436 8.08907 -7.61722
0.9 0.12 0.6 -0.709118 -0.0608701 -4.64344 -28.1249 4.25471 0.365221 8.85414 -5.9385
0.9 0.12 0.63 -0.721756 -0.0882118 -2.65857 -27.7038 4.33054 0.529271 9.36915 -4.47377
0.9 0.12 0.66 -0.7313 -0.113588 -0.982785 -27.3429 4.3878 0.681526 9.7059 -3.17664
0.9 0.12 0.69 -0.738404 -0.137308 0.462461 -27.0318 4.43042 0.823846 9.91167 -2.0138
0.9 0.12 0.72 -0.743564 -0.159589 1.7314 -26.7622 4.46138 0.957533 10.0186 -0.960803
0.9 0.12 0.75 -0.747159 -0.180595 2.86253 -26.5275 4.48295 1.08357 10.0493 0.00070405
0.9 0.12 0.78 -0.749482 -0.200457 3.8839 -26.3226 4.49689 1.20274 10.0197 0.884774
0.9 0.12 0.81 -0.750759 -0.219283 4.81635 -26.1431 4.50456 1.3157 9.942 1.70237
0.9 0.12 0.84 -0.751172 -0.237165 5.67572 -25.9856 4.50703 1.42299 9.82494 2.46219
0.9 0.12 0.87 -0.750865 -0.254183 6.47426 -25.8473 4.50519 1.5251 9.67543 3.17125
0.9 0.12 0.9 -0.749966 -0.270407 7.22154 -25.7257 4.4998 1.62244 9.49893 3.83527
0.9 0.12 0.93 -0.748535 -0.285898 7.92555 -25.6189 4.49121 1.71539 9.29915 4.45913
0.9 0.12 0.96 -0.746683 -0.300711 8.59169 -25.5254 4.4801 1.80426 9.07983 5.04635
0.9 0.12 0.99 -0.744465 -0.314894 9.22569 -25.4435 4.46679 1.88936 8.84373 5.60071
0.9 0.12 1.02 -0.741936 -0.328492 9.83151 -25.3721 4.45161 1.97095 8.59301 6.12493
0.9 0.12 1.05 -0.73914 -0.341545 10.4126 -25.31 4.43484 2.04927 8.32951 6.62145
0.9 0.12 1.08 -0.736114 -0.354088 10.9715 -25.2566 4.41668 2.12453 8.05468 7.09219
0.9 0.12 1.11 -0.732889 -0.366152 11.5098 -25.2114 4.39733 2.19691 7.76951 7.53841
0.9 0.12 1.14 -0.729485 -0.377764 12.0279 -25.1745 4.37691 2.26659 7.47449 7.9605
0.9 0.12 1.17 -0.725916 -0.388949 12.5246 -25.1468 4.3555 2.33369 7.16954 8.35784
0.9 0.12 1.2 -0.722188 -0.399725 12.997 -25.1298 4.33313 2.39835 6.85393 8.72856
0.9 0.12 1.23 -0.718298 -0.410107 13.4402 -25.1261 4.30979 2.46064 6.52628 9.06939
0.9 0.12 1.26 -0.714236 -0.420107 13.8472 -25.1393 4.28542 2.52064 6.18443 9.37549
0.9 0.12 1.29 -0.709983 -0.42973 14.2083 -25.1744 4.2599 2.57838 5.82542 9.64023
0.9 0.12 1.32 -0.705514 -0.43898 14.5114 -25.2376 4.23308 2.63388 5.44543 9.85505
0.9 0.12 1.35 -0.700794 -0.447856 14.7415 -25.3366 4.20476 2.68714 5.03971 10.0092
0.9 0.12 1.38 -0.69578 -0.456353 14.8802 -25.481 4.17468 2.73812 4.60251 10.0897
0.9 0.12 1.41 -0.690423 -0.46446 14.906 -25.6818 4.14254 2.78676 4.12705 10.0811
0.9 0.12 1.44 -0.684664 -0.472165 14.7935 -25.9524 4.10799 2.83299 3.60543 9.96502
0.9 0.12 1.47 -0.678438 -0.479449 14.5138 -26.3078 4.07063 2.87669 3.02861 9.7205
0.9 0.12 1.5 -0.671671 -0.486291 14.0336 -26.7655 4.03003 2.91775 2.38628 9.3234
0.9 0.13 0 -0.444058 -0.0277233 -8.01353e-16 1.36527e-16 2.66436 0.166343 -1.36762e-15 -8.19159e-16
0.9 0.13 0.03 -0.450272 -0.0309574 -0.324543 0.00841967 2.70164 0.185747 -0.00688607 -0.0505154
0.9 0.13 0.06 -0.456259 -0.0337641 -0.687966 0.0152834 2.73756 0.202586 -0.000969423 -0.0916952
0.9 0.13 0.09 -0.462238 -0.0365032 -1.09334 0.0214493 2.77343 0.21902 0.00659805 -0.128688
0.9 0.13 0.12 -0.468248 -0.0392594 -1.54575 0.0270861 2.80949 0.235556 0.0127142 -0.162507
0.9 0.13 0.15 -0.474306 -0.0420782 -2.05117 0.0322548 2.84584 0.252468 0.0152696 -0.193517
0.9 0.13 0.18 -0.480421 -0.0449909 -2.6163 0.0369715 2.88253 0.269943 0.0124196 -0.221815
0.9 0.13 0.21 -0.486599 -0.0480217 -3.24853 0.0412258 2.91959 0.288127 0.00236228 -0.247339
0.9 0.13 0.24 -0.492842 -0.0511913 -3.95593 0.0449895 2.95706 0.307143 -0.0167534 -0.269921
0.9 0.13 0.27 -0.499156 -0.0545179 -4.74728 0.0482204 2.99494 0.3271 -0.0468731 -0.289305
0.9 0.13 0.3 -0.505541 -0.0580182 -5.63199 0.0508644 3.03325 0.3481 -0.0900625 -0.305168
0.9 0.13 0.33 -0.512001 -0.0617083 -6.62018 0.0528565 3.07201 0.370238 -0.148523 -0.317121
0.9 0.13 0.36 -0.518538 -0.0656033 -7.72262 0.0541223 3.11123 0.393605 -0.224602 -0.324716
0.9 0.13 0.39 -0.525154 -0.0697179 -8.95073 0.0545778 3.15093 0.41829 -0.3208 -0.32745
0.9 0.13 0.42 -0.413508 0.491496 -63.2628 -36.6768 2.48105 -2.94898 -22.1802 -32.6547
0.9 0.13 0.45 -0.455515 0.28866 -43.7927 -35.6542 2.73309 -1.73196 -10.1985 -26.1406
0.9 0.13 0.48 -0.511609 0.1855 -31.3839 -34.5579 3.06965 -1.113 -3.04038 -21.184
0.9 0.13 0.51 -0.561775 0.12133 -23.0029 -33.5527 3.37065 -0.727982 1.45458 -17.3306
0.9 0.13 0.54 -0.6025 0.0743361 -17.0446 -32.6772 3.615 -0.446016 4.39136 -14.2541
0.9 0.13 0.57 -0.634559 0.0359823 -12.6143 -31.9277 3.80736 -0.215894 6.36871 -11.7327
0.9 0.13 0.6 -0.659561 0.00263596 -9.18988 -31.288 3.95737 -0.0158158 7.72795 -9.61686
0.9 0.13 0.63 -0.679013 -0.0273941 -6.4532 -30.7407 4.07408 0.164365 8.6727 -7.8048
0.9 0.13 0.66 -0.694128 -0.0549758 -4.2031 -30.2701 4.16477 0.329855 9.32942 -6.2259
0.9 0.13 0.69 -0.705842 -0.0806037 -2.30775 -29.8631 4.23505 0.483622 9.77956 -4.83016
0.9 0.13 0.72 -0.714861 -0.10459 -0.678062 -29.5093 4.28917 0.627541 10.0773 -3.58139
0.9 0.13 0.75 -0.721725 -0.127152 0.747948 -29.2 4.33035 0.762914 10.2599 -2.45285
0.9 0.13 0.78 -0.726846 -0.148452 2.01451 -28.9285 4.36108 0.890715 10.3535 -1.42439
0.9 0.13 0.81 -0.730543 -0.168619 3.15396 -28.6891 4.38326 1.01171 10.3769 -0.480524
0.9 0.13 0.84 -0.733066 -0.187758 4.19039 -28.4775 4.3984 1.12655 10.3441 0.390851
0.9 0.13 0.87 -0.734614 -0.20596 5.14214 -28.2899 4.40768 1.23576 10.2656 1.19934
0.9 0.13 0.9 -0.735372 -0.223301 6.02334 -28.1233 4.41223 1.33981 10.1498 1.9527
0.9 0.13 0.93 -0.735389 -0.239852 6.84568 -27.9749 4.41233 1.43911 10.0017 2.65744
0.9 0.13 0.96 -0.734847 -0.255669 7.61682 -27.8431 4.40908 1.53401 9.82725 3.3182
0.9 0.13 0.99 -0.733809 -0.270808 8.34495 -27.7257 4.40286 1.62485 9.6303 3.93992
0.9 0.13 1.02 -0.732347 -0.285316 9.03563 -27.6211 4.39408 1.7119 9.41394 4.52611
0.9 0.13 1.05 -0.730521 -0.299237 9.69362 -27.5281 4.38312 1.79542 9.18074 5.07989
0.9 0.13 1.08 -0.728379 -0.312609 10.3225 -27.4457 4.37027 1.87565 8.9327 5.60368
0.9 0.13 1.11 -0.72596 -0.325466 10.9244 -27.3733 4.35576 1.95279 8.67109 6.09902
0.9 0.13 1.14 -0.723292 -0.337837 11.4995 -27.3112 4.33975 2.02702 8.39637 6.56634
0.9 0.13 1.17 -0.720392 -0.349747 12.0461 -27.2602 4.32235 2.09848 8.10809 7.00467
0.9 0.13 1.2 -0.717265 -0.361218 12.5598 -27.2223 4.30359 2.16731 7.80477 7.41147
0.9 0.13 1.23 -0.713906 -0.372264 13.0335 -27.2004 4.28344 2.23359 7.48377 7.78236
0.9 0.13 1.26 -0.710301 -0.382898 13.4569 -27.1991 4.26181 2.29739 7.14122 8.11089
0.9 0.13 1.29 -0.706423 -0.393125 13.8163 -27.2241 4.23854 2.35875 6.77189 8.38832
0.9 0.13 1.32 -0.702235 -0.402949 14.0942 -27.2829 4.21341 2.41769 6.36909 8.60335
0.9 0.13 1.35 -0.697688 -0.412367 14.2689 -27.3848 4.18613 2.4742 5.92454 8.74194
0.9 0.13 1.38 -0.692724 -0.421372 14.3143 -27.5411 4.15634 2.52823 5.4283 8.78701
0.9 0.13 1.41 -0.687273 -0.429954 14.1997 -27.7651 4.12364 2.57972 4.86863 8.71828
0.9 0.13 1.44 -0.681256 -0.438096 13.8889 -28.0727 4.08754 2.62858 4.23189 8.51196
0.9 0.13 1.47 -0.67458 -0.445778 13.3405 -28.482 4.04748 2.67467 3.50243 8.14057
0.9 0.13 1.5 -0.667145 -0.452976 12.5075 -29.0138 4.00287 2.71785 2.6625 7.5727
0.9 0.14 0 -0.416533 -0.0215904 -7.97951e-16 1.19032e-16 2.49921 0.129545 -1.34851e-15 -7.14188e-16
0.9 0.14 0.03 -0.422433 -0.0244085 -0.318986 0.00781573 2.53461 0.146453 -0.0208509 -0.0468917
0.9 0.14 0.06 -0.428087 -0.0268161 -0.673716 0.0142816 2.56853 0.160898 -0.0301026 -0.0856844
0.9 0.14 0.09 -0.433731 -0.0291351 -1.0666 0.0201421 2.60239 0.174812 -0.0384273 -0.120845
0.9 0.14 0.12 -0.439413 -0.0314389 -1.50187 0.0255472 2.63648 0.188633 -0.0487978 -0.153274
0.9 0.14 0.15 -0.445156 -0.0337649 -1.98448 0.0305527 2.67094 0.202588 -0.0632258 -0.183304
0.9 0.14 0.18 -0.450977 -0.0361373 -2.52 0.0351738 2.70586 0.216821 -0.0834597 -0.211029
0.9 0.14 0.21 -0.456888 -0.0385738 -3.11455 0.039402 2.74133 0.23144 -0.111198 -0.236397
0.9 0.14 0.24 -0.462899 -0.0410887 -3.77478 0.0432119 2.7774 0.246527 -0.14818 -0.259255
0.9 0.14 0.27 -0.469021 -0.0436937 -4.50791 0.0465643 2.81413 0.262155 -0.196226 -0.279369
0.9 0.14 0.3 -0.475264 -0.0463994 -5.32168 0.049408 2.85159 0.278387 -0.257267 -0.29643
0.9 0.14 0.33 -0.481636 -0.049215 -6.22437 0.051681 2.88982 0.295278 -0.333357 -0.310069
0.9 0.14 0.36 -0.488149 -0.0521493 -7.2248 0.0533113 2.9289 0.312881 -0.426684 -0.319851
0.9 0.14 0.39 -0.49481 -0.0552105 -8.3323 0.0542168 2.96887 0.331245 -0.539577 -0.325284
0.9 0.14 0.42 -0.315211 0.875766 -103.208 -39.8275 1.89127 -5.25459 -46.8571 -45.1637
0.9 0.14 0.45 -0.328218 0.487989 -69.9906 -39.4947 1.96931 -2.92793 -25.3467 -36.1568
0.9 0.14 0.48 -0.392718 0.311438 -49.4996 -38.5195 2.35631 -1.86863 -12.7597 -29.3179
0.9 0.14 0.51 -0.459197 0.21534 -36.1207 -37.4247 2.75518 -1.29204 -4.99827 -24.0787
0.9 0.14 0.54 -0.515803 0.153006 -26.9271 -36.3916 3.09482 -0.918036 0.000642862 -19.9772
0.9 0.14 0.57 -0.561341 0.106413 -20.3141 -35.4728 3.36805 -0.638477 3.33649 -16.6859
0.9 0.14 0.6 -0.597327 0.0680702 -15.3611 -34.6735 3.58396 -0.408421 5.6253 -13.9803
0.9 0.14 0.63 -0.625651 0.0346266 -11.5174 -33.9826 3.75391 -0.207759 7.22797 -11.7069
0.9 0.14 0.66 -0.647962 0.00446129 -8.44115 -33.3853 3.88777 -0.0267677 8.36454 -9.75976
0.9 0.14 0.69 -0.665566 -0.0232791 -5.91242 -32.8669 3.9934 0.139675 9.17413 -8.06443
0.9 0.14 0.72 -0.679463 -0.0490871 -3.78542 -32.4151 4.07678 0.294522 9.74762 -6.56762
0.9 0.14 0.75 -0.690413 -0.0732745 -1.96056 -32.0193 4.14248 0.439647 10.1461 -5.23046
0.9 0.14 0.78 -0.698994 -0.0960569 -0.368068 -31.6709 4.19397 0.576341 10.412 -4.024
0.9 0.14 0.81 -0.705655 -0.117594 1.04216 -31.3628 4.23393 0.705565 10.5752 -2.92634
0.9 0.14 0.84 -0.710739 -0.138013 2.3069 -31.0893 4.26443 0.828075 10.6574 -1.92059
0.9 0.14 0.87 -0.71452 -0.157415 3.45362 -30.8457 4.28712 0.94449 10.6748 -0.993497
0.9 0.14 0.9 -0.71727 -0.175888 4.50319 -30.628 4.30362 1.05533 10.6403 -0.134539
0.9 0.14 0.93 -0.718995 -0.19351 5.47279 -30.4329 4.31397 1.16106 10.5606 0.665031
0.9 0.14 0.96 -0.72 -0.210344 6.37326 -30.2582 4.32 1.26206 10.4451 1.41137
0.9 0.14 0.99 -0.720348 -0.226449 7.21634 -30.101 4.32209 1.35869 10.2994 2.11097
0.9 0.14 1.02 -0.720134 -0.241877 8.00982 -29.9595 4.32081 1.45126 10.1277 2.76839
0.9 0.14 1.05 -0.719437 -0.256675 8.76031 -29.8322 4.31662 1.54005 9.93368 3.38761
0.9 0.14 1.08 -0.71832 -0.270884 9.47273 -29.7178 4.30992 1.62531 9.72011 3.97172
0.9 0.14 1.11 -0.716833 -0.284542 10.1498 -29.6156 4.301 1.70725 9.48862 4.52262
0.9 0.14 1.14 -0.715012 -0.297679 10.7918 -29.5258 4.29007 1.78608 9.23962 5.04072
0.9 0.14 1.17 -0.712876 -0.310323 11.3957 -29.4493 4.27726 1.86194 8.97203 5.52464
0.9 0.14 1.2 -0.710432 -0.322494 11.9552 -29.3887 4.26259 1.93496 8.68316 5.97088
0.9 0.14 1.23 -0.707671 -0.334209 12.4599 -29.3474 4.24602 2.00525 8.36852 6.37359
0.9 0.14 1.26 -0.704568 -0.34548 12.8948 -29.3307 4.22741 2.07288 8.02163 6.72418
0.9 0.14 1.29 -0.701086 -0.356313 13.2402 -29.3456 4.20652 2.13788 7.63382 7.01109
0.9 0.14 1.32 -0.697173 -0.366709 13.471 -29.4011 4.18304 2.20026 7.1941 7.21946
0.9 0.14 1.35 -0.69276 -0.376666 13.5562 -29.5082 4.15656 2.25999 6.68894 7.33081
0.9 0.14 1.38 -0.687765 -0.386173 13.4585 -29.6804 4.12659 2.31704 6.1021 7.32278
0.9 0.14 1.41 -0.682092 -0.395218 13.1338 -29.9336 4.09255 2.37131 5.41445 7.16878
0.9 0.14 1.44 -0.67563 -0.403782 12.531 -30.2867 4.05378 2.42269 4.60379 6.83776
0.9 0.14 1.47 -0.668252 -0.411841 11.591 -30.7614 4.00951 2.47104 3.64467 6.29382
0.9 0.14 1.5 -0.659819 -0.419366 10.2468 -31.3823 3.95891 2.5162 2.50823 5.49598
0.9 0.15 0 -0.39039 -0.0165227 -7.97814e-16 1.03656e-16 2.34235 0.0991393 -1.31253e-15 -6.21934e-16
0.9 0.15 0.03 -0.395962 -0.0189775 -0.314087 0.00721099 2.37578 0.113867 -0.0327162 -0.0432633
0.9 0.15 0.06 -0.40128 -0.021038 -0.661223 0.0132431 2.40769 0.12623 -0.0550032 -0.0794533
0.9 0.15 0.09 -0.406585 -0.0229904 -1.04332 0.0187367 2.43951 0.137943 -0.0769837 -0.112412
0.9 0.15 0.12 -0.41193 -0.0248963 -1.46394 0.0238194 2.47158 0.149378 -0.101494 -0.142907
0.9 0.15 0.15 -0.417346 -0.0267845 -1.92727 0.0285358 2.50408 0.160706 -0.130454 -0.171203
0.9 0.15 0.18 -0.422854 -0.0286714 -2.43798 0.0328927 2.53713 0.172026 -0.165524 -0.197343
0.9 0.15 0.21 -0.428472 -0.0305671 -3.00119 0.0368742 2.57083 0.183399 -0.208318 -0.22123
0.9 0.15 0.24 -0.434216 -0.0324782 -3.6225 0.0404465 2.6053 0.194864 -0.260481 -0.242663
0.9 0.15 0.27 -0.440103 -0.0344091 -4.30791 0.0435612 2.64062 0.206447 -0.323734 -0.26135
0.9 0.15 0.3 -0.446148 -0.0363625 -5.06386 0.0461566 2.67689 0.218166 -0.399899 -0.276923
0.9 0.15 0.33 -0.452367 -0.0383402 -5.89725 0.0481586 2.71421 0.230029 -0.490916 -0.288934
0.9 0.15 0.36 -0.458775 -0.0403429 -6.81538 0.0494806 2.75266 0.242042 -0.598849 -0.296867
0.9 0.15 0.39 -0.46539 -0.042371 -7.82599 0.0500245 2.79235 0.254207 -0.725894 -0.300132
0.9 0.15 0.42 -0.260879 1.55168 -166.726 -40.8387 1.56527 -9.31009 -88.1253 -61.1472
0.9 0.15 0.45 -0.188191 0.80547 -110.534 -42.568 1.12914 -4.83282 -50.3201 -49.0157
0.9 0.15 0.48 -0.247861 0.488454 -76.7715 -42.3099 1.48716 -2.93072 -28.6048 -39.6678
0.9 0.15 0.51 -0.330525 0.332721 -55.3407 -41.3806 1.98315 -1.99632 -15.4487 -32.5417
0.9 0.15 0.54 -0.406338 0.242941 -41.0392 -40.2924 2.43803 -1.45765 -7.10748 -27.0391
0.9 0.15 0.57 -0.469098 0.182559 -31.052 -39.2383 2.81459 -1.09536 -1.6118 -22.7003
0.9 0.15 0.6 -0.519359 0.13657 -23.7864 -38.2825 3.11616 -0.819419 2.12638 -19.1997
0.9 0.15 0.63 -0.559237 0.098401 -18.3037 -37.4385 3.35542 -0.590406 4.73519 -16.312
0.9 0.15 0.66 -0.590871 0.0649824 -14.0299 -36.7001 3.54523 -0.389895 6.59183 -13.8812
0.9 0.15 0.69 -0.616042 0.0347777 -10.6018 -36.0554 3.69625 -0.208666 7.93107 -11.798
0.9 0.15 0.72 -0.636141 0.0069582 -7.78245 -35.4913 3.81684 -0.0417492 8.90383 -9.98452
0.9 0.15 0.75 -0.65223 -0.0189604 -5.41259 -34.9959 3.91338 0.113762 9.61005 -8.38462
0.9 0.15 0.78 -0.665121 -0.043286 -3.38245 -34.559 3.99073 0.259716 10.1177 -6.95693
0.9 0.15 0.81 -0.675433 -0.066231 -1.61445 -34.1721 4.0526 0.397386 10.4743 -5.67045
0.9 0.15 0.84 -0.683644 -0.087952 -0.0525628 -33.8279 4.10186 0.527712 10.7137 -4.50156
0.9 0.15 0.87 -0.690129 -0.108572 1.34448 -33.5205 4.14077 0.651431 10.8607 -3.432
0.9 0.15 0.9 -0.69529 -0.128189 2.60746 -33.2449 4.17174 0.769131 10.9351 -2.44738
0.9 0.15 0.93 -0.69903 -0.146894 3.76172 -32.9972 4.19418 0.881361 10.9456 -1.53595
0.9 0.15 0.96 -0.701865 -0.164752 4.82257 -32.7742 4.21119 0.98851 10.9077 -0.689478
0.9 0.15 0.99 -0.703844 -0.181831 5.80685 -32.5727 4.22307 1.09098 10.8287 0.100594
0.9 0.15 1.02 -0.705091 -0.198186 6.72553 -32.3902 4.23055 1.18912 10.7148 0.840214
0.9 0.15 1.05 -0.705708 -0.213868 7.58778 -32.2248 4.23425 1.28321 10.5712 1.53452
0.9 0.15 1.08 -0.70578 -0.228923 8.40033 -32.075 4.23468 1.37354 10.4017 2.18744
0.9 0.15 1.11 -0.70537 -0.243388 9.1668 -31.9399 4.23222 1.46033 10.2085 2.80133
0.9 0.15 1.14 -0.704522 -0.257297 9.88711 -31.8195 4.22713 1.54378 9.99174 3.37656
0.9 0.15 1.17 -0.70326 -0.270679 10.5568 -31.7154 4.21956 1.62407 9.7494 3.91113
0.9 0.15 1.2 -0.701588 -0.283554 11.1663 -31.63 4.20953 1.70133 9.47697 4.40031
0.9 0.15 1.23 -0.699491 -0.295941 11.7004 -31.5679 4.19695 1.77565 9.16712 4.83622
0.9 0.15 1.26 -0.696933 -0.30785 12.1377 -31.5351 4.1816 1.8471 8.80945 5.20744
0.9 0.15 1.29 -0.69386 -0.319285 12.4497 -31.5401 4.16316 1.91571 8.39018 5.49866
0.9 0.15 1.32 -0.690195 -0.330248 12.6002 -31.5934 4.14117 1.98149 7.89189 5.69026
0.9 0.15 1.35 -0.685845 -0.340731 12.5448 -31.7083 4.11507 2.04439 7.29323 5.75792
0.9 0.15 1.38 -0.680694 -0.350724 12.2303 -31.9009 4.08417 2.10434 6.5686 5.67227
0.9 0.15 1.41 -0.674608 -0.360209 11.5939 -32.1901 4.04765 2.16125 5.68794 5.39844
0.9 0.15 1.44 -0.667432 -0.369162 10.5624 -32.5982 4.00459 2.21497 4.61634 4.89573
0.9 0.15 1.47 -0.658993 -0.377557 9.05202 -33.1511 3.95396 2.26534 3.31387 4.1172
0.9 0.15 1.5 -0.649096 -0.385358 6.96724 -33.8782 3.89457 2.31215 1.73519 3.00927
1 0.05 0 -0.823269 -0.145226 -1.0507e-15 3.05026e-16 4.93962 0.871358 -4.93504e-16 -1.83015e-15
1 0.05 0.03 -0.831898 -0.154771 -0.439414 0.00805591 4.99139 0.928629 0.314696 -0.0483328
1 0.05 0.06 -0.840518 -0.164048 -1.00285 0.00958302 5.04312 0.98429 0.667001 -0.0574928
1 0.05 0.09 -0.848769 -0.173521 -1.73255 0.00535465 5.09262 1.04113 1.04308 -0.0321199
1 0.05 0.12 -0.856445 -0.183257 -2.68415 -0.00589448 5.13868 1.09954 1.43653 0.0353776
1 0.05 0.15 -0.863362 -0.193266 -3.92541 -0.0260322 5.18018 1.1596 1.84055 0.156207
1 0.05 0.18 -0.869345 -0.203542 -5.53607 -0.0573805 5.21607 1.22125 2.24709 0.344299
1 0.05 0.21 -0.87422 -0.214068 -7.6078 -0.10267 5.24532 1.2844 2.64667 0.616039
1 0.05 0.24 -0.87782 -0.22482 -10.2442 -0.165022 5.26691 1.34892 3.02824 0.990154
1 0.05 0.27 -0.879973 -0.235773 -13.5607 -0.247939 5.27983 1.41464 3.37915 1.48766
1 0.05 0.3 -0.880514 -0.246901 -17.6849 -0.355299 5.28307 1.4814 3.68512 2.13182
1 0.05 0.33 -0.879273 -0.258173 -22.7559 -0.491354 5.27561 1.54903 3.93022 2.94815
1 0.05 0.36 -0.876083 -0.269559 -28.925 -0.660727 5.25647 1.61734 4.09686 3.96439
1 0.05 0.39 -0.870777 -0.281028 -36.3553 -0.868411 5.22462 1.68616 4.1658 5.2105
1 0.05 0.42 -0.969077 -0.375852 2.94082 -11.1194 5.81446 2.25511 7.52575 5.6838
1 0.05 0.45 -0.963889 -0.396799 3.46131 -11.1099 5.78333 2.3808 7.41118 6.4736
1 0.05 0.48 -0.958053 -0.416146 3.93616 -11.1191 5.74832 2.49688 7.26571 7.20754
1 0.05 0.51 -0.951757 -0.4341 4.37638 -11.1431 5.71054 2.6046 7.09551 7.89439
1 0.05 0.54 -0.945137 -0.450832 4.78971 -11.1791 5.67082 2.70499 6.90498 8.54078
1 0.05 0.57 -0.938292 -0.466484 5.18175 -11.225 5.62975 2.7989 6.69736 9.15179
1 0.05 0.6 -0.931296 -0.481172 5.55668 -11.2788 5.58777 2.88703 6.47514 9.73149
1 0.05 0.63 -0.924205 -0.494997 5.91768 -11.3394 5.54523 2.96998 6.24025 10.2831
1 0.05 0.66 -0.91706 -0.508046 6.26719 -11.4056 5.50236 3.04828 5.99424 10.8093
1 0.05 0.69 -0.909895 -0.520392 6.60713 -11.4764 5.45937 3.12235 5.73837 11.3124
1 0.05 0.72 -0.902735 -0.5321 6.93904 -11.5512 5.41641 3.1926 5.47368 11.7942
1 0.05 0.75 -0.895597 -0.543224 7.26416 -11.6293 5.37358 3.25935 5.20105 12.2562
1 0.05 0.78 -0.888496 -0.553816 7.58349 -11.7103 5.33098 3.32289 4.92122 12.7
1 0.05 0.81 -0.881445 -0.563917 7.89787 -11.7936 5.28867 3.3835 4.63483 13.1267
1 0.05 0.84 -0.874452 -0.573566 8.20797 -11.8789 5.24671 3.4414 4.34242 13.5372
1 0.05 0.87 -0.867523 -0.582798 8.51437 -11.9659 5.20514 3.49679 4.04449 13.9327
1 0.05 0.9 -0.860663 -0.591644 8.81756 -12.0544 5.16398 3.54986 3.74145 14.3138
1 0.05 0.93 -0.853875 -0.60013 9.11796 -12.1441 5.12325 3.60078 3.43367 14.6814
1 0.05 0.96 -0.847163 -0.608281 9.41589 -12.2347 5.08298 3.64969 3.12153 15.036
1 0.05 0.99 -0.840529 -0.616121 9.71167 -12.3262 5.04317 3.69673 2.8053 15.3783
1 0.05 1.02 -0.833972 -0.623669 10.0056 -12.4184 5.00383 3.74201 2.48526 15.7089
1 0.05 1.05 -0.827494 -0.630943 10.2978 -12.5111 4.96496 3.78566 2.16165 16.0281
1 0.05 1.08 -0.821095 -0.63796 10.5885 -12.6043 4.92657 3.82776 1.83472 16.3365
1 0.05 1.11 -0.814774 -0.644736 10.8779 -12.6979 4.88865 3.86842 1.50474 16.6344
1 0.05 1.14 -0.808531 -0.651283 11.1659 -12.792 4.85119 3.9077 1.172 16.9221
1 0.05 1.17 -0.802364 -0.657612 11.4527 -12.8869 4.81418 3.94567 0.836879 17.1996
1 0.05 1.2 -0.79627 -0.663734 11.738 -12.983 4.77762 3.9824 0.499824 17.4669
1 0.05 1.23 -0.790249 -0.669655 12.0217 -13.0809 4.74149 4.01793 0.161416 17.7239
1 0.05 1.26 -0.784296 -0.675383 12.3035 -13.1814 4.70578 4.0523 -0.177631 17.9702
1 0.05 1.29 -0.778408 -0.68092 12.5829 -13.2857 4.67045 4.08552 -0.516434 18.2051
1 0.05 1.32 -0.772583 -0.686271 12.8594 -13.3951 4.6355 4.11763 -0.853923 18.4278
1 0.05 1.35 -0.766814 -0.691435 13.1322 -13.5116 4.60088 4.14861 -1.18881 18.6372
1 0.05 1.38 -0.761097 -0.696412 13.4005 -13.6371 4.56658 4.17847 -1.51958 18.832
1 0.05 1.41 -0.755428 -0.701199 13.6632 -13.7743 4.53257 4.20719 -1.84442 19.0105
1 0.05 1.44 -0.749799 -0.705791 13.9191 -13.9262 4.4988 4.23475 -2.16128 19.1707
1 0.05 1.47 -0.744206 -0.710182 14.1667 -14.0961 4.46523 4.26109 -2.46775 19.3102
1 0.05 1.5 -0.73864 -0.714364 14.4044 -14.2881 4.43184 4.28619 -2.76111 19.4264
1 0.06 0 -0.77806 -0.119801 -9.93534e-16 2.87467e-16 4.66837 0.71881 -7.39283e-16 -1.7248e-15
1 0.06 0.03 -0.786329 -0.128038 -0.415924 0.00968268 4.71799 0.768231 0.254432 -0.0580934
1 0.06 0.06 -0.79461 -0.135933 -0.929959 0.0142763 4.76767 0.815598 0.541485 -0.0856526
1 0.06 0.09 -0.80267 -0.143996 -1.56871 0.0149849 4.81603 0.863974 0.847936 -0.0899019
1 0.06 0.12 -0.81037 -0.152326 -2.36726 0.0112771 4.86222 0.913955 1.16907 -0.0676522
1 0.06 0.15 -0.817581 -0.160967 -3.3678 0.00221125 4.90549 0.965802 1.50057 -0.0132546
1 0.06 0.18 -0.824182 -0.169943 -4.61948 -0.0134266 4.94509 1.01966 1.83765 0.0805751
1 0.06 0.21 -0.830052 -0.179267 -6.17841 -0.0370813 4.98031 1.0756 2.17485 0.222505
1 0.06 0.24 -0.835072 -0.188948 -8.10758 -0.0704108 5.01043 1.13369 2.5059 0.422485
1 0.06 0.27 -0.839125 -0.198992 -10.4769 -0.115278 5.03474 1.19395 2.82369 0.691691
1 0.06 0.3 -0.842093 -0.209401 -13.3633 -0.173747 5.05254 1.2564 3.12024 1.0425
1 0.06 0.33 -0.843856 -0.220177 -16.8503 -0.248077 5.06312 1.32105 3.38668 1.48849
1 0.06 0.36 -0.844299 -0.231321 -21.0287 -0.340725 5.06577 1.38791 3.61322 2.04438
1 0.06 0.39 -0.843302 -0.242832 -25.9959 -0.454342 5.05978 1.45698 3.7892 2.72608
1 0.06 0.42 -0.953813 -0.30345 1.91563 -13.4222 5.72288 1.8207 8.42116 3.80734
1 0.06 0.45 -0.951915 -0.327328 2.64244 -13.3348 5.71149 1.96397 8.39015 4.74942
1 0.06 0.48 -0.948782 -0.34931 3.28227 -13.2773 5.69269 2.09586 8.30741 5.61046
1 0.06 0.51 -0.944738 -0.36966 3.85783 -13.2432 5.66843 2.21796 8.18552 6.4055
1 0.06 0.54 -0.940019 -0.388587 4.38449 -13.2281 5.64011 2.33152 8.03295 7.14542
1 0.06 0.57 -0.934795 -0.40626 4.87307 -13.2284 5.60877 2.43756 7.85565 7.83839
1 0.06 0.6 -0.929194 -0.422819 5.3314 -13.2414 5.57516 2.53692 7.65796 8.49065
1 0.06 0.63 -0.923313 -0.438383 5.76531 -13.2651 5.53988 2.6303 7.44313 9.10714
1 0.06 0.66 -0.917227 -0.453052 6.17922 -13.2978 5.50336 2.71831 7.21367 9.6918
1 0.06 0.69 -0.910991 -0.466912 6.57655 -13.338 5.46595 2.80147 6.97155 10.2479
1 0.06 0.72 -0.904651 -0.480039 6.96001 -13.3846 5.4279 2.88024 6.71835 10.778
1 0.06 0.75 -0.898241 -0.492499 7.33174 -13.4368 5.38945 2.95499 6.45536 11.2845
1 0.06 0.78 -0.89179 -0.504347 7.69348 -13.4937 5.35074 3.02608 6.18366 11.7691
1 0.06 0.81 -0.88532 -0.515635 8.04665 -13.5547 5.31192 3.09381 5.90412 12.2336
1 0.06 0.84 -0.878847 -0.526407 8.39241 -13.6193 5.27308 3.15844 5.61751 12.6794
1 0.06 0.87 -0.872387 -0.536703 8.73175 -13.6869 5.23432 3.22022 5.32447 13.1076
1 0.06 0.9 -0.86595 -0.546559 9.06547 -13.7572 5.1957 3.27935 5.02558 13.5194
1 0.06 0.93 -0.859546 -0.556005 9.39428 -13.8297 5.15727 3.33603 4.7213 13.9158
1 0.06 0.96 -0.853181 -0.565071 9.71873 -13.9043 5.11908 3.39042 4.4121 14.2975
1 0.06 0.99 -0.846861 -0.573782 10.0394 -13.9807 5.08117 3.44269 4.09833 14.6653
1 0.06 1.02 -0.840591 -0.582162 10.3566 -14.0585 5.04355 3.49297 3.78034 15.0199
1 0.06 1.05 -0.834374 -0.590231 10.6708 -14.1376 5.00625 3.54139 3.45843 15.362
1 0.06 1.08 -0.828214 -0.59801 10.9822 -14.2179 4.96928 3.58806 3.13288 15.6921
1 0.06 1.11 -0.822111 -0.605515 11.2911 -14.2994 4.93266 3.63309 2.80401 16.0105
1 0.06 1.14 -0.816066 -0.612761 11.5976 -14.382 4.8964 3.67656 2.47213 16.3175
1 0.06 1.17 -0.810079 -0.619761 11.9017 -14.4662 4.86048 3.71856 2.13764 16.6133
1 0.06 1.2 -0.80415 -0.626526 12.2031 -14.5525 4.8249 3.75915 1.80101 16.8977
1 0.06 1.23 -0.798276 -0.633065 12.5014 -14.6415 4.78965 3.79839 1.46283 17.1702
1 0.06 1.26 -0.792454 -0.639384 12.7962 -14.7345 4.75472 3.83631 1.12381 17.4303
1 0.06 1.29 -0.78668 -0.645489 13.0865 -14.8328 4.72008 3.87294 0.784833 17.6768
1 0.06 1.32 -0.78095 -0.651383 13.3715 -14.9384 4.6857 3.9083 0.446966 17.9086
1 0.06 1.35 -0.775259 -0.657065 13.6497 -15.0536 4.65155 3.94239 0.111481 18.1238
1 0.06 1.38 -0.769599 -0.662535 13.9196 -15.1811 4.61759 3.97521 -0.220113 18.3203
1 0.06 1.41 -0.763963 -0.667788 14.1793 -15.3244 4.58378 4.00673 -0.546043 18.4955
1 0.06 1.44 -0.758343 -0.672821 14.4267 -15.4872 4.55006 4.03692 -0.864253 18.6464
1 0.06 1.47 -0.752729 -0.677624 14.659 -15.6742 4.51638 4.06575 -1.17237 18.7693
1 0.06 1.5 -0.747112 -0.682189 14.8734 -15.8905 4.48267 4.09314 -1.4677 18.8602
1 0.07 0 -0.736198 -0.098822 -9.47621e-16 2.67219e-16 4.4172 0.592935 -9.32549e-16 -1.60331e-15
1 0.07 0.03 -0.744148 -0.105997 -0.3977 0.0105278 4.4649 0.635986 0.205383 -0.0631642
1 0.07 0.06 -0.752092 -0.112776 -0.876481 0.0169364 4.51256 0.676656 0.439648 -0.101613
1 0.07 0.09 -0.759908 -0.119682 -1.45422 0.0205777 4.55945 0.718092 0.689723 -0.123459
1 0.07 0.12 -0.7675 -0.12683 -2.15476 0.021285 4.605 0.760981 0.951623 -0.1277
1 0.07 0.15 -0.774782 -0.134279 -3.00649 0.0185847 4.6487 0.805675 1.22214 -0.111496
1 0.07 0.18 -0.781668 -0.142067 -4.04224 0.0118227 4.69001 0.852403 1.49799 -0.0709215
1 0.07 0.21 -0.788073 -0.150224 -5.29923 0.000202682 4.72844 0.90134 1.77556 -0.00119911
1 0.07 0.24 -0.793913 -0.158772 -6.81903 -0.0171979 4.76348 0.952626 2.0508 0.103206
1 0.07 0.27 -0.799104 -0.167732 -8.64757 -0.0414199 4.79462 1.00638 2.31918 0.24854
1 0.07 0.3 -0.803561 -0.177122 -10.8352 -0.0736181 4.82136 1.06273 2.57565 0.441731
1 0.07 0.33 -0.807201 -0.18696 -13.4364 -0.115059 4.84319 1.12175 2.81464 0.690377
1 0.07 0.36 -0.80994 -0.197262 -16.5103 -0.167118 4.85962 1.18356 3.03004 1.00273
1 0.07 0.39 -0.811692 -0.208043 -20.1202 -0.23128 4.87013 1.24824 3.2152 1.38771
1 0.07 0.42 -0.929439 -0.229965 0.204958 -15.9515 5.57663 1.37979 8.99497 1.48063
1 0.07 0.45 -0.931999 -0.25703 1.2575 -15.7645 5.59199 1.54218 9.11542 2.63545
1 0.07 0.48 -0.932488 -0.281788 2.14758 -15.623 5.59493 1.69073 9.14285 3.66905
1 0.07 0.51 -0.931428 -0.304625 2.92183 -15.517 5.58857 1.82775 9.10383 4.60754
1 0.07 0.54 -0.9292 -0.325812 3.61044 -15.4393 5.5752 1.95487 9.01526 5.46913
1 0.07 0.57 -0.926083 -0.345557 4.23386 -15.3844 5.5565 2.07334 8.88844 6.26697
1 0.07 0.6 -0.922283 -0.364027 4.80646 -15.3484 5.5337 2.18416 8.73127 7.01087
1 0.07 0.63 -0.917957 -0.381363 5.33863 -15.3281 5.50774 2.28818 8.54942 7.70834
1 0.07 0.66 -0.913223 -0.397681 5.83809 -15.3209 5.47934 2.38609 8.34713 8.36526
1 0.07 0.69 -0.908172 -0.413082 6.3107 -15.3249 5.44903 2.47849 8.12761 8.98631
1 0.07 0.72 -0.902878 -0.427652 6.76102 -15.3384 5.41727 2.56591 7.89336 9.57532
1 0.07 0.75 -0.897395 -0.441467 7.1926 -15.3601 5.38437 2.6488 7.64637 10.1354
1 0.07 0.78 -0.89177 -0.454591 7.6083 -15.3889 5.35062 2.72754 7.38826 10.6693
1 0.07 0.81 -0.886039 -0.467082 8.01042 -15.4238 5.31623 2.80249 7.12032 11.1791
1 0.07 0.84 -0.88023 -0.478992 8.40085 -15.4641 5.28138 2.87395 6.84365 11.6667
1 0.07 0.87 -0.874368 -0.490366 8.78114 -15.5091 5.24621 2.9422 6.55916 12.1338
1 0.07 0.9 -0.868473 -0.501244 9.15258 -15.5583 5.21084 3.00746 6.26763 12.5819
1 0.07 0.93 -0.862559 -0.511662 9.5163 -15.611 5.17535 3.06997 5.96971 13.0121
1 0.07 0.96 -0.85664 -0.521653 9.87313 -15.6669 5.13984 3.12992 5.66601 13.4255
1 0.07 0.99 -0.850727 -0.531246 10.2239 -15.7257 5.10436 3.18748 5.357 13.8232
1 0.07 1.02 -0.844828 -0.540467 10.5694 -15.7869 5.06897 3.2428 5.04312 14.206
1 0.07 1.05 -0.838952 -0.549342 10.91 -15.8504 5.03371 3.29605 4.72477 14.5746
1 0.07 1.08 -0.833102 -0.55789 11.2463 -15.9158 4.99861 3.34734 4.4023 14.9298
1 0.07 1.11 -0.827285 -0.566132 11.5785 -15.9832 4.96371 3.39679 4.07605 15.272
1 0.07 1.14 -0.821502 -0.574084 11.9069 -16.0526 4.92901 3.4445 3.7464 15.6014
1 0.07 1.17 -0.815756 -0.581762 12.2313 -16.1245 4.89453 3.49057 3.41374 15.9182
1 0.07 1.2 -0.810045 -0.589177 12.5514 -16.1993 4.86027 3.53506 3.07853 16.2221
1 0.07 1.23 -0.804369 -0.596339 12.8665 -16.2781 4.82621 3.57803 2.74134 16.5123
1 0.07 1.26 -0.798724 -0.603256 13.1758 -16.3624 4.79235 3.61954 2.40282 16.7879
1 0.07 1.29 -0.793107 -0.609934 13.4779 -16.4539 4.75864 3.6596 2.06377 17.0474
1 0.07 1.32 -0.78751 -0.616374 13.7711 -16.555 4.72506 3.69825 1.72513 17.2888
1 0.07 1.35 -0.781928 -0.622579 14.0533 -16.6686 4.69157 3.73547 1.38805 17.5096
1 0.07 1.38 -0.77635 -0.628545 14.3219 -16.7984 4.6581 3.77127 1.05387 17.7066
1 0.07 1.41 -0.770768 -0.634268 14.5738 -16.9484 4.62461 3.80561 0.724146 17.8762
1 0.07 1.44 -0.765168 -0.639743 14.8053 -17.1237 4.59101 3.83846 0.400712 18.0138
1 0.07 1.47 -0.759538 -0.644961 15.0124 -17.3301 4.55723 3.86976 0.0856631 18.1143
1 0.07 1.5 -0.753864 -0.649909 15.19 -17.574 4.52318 3.89945 -0.218601 18.1718
1 0.08 0 -0.697184 -0.0813272 -9.10751e-16 2.45444e-16 4.18311 0.487966 -1.08255e-15 -1.47266e-15
1 0.08 0.03 -0.704839 -0.087609 -0.383 0.0108581 4.22904 0.525657 0.164659 -0.0651458
1 0.08 0.06 -0.712454 -0.0934584 -0.835063 0.0183009 4.27473 0.560752 0.355273 -0.1098
1 0.08 0.09 -0.719994 -0.0993938 -1.36873 0.0236924 4.31997 0.596364 0.558804 -0.142147
1 0.08 0.12 -0.727405 -0.105535 -2.0011 0.0270551 4.36443 0.633209 0.771605 -0.162321
1 0.08 0.15 -0.734626 -0.111946 -2.75239 0.0281683 4.40776 0.671675 0.991012 -0.168998
1 0.08 0.18 -0.7416 -0.118672 -3.64581 0.0266823 4.4496 0.712031 1.21448 -0.160079
1 0.08 0.21 -0.748266 -0.125749 -4.70754 0.0221537 4.4896 0.754492 1.43932 -0.132906
1 0.08 0.24 -0.754566 -0.133208 -5.96667 0.0140598 4.52739 0.799241 1.6626 -0.0843407
1 0.08 0.27 -0.76044 -0.141075 -7.45523 0.00180625 4.56263 0.846444 1.88109 -0.0108174
1 0.08 0.3 -0.765828 -0.149377 -9.20815 -0.0152696 4.59496 0.896254 2.09125 0.0916393
1 0.08 0.33 -0.77067 -0.158138 -11.2633 -0.0378958 4.62401 0.948817 2.28918 0.227398
1 0.08 0.36 -0.774906 -0.167381 -13.6615 -0.0668643 4.64942 1.00427 2.47063 0.40121
1 0.08 0.39 -0.778476 -0.177129 -16.4463 -0.10303 4.67084 1.06276 2.631 0.618205
1 0.08 0.42 -0.894424 -0.154604 -2.47272 -18.7317 5.36654 0.927622 9.06785 -1.40745
1 0.08 0.45 -0.90297 -0.185524 -0.888931 -18.4164 5.41782 1.11315 9.46259 0.0514402
1 0.08 0.48 -0.908308 -0.213367 0.390922 -18.1688 5.44985 1.2802 9.6817 1.32376
1 0.08 0.51 -0.911196 -0.238857 1.46296 -17.9734 5.46718 1.43314 9.78231 2.45527
1 0.08 0.54 -0.912225 -0.262406 2.38665 -17.819 5.47335 1.57444 9.79887 3.47677
1 0.08 0.57 -0.911829 -0.284294 3.20063 -17.6975 5.47098 1.70577 9.75336 4.4098
1 0.08 0.6 -0.910334 -0.304731 3.93109 -17.6027 5.462 1.82838 9.66046 5.2699
1 0.08 0.63 -0.90798 -0.323882 4.59641 -17.53 5.44788 1.94329 9.53032 6.06863
1 0.08 0.66 -0.90495 -0.341885 5.20989 -17.4759 5.4297 2.05131 9.37027 6.81483
1 0.08 0.69 -0.901386 -0.358857 5.7814 -17.4374 5.40831 2.15314 9.18567 7.51538
1 0.08 0.72 -0.897395 -0.374897 6.31844 -17.4122 5.38437 2.24938 8.98061 8.17578
1 0.08 0.75 -0.893066 -0.39009 6.8268 -17.3985 5.35839 2.34054 8.75823 8.80047
1 0.08 0.78 -0.888465 -0.40451 7.31103 -17.3947 5.33079 2.42706 8.52102 9.3931
1 0.08 0.81 -0.883649 -0.418224 7.77477 -17.3996 5.30189 2.50935 8.27097 9.95671
1 0.08 0.84 -0.878661 -0.431289 8.22097 -17.412 5.27197 2.58774 8.00967 10.4939
1 0.08 0.87 -0.873539 -0.443756 8.65201 -17.4311 5.24123 2.66254 7.73848 11.0068
1 0.08 0.9 -0.868312 -0.455671 9.06989 -17.4559 5.20987 2.73403 7.45848 11.4972
1 0.08 0.93 -0.863004 -0.467075 9.47632 -17.4859 5.17803 2.80245 7.17061 11.967
1 0.08 0.96 -0.857637 -0.478003 9.87253 -17.5206 5.14582 2.86802 6.87568 12.4173
1 0.08 0.99 -0.852227 -0.488489 10.2598 -17.5593 5.11336 2.93093 6.57435 12.8496
1 0.08 1.02 -0.846789 -0.498562 10.6392 -17.6017 5.08073 2.99137 6.26721 13.2649
1 0.08 1.05 -0.841334 -0.50825 11.0115 -17.6473 5.048 3.0495 5.95478 13.6641
1 0.08 1.08 -0.835872 -0.517577 11.3774 -17.6959 5.01523 3.10546 5.63751 14.0482
1 0.08 1.11 -0.830411 -0.526565 11.7373 -17.7473 4.98246 3.15939 5.31581 14.4176
1 0.08 1.14 -0.824955 -0.535232 12.0915 -17.8017 4.94973 3.21139 4.99009 14.7727
1 0.08 1.17 -0.819509 -0.543594 12.4398 -17.8595 4.91705 3.26157 4.66075 15.1135
1 0.08 1.2 -0.814073 -0.551666 12.7815 -17.9214 4.88444 3.31 4.3282 15.4394
1 0.08 1.23 -0.808646 -0.559459 13.1159 -17.9888 4.85188 3.35675 3.9929 15.7495
1 0.08 1.26 -0.803225 -0.56698 13.4412 -18.0632 4.81935 3.40188 3.65537 16.0424
1 0.08 1.29 -0.797804 -0.574235 13.7556 -18.147 4.78682 3.44541 3.3162 16.3159
1 0.08 1.32 -0.792376 -0.581228 14.0564 -18.243 4.75425 3.48737 2.9761 16.5673
1 0.08 1.35 -0.786931 -0.587958 14.3402 -18.3551 4.72158 3.52775 2.63588 16.7929
1 0.08 1.38 -0.781457 -0.594424 14.6031 -18.4874 4.68874 3.56654 2.29648 16.9886
1 0.08 1.41 -0.77594 -0.600621 14.8401 -18.6453 4.65564 3.60372 1.95902 17.149
1 0.08 1.44 -0.770365 -0.60654 15.0458 -18.8349 4.62219 3.63924 1.62477 17.2681
1 0.08 1.47 -0.764711 -0.612172 15.2136 -19.0634 4.58827 3.67303 1.29523 17.3387
1 0.08 1.5 -0.75896 -0.617504 15.3361 -19.3389 4.55376 3.70503 0.972081 17.3525
1 0.09 0 -0.660644 -0.0666433 -8.81419e-16 2.2301e-16 3.96387 0.399863 -1.19572e-15 -1.33805e-15
1 0.09 0.03 -0.668015 -0.0721545 -0.370823 0.0108397 4.0081 0.432929 0.130392 -0.0650358
1 0.09 0.06 -0.675305 -0.0772136 -0.80178 0.0188036 4.05184 0.463283 0.284357 -0.112816
1 0.09 0.09 -0.682554 -0.0823202 -1.30195 0.0251971 4.09533 0.493922 0.4489 -0.151175
1 0.09 0.12 -0.689735 -0.0875922 -1.88407 0.0301408 4.13841 0.525554 0.620547 -0.180835
1 0.09 0.15 -0.696811 -0.0930953 -2.56317 0.0335544 4.18087 0.558571 0.796916 -0.201314
1 0.09 0.18 -0.703745 -0.098876 -3.3564 0.0352607 4.22247 0.593254 0.975848 -0.21155
1 0.09 0.21 -0.710496 -0.104972 -4.28297 0.0350171 4.26298 0.629831 1.15515 -0.210086
1 0.09 0.24 -0.717024 -0.111417 -5.36419 0.0325287 4.30214 0.668498 1.33249 -0.195154
1 0.09 0.27 -0.723288 -0.11824 -6.62339 0.0274549 4.33972 0.709436 1.50534 -0.16471
1 0.09 0.3 -0.729246 -0.12547 -8.08599 0.0194134 4.37547 0.752815 1.67096 -0.11646
1 0.09 0.33 -0.734856 -0.133135 -9.77943 0.00798174 4.40913 0.798797 1.82635 -0.0478687
1 0.09 0.36 -0.740077 -0.141259 -11.7332 -0.00730072 4.44045 0.847541 1.96829 0.0438268
1 0.09 0.39 -0.744867 -0.149869 -13.9789 -0.026932 4.46919 0.8992 2.09328 0.161615
1 0.09 0.42 -0.846706 -0.0754246 -6.59139 -21.7945 5.08023 0.452547 8.33359 -5.02533
1 0.09 0.45 -0.863091 -0.111975 -4.11336 -21.3156 5.17855 0.67185 9.22915 -3.12266
1 0.09 0.48 -0.874888 -0.143647 -2.20848 -20.9339 5.24933 0.861883 9.78323 -1.5131
1 0.09 0.51 -0.883016 -0.172141 -0.678568 -20.6269 5.29809 1.03285 10.119 -0.116927
1 0.09 0.54 -0.888317 -0.198241 0.593771 -20.3781 5.3299 1.18945 10.3072 1.11818
1 0.09 0.57 -0.891449 -0.222386 1.68182 -20.1755 5.34869 1.33432 10.3912 2.22774
1 0.09 0.6 -0.892903 -0.244864 2.63345 -20.0101 5.35742 1.46919 10.3985 3.23667
1 0.09 0.63 -0.893047 -0.265887 3.48119 -19.8752 5.35828 1.59532 10.3477 4.16298
1 0.09 0.66 -0.892157 -0.285619 4.24792 -19.7658 5.35294 1.71372 10.2515 5.02009
1 0.09 0.69 -0.890442 -0.304198 4.95015 -19.6776 5.34265 1.82519 10.1192 5.81821
1 0.09 0.72 -0.888065 -0.321738 5.60018 -19.6075 5.32839 1.93043 9.95747 6.56532
1 0.09 0.75 -0.885153 -0.338335 6.20731 -19.5529 5.31092 2.03001 9.77141 7.26773
1 0.09 0.78 -0.881807 -0.354076 6.77872 -19.5117 5.29084 2.12446 9.56492 7.93056
1 0.09 0.81 -0.878107 -0.369033 7.32007 -19.4821 5.26864 2.2142 9.34106 8.558
1 0.09 0.84 -0.874118 -0.383272 7.83587 -19.4627 5.24471 2.29963 9.10227 9.15351
1 0.09 0.87 -0.869894 -0.396849 8.32977 -19.4521 5.21936 2.3811 8.85052 9.72004
1 0.09 0.9 -0.865477 -0.409817 8.80473 -19.4495 5.19286 2.4589 8.58743 10.26
1 0.09 0.93 -0.860903 -0.42222 9.2633 -19.4538 5.16542 2.53332 8.3143 10.7757
1 0.09 0.96 -0.856203 -0.434098 9.7073 -19.4644 5.13722 2.60459 8.03228 11.2688
1 0.09 0.99 -0.851401 -0.445489 10.1387 -19.4805 5.10841 2.67293 7.74231 11.7409
1 0.09 1.02 -0.846518 -0.456426 10.5588 -19.5016 5.07911 2.73856 7.4452 12.1935
1 0.09 1.05 -0.841573 -0.466939 10.9689 -19.5271 5.04944 2.80163 7.14164 12.6278
1 0.09 1.08 -0.836579 -0.477054 11.37 -19.5567 5.01947 2.86233 6.83222 13.0449
1 0.09 1.11 -0.831548 -0.486796 11.7627 -19.5902 4.98929 2.92078 6.51745 13.4453
1 0.09 1.14 -0.826489 -0.496186 12.1472 -19.6278 4.95893 2.97712 6.19776 13.8295
1 0.09 1.17 -0.821406 -0.505242 12.5233 -19.6699 4.92843 3.03145 5.87353 14.1973
1 0.09 1.2 -0.816302 -0.513978 12.8901 -19.7174 4.89781 3.08387 5.54508 14.5481
1 0.09 1.23 -0.811176 -0.522407 13.2461 -19.7719 4.86705 3.13444 5.21268 14.8804
1 0.09 1.26 -0.806024 -0.530538 13.589 -19.8354 4.83614 3.18323 4.87658 15.1922
1 0.09 1.29 -0.80084 -0.538377 13.9158 -19.9107 4.80504 3.23026 4.53702 15.4805
1 0.09 1.32 -0.795612 -0.545927 14.2225 -20.0014 4.77367 3.27556 4.19423 15.7417
1 0.09 1.35 -0.790329 -0.553188 14.5041 -20.1119 4.74198 3.31913 3.84843 15.971
1 0.09 1.38 -0.784974 -0.560158 14.7546 -20.2476 4.70985 3.36095 3.49987 16.1623
1 0.09 1.41 -0.779528 -0.56683 14.9668 -20.4148 4.67717 3.40098 3.14883 16.3088
1 0.09 1.44 -0.773968 -0.573196 15.1324 -20.6212 4.64381 3.43917 2.79563 16.4022
1 0.09 1.47 -0.768269 -0.579243 15.2415 -20.8753 4.60961 3.47546 2.44064 16.4327
1 0.09 1.5 -0.762403 -0.584958 15.2831 -21.1873 4.57442 3.50975 2.08428 16.3895
1 0.1 0 -0.626288 -0.0542771 -8.58526e-16 2.00601e-16 3.75774 0.325666 -1.27689e-15 -1.2036e-15
1 0.1 0.03 -0.633379 -0.0591124 -0.36054 0.0105839 3.80029 0.354677 0.1013 -0.0635007
1 0.1 0.06 -0.640346 -0.0634895 -0.774321 0.0187215 3.84208 0.380939 0.22416 -0.112324
1 0.1 0.09 -0.64729 -0.0678795 -1.24804 0.0256235 3.88375 0.407278 0.355692 -0.153734
1 0.1 0.12 -0.654209 -0.0723951 -1.79152 0.0314565 3.92526 0.434371 0.492528 -0.188729
1 0.1 0.15 -0.661083 -0.0770994 -2.41628 0.0362183 3.9665 0.462596 0.632443 -0.217298
1 0.1 0.18 -0.66789 -0.082038 -3.13541 0.0398307 4.00734 0.492226 0.773494 -0.23897
1 0.1 0.21 -0.674605 -0.0872478 -3.96354 0.0421669 4.04763 0.523484 0.913767 -0.252986
1 0.1 0.24 -0.681203 -0.0927611 -4.91679 0.0430643 4.08722 0.556562 1.05126 -0.258368
1 0.1 0.27 -0.687656 -0.0986078 -6.01279 0.0423299 4.12594 0.591641 1.18385 -0.253961
1 0.1 0.3 -0.693939 -0.104816 -7.27067 0.0397437 4.16363 0.628888 1.30924 -0.238443
1 0.1 0.33 -0.700023 -0.111412 -8.71104 0.0350608 4.20013 0.668465 1.42495 -0.210344
1 0.1 0.36 -0.705881 -0.118424 -10.356 0.0280124 4.23528 0.710529 1.52833 -0.168053
1 0.1 0.39 -0.711485 -0.125875 -12.2292 0.0183071 4.2689 0.755234 1.61651 -0.109821
1 0.1 0.42 -0.783996 0.0121766 -12.9504 -25.1679 4.70398 -0.0730598 6.26448 -9.62102
1 0.1 0.45 -0.810055 -0.0344869 -8.93175 -24.4899 4.86033 0.206921 8.07968 -7.06266
1 0.1 0.48 -0.830318 -0.0717848 -5.99908 -23.9421 4.98191 0.430709 9.22315 -4.9686
1 0.1 0.51 -0.845388 -0.104073 -3.7475 -23.4968 5.07233 0.624437 9.95715 -3.20292
1 0.1 0.54 -0.856322 -0.133105 -1.94603 -23.1319 5.13793 0.798633 10.4267 -1.6775
1 0.1 0.57 -0.864052 -0.159711 -0.45564 -22.8304 5.18431 0.958269 10.7166 -0.33377
1 0.1 0.6 -0.869304 -0.184352 0.811414 -22.58 5.21582 1.10611 10.8796 0.868386
1 0.1 0.63 -0.872625 -0.207325 1.91287 -22.371 5.23575 1.24395 10.9494 1.95727
1 0.1 0.66 -0.874424 -0.228843 2.88812 -22.1962 5.24655 1.37306 10.9489 2.95344
1 0.1 0.69 -0.875013 -0.249072 3.76491 -22.0498 5.25008 1.49443 10.8936 3.8722
1 0.1 0.72 -0.874629 -0.268147 4.56334 -21.9275 5.24778 1.60888 10.795 4.7252
1 0.1 0.75 -0.873456 -0.286179 5.29832 -21.8257 5.24074 1.71707 10.6614 5.52154
1 0.1 0.78 -0.871639 -0.303265 5.98117 -21.7415 5.22983 1.81959 10.4989 6.26843
1 0.1 0.81 -0.869292 -0.319488 6.62062 -21.6725 5.21575 1.91693 10.3123 6.97166
1 0.1 0.84 -0.866509 -0.33492 7.22353 -21.6169 5.19905 2.00952 10.1054 7.636
1 0.1 0.87 -0.863363 -0.349626 7.79538 -21.5729 5.18018 2.09776 9.88107 8.26537
1 0.1 0.9 -0.859919 -0.363662 8.34056 -21.5391 5.15951 2.18197 9.6418 8.86308
1 0.1 0.93 -0.856221 -0.377079 8.86282 -21.5145 5.13733 2.26247 9.38941 9.43202
1 0.1 0.96 -0.852316 -0.389921 9.3648 -21.498 5.11389 2.33953 9.12555 9.97432
1 0.1 0.99 -0.848238 -0.402231 9.84929 -21.4888 5.08943 2.41338 8.85157 10.4923
1 0.1 1.02 -0.844017 -0.414043 10.3183 -21.4861 5.0641 2.48426 8.56859 10.9877
1 0.1 1.05 -0.839677 -0.425391 10.7735 -21.4892 5.03806 2.55235 8.27755 11.462
1 0.1 1.08 -0.835238 -0.436305 11.2164 -21.4976 5.01143 2.61783 7.97925 11.9165
1 0.1 1.11 -0.830718 -0.446812 11.6478 -21.5112 4.98431 2.68087 7.67431 12.3521
1 0.1 1.14 -0.826128 -0.456933 12.0679 -21.53 4.95677 2.7416 7.3632 12.7692
1 0.1 1.17 -0.821475 -0.46669 12.4764 -21.5547 4.92885 2.80014 7.04624 13.1674
1 0.1 1.2 -0.816764 -0.476099 12.8719 -21.5863 4.90058 2.85659 6.72355 13.5458
1 0.1 1.23 -0.811993 -0.485172 13.2521 -21.6266 4.87196 2.91103 6.39511 13.9026
1 0.1 1.26 -0.807157 -0.493919 13.6137 -21.6782 4.84294 2.96352 6.06072 14.2348
1 0.1 1.29 -0.802248 -0.502348 13.9522 -21.7444 4.81349 3.01409 5.72 14.5386
1 0.1 1.32 -0.79725 -0.51046 14.2618 -21.8295 4.7835 3.06276 5.3724 14.8089
1 0.1 1.35 -0.792148 -0.518256 14.5351 -21.9389 4.75289 3.10954 5.01721 15.0394
1 0.1 1.38 -0.786918 -0.525732 14.7633 -22.0791 4.72151 3.15439 4.65351 15.2222
1 0.1 1.41 -0.781534 -0.532882 14.9359 -22.2577 4.68921 3.19729 4.28022 15.3479
1 0.1 1.44 -0.775966 -0.539695 15.0406 -22.484 4.6558 3.23817 3.89607 15.4056
1 0.1 1.47 -0.770178 -0.546158 15.0633 -22.7684 4.62107 3.27695 3.49961 15.3826
1 0.1 1.5 -0.764132 -0.552253 14.9878 -23.1229 4.58479 3.31352 3.08918 15.2642
1 0.11 0 -0.593887 -0.0438537 -8.41218e-16 1.78779e-16 3.56334 0.263126 -1.32991e-15 -1.07267e-15
1 0.11 0.03 -0.600695 -0.0480909 -0.351734 0.0101686 3.60418 0.288548 0.0764549 -0.0610089
1 0.11 0.06 -0.607338 -0.0518739 -0.751219 0.0182426 3.64403 0.311245 0.172711 -0.109451
1 0.11 0.09 -0.613968 -0.0556393 -1.20348 0.0253195 3.68381 0.333837 0.276074 -0.151909
1 0.11 0.12 -0.620601 -0.0594921 -1.71626 0.0315821 3.72361 0.356953 0.383254 -0.189483
1 0.11 0.15 -0.627231 -0.0634909 -2.29864 0.0370695 3.76339 0.380945 0.492126 -0.222405
1 0.11 0.18 -0.633849 -0.0676779 -2.96088 0.0417583 3.8031 0.406065 0.600877 -0.250536
1 0.11 0.21 -0.640442 -0.0720871 -3.71441 0.0455881 3.84266 0.43252 0.707756 -0.273513
1 0.11 0.24 -0.646997 -0.0767485 -4.57179 0.048472 3.88199 0.460486 0.810963 -0.290815
1 0.11 0.27 -0.653499 -0.0816895 -5.54672 0.0503016 3.92099 0.49013 0.908599 -0.301791
1 0.11 0.3 -0.659932 -0.0869358 -6.654 0.0509503 3.95959 0.521606 0.998639 -0.305682
1 0.11 0.33 -0.666281 -0.0925122 -7.90957 0.0502747 3.99768 0.555063 1.07891 -0.301629
1 0.11 0.36 -0.672529 -0.098443 -9.33047 0.0481162 4.03517 0.590645 1.1471 -0.288677
1 0.11 0.39 -0.678662 -0.104752 -10.9349 0.0443012 4.07197 0.628494 1.20071 -0.265787
1 0.11 0.42 -0.704598 0.118412 -22.8863 -28.8485 4.22759 -0.710474 1.95732 -15.5461
1 0.11 0.45 -0.74113 0.0510798 -16.183 -27.9575 4.44678 -0.306479 5.45798 -12.0193
1 0.11 0.48 -0.772074 0.00401256 -11.5319 -27.2164 4.63245 -0.0240753 7.64107 -9.22336
1 0.11 0.51 -0.796253 -0.0338293 -8.12062 -26.6049 4.77752 0.202976 9.05277 -6.93506
1 0.11 0.54 -0.81462 -0.0666005 -5.4996 -26.099 4.88772 0.399603 9.98531 -5.00914
1 0.11 0.57 -0.828378 -0.0960663 -3.40668 -25.6779 4.97027 0.576398 10.6046 -3.35002
1 0.11 0.6 -0.838553 -0.123084 -1.68133 -25.325 5.03132 0.738504 11.0099 -1.89332
1 0.11 0.63 -0.845943 -0.148133 -0.221044 -25.0274 5.07566 0.888795 11.2633 -0.594506
1 0.11 0.66 -0.851147 -0.171517 1.0422 -24.7751 5.10688 1.0291 11.4052 0.578051
1 0.11 0.69 -0.854619 -0.193452 2.15507 -24.5605 5.12771 1.16071 11.4629 1.64743
1 0.11 0.72 -0.856703 -0.214103 3.15056 -24.3773 5.14022 1.28462 11.4556 2.63085
1 0.11 0.75 -0.857665 -0.233602 4.0526 -24.2209 5.14599 1.40161 11.3967 3.54148
1 0.11 0.78 -0.85771 -0.252061 4.87898 -24.0873 5.14626 1.51237 11.2963 4.38956
1 0.11 0.81 -0.857002 -0.269573 5.64318 -23.9733 5.14201 1.61744 11.1619 5.1832
1 0.11 0.84 -0.855668 -0.28622 6.35564 -23.8765 5.13401 1.71732 10.9993 5.92893
1 0.11 0.87 -0.853815 -0.302073 7.02453 -23.7946 5.12289 1.81244 10.813 6.63211
1 0.11 0.9 -0.851531 -0.317194 7.65636 -23.7259 5.10919 1.90317 10.6065 7.29714
1 0.11 0.93 -0.848872 -0.331641 8.25658 -23.6687 5.09323 1.98985 10.3825 7.92784
1 0.11 0.96 -0.845909 -0.345461 8.829 -23.622 5.07545 2.07277 10.1434 8.527
1 0.11 0.99 -0.842686 -0.358701 9.37761 -23.5844 5.05612 2.15221 9.89125 9.09761
1 0.11 1.02 -0.839244 -0.371401 9.90524 -23.5551 5.03546 2.2284 9.62753 9.64189
1 0.11 1.05 -0.835615 -0.383596 10.4143 -23.5333 5.01369 2.30157 9.35355 10.1618
1 0.11 1.08 -0.831829 -0.395319 10.9068 -23.5183 4.99097 2.37191 9.07038 10.6589
1 0.11 1.11 -0.827907 -0.406599 11.3838 -23.5098 4.96744 2.4396 8.77883 11.1343
1 0.11 1.14 -0.823866 -0.417462 11.8456 -23.5079 4.9432 2.50477 8.47938 11.5884
1 0.11 1.17 -0.819716 -0.427929 12.2916 -23.5134 4.9183 2.56757 8.17222 12.0207
1 0.11 1.2 -0.815462 -0.438017 12.7198 -23.5275 4.89277 2.6281 7.85717 12.4298
1 0.11 1.23 -0.811102 -0.447741 13.1267 -23.5525 4.86661 2.68645 7.53372 12.8132
1 0.11 1.26 -0.806629 -0.457111 13.5076 -23.5912 4.83978 2.74267 7.20094 13.1671
1 0.11 1.29 -0.802032 -0.466135 13.8558 -23.6477 4.81219 2.79681 6.85749 13.4864
1 0.11 1.32 -0.797289 -0.474814 14.1629 -23.7273 4.78374 2.84889 6.5016 13.7642
1 0.11 1.35 -0.792378 -0.483149 14.4183 -23.8364 4.75427 2.89889 6.13104 13.9922
1 0.11 1.38 -0.787268 -0.491135 14.6092 -23.9827 4.72361 2.94681 5.7431 14.16
1 0.11 1.41 -0.781922 -0.498763 14.7206 -24.1756 4.69153 2.99258 5.33456 14.2554
1 0.11 1.44 -0.776298 -0.506023 14.7347 -24.426 4.65779 3.03614 4.90166 14.2638
1 0.11 1.47 -0.770349 -0.512899 14.6311 -24.7465 4.62209 3.0774 4.4401 14.1687
1 0.11 1.5 -0.76402 -0.519372 14.3865 -25.1515 4.58412 3.11623 3.94499 13.9507
1 0.12 0 -0.563257 -0.0350806 -8.28799e-16 1.58013e-16 3.37955 0.210487 -1.35801e-15 -9.48072e-16
1 0.12 0.03 -0.569773 -0.0387863 -0.344111 0.00965083 3.41865 0.23272 0.0551601 -0.0579024
1 0.12 0.06 -0.576089 -0.0420491 -0.731493 0.0174999 3.45654 0.252296 0.12854 -0.104994
1 0.12 0.09 -0.582398 -0.0452677 -1.16596 0.0245248 3.49439 0.271607 0.207725 -0.147141
1 0.12 0.12 -0.588726 -0.0485375 -1.65374 0.0309065 3.53236 0.291225 0.289505 -0.18543
1 0.12 0.15 -0.595081 -0.0519112 -2.20213 0.0367025 3.57049 0.311466 0.371827 -0.220203
1 0.12 0.18 -0.601465 -0.055426 -2.81937 0.0419175 3.60879 0.332554 0.452965 -0.251491
1 0.12 0.21 -0.607874 -0.0591118 -3.5146 0.0465263 3.64725 0.354667 0.531271 -0.279143
1 0.12 0.24 -0.614304 -0.0629944 -4.29781 0.0504827 3.68582 0.377961 0.605069 -0.30288
1 0.12 0.27 -0.62075 -0.0670972 -5.17989 0.0537241 3.7245 0.402577 0.672606 -0.322327
1 0.12 0.3 -0.627207 -0.0714424 -6.17258 0.056174 3.76324 0.428645 0.732023 -0.337025
1 0.12 0.33 -0.633668 -0.0760508 -7.28846 0.0577437 3.80201 0.456294 0.781336 -0.346443
1 0.12 0.36 -0.640127 -0.0809429 -8.54101 0.0583335 3.84076 0.485644 0.818427 -0.349982
1 0.12 0.39 -0.64658 -0.0861387 -9.94454 0.0578325 3.87948 0.516816 0.841037 -0.346977
1 0.12 0.42 -0.609123 0.264441 -38.5979 -32.7418 3.65474 -1.58665 -6.10847 -23.2761
1 0.12 0.45 -0.653597 0.153258 -27.2169 -31.6981 3.92158 -0.91955 0.450273 -18.3385
1 0.12 0.48 -0.697059 0.0874049 -19.674 -30.7647 4.18236 -0.524429 4.45968 -14.5279
1 0.12 0.51 -0.732907 0.040241 -14.3774 -29.9683 4.39744 -0.241446 7.02468 -11.4966
1 0.12 0.54 -0.761025 0.00205056 -10.4683 -29.2982 4.56615 -0.0123033 8.72161 -9.01284
1 0.12 0.57 -0.782705 -0.0310726 -7.45814 -28.7352 4.69623 0.186436 9.86924 -6.92379
1 0.12 0.6 -0.799303 -0.0608701 -5.05567 -28.2601 4.79582 0.365221 10.6532 -5.1274
1 0.12 0.63 -0.811942 -0.0882118 -3.0795 -27.8571 4.87165 0.529271 11.1867 -3.55403
1 0.12 0.66 -0.821485 -0.113588 -1.41233 -27.5132 4.92891 0.681526 11.5415 -2.15498
1 0.12 0.69 -0.828589 -0.137308 0.0243578 -27.2182 4.97153 0.823846 11.7648 -0.895415
1 0.12 0.72 -0.833749 -0.159589 1.28481 -26.964 5.00249 0.957533 11.889 0.250244
1 0.12 0.75 -0.837344 -0.180595 2.40754 -26.7443 5.02407 1.08357 11.9364 1.30115
1 0.12 0.78 -0.839667 -0.200457 3.42056 -26.5538 5.038 1.20274 11.9232 2.27197
1 0.12 0.81 -0.840944 -0.219283 4.34475 -26.3884 5.04567 1.3157 11.8613 3.17411
1 0.12 0.84 -0.841358 -0.237165 5.19594 -26.2447 5.04815 1.42299 11.7596 4.01664
1 0.12 0.87 -0.841051 -0.254183 5.98636 -26.1199 5.0463 1.5251 11.6251 4.80684
1 0.12 0.9 -0.840152 -0.270407 6.72561 -26.0116 5.04091 1.62244 11.463 5.55068
1 0.12 0.93 -0.83872 -0.285898 7.42167 -25.9179 5.03232 1.71539 11.2773 6.25321
1 0.12 0.96 -0.836868 -0.300711 8.07992 -25.8374 5.02121 1.80426 11.0716 6.91808
1 0.12 0.99 -0.83465 -0.314894 8.70611 -25.7683 5.0079 1.88936 10.8486 7.54923
1 0.12 1.02 -0.832121 -0.328492 9.3042 -25.7095 4.99273 1.97095 10.6105 8.14947
1 0.12 1.05 -0.829325 -0.341545 9.8776 -25.66 4.97595 2.04927 10.3592 8.72132
1 0.12 1.08 -0.826299 -0.354088 10.4289 -25.619 4.9578 2.12453 10.0962 9.26677
1 0.12 1.11 -0.823074 -0.366152 10.9598 -25.5862 4.93844 2.19691 9.82236 9.78712
1 0.12 1.14 -0.81967 -0.377764 11.4704 -25.5616 4.91802 2.26659 9.53828 10.2828
1 0.12 1.17 -0.816101 -0.388949 11.9598 -25.546 4.89661 2.33369 9.24389 10.7531
1 0.12 1.2 -0.812373 -0.399725 12.4248 -25.541 4.87424 2.39835 8.93854 11.1961
1 0.12 1.23 -0.808483 -0.410107 12.8607 -25.5492 4.8509 2.46064 8.62092 11.6084
1 0.12 1.26 -0.804421 -0.420107 13.2604 -25.5742 4.82653 2.52064 8.28899 11.985
1 0.12 1.29 -0.800169 -0.42973 13.6143 -25.6209 4.80101 2.57838 7.93991 12.3189
1 0.12 1.32 -0.795699 -0.43898 13.9101 -25.6953 4.77419 2.63388 7.57005 12.6014
1 0.12 1.35 -0.790979 -0.447856 14.1328 -25.8053 4.74587 2.68714 7.17485 12.8212
1 0.12 1.38 -0.785965 -0.456353 14.264 -25.9602 4.71579 2.73812 6.74884 12.9648
1 0.12 1.41 -0.780608 -0.46446 14.2821 -26.171 4.68365 2.78676 6.28552 13.0162
1 0.12 1.44 -0.77485 -0.472165 14.1618 -26.4509 4.6491 2.83299 5.77736 12.9564
1 0.12 1.47 -0.768624 -0.479449 13.8739 -26.815 4.61174 2.87669 5.2157 12.7636
1 0.12 1.5 -0.761856 -0.486291 13.3853 -27.2804 4.57114 2.91775 4.59071 12.4128
1 0.13 0 -0.534243 -0.0277233 -8.20683e-16 1.38707e-16 3.20547 0.166343 -1.36402e-15 -8.32236e-16
1 0.13 0.03 -0.540457 -0.0309574 -0.337456 0.0090735 3.24275 0.185747 0.0368744 -0.0544383
1 0.13 0.06 -0.546444 -0.0337641 -0.714451 0.016591 3.27867 0.202586 0.0905084 -0.0995411
1 0.13 0.09 -0.552423 -0.0365032 -1.1339 0.0234108 3.31454 0.21902 0.148858 -0.140457
1 0.13 0.12 -0.558433 -0.0392594 -1.60091 0.0297014 3.3506 0.235556 0.208798 -0.178199
1 0.13 0.15 -0.564491 -0.0420782 -2.12145 0.035524 3.38695 0.252468 0.268337 -0.213132
1 0.13 0.18 -0.570606 -0.0449909 -2.70225 0.0408944 3.42364 0.269943 0.325816 -0.245353
1 0.13 0.21 -0.576784 -0.0480217 -3.35074 0.0458025 3.4607 0.288127 0.37966 -0.2748
1 0.13 0.24 -0.583028 -0.0511913 -4.07506 0.0502201 3.49817 0.307143 0.428278 -0.301304
1 0.13 0.27 -0.589341 -0.0545179 -4.884 0.0541049 3.53605 0.3271 0.470013 -0.324612
1 0.13 0.3 -0.595726 -0.0580182 -5.78705 0.0574026 3.57436 0.3481 0.503115 -0.344398
1 0.13 0.33 -0.602186 -0.0617083 -6.79437 0.0600486 3.61312 0.370238 0.525722 -0.360273
1 0.13 0.36 -0.608723 -0.0656033 -7.91679 0.0619682 3.65234 0.393605 0.535851 -0.371791
1 0.13 0.39 -0.615339 -0.0697179 -9.16581 0.0630776 3.69204 0.41829 0.531386 -0.378448
1 0.13 0.42 -0.503693 0.491496 -63.6318 -36.5499 3.02216 -2.94898 -20.4383 -33.4165
1 0.13 0.45 -0.5457 0.28866 -44.1733 -35.5979 3.2742 -1.73196 -8.42074 -26.4784
1 0.13 0.48 -0.601794 0.1855 -31.7745 -34.552 3.61076 -1.113 -1.23614 -21.2196
1 0.13 0.51 -0.65196 0.12133 -23.4029 -33.5852 3.91176 -0.727982 3.28095 -17.1356
1 0.13 0.54 -0.692685 0.0743361 -17.4535 -32.7408 4.15611 -0.446016 6.23767 -13.8726
1 0.13 0.57 -0.724744 0.0359823 -13.032 -32.0175 4.34847 -0.215894 8.23374 -11.1935
1 0.13 0.6 -0.749746 0.00263596 -9.6161 -31.4009 4.49848 -0.0158158 9.61098 -8.93955
1 0.13 0.63 -0.769198 -0.0273941 -6.88795 -30.8743 4.61519 0.164365 10.5732 -7.0032
1 0.13 0.66 -0.784314 -0.0549758 -4.6463 -30.4227 4.70588 0.329855 11.2469 -5.31009
1 0.13 0.69 -0.796027 -0.0806037 -2.75934 -30.0335 4.77616 0.483622 11.7137 -3.80771
1 0.13 0.72 -0.805047 -0.10459 -1.13797 -29.6965 4.83028 0.627541 12.0276 -2.45815
1 0.13 0.75 -0.811911 -0.127152 0.279778 -29.4032 4.87146 0.762914 12.2261 -1.2334
1 0.13 0.78 -0.817031 -0.148452 1.53815 -29.1471 4.90219 0.890715 12.335 -0.112425
1 0.13 0.81 -0.820728 -0.168619 2.66947 -28.9227 4.92437 1.01171 12.3735 0.920953
1 0.13 0.84 -0.823251 -0.187758 3.69785 -28.7256 4.93951 1.12655 12.3553 1.87935
1 0.13 0.87 -0.824799 -0.20596 4.64162 -28.5521 4.9488 1.23576 12.291 2.77278
1 0.13 0.9 -0.825557 -0.223301 5.5149 -28.3994 4.95334 1.33981 12.189 3.60931
1 0.13 0.93 -0.825574 -0.239852 6.32939 -28.2647 4.95344 1.43911 12.0543 4.39571
1 0.13 0.96 -0.825032 -0.255669 7.09275 -28.1462 4.95019 1.53401 11.8927 5.13682
1 0.13 0.99 -0.823994 -0.270808 7.81318 -28.042 4.94397 1.62485 11.7083 5.83775
1 0.13 1.02 -0.822532 -0.285316 8.49623 -27.9504 4.93519 1.7119 11.504 6.50217
1 0.13 1.05 -0.820706 -0.299237 9.14665 -27.8703 4.92424 1.79542 11.2825 7.13329
1 0.13 1.08 -0.818564 -0.312609 9.76804 -27.8007 4.91138 1.87565 11.0457 7.73364
1 0.13 1.11 -0.816145 -0.325466 10.3625 -27.741 4.89687 1.95279 10.7949 8.3048
1 0.13 1.14 -0.813477 -0.337837 10.9303 -27.6914 4.88086 2.02702 10.5307 8.84721
1 0.13 1.17 -0.810577 -0.349747 11.4696 -27.6527 4.86346 2.09848 10.2525 9.35986
1 0.13 1.2 -0.80745 -0.361218 11.976 -27.627 4.8447 2.16731 9.95902 9.8401
1 0.13 1.23 -0.804092 -0.372264 12.4425 -27.6173 4.82455 2.23359 9.64768 10.2834
1 0.13 1.26 -0.800487 -0.382898 12.8587 -27.6278 4.80292 2.29739 9.3147 10.683
1 0.13 1.29 -0.796608 -0.393125 13.2108 -27.6643 4.77965 2.35875 8.95503 11.0298
1 0.13 1.32 -0.79242 -0.402949 13.4814 -27.7343 4.75452 2.41769 8.56215 11.3121
1 0.13 1.35 -0.787873 -0.412367 13.6488 -27.847 4.72724 2.4742 8.12802 11.5153
1 0.13 1.38 -0.782909 -0.421372 13.6867 -28.0135 4.69745 2.52823 7.64297 11.6216
1 0.13 1.41 -0.777459 -0.429954 13.5644 -28.2471 4.66475 2.57972 7.09558 11.61
1 0.13 1.44 -0.771441 -0.438096 13.2457 -28.5633 4.62865 2.62858 6.47262 11.4558
1 0.13 1.47 -0.764765 -0.445778 12.6891 -28.9803 4.58859 2.67467 5.75887 11.1303
1 0.13 1.5 -0.75733 -0.452976 11.8474 -29.5185 4.54398 2.71785 4.93708 10.601
1 0.14 0 -0.506719 -0.0215904 -8.16355e-16 1.21212e-16 3.04032 0.129545 -1.35046e-15 -7.27264e-16
1 0.14 0.03 -0.512618 -0.0244085 -0.331608 0.00846956 3.07572 0.146453 0.021166 -0.0508147
1 0.14 0.06 -0.518272 -0.0268161 -0.699591 0.0155893 3.10964 0.160898 0.0577163 -0.0935304
1 0.14 0.09 -0.523916 -0.0291351 -1.1062 0.0221036 3.1435 0.174812 0.0980588 -0.132614
1 0.14 0.12 -0.529598 -0.0314389 -1.55567 0.0281625 3.17759 0.188633 0.139166 -0.168965
1 0.14 0.15 -0.535341 -0.0337649 -2.05297 0.0338218 3.21205 0.202588 0.17911 -0.202919
1 0.14 0.18 -0.541162 -0.0361373 -2.60368 0.0390967 3.24698 0.216821 0.216285 -0.234567
1 0.14 0.21 -0.547073 -0.0385738 -3.21395 0.0439788 3.28244 0.23144 0.249177 -0.263858
1 0.14 0.24 -0.553084 -0.0410887 -3.89047 0.0484426 3.31851 0.246527 0.276258 -0.290639
1 0.14 0.27 -0.559206 -0.0436937 -4.64051 0.0524487 3.35524 0.262155 0.295943 -0.314675
1 0.14 0.3 -0.565449 -0.0463994 -5.47185 0.0559462 3.3927 0.278387 0.306562 -0.33566
1 0.14 0.33 -0.571822 -0.049215 -6.3928 0.0588731 3.43093 0.295278 0.306337 -0.353221
1 0.14 0.36 -0.578334 -0.0521493 -7.41224 0.0611572 3.47001 0.312881 0.29338 -0.366926
1 0.14 0.39 -0.584995 -0.0552105 -8.53955 0.0627165 3.50998 0.331245 0.265677 -0.376283
1 0.14 0.42 -0.405396 0.875766 -103.586 -39.5749 2.43238 -5.25459 -45.0647 -46.6793
1 0.14 0.45 -0.418403 0.487989 -70.383 -39.3513 2.51042 -2.92793 -23.498 -37.0173
1 0.14 0.48 -0.482903 0.311438 -49.9036 -38.4496 2.89742 -1.86863 -10.8753 -29.7372
1 0.14 0.51 -0.549383 0.21534 -36.5347 -37.4079 3.2963 -1.29204 -3.08776 -24.179
1 0.14 0.54 -0.605988 0.153006 -27.3502 -36.4157 3.63593 -0.918036 1.93249 -19.8324
1 0.14 0.57 -0.651526 0.106413 -20.746 -35.5301 3.90916 -0.638477 5.28723 -16.3426
1 0.14 0.6 -0.687512 0.0680702 -15.8015 -34.7587 4.12507 -0.408421 7.59357 -13.4693
1 0.14 0.63 -0.715836 0.0346266 -11.9663 -34.0922 4.29502 -0.207759 9.21293 -11.0497
1 0.14 0.66 -0.738148 0.00446129 -8.89828 -33.5166 4.42889 -0.0267677 10.3656 -8.97144
1 0.14 0.69 -0.755752 -0.0232791 -6.37779 -33.0183 4.53451 0.139675 11.1909 -7.15616
1 0.14 0.72 -0.769648 -0.0490871 -4.25895 -32.5851 4.61789 0.294522 11.7796 -5.54782
1 0.14 0.75 -0.780598 -0.0732745 -2.4422 -32.2068 4.68359 0.439647 12.1931 -4.10562
1 0.14 0.78 -0.78918 -0.0960569 -0.857745 -31.875 4.73508 0.576341 12.4735 -2.79927
1 0.14 0.81 -0.79584 -0.117594 0.544505 -31.5829 4.77504 0.705565 12.6508 -1.60585
1 0.14 0.84 -0.800924 -0.138013 1.80132 -31.3248 4.80554 0.828075 12.7468 -0.507698
1 0.14 0.87 -0.804706 -0.157415 2.94019 -31.0961 4.82823 0.94449 12.7777 0.508996
1 0.14 0.9 -0.807455 -0.175888 3.98196 -30.8929 4.84473 1.05533 12.7562 1.45522
1 0.14 0.93 -0.80918 -0.19351 4.94384 -30.7121 4.85508 1.16106 12.6891 2.34008
1 0.14 0.96 -0.810185 -0.210344 5.83664 -30.5513 4.86111 1.26206 12.586 3.16999
1 0.14 0.99 -0.810533 -0.226449 6.67212 -30.4078 4.8632 1.35869 12.4521 3.95171
1 0.14 1.02 -0.810319 -0.241877 7.45807 -30.2798 4.86192 1.45126 12.2919 4.68997
1 0.14 1.05 -0.809622 -0.256675 8.2011 -30.1658 4.85773 1.54005 12.109 5.38892
1 0.14 1.08 -0.808505 -0.270884 8.90611 -30.0645 4.85103 1.62531 11.9061 6.05175
1 0.14 1.11 -0.807018 -0.284542 9.57587 -29.9752 4.84211 1.70725 11.6849 6.68044
1 0.14 1.14 -0.805197 -0.297679 10.2106 -29.8982 4.83118 1.78608 11.4458 7.2754
1 0.14 1.17 -0.803062 -0.310323 10.8073 -29.8344 4.81837 1.86194 11.1879 7.83519
1 0.14 1.2 -0.800617 -0.322494 11.3596 -29.7862 4.8037 1.93496 10.9084 8.35616
1 0.14 1.23 -0.797856 -0.334209 11.8571 -29.7572 4.78714 2.00525 10.603 8.83221
1 0.14 1.26 -0.794753 -0.34548 12.2848 -29.7524 4.76852 2.07288 10.2654 9.2544
1 0.14 1.29 -0.791272 -0.356313 12.6231 -29.7789 4.74763 2.13788 9.8869 9.61069
1 0.14 1.32 -0.787358 -0.366709 12.8466 -29.8454 4.72415 2.20026 9.45687 9.88561
1 0.14 1.35 -0.782945 -0.376666 12.9245 -29.963 4.69767 2.25999 8.96198 10.0599
1 0.14 1.38 -0.77795 -0.386173 12.8193 -30.145 4.6677 2.31704 8.3863 10.1104
1 0.14 1.41 -0.772277 -0.395218 12.487 -30.4071 4.63366 2.37131 7.71105 10.0094
1 0.14 1.44 -0.765815 -0.403782 11.8762 -30.7679 4.59489 2.42269 6.91446 9.72452
1 0.14 1.47 -0.758438 -0.411841 10.9279 -31.2488 4.55063 2.47104 5.97154 9.21849
1 0.14 1.5 -0.750004 -0.419366 9.57491 -31.8744 4.50002 2.5162 4.85398 8.44868
1 0.15 0 -0.480576 -0.0165227 -8.15357e-16 1.05836e-16 2.88347 0.0991393 -1.31966e-15 -6.3501e-16
1 0.15 0.03 -0.486148 -0.0189775 -0.32644 0.00786482 2.91689 0.113867 0.00768276 -0.0471862
1 0.15 0.06 -0.491465 -0.021038 -0.686534 0.0145507 2.9488 0.12623 0.0294324 -0.0872992
1 0.15 0.09 -0.49677 -0.0229904 -1.08203 0.0206981 2.98062 0.137943 0.0541846 -0.124181
1 0.15 0.12 -0.502115 -0.0248963 -1.5165 0.0264347 3.0127 0.149378 0.0790231 -0.158599
1 0.15 0.15 -0.507531 -0.0267845 -1.99412 0.0318049 3.04519 0.160706 0.102084 -0.190818
1 0.15 0.18 -0.513039 -0.0286714 -2.51958 0.0368157 3.07824 0.172026 0.121818 -0.220881
1 0.15 0.21 -0.518657 -0.0305671 -3.09804 0.041451 3.11194 0.183399 0.136762 -0.248691
1 0.15 0.24 -0.524401 -0.0324782 -3.73511 0.0456771 3.14641 0.194864 0.145444 -0.274046
1 0.15 0.27 -0.530288 -0.0344091 -4.43682 0.0494456 3.18173 0.206447 0.146338 -0.296657
1 0.15 0.3 -0.536333 -0.0363625 -5.20968 0.0526949 3.218 0.218166 0.137837 -0.316152
1 0.15 0.33 -0.542552 -0.0383402 -6.06058 0.0553506 3.25532 0.230029 0.118233 -0.332087
1 0.15 0.36 -0.54896 -0.0403429 -6.9969 0.0573265 3.29377 0.242042 0.0857103 -0.343943
1 0.15 0.39 -0.555575 -0.042371 -8.02641 0.0585242 3.33346 0.254207 0.0383351 -0.35113
1 0.15 0.42 -0.351064 1.55168 -167.104 -40.3957 2.10638 -9.31009 -86.3254 -63.8051
1 0.15 0.45 -0.278376 0.80547 -110.934 -42.2973 1.67026 -4.83282 -48.4217 -50.6396
1 0.15 0.48 -0.338046 0.488454 -77.1871 -42.1499 2.02827 -2.93072 -26.6507 -40.6279
1 0.15 0.51 -0.42071 0.332721 -55.7678 -41.2967 2.52426 -1.99632 -13.4591 -33.0448
1 0.15 0.54 -0.496523 0.242941 -41.4762 -40.2643 2.97914 -1.45765 -5.09213 -27.2074
1 0.15 0.57 -0.559283 0.182559 -31.4981 -39.2534 3.3557 -1.09536 0.424238 -22.6093
1 0.15 0.6 -0.609544 0.13657 -24.2411 -38.3328 3.65727 -0.819419 4.1804 -18.8983
1 0.15 0.63 -0.649422 0.098401 -18.7668 -37.5183 3.89653 -0.590406 6.80565 -15.8332
1 0.15 0.66 -0.681056 0.0649824 -14.5012 -36.8057 4.08634 -0.389895 8.67782 -13.2479
1 0.15 0.69 -0.706227 0.0347777 -11.0812 -36.1839 4.23736 -0.208666 10.0319 -11.0266
1 0.15 0.72 -0.726326 0.0069582 -8.26986 -35.6408 4.35795 -0.0417492 11.0191 -9.08723
1 0.15 0.75 -0.742415 -0.0189604 -5.90796 -35.1649 4.45449 0.113762 11.7394 -7.37075
1 0.15 0.78 -0.755306 -0.043286 -3.88571 -34.7463 4.53184 0.259716 12.2607 -5.83366
1 0.15 0.81 -0.765618 -0.066231 -2.12555 -34.3766 4.59371 0.397386 12.6306 -4.44346
1 0.15 0.84 -0.773829 -0.087952 -0.571446 -34.0489 4.64297 0.527712 12.883 -3.17544
1 0.15 0.87 -0.780314 -0.108572 0.81787 -33.7574 4.68188 0.651431 13.0426 -2.01048
1 0.15 0.9 -0.785475 -0.128189 2.07318 -33.4972 4.71285 0.769131 13.1293 -0.933575
1 0.15 0.93 -0.789215 -0.146894 3.21984 -33.2645 4.73529 0.881361 13.1517 0.0675652
1 0.15 0.96 -0.79205 -0.164752 4.27314 -33.0561 4.7523 0.98851 13.1254 1.0015
1 0.15 0.99 -0.79403 -0.181831 5.24993 -32.8688 4.76418 1.09098 13.0576 1.87716
1 0.15 1.02 -0.795276 -0.198186 6.16119 -32.7003 4.77166 1.18912 12.9545 2.70074
1 0.15 1.05 -0.795894 -0.213868 7.01607 -32.5487 4.77536 1.28321 12.8214 3.47757
1 0.15 1.08 -0.795965 -0.228923 7.82131 -32.4124 4.77579 1.37354 12.6621 4.21176
1 0.15 1.11 -0.795555 -0.243388 8.58054 -32.2906 4.77333 1.46033 12.4786 4.90573
1 0.15 1.14 -0.794707 -0.257297 9.29366 -32.1834 4.76824 1.54378 12.2713 5.55987
1 0.15 1.17 -0.793445 -0.270679 9.95618 -32.0922 4.76067 1.62407 12.0381 6.17208
1 0.15 1.2 -0.791773 -0.283554 10.5586 -32.0195 4.75064 1.70133 11.7746 6.73742
1 0.15 1.23 -0.789676 -0.295941 11.0856 -31.9698 4.73806 1.77565 11.4735 7.24766
1 0.15 1.26 -0.787118 -0.30785 11.5158 -31.949 4.72271 1.8471 11.1247 7.69091
1 0.15 1.29 -0.784045 -0.319285 11.8207 -31.9655 4.70427 1.91571 10.7144 8.0512
1 0.15 1.32 -0.780381 -0.330248 11.964 -32.0297 4.68228 1.98149 10.2256 8.30809
1 0.15 1.35 -0.77603 -0.340731 11.9013 -32.1547 4.65618 2.04439 9.63699 8.43625
1 0.15 1.38 -0.770879 -0.350724 11.5794 -32.3563 4.62528 2.10434 8.92344 8.40505
1 0.15 1.41 -0.764793 -0.360209 10.9353 -32.6534 4.58876 2.16125 8.05522 8.17821
1 0.15 1.44 -0.757618 -0.369162 9.89579 -33.0678 4.54571 2.21497 6.99789 7.71332
1 0.15 1.47 -0.749178 -0.377557 8.37699 -33.6251 4.49507 2.26534 5.712 6.96148
1 0.15 1.5 -0.739281 -0.385358 6.28334 -34.3544 4.43568 2.31215 4.15283 5.86692
1.1 0.05 0 -0.904851 -0.145226 -1.081e-15 3.06998e-16 5.42912 0.871358 -4.13402e-16 -1.84198e-15
1.1 0.05 0.03 -0.91348 -0.154771 -0.455212 0.00864737 5.48089 0.928629 0.378986 -0.0518815
1.1 0.05 0.06 -0.922101 -0.164048 -1.03571 0.0107659 5.53261 0.98429 0.803148 -0.0645903
1.1 0.05 0.09 -0.930352 -0.173521 -1.7838 0.00712902 5.58212 1.04113 1.25912 -0.0427661
1.1 0.05 0.12 -0.938028 -0.183257 -2.7554 -0.00352864 5.62817 1.09954 1.74208 0.0211826
1.1 0.05 0.15 -0.944945 -0.193266 -4.0186 -0.0230749 5.66967 1.1596 2.24721 0.138463
1.1 0.05 0.18 -0.950927 -0.203542 -5.65353 -0.0538317 5.70556 1.22125 2.76888 0.323006
1.1 0.05 0.21 -0.955803 -0.214068 -7.75232 -0.0985299 5.73482 1.2844 3.30035 0.591198
1.1 0.05 0.24 -0.959402 -0.22482 -10.4191 -0.16029 5.75641 1.34892 3.83365 0.961764
1.1 0.05 0.27 -0.961556 -0.235773 -13.7699 -0.242616 5.76933 1.41464 4.35955 1.45572
1.1 0.05 0.3 -0.962096 -0.246901 -17.9328 -0.349384 5.77256 1.4814 4.86756 2.09633
1.1 0.05 0.33 -0.960855 -0.258173 -23.0477 -0.484848 5.76511 1.54903 5.34584 2.90912
1.1 0.05 0.36 -0.957665 -0.269559 -29.2667 -0.653629 5.74596 1.61734 5.78126 3.92181
1.1 0.05 0.39 -0.952359 -0.281028 -36.7536 -0.860722 5.71412 1.68616 6.15935 5.16437
1.1 0.05 0.42 -1.05066 -0.375852 2.69517 -11.2447 6.30396 2.25511 8.57265 6.43546
1.1 0.05 0.45 -1.04547 -0.396799 3.20529 -11.2465 6.27283 2.3808 8.4898 7.29325
1.1 0.05 0.48 -1.03964 -0.416146 3.66993 -11.2668 6.23781 2.49688 8.37514 8.09398
1.1 0.05 0.51 -1.03334 -0.4341 4.10008 -11.3018 6.20004 2.6046 8.23483 8.8467
1.1 0.05 0.54 -1.02672 -0.450832 4.50349 -11.3487 6.16032 2.70499 8.0733 9.55821
1.1 0.05 0.57 -1.01987 -0.466484 4.88576 -11.4053 6.11924 2.7989 7.89382 10.2338
1.1 0.05 0.6 -1.01288 -0.481172 5.25106 -11.4698 6.07727 2.88703 7.69892 10.8775
1.1 0.05 0.63 -1.00579 -0.494997 5.60255 -11.541 6.03472 2.96998 7.49053 11.4927
1.1 0.05 0.66 -0.998643 -0.508046 5.94269 -11.6177 5.99186 3.04828 7.27025 12.0822
1.1 0.05 0.69 -0.991478 -0.520392 6.27339 -11.6991 5.94887 3.12235 7.03935 12.6483
1.1 0.05 0.72 -0.984317 -0.5321 6.59618 -11.7843 5.9059 3.1926 6.79889 13.1928
1.1 0.05 0.75 -0.977179 -0.543224 6.91229 -11.8728 5.86307 3.25935 6.54978 13.7174
1.1 0.05 0.78 -0.970079 -0.553816 7.22274 -11.9642 5.82047 3.32289 6.29278 14.2235
1.1 0.05 0.81 -0.963028 -0.563917 7.52834 -12.0579 5.77817 3.3835 6.02854 14.7123
1.1 0.05 0.84 -0.956034 -0.573566 7.82977 -12.1535 5.73621 3.4414 5.75764 15.1849
1.1 0.05 0.87 -0.949105 -0.582798 8.12761 -12.2509 5.69463 3.49679 5.48057 15.6423
1.1 0.05 0.9 -0.942245 -0.591644 8.42235 -12.3496 5.65347 3.54986 5.19778 16.0852
1.1 0.05 0.93 -0.935458 -0.60013 8.71439 -12.4496 5.61275 3.60078 4.90965 16.5144
1.1 0.05 0.96 -0.928746 -0.608281 9.00405 -12.5505 5.57247 3.64969 4.61658 16.9306
1.1 0.05 0.99 -0.922111 -0.616121 9.29167 -12.6522 5.53267 3.69673 4.31884 17.3344
1.1 0.05 1.02 -0.915554 -0.623669 9.57749 -12.7546 5.49333 3.74201 4.01673 17.7264
1.1 0.05 1.05 -0.909077 -0.630943 9.86172 -12.8576 5.45446 3.78566 3.71051 18.107
1.1 0.05 1.08 -0.902677 -0.63796 10.1445 -12.961 5.41606 3.82776 3.40045 18.4767
1.1 0.05 1.11 -0.896357 -0.644736 10.4261 -13.0648 5.37814 3.86842 3.08682 18.8359
1.1 0.05 1.14 -0.890113 -0.651283 10.7064 -13.1691 5.34068 3.9077 2.76994 19.1847
1.1 0.05 1.17 -0.883946 -0.657612 10.9855 -13.2742 5.30368 3.94567 2.45019 19.5234
1.1 0.05 1.2 -0.877853 -0.663734 11.2633 -13.3805 5.26712 3.9824 2.12808 19.8518
1.1 0.05 1.23 -0.871831 -0.669655 11.5395 -13.4885 5.23099 4.01793 1.80421 20.1697
1.1 0.05 1.26 -0.865878 -0.675383 11.8138 -13.5992 5.19527 4.0523 1.47934 20.4769
1.1 0.05 1.29 -0.859991 -0.68092 12.0859 -13.7136 5.15995 4.08552 1.15441 20.7725
1.1 0.05 1.32 -0.854165 -0.686271 12.355 -13.8332 5.12499 4.11763 0.830564 21.0559
1.1 0.05 1.35 -0.848396 -0.691435 12.6205 -13.9597 5.09038 4.14861 0.509164 21.3258
1.1 0.05 1.38 -0.84268 -0.696412 12.8815 -14.0953 5.05608 4.17847 0.191833 21.5809
1.1 0.05 1.41 -0.83701 -0.701199 13.1368 -14.2425 5.02206 4.20719 -0.119527 21.8194
1.1 0.05 1.44 -0.831382 -0.705791 13.3853 -14.4043 4.98829 4.23475 -0.422708 22.0392
1.1 0.05 1.47 -0.825788 -0.710182 13.6255 -14.5841 4.95473 4.26109 -0.715169 22.2381
1.1 0.05 1.5 -0.820223 -0.714364 13.8557 -14.7859 4.92134 4.28619 -0.994008 22.4131
1.1 0.06 0 -0.859643 -0.119801 -1.02177e-15 2.89439e-16 5.15787 0.71881 -6.71538e-16 -1.73662e-15
1.1 0.06 0.03 -0.867912 -0.128038 -0.431028 0.0102741 5.20748 0.768231 0.314554 -0.0616422
1.1 0.06 0.06 -0.876192 -0.135933 -0.96123 0.0154592 5.25716 0.815598 0.668114 -0.0927501
1.1 0.06 0.09 -0.884253 -0.143996 -1.61721 0.0167593 5.30552 0.863974 1.04743 -0.100548
1.1 0.06 0.12 -0.891952 -0.152326 -2.4342 0.0136429 5.35172 0.913955 1.44871 -0.0818472
1.1 0.06 0.15 -0.899163 -0.160967 -3.4546 0.00516854 5.39498 0.965802 1.86887 -0.0309984
1.1 0.06 0.18 -0.905764 -0.169943 -4.72781 -0.00987788 5.43459 1.01966 2.3046 0.0592826
1.1 0.06 0.21 -0.911634 -0.179267 -6.3102 -0.032941 5.4698 1.0756 2.75211 0.197664
1.1 0.06 0.24 -0.916655 -0.188948 -8.2651 -0.0656791 5.49993 1.13369 3.20702 0.394095
1.1 0.06 0.27 -0.920708 -0.198992 -10.6628 -0.109955 5.52424 1.19395 3.66431 0.659753
1.1 0.06 0.3 -0.923675 -0.209401 -13.5804 -0.167832 5.54204 1.2564 4.11828 1.00702
1.1 0.06 0.33 -0.925439 -0.220177 -17.1022 -0.241571 5.55261 1.32105 4.56253 1.44945
1.1 0.06 0.36 -0.925881 -0.231321 -21.3191 -0.333627 5.55526 1.38791 4.98996 2.00179
1.1 0.06 0.39 -0.924885 -0.242832 -26.3292 -0.446653 5.54928 1.45698 5.39278 2.67995
1.1 0.06 0.42 -1.0354 -0.30345 1.65885 -13.5393 6.21237 1.8207 9.53489 4.51042
1.1 0.06 0.45 -1.0335 -0.327328 2.37549 -13.4641 6.20099 1.96397 9.53437 5.52531
1.1 0.06 0.48 -1.03036 -0.34931 3.00529 -13.4184 6.18219 2.09586 9.48134 6.45706
1.1 0.06 0.51 -1.02632 -0.36966 3.57095 -13.3958 6.15792 2.21796 9.38834 7.32121
1.1 0.06 0.54 -1.0216 -0.388587 4.08784 -13.392 6.12961 2.33152 9.26388 8.129
1.1 0.06 0.57 -1.01638 -0.40626 4.56679 -13.4035 6.09826 2.43756 9.1139 8.88884
1.1 0.06 0.6 -1.01078 -0.422819 5.01561 -13.4275 6.06466 2.53692 8.94276 9.60718
1.1 0.06 0.63 -1.0049 -0.438383 5.44013 -13.4621 6.02937 2.6303 8.75374 10.2891
1.1 0.06 0.66 -0.998809 -0.453052 5.84477 -13.5056 5.99285 2.71831 8.54937 10.9386
1.1 0.06 0.69 -0.992573 -0.466912 6.23296 -13.5565 5.95544 2.80147 8.33162 11.5591
1.1 0.06 0.72 -0.986233 -0.480039 6.60739 -13.6138 5.9174 2.88024 8.1021 12.1532
1.1 0.06 0.75 -0.979824 -0.492499 6.9702 -13.6766 5.87894 2.95499 7.86211 12.7233
1.1 0.06 0.78 -0.973373 -0.504347 7.32313 -13.7441 5.84024 3.02608 7.61275 13.2713
1.1 0.06 0.81 -0.966902 -0.515635 7.6676 -13.8156 5.80141 3.09381 7.35491 13.799
1.1 0.06 0.84 -0.96043 -0.526407 8.00477 -13.8907 5.76258 3.15844 7.08937 14.3076
1.1 0.06 0.87 -0.953969 -0.536703 8.33561 -13.9687 5.72382 3.22022 6.8168 14.7985
1.1 0.06 0.9 -0.947532 -0.546559 8.66094 -14.0494 5.68519 3.27935 6.53778 15.2728
1.1 0.06 0.93 -0.941128 -0.556005 8.98146 -14.1323 5.64677 3.33603 6.25279 15.7315
1.1 0.06 0.96 -0.934763 -0.565071 9.2977 -14.2173 5.60858 3.39042 5.96232 16.1754
1.1 0.06 0.99 -0.928443 -0.573782 9.61021 -14.304 5.57066 3.44269 5.66672 16.6053
1.1 0.06 1.02 -0.922173 -0.582162 9.91941 -14.3921 5.53304 3.49297 5.36635 17.0219
1.1 0.06 1.05 -0.915957 -0.590231 10.2257 -14.4816 5.49574 3.54139 5.06154 17.4259
1.1 0.06 1.08 -0.909796 -0.59801 10.5293 -14.5722 5.45878 3.58806 4.75258 17.8177
1.1 0.06 1.11 -0.903693 -0.605515 10.8304 -14.6639 5.42216 3.63309 4.43979 18.1978
1.1 0.06 1.14 -0.897648 -0.612761 11.1293 -14.7569 5.38589 3.67656 4.12351 18.5664
1.1 0.06 1.17 -0.891662 -0.619761 11.4257 -14.8513 5.34997 3.71856 3.80417 18.9237
1.1 0.06 1.2 -0.885732 -0.626526 11.7195 -14.9478 5.31439 3.75915 3.48226 19.2695
1.1 0.06 1.23 -0.879858 -0.633065 12.0104 -15.047 5.27915 3.79839 3.15843 19.6033
1.1 0.06 1.26 -0.874036 -0.639384 12.2977 -15.1502 5.24422 3.83631 2.83342 19.9245
1.1 0.06 1.29 -0.868263 -0.645489 12.5807 -15.2587 5.20958 3.87294 2.5082 20.2321
1.1 0.06 1.32 -0.862533 -0.651383 12.8583 -15.3744 5.1752 3.9083 2.18389 20.5246
1.1 0.06 1.35 -0.856841 -0.657065 13.1292 -15.4997 5.14105 3.94239 1.86188 20.8003
1.1 0.06 1.38 -0.851181 -0.662535 13.3918 -15.6373 5.10709 3.97521 1.54379 21.057
1.1 0.06 1.41 -0.845545 -0.667788 13.6442 -15.7905 5.07327 4.00673 1.23151 21.292
1.1 0.06 1.44 -0.839925 -0.672821 13.8841 -15.9632 5.03955 4.03692 0.927257 21.5022
1.1 0.06 1.47 -0.834312 -0.677624 14.1089 -16.16 5.00587 4.06575 0.633579 21.6839
1.1 0.06 1.5 -0.828694 -0.682189 14.3158 -16.386 4.97217 4.09314 0.353379 21.8327
1.1 0.07 0 -0.817781 -0.098822 -9.74114e-16 2.69191e-16 4.90669 0.592935 -8.75252e-16 -1.61514e-15
1.1 0.07 0.03 -0.825731 -0.105997 -0.412228 0.0111193 4.95439 0.635986 0.262049 -0.0667129
1.1 0.07 0.06 -0.833675 -0.112776 -0.906467 0.0181193 5.00206 0.676656 0.558568 -0.108711
1.1 0.07 0.09 -0.84149 -0.119682 -1.50055 0.0223521 5.04895 0.718092 0.876175 -0.134105
1.1 0.07 0.12 -0.849082 -0.12683 -2.21839 0.0236509 5.0945 0.760981 1.21146 -0.141895
1.1 0.07 0.15 -0.856364 -0.134279 -3.08855 0.021542 5.13819 0.805675 1.56203 -0.12924
1.1 0.07 0.18 -0.86325 -0.142067 -4.144 0.0153715 5.1795 0.852403 1.92556 -0.092214
1.1 0.07 0.21 -0.869655 -0.150224 -5.42214 0.00434289 5.21793 0.90134 2.29956 -0.0260404
1.1 0.07 0.24 -0.875495 -0.158772 -6.96476 -0.0124662 5.25297 0.952626 2.68122 0.0748164
1.1 0.07 0.27 -0.880686 -0.167732 -8.81803 -0.0360967 5.28411 1.00638 3.06739 0.216601
1.1 0.07 0.3 -0.885144 -0.177122 -11.0325 -0.0677035 5.31085 1.06273 3.45452 0.406244
1.1 0.07 0.33 -0.888784 -0.18696 -13.663 -0.108553 5.33269 1.12175 3.83866 0.651341
1.1 0.07 0.36 -0.891522 -0.197262 -16.7689 -0.16002 5.34911 1.18356 4.21545 0.960148
1.1 0.07 0.39 -0.893274 -0.208043 -20.4138 -0.223591 5.35962 1.24824 4.58012 1.34157
1.1 0.07 0.42 -1.01102 -0.229965 -0.0634943 -16.058 6.06613 1.37979 10.1787 2.11968
1.1 0.07 0.45 -1.01358 -0.25703 0.979106 -15.8843 6.08149 1.54218 10.3283 3.35451
1.1 0.07 0.48 -1.01407 -0.281788 1.85936 -15.7556 6.08443 1.69073 10.3842 4.46449
1.1 0.07 0.51 -1.01301 -0.304625 2.62389 -15.6619 6.07806 1.82775 10.373 5.47668
1.1 0.07 0.54 -1.01078 -0.325812 3.30289 -15.5961 6.06469 1.95487 10.3115 6.40994
1.1 0.07 0.57 -1.00766 -0.345557 3.91683 -15.5529 6.04599 2.07334 10.2111 7.27787
1.1 0.07 0.6 -1.00387 -0.364027 4.48006 -15.5284 6.02319 2.18416 10.0797 8.09059
1.1 0.07 0.63 -0.999539 -0.381363 5.00298 -15.5193 5.99723 2.28818 9.92285 8.85585
1.1 0.07 0.66 -0.994805 -0.397681 5.49329 -15.5233 5.96883 2.38609 9.74492 9.5797
1.1 0.07 0.69 -0.989755 -0.413082 5.95687 -15.5383 5.93853 2.47849 9.5491 10.267
1.1 0.07 0.72 -0.98446 -0.427652 6.39826 -15.5628 5.90676 2.56591 9.33791 10.9216
1.1 0.07 0.75 -0.978978 -0.441467 6.82102 -15.5953 5.87387 2.6488 9.11335 11.5469
1.1 0.07 0.78 -0.973353 -0.454591 7.22801 -15.6349 5.84012 2.72754 8.87704 12.1454
1.1 0.07 0.81 -0.967621 -0.467082 7.62151 -15.6806 5.80573 2.80249 8.63029 12.7195
1.1 0.07 0.84 -0.961813 -0.478992 8.00342 -15.7315 5.77088 2.87395 8.37422 13.2711
1.1 0.07 0.87 -0.955951 -0.490366 8.37529 -15.7872 5.7357 2.9422 8.10974 13.8019
1.1 0.07 0.9 -0.950055 -0.501244 8.73842 -15.8468 5.70033 3.00746 7.83766 14.3134
1.1 0.07 0.93 -0.944141 -0.511662 9.0939 -15.9101 5.66485 3.06997 7.55863 14.8068
1.1 0.07 0.96 -0.938222 -0.521653 9.44259 -15.9765 5.62933 3.12992 7.27327 15.2832
1.1 0.07 0.99 -0.932309 -0.531246 9.78534 -16.0458 5.59386 3.18748 6.98207 15.7437
1.1 0.07 1.02 -0.926411 -0.540467 10.1228 -16.1174 5.55846 3.2428 6.68548 16.1891
1.1 0.07 1.05 -0.920534 -0.549342 10.4555 -16.1913 5.5232 3.29605 6.38389 16.6202
1.1 0.07 1.08 -0.914685 -0.55789 10.784 -16.2672 5.48811 3.34734 6.07769 17.0377
1.1 0.07 1.11 -0.908867 -0.566132 11.1086 -16.3449 5.4532 3.39679 5.76724 17.4422
1.1 0.07 1.14 -0.903085 -0.574084 11.4293 -16.4247 5.41851 3.4445 5.45291 17.8337
1.1 0.07 1.17 -0.897338 -0.581762 11.7461 -16.5068 5.38403 3.49057 5.13513 18.2125
1.1 0.07 1.2 -0.891628 -0.589177 12.0587 -16.592 5.34977 3.53506 4.81441 18.5782
1.1 0.07 1.23 -0.885951 -0.596339 12.3664 -16.6811 5.31571 3.57803 4.49134 18.9301
1.1 0.07 1.26 -0.880307 -0.603256 12.6683 -16.7756 5.28184 3.61954 4.16665 19.2672
1.1 0.07 1.29 -0.874689 -0.609934 12.9631 -16.8773 5.24814 3.6596 3.8412 19.5879
1.1 0.07 1.32 -0.869093 -0.616374 13.249 -16.9886 5.21456 3.69825 3.51604 19.8902
1.1 0.07 1.35 -0.86351 -0.622579 13.5238 -17.1123 5.18106 3.73547 3.1924 20.1715
1.1 0.07 1.38 -0.857933 -0.628545 13.7851 -17.252 5.1476 3.77127 2.87177 20.4286
1.1 0.07 1.41 -0.85235 -0.634268 14.0296 -17.412 5.1141 3.80561 2.55587 20.6576
1.1 0.07 1.44 -0.84675 -0.639743 14.2537 -17.5971 5.0805 3.83846 2.24669 20.854
1.1 0.07 1.47 -0.841121 -0.644961 14.4531 -17.8131 5.04672 3.86976 1.94653 21.0125
1.1 0.07 1.5 -0.835446 -0.649909 14.6231 -18.0665 5.01268 3.89945 1.65803 21.1268
1.1 0.08 0 -0.778766 -0.0813272 -9.35736e-16 2.47415e-16 4.67261 0.487966 -1.03431e-15 -1.48449e-15
1.1 0.08 0.03 -0.786421 -0.087609 -0.397036 0.0114495 4.71854 0.525657 0.218371 -0.0686945
1.1 0.08 0.06 -0.794036 -0.0934584 -0.863969 0.0194838 4.76422 0.560752 0.467715 -0.116898
1.1 0.08 0.09 -0.801577 -0.0993938 -1.41327 0.0254667 4.80947 0.596364 0.734507 -0.152793
1.1 0.08 0.12 -0.808987 -0.105535 -2.06208 0.0294209 4.85393 0.633209 1.01547 -0.176516
1.1 0.08 0.15 -0.816209 -0.111946 -2.83072 0.0311256 4.89726 0.671675 1.30849 -0.186741
1.1 0.08 0.18 -0.823182 -0.118672 -3.74252 0.030231 4.9391 0.712031 1.61169 -0.181372
1.1 0.08 0.21 -0.829848 -0.125749 -4.82377 0.0262939 4.97909 0.754492 1.92318 -0.157747
1.1 0.08 0.24 -0.836148 -0.133208 -6.10372 0.0187915 5.01689 0.799241 2.24089 -0.112731
1.1 0.08 0.27 -0.842022 -0.141075 -7.61455 0.00712938 5.05213 0.846444 2.56255 -0.0427562
1.1 0.08 0.3 -0.84741 -0.149377 -9.39139 -0.00935503 5.08445 0.896254 2.88566 0.0561518
1.1 0.08 0.33 -0.852252 -0.158138 -11.4723 -0.0313897 5.1135 0.948817 3.20745 0.188361
1.1 0.08 0.36 -0.856489 -0.167381 -13.8982 -0.0597668 5.13892 1.00427 3.5249 0.358625
1.1 0.08 0.39 -0.860059 -0.177129 -16.713 -0.0953411 5.16033 1.06276 3.8347 0.572071
1.1 0.08 0.42 -0.976006 -0.154604 -2.75332 -18.8242 5.85604 0.927622 10.3245 -0.852774
1.1 0.08 0.45 -0.984553 -0.185524 -1.17924 -18.524 5.90732 1.11315 10.747 0.697085
1.1 0.08 0.48 -0.98989 -0.213367 0.0909969 -18.2906 5.93934 1.2802 10.9933 2.05411
1.1 0.08 0.51 -0.992779 -0.238857 1.15352 -18.1085 5.95667 1.43314 11.1205 3.26587
1.1 0.08 0.54 -0.993807 -0.262406 2.06779 -17.967 5.96284 1.57444 11.163 4.36434
1.1 0.08 0.57 -0.993412 -0.284294 2.87245 -17.8578 5.96047 1.70577 11.1429 5.37183
1.1 0.08 0.6 -0.991916 -0.304731 3.59369 -17.7751 5.9515 1.82838 11.0748 6.30442
1.1 0.08 0.63 -0.989562 -0.323882 4.2499 -17.7142 5.93737 1.94329 10.9689 7.17408
1.1 0.08 0.66 -0.986533 -0.341885 4.85436 -17.6717 5.9192 2.05131 10.8324 7.98993
1.1 0.08 0.69 -0.982968 -0.358857 5.41697 -17.6446 5.89781 2.15314 10.6708 8.75909
1.1 0.08 0.72 -0.978978 -0.374897 5.94519 -17.6308 5.87387 2.24938 10.4881 9.48722
1.1 0.08 0.75 -0.974648 -0.39009 6.44483 -17.6282 5.84789 2.34054 10.2875 10.1789
1.1 0.08 0.78 -0.970047 -0.40451 6.92045 -17.6355 5.82028 2.42706 10.0715 10.8379
1.1 0.08 0.81 -0.965231 -0.418224 7.37567 -17.6514 5.79139 2.50935 9.84212 11.4673
1.1 0.08 0.84 -0.960243 -0.431289 7.81343 -17.6747 5.76146 2.58774 9.6009 12.0698
1.1 0.08 0.87 -0.955121 -0.443756 8.23614 -17.7045 5.73073 2.66254 9.34922 12.6476
1.1 0.08 0.9 -0.949894 -0.455671 8.64578 -17.7402 5.69936 2.73403 9.08821 13.2026
1.1 0.08 0.93 -0.944587 -0.467075 9.04404 -17.7809 5.66752 2.80245 8.81878 13.7367
1.1 0.08 0.96 -0.939219 -0.478003 9.43218 -17.8262 5.63532 2.86802 8.54177 14.2509
1.1 0.08 0.99 -0.93381 -0.488489 9.81151 -17.8756 5.60286 2.93093 8.25785 14.7469
1.1 0.08 1.02 -0.928371 -0.498562 10.183 -17.9285 5.57023 2.99137 7.96762 15.2256
1.1 0.08 1.05 -0.922916 -0.50825 10.5475 -17.9846 5.5375 3.0495 7.6716 15.6881
1.1 0.08 1.08 -0.917454 -0.517577 10.9056 -18.0437 5.50473 3.10546 7.37026 16.1353
1.1 0.08 1.11 -0.911993 -0.526565 11.2579 -18.1056 5.47196 3.15939 7.06402 16.5676
1.1 0.08 1.14 -0.906538 -0.535232 11.6045 -18.1705 5.43923 3.21139 6.75332 16.9854
1.1 0.08 1.17 -0.901091 -0.543594 11.9452 -18.2387 5.40655 3.26157 6.43857 17.3887
1.1 0.08 1.2 -0.895655 -0.551666 12.2795 -18.311 5.37393 3.31 6.12023 17.777
1.1 0.08 1.23 -0.890228 -0.559459 12.6065 -18.3887 5.34137 3.35675 5.79881 18.1492
1.1 0.08 1.26 -0.884807 -0.56698 12.9245 -18.4734 5.30884 3.40188 5.4749 18.5039
1.1 0.08 1.29 -0.879386 -0.574235 13.2315 -18.5675 5.27632 3.44541 5.14918 18.8389
1.1 0.08 1.32 -0.873958 -0.581228 13.525 -18.6737 5.24375 3.48737 4.82244 19.1513
1.1 0.08 1.35 -0.868513 -0.587958 13.8015 -18.7958 5.21108 3.52775 4.49563 19.4375
1.1 0.08 1.38 -0.863039 -0.594424 14.057 -18.9381 5.17824 3.56654 4.16984 19.693
1.1 0.08 1.41 -0.857523 -0.600621 14.2867 -19.1059 5.14514 3.60372 3.84635 19.9125
1.1 0.08 1.44 -0.851947 -0.60654 14.4849 -19.3052 5.11168 3.63924 3.52666 20.0896
1.1 0.08 1.47 -0.846294 -0.612172 14.645 -19.5431 5.07776 3.67303 3.21248 20.217
1.1 0.08 1.5 -0.840542 -0.617504 14.7596 -19.8278 5.04325 3.70503 2.90576 20.2863
1.1 0.09 0 -0.742226 -0.0666433 -9.05074e-16 2.24981e-16 4.45337 0.399863 -1.15546e-15 -1.34988e-15
1.1 0.09 0.03 -0.749598 -0.0721545 -0.384428 0.0114312 4.4976 0.432929 0.181526 -0.0685846
1.1 0.09 0.06 -0.756887 -0.0772136 -0.829756 0.0199865 4.54133 0.463283 0.391212 -0.119914
1.1 0.09 0.09 -0.764136 -0.0823202 -1.34496 0.0269715 4.58482 0.493922 0.615464 -0.161822
1.1 0.09 0.12 -0.771317 -0.0875922 -1.94282 0.0325066 4.62791 0.525554 0.851037 -0.19503
1.1 0.09 0.15 -0.778394 -0.0930953 -2.63843 0.0365116 4.67037 0.558571 1.09594 -0.219058
1.1 0.09 0.18 -0.785328 -0.098876 -3.449 0.0388094 4.71197 0.593254 1.3485 -0.232842
1.1 0.09 0.21 -0.792079 -0.104972 -4.39388 0.0391573 4.75247 0.629831 1.6071 -0.234928
1.1 0.09 0.24 -0.798606 -0.111417 -5.49444 0.0372603 4.79164 0.668498 1.87004 -0.223544
1.1 0.09 0.27 -0.80487 -0.11824 -6.77417 0.0327781 4.82922 0.709436 2.1355 -0.196649
1.1 0.09 0.3 -0.810828 -0.12547 -8.25858 0.025328 4.86496 0.752815 2.40148 -0.151947
1.1 0.09 0.33 -0.816439 -0.133135 -9.97526 0.0144878 4.89862 0.798797 2.66583 -0.086905
1.1 0.09 0.36 -0.82166 -0.141259 -11.9539 -0.000203223 4.92995 0.847541 2.92619 0.00124183
1.1 0.09 0.39 -0.82645 -0.149869 -14.2261 -0.019243 4.95868 0.8992 3.18002 0.115481
1.1 0.09 0.42 -0.928288 -0.0754246 -6.88456 -21.8682 5.56973 0.452547 9.66562 -4.5832
1.1 0.09 0.45 -0.944674 -0.111975 -4.41602 -21.4073 5.66804 0.67185 10.5876 -2.57236
1.1 0.09 0.48 -0.956471 -0.143647 -2.52053 -21.0418 5.73882 0.861883 11.1675 -0.865592
1.1 0.09 0.51 -0.964598 -0.172141 -0.999927 -20.7498 5.78759 1.03285 11.5286 0.620314
1.1 0.09 0.54 -0.969899 -0.198241 0.263187 -20.5151 5.8194 1.18945 11.7417 1.93983
1.1 0.09 0.57 -0.973031 -0.222386 1.34209 -20.3258 5.83819 1.33432 11.85 3.12984
1.1 0.09 0.6 -0.974486 -0.244864 2.28467 -20.1733 5.84691 1.46919 11.8812 4.21621
1.1 0.09 0.63 -0.97463 -0.265887 3.12345 -20.051 5.84778 1.59532 11.8536 5.2176
1.1 0.09 0.66 -0.973739 -0.285619 3.8813 -19.9537 5.84243 1.71372 11.7802 6.14791
1.1 0.09 0.69 -0.972024 -0.304198 4.57476 -19.8775 5.83214 1.82519 11.6701 7.0177
1.1 0.09 0.72 -0.969647 -0.321738 5.2161 -19.8191 5.81788 1.93043 11.53 7.83521
1.1 0.09 0.75 -0.966736 -0.338335 5.81462 -19.7761 5.80041 2.03001 11.365 8.60697
1.1 0.09 0.78 -0.963389 -0.354076 6.37752 -19.7463 5.78034 2.12446 11.1791 9.33825
1.1 0.09 0.81 -0.95969 -0.369033 6.91045 -19.728 5.75814 2.2142 10.9753 10.0334
1.1 0.09 0.84 -0.955701 -0.383272 7.41792 -19.7197 5.7342 2.29963 10.756 10.6959
1.1 0.09 0.87 -0.951476 -0.396849 7.90357 -19.7203 5.70886 2.3811 10.5232 11.3289
1.1 0.09 0.9 -0.94706 -0.409817 8.37037 -19.7286 5.68236 2.4589 10.2786 11.9348
1.1 0.09 0.93 -0.942486 -0.42222 8.82086 -19.7439 5.65491 2.53332 10.0235 12.5161
1.1 0.09 0.96 -0.937785 -0.434098 9.25687 -19.7653 5.62671 2.60459 9.75891 13.0742
1.1 0.09 0.99 -0.932983 -0.445489 9.68032 -19.7922 5.5979 2.67293 9.48592 13.6111
1.1 0.09 1.02 -0.928101 -0.456426 10.0926 -19.824 5.56861 2.73856 9.2053 14.1282
1.1 0.09 1.05 -0.923155 -0.466939 10.495 -19.8603 5.53893 2.80163 8.91776 14.6267
1.1 0.09 1.08 -0.918161 -0.477054 10.8884 -19.9005 5.50897 2.86233 8.6239 15.1076
1.1 0.09 1.11 -0.913131 -0.486796 11.2735 -19.9447 5.47878 2.92078 8.32423 15.5718
1.1 0.09 1.14 -0.908071 -0.496186 11.6505 -19.9928 5.44843 2.97712 8.01922 16.0194
1.1 0.09 1.17 -0.902988 -0.505242 12.0191 -20.0454 5.41793 3.03145 7.70927 16.4505
1.1 0.09 1.2 -0.897884 -0.513978 12.3785 -20.1034 5.3873 3.08387 7.39474 16.8642
1.1 0.09 1.23 -0.892758 -0.522407 12.7272 -20.1684 5.35655 3.13444 7.07596 17.2591
1.1 0.09 1.26 -0.887606 -0.530538 13.0628 -20.2422 5.32564 3.18323 6.75325 17.6331
1.1 0.09 1.29 -0.882422 -0.538377 13.3823 -20.3278 5.29453 3.23026 6.42695 17.9833
1.1 0.09 1.32 -0.877195 -0.545927 13.6817 -20.4287 5.26317 3.27556 6.0974 18.3057
1.1 0.09 1.35 -0.871912 -0.553188 13.956 -20.5493 5.23147 3.31913 5.76496 18.5954
1.1 0.09 1.38 -0.866557 -0.560158 14.1991 -20.6949 5.19934 3.36095 5.43006 18.8463
1.1 0.09 1.41 -0.86111 -0.56683 14.4039 -20.8719 5.16666 3.40098 5.09316 19.0511
1.1 0.09 1.44 -0.85555 -0.573196 14.5618 -21.0877 5.1333 3.43917 4.75482 19.2015
1.1 0.09 1.47 -0.849851 -0.579243 14.6632 -21.3511 5.09911 3.47546 4.41567 19.2874
1.1 0.09 1.5 -0.843985 -0.584958 14.6969 -21.6719 5.06391 3.50975 4.07643 19.2975
1.1 0.1 0 -0.70787 -0.0542771 -8.80991e-16 2.02573e-16 4.24723 0.325666 -1.24377e-15 -1.21543e-15
1.1 0.1 0.03 -0.714962 -0.0591124 -0.373764 0.0111753 4.28978 0.354677 0.150146 -0.0670495
1.1 0.1 0.06 -0.721928 -0.0634895 -0.801478 0.0199045 4.33157 0.380939 0.326104 -0.119422
1.1 0.1 0.09 -0.728873 -0.0678795 -1.28973 0.0273979 4.37324 0.407278 0.514309 -0.16438
1.1 0.1 0.12 -0.735791 -0.0723951 -1.84836 0.0338223 4.41475 0.434371 0.711525 -0.202924
1.1 0.1 0.15 -0.742665 -0.0770994 -2.48893 0.0391756 4.456 0.462596 0.915811 -0.235042
1.1 0.1 0.18 -0.749472 -0.082038 -3.22459 0.0433794 4.49684 0.492226 1.12559 -0.260262
1.1 0.1 0.21 -0.756188 -0.0872478 -4.07005 0.0463071 4.53713 0.523484 1.33937 -0.277827
1.1 0.1 0.24 -0.762785 -0.0927611 -5.04152 0.047796 4.57671 0.556562 1.55564 -0.286758
1.1 0.1 0.27 -0.769239 -0.0986078 -6.15669 0.047653 4.61543 0.591641 1.77279 -0.285899
1.1 0.1 0.3 -0.775521 -0.104816 -7.43481 0.0456583 4.65312 0.628888 1.9891 -0.27393
1.1 0.1 0.33 -0.781605 -0.111412 -8.89659 0.0415668 4.68963 0.668465 2.20273 -0.24938
1.1 0.1 0.36 -0.787463 -0.118424 -10.5642 0.0351099 4.72477 0.710529 2.41168 -0.210638
1.1 0.1 0.39 -0.793068 -0.125875 -12.4615 0.025996 4.7584 0.755234 2.61378 -0.155955
1.1 0.1 0.42 -0.865579 0.0121766 -13.2565 -25.2161 5.19347 -0.0730598 7.67366 -9.33225
1.1 0.1 0.45 -0.891637 -0.0344869 -9.2471 -24.5607 5.34982 0.206921 9.51428 -6.638
1.1 0.1 0.48 -0.9119 -0.0717848 -6.32363 -24.0323 5.4714 0.430709 10.6824 -4.42747
1.1 0.1 0.51 -0.92697 -0.104073 -4.08115 -23.6043 5.56182 0.624437 11.4406 -2.55801
1.1 0.1 0.54 -0.937904 -0.133105 -2.28871 -23.2552 5.62742 0.798633 11.9338 -0.937535
1.1 0.1 0.57 -0.945634 -0.159711 -0.807281 -22.9686 5.6738 0.958269 12.247 0.495001
1.1 0.1 0.6 -0.950886 -0.184352 0.450893 -22.7322 5.70532 1.10611 12.4328 1.78132
1.1 0.1 0.63 -0.954207 -0.207325 1.54355 -22.5366 5.72524 1.24395 12.5249 2.95083
1.1 0.1 0.66 -0.956007 -0.228843 2.51007 -22.3747 5.73604 1.37306 12.5461 4.02484
1.1 0.1 0.69 -0.956596 -0.249072 3.37822 -22.241 5.73957 1.49443 12.5122 5.01921
1.1 0.1 0.72 -0.956212 -0.268147 4.16809 -22.131 5.73727 1.60888 12.4345 5.94603
1.1 0.1 0.75 -0.955039 -0.286179 4.8946 -22.0412 5.73023 1.71707 12.3212 6.81469
1.1 0.1 0.78 -0.953221 -0.303265 5.56905 -21.9688 5.71933 1.81959 12.1786 7.63264
1.1 0.1 0.81 -0.950875 -0.319488 6.20019 -21.9116 5.70525 1.91693 12.0114 8.40588
1.1 0.1 0.84 -0.948091 -0.33492 6.79487 -21.8674 5.68855 2.00952 11.8234 9.13932
1.1 0.1 0.87 -0.944946 -0.349626 7.35856 -21.8348 5.66967 2.09776 11.6175 9.83702
1.1 0.1 0.9 -0.941501 -0.363662 7.89567 -21.8124 5.64901 2.18197 11.3962 10.5024
1.1 0.1 0.93 -0.937803 -0.377079 8.40994 -21.7989 5.62682 2.26247 11.1612 11.1384
1.1 0.1 0.96 -0.933898 -0.389921 8.904 -21.7935 5.60339 2.33953 10.9143 11.7472
1.1 0.1 0.99 -0.92982 -0.402231 9.38066 -21.7953 5.57892 2.41338 10.6569 12.3312
1.1 0.1 1.02 -0.925599 -0.414043 9.8419 -21.8035 5.55359 2.48426 10.39 12.8923
1.1 0.1 1.05 -0.921259 -0.425391 10.2895 -21.8175 5.52755 2.55235 10.1145 13.4319
1.1 0.1 1.08 -0.916821 -0.436305 10.7247 -21.8367 5.50092 2.61783 9.83137 13.9514
1.1 0.1 1.11 -0.9123 -0.446812 11.1486 -21.8611 5.4738 2.68087 9.54115 14.4516
1.1 0.1 1.14 -0.90771 -0.456933 11.5613 -21.8907 5.44626 2.7416 9.24436 14.933
1.1 0.1 1.17 -0.903057 -0.46669 11.9623 -21.926 5.41834 2.80014 8.94133 15.3953
1.1 0.1 1.2 -0.898346 -0.476099 12.3504 -21.9682 5.39008 2.85659 8.63225 15.8373
1.1 0.1 1.23 -0.893575 -0.485172 12.7233 -22.0191 5.36145 2.91103 8.31715 16.2573
1.1 0.1 1.26 -0.888739 -0.493919 13.0777 -22.0811 5.33244 2.96352 7.9959 16.6522
1.1 0.1 1.29 -0.88383 -0.502348 13.409 -22.1577 5.30298 3.01409 7.66824 17.0181
1.1 0.1 1.32 -0.878833 -0.51046 13.7112 -22.253 5.273 3.06276 7.33375 17.3497
1.1 0.1 1.35 -0.87373 -0.518256 13.9772 -22.3724 5.24238 3.10954 6.99186 17.6405
1.1 0.1 1.38 -0.8685 -0.525732 14.198 -22.5224 5.211 3.15439 6.64186 17.8823
1.1 0.1 1.41 -0.863117 -0.532882 14.3632 -22.7107 5.1787 3.19729 6.28287 18.0655
1.1 0.1 1.44 -0.857548 -0.539695 14.4603 -22.9462 5.14529 3.23817 5.91389 18.1788
1.1 0.1 1.47 -0.851761 -0.546158 14.4752 -23.2395 5.11056 3.27695 5.53376 18.2091
1.1 0.1 1.5 -0.845715 -0.552253 14.3916 -23.6024 5.07429 3.31352 5.14118 18.1413
1.1 0.11 0 -0.67547 -0.0438537 -8.62606e-16 1.80751e-16 4.05283 0.263126 -1.30324e-15 -1.0845e-15
1.1 0.11 0.03 -0.682278 -0.0480909 -0.364615 0.01076 4.09368 0.288548 0.123245 -0.0645577
1.1 0.11 0.06 -0.68892 -0.0518739 -0.777646 0.0194255 4.13353 0.311245 0.270275 -0.116548
1.1 0.11 0.09 -0.695551 -0.0556393 -1.244 0.0270939 4.17331 0.333837 0.42766 -0.162556
1.1 0.11 0.12 -0.702183 -0.0594921 -1.77142 0.033948 4.2131 0.356953 0.592178 -0.203678
1.1 0.11 0.15 -0.708813 -0.0634909 -2.36902 0.0400268 4.25288 0.380945 0.761909 -0.240149
1.1 0.11 0.18 -0.715431 -0.0676779 -3.04712 0.0453071 4.29259 0.406065 0.93532 -0.271829
1.1 0.11 0.21 -0.722025 -0.0720871 -3.8172 0.0497283 4.33215 0.43252 1.11099 -0.298354
1.1 0.11 0.24 -0.72858 -0.0767485 -4.69188 0.0532036 4.37148 0.460486 1.28748 -0.319205
1.1 0.11 0.27 -0.735081 -0.0816895 -5.68492 0.0556247 4.41049 0.49013 1.46331 -0.33373
1.1 0.11 0.3 -0.741514 -0.0869358 -6.81121 0.0568649 4.44909 0.521606 1.6369 -0.34117
1.1 0.11 0.33 -0.747863 -0.0925122 -8.08676 0.0567808 4.48718 0.555063 1.80656 -0.340665
1.1 0.11 0.36 -0.754112 -0.098443 -9.5287 0.0552137 4.52467 0.590645 1.97047 -0.331262
1.1 0.11 0.39 -0.760244 -0.104752 -11.1553 0.0519901 4.56146 0.628494 2.12671 -0.311921
1.1 0.11 0.42 -0.78618 0.118412 -23.2052 -28.8609 4.71708 -0.710474 3.44383 -15.472
1.1 0.11 0.45 -0.822712 0.0510798 -16.5112 -28.0001 4.93627 -0.306479 6.97 -11.7636
1.1 0.11 0.48 -0.853657 0.00401256 -11.8693 -27.2835 5.12194 -0.0240753 9.17709 -8.82092
1.1 0.11 0.51 -0.877836 -0.0338293 -8.46689 -26.6928 5.26701 0.202976 10.6119 -6.40759
1.1 0.11 0.54 -0.896202 -0.0666005 -5.85473 -26.2053 5.37721 0.399603 11.5671 -4.37105
1.1 0.11 0.57 -0.90996 -0.0960663 -3.77058 -25.801 5.45976 0.576398 12.2085 -2.61129
1.1 0.11 0.6 -0.920136 -0.123084 -2.05394 -25.4637 5.52081 0.738504 12.6355 -1.06114
1.1 0.11 0.63 -0.927525 -0.148133 -0.602283 -25.1808 5.56515 0.888795 12.9102 0.325748
1.1 0.11 0.66 -0.932729 -0.171517 0.652398 -24.9425 5.59637 1.0291 13.073 1.58228
1.1 0.11 0.69 -0.936201 -0.193452 1.75678 -24.7413 5.61721 1.16071 13.1513 2.73242
1.1 0.11 0.72 -0.938285 -0.214103 2.74384 -24.5712 5.62971 1.28462 13.1639 3.79402
1.1 0.11 0.75 -0.939247 -0.233602 3.63753 -24.4274 5.63548 1.40161 13.1246 4.78073
1.1 0.11 0.78 -0.939293 -0.252061 4.45563 -24.3062 5.63576 1.51237 13.0434 5.70315
1.1 0.11 0.81 -0.938584 -0.269573 5.21164 -24.2044 5.6315 1.61744 12.9277 6.56969
1.1 0.11 0.84 -0.937251 -0.28622 5.91597 -24.1195 5.6235 1.71732 12.7833 7.38709
1.1 0.11 0.87 -0.935397 -0.302073 6.57681 -24.0494 5.61238 1.81244 12.6148 8.16087
1.1 0.11 0.9 -0.933113 -0.317194 7.20067 -23.9923 5.59868 1.90317 12.4256 8.89561
1.1 0.11 0.93 -0.930454 -0.331641 7.79299 -23.9466 5.58273 1.98985 12.2185 9.59523
1.1 0.11 0.96 -0.927491 -0.345461 8.35758 -23.9112 5.56495 2.07277 11.9959 10.2626
1.1 0.11 0.99 -0.924268 -0.358701 8.89844 -23.885 5.54561 2.15221 11.7598 10.9008
1.1 0.11 1.02 -0.920826 -0.371401 9.41838 -23.8669 5.52496 2.2284 11.5117 11.5122
1.1 0.11 1.05 -0.917198 -0.383596 9.91987 -23.8561 5.50319 2.30157 11.2528 12.0987
1.1 0.11 1.08 -0.913412 -0.395319 10.4048 -23.8521 5.48047 2.37191 10.9844 12.662
1.1 0.11 1.11 -0.90949 -0.406599 10.8743 -23.8546 5.45694 2.4396 10.7072 13.2031
1.1 0.11 1.14 -0.905449 -0.417462 11.3288 -23.8636 5.43269 2.50477 10.4216 13.7226
1.1 0.11 1.17 -0.901299 -0.427929 11.7674 -23.8799 5.40779 2.56757 10.1281 14.2198
1.1 0.11 1.2 -0.897044 -0.438017 12.1882 -23.9048 5.38226 2.6281 9.82628 14.6934
1.1 0.11 1.23 -0.892684 -0.447741 12.5879 -23.9404 5.35611 2.68645 9.51586 15.1407
1.1 0.11 1.26 -0.888212 -0.457111 12.9616 -23.9896 5.32927 2.74267 9.19595 15.5578
1.1 0.11 1.29 -0.883614 -0.466135 13.3026 -24.0566 5.30168 2.79681 8.86535 15.9395
1.1 0.11 1.32 -0.878872 -0.474814 13.6024 -24.1464 5.27323 2.84889 8.52241 16.2786
1.1 0.11 1.35 -0.873961 -0.483149 13.8505 -24.2654 5.24376 2.89889 8.16509 16.5665
1.1 0.11 1.38 -0.86885 -0.491135 14.0341 -24.4215 5.2131 2.94681 7.79088 16.7926
1.1 0.11 1.41 -0.863504 -0.498763 14.138 -24.6237 5.18103 2.99258 7.3968 16.9441
1.1 0.11 1.44 -0.857881 -0.506023 14.1444 -24.8831 5.14728 3.03614 6.97938 17.0062
1.1 0.11 1.47 -0.851931 -0.512899 14.0329 -25.2119 5.11159 3.0774 6.53466 16.9616
1.1 0.11 1.5 -0.845602 -0.519372 13.7801 -25.6248 5.07361 3.11623 6.05813 16.7905
1.1 0.12 0 -0.644839 -0.0350806 -8.49204e-16 1.59985e-16 3.86905 0.210487 -1.33725e-15 -9.59901e-16
1.1 0.12 0.03 -0.651355 -0.0387863 -0.356681 0.0102423 3.90814 0.23272 0.100083 -0.0614511
1.1 0.12 0.06 -0.657672 -0.0420491 -0.757261 0.0186829 3.94604 0.252296 0.222149 -0.112092
1.1 0.12 0.09 -0.66398 -0.0452677 -1.20542 0.0262992 3.98389 0.271607 0.353007 -0.157787
1.1 0.12 0.12 -0.670308 -0.0485375 -1.7074 0.0332724 4.02185 0.291225 0.489466 -0.199625
1.1 0.12 0.15 -0.676664 -0.0519112 -2.27051 0.0396598 4.05999 0.311466 0.629619 -0.237947
1.1 0.12 0.18 -0.683047 -0.055426 -2.90304 0.0454663 4.09829 0.332554 0.771957 -0.272784
1.1 0.12 0.21 -0.689456 -0.0591118 -3.61415 0.0506665 4.13674 0.354667 0.915089 -0.303984
1.1 0.12 0.24 -0.695886 -0.0629944 -4.4139 0.0552144 4.17532 0.377961 1.05763 -0.33127
1.1 0.12 0.27 -0.702332 -0.0670972 -5.31323 0.0590472 4.214 0.402577 1.19816 -0.354265
1.1 0.12 0.3 -0.708789 -0.0714424 -6.32393 0.0620885 4.25273 0.428645 1.33516 -0.372513
1.1 0.12 0.33 -0.71525 -0.0760508 -7.45866 0.0642498 4.2915 0.456294 1.46704 -0.38548
1.1 0.12 0.36 -0.72171 -0.0809429 -8.73096 0.065431 4.33026 0.485644 1.59208 -0.392567
1.1 0.12 0.39 -0.728162 -0.0861387 -10.1552 0.0655215 4.36897 0.516816 1.70846 -0.39311
1.1 0.12 0.42 -0.690706 0.264441 -38.9292 -32.7027 4.14424 -1.58665 -4.54754 -23.5106
1.1 0.12 0.45 -0.735179 0.153258 -27.558 -31.7019 4.41108 -0.91955 2.03932 -18.3156
1.1 0.12 0.48 -0.778642 0.0874049 -20.0242 -30.801 4.67185 -0.524429 6.07322 -14.3098
1.1 0.12 0.51 -0.81449 0.040241 -14.7365 -30.0309 4.88694 -0.241446 8.66097 -11.1208
1.1 0.12 0.54 -0.842608 0.00205056 -10.8361 -29.3832 5.05565 -0.0123033 10.3797 -8.50325
1.1 0.12 0.57 -0.864287 -0.0310726 -7.83459 -28.8397 5.18572 0.186436 11.5485 -6.29651
1.1 0.12 0.6 -0.880885 -0.0608701 -5.44066 -28.3824 5.28531 0.365221 12.3532 -4.39368
1.1 0.12 0.63 -0.893524 -0.0882118 -3.47296 -27.9958 5.36114 0.529271 12.907 -2.72201
1.1 0.12 0.66 -0.903068 -0.113588 -1.81421 -27.6672 5.41841 0.681526 13.2817 -1.23078
1.1 0.12 0.69 -0.910171 -0.137308 -0.385857 -27.3868 5.46103 0.823846 13.5246 0.116289
1.1 0.12 0.72 -0.915331 -0.159589 0.866318 -27.1466 5.49199 0.957533 13.6679 1.34577
1.1 0.12 0.75 -0.918927 -0.180595 1.98083 -26.9403 5.51356 1.08357 13.7341 2.47755
1.1 0.12 0.78 -0.921249 -0.200457 2.98571 -26.7629 5.52749 1.20274 13.7393 3.52683
1.1 0.12 0.81 -0.922527 -0.219283 3.90182 -26.6103 5.53516 1.3157 13.6954 4.50546
1.1 0.12 0.84 -0.92294 -0.237165 4.745 -26.479 5.53764 1.42299 13.6113 5.42281
1.1 0.12 0.87 -0.922633 -0.254183 5.52748 -26.3665 5.5358 1.5251 13.4939 6.28642
1.1 0.12 0.9 -0.921734 -0.270407 6.25885 -26.2703 5.5304 1.62244 13.3486 7.10245
1.1 0.12 0.93 -0.920302 -0.285898 6.9471 -26.1884 5.52181 1.71539 13.1792 7.87615
1.1 0.12 0.96 -0.91845 -0.300711 7.59763 -26.1196 5.5107 1.80426 12.9894 8.61128
1.1 0.12 0.99 -0.916233 -0.314894 8.21615 -26.0621 5.4974 1.88936 12.7819 9.31188
1.1 0.12 1.02 -0.913703 -0.328492 8.80664 -26.0147 5.48222 1.97095 12.5589 9.98089
1.1 0.12 1.05 -0.910907 -0.341545 9.37251 -25.9766 5.46544 2.04927 12.3223 10.6209
1.1 0.12 1.08 -0.907882 -0.354088 9.91638 -25.9469 5.44729 2.12453 12.0735 11.2339
1.1 0.12 1.11 -0.904656 -0.366152 10.4398 -25.9252 5.42794 2.19691 11.8136 11.8213
1.1 0.12 1.14 -0.901252 -0.377764 10.9432 -25.9117 5.40751 2.26659 11.543 12.3835
1.1 0.12 1.17 -0.897684 -0.388949 11.4252 -25.9071 5.3861 2.33369 11.2618 12.9198
1.1 0.12 1.2 -0.893956 -0.399725 11.883 -25.9131 5.36373 2.39835 10.9694 13.4282
1.1 0.12 1.23 -0.890066 -0.410107 12.3117 -25.932 5.34039 2.46064 10.6645 13.9052
1.1 0.12 1.26 -0.886004 -0.420107 12.7042 -25.9677 5.31602 2.52064 10.3451 14.3455
1.1 0.12 1.29 -0.881751 -0.42973 13.0509 -26.0247 5.29051 2.57838 10.0087 14.7421
1.1 0.12 1.32 -0.877281 -0.43898 13.3395 -26.1094 5.26369 2.63388 9.65157 15.0857
1.1 0.12 1.35 -0.872561 -0.447856 13.5549 -26.2293 5.23537 2.68714 9.26953 15.3649
1.1 0.12 1.38 -0.867547 -0.456353 13.6788 -26.3936 5.20528 2.73812 8.85727 15.5657
1.1 0.12 1.41 -0.86219 -0.46446 13.6894 -26.6136 5.17314 2.78676 8.40856 15.6714
1.1 0.12 1.44 -0.856432 -0.472165 13.5613 -26.9019 5.13859 2.83299 7.9162 15.6625
1.1 0.12 1.47 -0.850206 -0.479449 13.2655 -27.2738 5.10124 2.87669 7.37188 15.5165
1.1 0.12 1.5 -0.843438 -0.486291 12.7685 -27.7462 5.06063 2.91775 6.7662 15.2075
1.1 0.13 0 -0.615825 -0.0277233 -8.40184e-16 1.40678e-16 3.69496 0.166343 -1.34868e-15 -8.44065e-16
1.1 0.13 0.03 -0.622039 -0.0309574 -0.349741 0.00966495 3.73225 0.185747 0.0800873 -0.0579871
1.1 0.13 0.06 -0.628026 -0.0337641 -0.739618 0.017774 3.76817 0.202586 0.180514 -0.106639
1.1 0.13 0.09 -0.634005 -0.0365032 -1.17241 0.0251852 3.80404 0.21902 0.288428 -0.151103
1.1 0.13 0.12 -0.640016 -0.0392594 -1.65322 0.0320672 3.8401 0.235556 0.400684 -0.192394
1.1 0.13 0.15 -0.646074 -0.0420782 -2.18804 0.0384813 3.87645 0.252468 0.515399 -0.230876
1.1 0.13 0.18 -0.652189 -0.0449909 -2.78362 0.0444432 3.91313 0.269943 0.631079 -0.266645
1.1 0.13 0.21 -0.658366 -0.0480217 -3.44744 0.0499428 3.9502 0.288127 0.746355 -0.299641
1.1 0.13 0.24 -0.66461 -0.0511913 -4.18766 0.0549518 3.98766 0.307143 0.859872 -0.329694
1.1 0.13 0.27 -0.670923 -0.0545179 -5.01312 0.059428 4.02554 0.3271 0.970234 -0.356551
1.1 0.13 0.3 -0.677309 -0.0580182 -5.93336 0.0633172 4.06385 0.3481 1.07598 -0.379885
1.1 0.13 0.33 -0.683769 -0.0617083 -6.95859 0.0665546 4.10261 0.370238 1.17555 -0.39931
1.1 0.13 0.36 -0.690305 -0.0656033 -8.09969 0.0690657 4.14183 0.393605 1.26729 -0.414376
1.1 0.13 0.39 -0.696921 -0.0697179 -9.36823 0.0707665 4.18153 0.41829 1.34943 -0.424582
1.1 0.13 0.42 -0.585276 0.491496 -63.974 -36.435 3.51165 -2.94898 -18.8118 -34.1057
1.1 0.13 0.45 -0.627282 0.28866 -44.5266 -35.547 3.76369 -1.73196 -6.75819 -26.784
1.1 0.13 0.48 -0.683376 0.1855 -32.1375 -34.5466 4.10026 -1.113 0.454016 -21.2519
1.1 0.13 0.51 -0.733542 0.12133 -23.7749 -33.6146 4.40125 -0.727982 4.99475 -16.9592
1.1 0.13 0.54 -0.774267 0.0743361 -17.8342 -32.7983 4.6456 -0.446016 7.97314 -13.5275
1.1 0.13 0.57 -0.806327 0.0359823 -13.4212 -32.0988 4.83796 -0.215894 9.98979 -10.7058
1.1 0.13 0.6 -0.831329 0.00263596 -10.0138 -31.503 4.98797 -0.0158158 11.3869 -8.32686
1.1 0.13 0.63 -0.85078 -0.0273941 -7.29393 -30.9951 5.10468 0.164365 12.3685 -6.27806
1.1 0.13 0.66 -0.865896 -0.0549758 -5.06052 -30.5608 5.19538 0.329855 13.0613 -4.48164
1.1 0.13 0.69 -0.877609 -0.0806037 -3.18176 -30.1877 5.26566 0.483622 13.5467 -2.8828
1.1 0.13 0.72 -0.886629 -0.10459 -1.56852 -29.8658 5.31977 0.627541 13.879 -1.44205
1.1 0.13 0.75 -0.893493 -0.127152 -0.158846 -29.5871 5.36096 0.762914 14.0953 -0.130277
1.1 0.13 0.78 -0.898614 -0.148452 1.09152 -29.3449 5.39168 0.890715 14.2219 1.07439
1.1 0.13 0.81 -0.902311 -0.168619 2.21488 -29.134 5.41386 1.01171 14.2776 2.18874
1.1 0.13 0.84 -0.904834 -0.187758 3.23537 -28.95 5.429 1.12655 14.2762 3.22586
1.1 0.13 0.87 -0.906382 -0.20596 4.17131 -28.7894 5.43829 1.23576 14.2284 4.19613
1.1 0.13 0.9 -0.907139 -0.223301 5.03682 -28.6491 5.44284 1.33981 14.1425 5.10789
1.1 0.13 0.93 -0.907156 -0.239852 5.84361 -28.5267 5.44294 1.43911 14.0235 5.96817
1.1 0.13 0.96 -0.906614 -0.255669 6.59934 -28.4204 5.43968 1.53401 13.8773 6.78196
1.1 0.13 0.99 -0.905577 -0.270808 7.31218 -28.3281 5.43346 1.62485 13.7078 7.55455
1.1 0.13 1.02 -0.904115 -0.285316 7.98773 -28.2483 5.42469 1.7119 13.5181 8.28974
1.1 0.13 1.05 -0.902288 -0.299237 8.6307 -28.1799 5.41373 1.79542 13.3107 8.99082
1.1 0.13 1.08 -0.900146 -0.312609 9.2447 -28.1218 5.40088 1.87565 13.0877 9.66042
1.1 0.13 1.11 -0.897728 -0.325466 9.83183 -28.0735 5.38637 1.95279 12.8504 10.3002
1.1 0.13 1.14 -0.89506 -0.337837 10.3924 -28.0352 5.37036 2.02702 12.5992 10.9105
1.1 0.13 1.17 -0.892159 -0.349747 10.9244 -28.0078 5.35296 2.09848 12.3338 11.4904
1.1 0.13 1.2 -0.889032 -0.361218 11.4237 -27.9932 5.33419 2.16731 12.0529 12.0371
1.1 0.13 1.23 -0.885674 -0.372264 11.883 -27.9943 5.31404 2.23359 11.7539 12.5458
1.1 0.13 1.26 -0.882069 -0.382898 12.2921 -28.0156 5.29241 2.29739 11.4332 13.0097
1.1 0.13 1.29 -0.878191 -0.393125 12.6371 -28.0626 5.26914 2.35875 11.0859 13.4193
1.1 0.13 1.32 -0.874002 -0.402949 12.9005 -28.1427 5.24401 2.41769 10.7056 13.7624
1.1 0.13 1.35 -0.869455 -0.412367 13.0606 -28.2651 5.21673 2.4742 10.2845 14.0241
1.1 0.13 1.38 -0.864491 -0.421372 13.0912 -28.4409 5.18695 2.52823 9.81321 14.1858
1.1 0.13 1.41 -0.859041 -0.429954 12.9613 -28.6831 5.15425 2.57972 9.28057 14.2259
1.1 0.13 1.44 -0.853023 -0.438096 12.6348 -29.0072 5.11814 2.62858 8.6737 14.1188
1.1 0.13 1.47 -0.846348 -0.445778 12.0702 -29.431 5.07809 2.67467 7.97778 13.8349
1.1 0.13 1.5 -0.838912 -0.452976 11.2201 -29.9751 5.03347 2.71785 7.17604 13.3405
1.1 0.14 0 -0.588301 -0.0215904 -8.35019e-16 1.23183e-16 3.52982 0.129545 -1.34015e-15 -7.39093e-16
1.1 0.14 0.03 -0.5942 -0.0244085 -0.34363 0.00906101 3.56521 0.146453 0.0628017 -0.0543634
1.1 0.14 0.06 -0.599855 -0.0268161 -0.724207 0.0167722 3.59913 0.160898 0.144412 -0.100628
1.1 0.14 0.09 -0.605499 -0.0291351 -1.14384 0.023878 3.633 0.174812 0.232406 -0.14326
1.1 0.14 0.12 -0.61118 -0.0314389 -1.60676 0.0305284 3.66709 0.188633 0.323708 -0.18316
1.1 0.14 0.15 -0.616924 -0.0337649 -2.11794 0.0367791 3.70155 0.202588 0.416463 -0.220663
1.1 0.14 0.18 -0.622745 -0.0361373 -2.683 0.0426455 3.73647 0.216821 0.509199 -0.255859
1.1 0.14 0.21 -0.628655 -0.0385738 -3.30809 0.048119 3.77193 0.23144 0.600563 -0.288699
1.1 0.14 0.24 -0.634667 -0.0410887 -3.99997 0.0531742 3.808 0.246527 0.689223 -0.319029
1.1 0.14 0.27 -0.640789 -0.0436937 -4.76591 0.0577719 3.84474 0.262155 0.773806 -0.346614
1.1 0.14 0.3 -0.647031 -0.0463994 -5.61373 0.0618608 3.88219 0.278387 0.852875 -0.371147
1.1 0.14 0.33 -0.653404 -0.049215 -6.55181 0.0653792 3.92043 0.295278 0.924906 -0.392257
1.1 0.14 0.36 -0.659916 -0.0521493 -7.58905 0.0682547 3.9595 0.312881 0.988278 -0.409511
1.1 0.14 0.39 -0.666577 -0.0552105 -8.7349 0.0704055 3.99947 0.331245 1.04127 -0.422417
1.1 0.14 0.42 -0.486979 0.875766 -103.936 -39.3464 2.92187 -5.25459 -43.3924 -48.0504
1.1 0.14 0.45 -0.499986 0.487989 -70.747 -39.2215 2.99991 -2.92793 -21.7712 -37.7956
1.1 0.14 0.48 -0.564485 0.311438 -50.2787 -38.3864 3.38691 -1.86863 -9.11256 -30.1165
1.1 0.14 0.51 -0.630965 0.21534 -36.9194 -37.3928 3.78579 -1.29204 -1.29785 -24.2698
1.1 0.14 0.54 -0.68757 0.153006 -27.7439 -36.4376 4.12542 -0.918036 3.74534 -19.7013
1.1 0.14 0.57 -0.733109 0.106413 -21.1482 -35.5818 4.39865 -0.638477 7.1208 -16.0319
1.1 0.14 0.6 -0.769095 0.0680702 -16.212 -34.8357 4.61457 -0.408421 9.44663 -13.0072
1.1 0.14 0.63 -0.797419 0.0346266 -12.385 -34.1913 4.78451 -0.207759 11.0847 -10.4552
1.1 0.14 0.66 -0.81973 0.00446129 -9.32511 -33.6355 4.91838 -0.0267677 12.2556 -8.25832
1.1 0.14 0.69 -0.837334 -0.0232791 -6.81267 -33.1553 5.024 0.139675 13.0987 -6.33452
1.1 0.14 0.72 -0.851231 -0.0490871 -4.70182 -32.7389 5.10738 0.294522 13.7049 -4.62529
1.1 0.14 0.75 -0.86218 -0.0732745 -2.893 -32.3764 5.17308 0.439647 14.1354 -3.08808
1.1 0.14 0.78 -0.870762 -0.0960569 -1.31643 -32.0597 5.22457 0.576341 14.4326 -1.69137
1.1 0.14 0.81 -0.877422 -0.117594 0.077998 -31.782 5.26453 0.705565 14.6264 -0.411318
1.1 0.14 0.84 -0.882506 -0.138013 1.32704 -31.5378 5.29504 0.828075 14.7385 0.770415
1.1 0.14 0.87 -0.886288 -0.157415 2.4582 -31.3226 5.31773 0.94449 14.7851 1.86817
1.1 0.14 0.9 -0.889038 -0.175888 3.49232 -31.1326 5.33423 1.05533 14.7791 2.89333
1.1 0.14 0.93 -0.890763 -0.19351 4.4466 -30.9647 5.34458 1.16106 14.7271 3.85535
1.1 0.14 0.96 -0.891767 -0.210344 5.33187 -30.8164 5.3506 1.26206 14.6387 4.76086
1.1 0.14 0.99 -0.892116 -0.226449 6.15986 -30.6853 5.35269 1.35869 14.5192 5.61686
1.1 0.14 1.02 -0.891902 -0.241877 6.9384 -30.5695 5.35141 1.45126 14.3729 6.42825
1.1 0.14 1.05 -0.891204 -0.256675 7.67406 -30.4675 5.34723 1.54005 14.2037 7.19932
1.1 0.14 1.08 -0.890087 -0.270884 8.37177 -30.3781 5.34052 1.62531 14.0141 7.93336
1.1 0.14 1.11 -0.888601 -0.284542 9.0343 -30.3006 5.3316 1.70725 13.8059 8.63242
1.1 0.14 1.14 -0.886779 -0.297679 9.6618 -30.2351 5.32068 1.78608 13.5794 9.29692
1.1 0.14 1.17 -0.884644 -0.310323 10.2514 -30.1828 5.30786 1.86194 13.3338 9.92533
1.1 0.14 1.2 -0.8822 -0.322494 10.7966 -30.1458 5.2932 1.93496 13.0665 10.5139
1.1 0.14 1.23 -0.879438 -0.334209 11.287 -30.1278 5.27663 2.00525 12.7731 11.0563
1.1 0.14 1.26 -0.876336 -0.34548 11.7076 -30.1339 5.25801 2.07288 12.4474 11.5433
1.1 0.14 1.29 -0.872854 -0.356313 12.0388 -30.1708 5.23712 2.13788 12.081 11.9623
1.1 0.14 1.32 -0.86894 -0.366709 12.2552 -30.2474 5.21364 2.20026 11.6634 12.2974
1.1 0.14 1.35 -0.864527 -0.376666 12.3258 -30.3745 5.18716 2.25999 11.1814 12.5288
1.1 0.14 1.38 -0.859533 -0.386173 12.2133 -30.5653 5.1572 2.31704 10.6194 12.6322
1.1 0.14 1.41 -0.85386 -0.395218 11.8734 -30.8353 5.12316 2.37131 9.95905 12.579
1.1 0.14 1.44 -0.847398 -0.403782 11.2548 -31.2031 5.08439 2.42269 9.1788 12.3359
1.1 0.14 1.47 -0.84002 -0.411841 10.2984 -31.6898 5.04012 2.47104 8.25416 11.8642
1.1 0.14 1.5 -0.831586 -0.419366 8.93686 -32.3196 4.98952 2.5162 7.15732 11.1197
1.1 0.15 0 -0.562158 -0.0165227 -8.33241e-16 1.07807e-16 3.37296 0.0991393 -1.31401e-15 -6.46839e-16
1.1 0.15 0.03 -0.56773 -0.0189775 -0.338218 0.00845628 3.40639 0.113867 0.0478549 -0.050735
1.1 0.15 0.06 -0.573047 -0.021038 -0.71064 0.0157337 3.43829 0.12623 0.113067 -0.0943967
1.1 0.15 0.09 -0.578352 -0.0229904 -1.11887 0.0224725 3.47012 0.137943 0.183721 -0.134827
1.1 0.15 0.12 -0.583698 -0.0248963 -1.56647 0.0288006 3.50219 0.149378 0.256829 -0.172794
1.1 0.15 0.15 -0.589114 -0.0267845 -2.05762 0.0347622 3.53468 0.160706 0.330575 -0.208561
1.1 0.15 0.18 -0.594622 -0.0286714 -2.59703 0.0403645 3.56773 0.172026 0.403513 -0.242173
1.1 0.15 0.21 -0.600239 -0.0305671 -3.18988 0.0455912 3.60144 0.183399 0.474313 -0.273532
1.1 0.15 0.24 -0.605984 -0.0324782 -3.84181 0.0504087 3.6359 0.194864 0.541662 -0.302436
1.1 0.15 0.27 -0.61187 -0.0344091 -4.55888 0.0547687 3.67122 0.206447 0.604211 -0.328596
1.1 0.15 0.3 -0.617915 -0.0363625 -5.34763 0.0586095 3.7075 0.218166 0.660547 -0.35164
1.1 0.15 0.33 -0.624134 -0.0383402 -6.21499 0.0618567 3.74481 0.230029 0.709171 -0.371123
1.1 0.15 0.36 -0.630543 -0.0403429 -7.16836 0.064424 3.78326 0.242042 0.748491 -0.386528
1.1 0.15 0.39 -0.637157 -0.042371 -8.21557 0.0662132 3.82295 0.254207 0.776813 -0.397264
1.1 0.15 0.42 -0.432646 1.55168 -167.455 -39.995 2.59588 -9.31009 -84.6464 -66.2095
1.1 0.15 0.45 -0.359958 0.80547 -111.306 -42.0525 2.15975 -4.83282 -46.65 -52.1086
1.1 0.15 0.48 -0.419628 0.488454 -77.5727 -42.0052 2.51777 -2.93072 -24.825 -41.4963
1.1 0.15 0.51 -0.502292 0.332721 -56.1645 -41.2208 3.01375 -1.99632 -11.5976 -33.5
1.1 0.15 0.54 -0.578105 0.242941 -41.8824 -40.239 3.46863 -1.45765 -3.20373 -27.3597
1.1 0.15 0.57 -0.640865 0.182559 -31.9132 -39.2671 3.84519 -1.09536 2.33496 -22.527
1.1 0.15 0.6 -0.691127 0.13657 -24.6645 -38.3782 4.14676 -0.819419 6.11101 -18.6257
1.1 0.15 0.63 -0.731005 0.098401 -19.1984 -37.5905 4.38603 -0.590406 8.75478 -15.4001
1.1 0.15 0.66 -0.762639 0.0649824 -14.9408 -36.9012 4.57583 -0.389895 10.6446 -12.6749
1.1 0.15 0.69 -0.78781 0.0347777 -11.5288 -36.3003 4.72686 -0.208666 12.0158 -10.3287
1.1 0.15 0.72 -0.807908 0.0069582 -8.72528 -35.7761 4.84745 -0.0417492 13.0197 -8.27554
1.1 0.15 0.75 -0.823998 -0.0189604 -6.37119 -35.3177 4.94399 0.113762 13.7562 -6.4536
1.1 0.15 0.78 -0.836888 -0.043286 -4.35668 -34.9156 5.02133 0.259716 14.2936 -4.81754
1.1 0.15 0.81 -0.8472 -0.066231 -2.60422 -34.5616 5.0832 0.397386 14.6792 -3.33352
1.1 0.15 0.84 -0.855411 -0.087952 -1.05776 -34.2488 5.13247 0.527712 14.9469 -1.97581
1.1 0.15 0.87 -0.861896 -0.108572 0.323965 -33.9717 5.17138 0.651431 15.1216 -0.72456
1.1 0.15 0.9 -0.867058 -0.128189 1.57174 -33.7255 5.20235 0.769131 15.223 0.435832
1.1 0.15 0.93 -0.870797 -0.146894 2.71091 -33.5063 5.22478 0.881361 15.2598 1.51812
1.1 0.15 0.96 -0.873633 -0.164752 3.75677 -33.311 5.2418 0.98851 15.2476 2.53117
1.1 0.15 0.99 -0.875612 -0.181831 4.72619 -33.1366 5.25367 1.09098 15.1936 3.48426
1.1 0.15 1.02 -0.876859 -0.198186 5.63012 -32.9808 5.26115 1.18912 15.104 4.38378
1.1 0.15 1.05 -0.877476 -0.213868 6.47774 -32.8416 5.26486 1.28321 14.984 5.23528
1.1 0.15 1.08 -0.877548 -0.228923 7.27576 -32.7176 5.26529 1.37354 14.8374 6.04298
1.1 0.15 1.11 -0.877137 -0.243388 8.02783 -32.6079 5.26282 1.46033 14.6664 6.8094
1.1 0.15 1.14 -0.876289 -0.257297 8.73384 -32.5126 5.25774 1.54378 14.4712 7.53491
1.1 0.15 1.17 -0.875027 -0.270679 9.3893 -32.4331 5.25016 1.62407 14.2499 8.21736
1.1 0.15 1.2 -0.873355 -0.283554 9.98466 -32.3719 5.24013 1.70133 13.9981 8.85159
1.1 0.15 1.23 -0.871258 -0.295941 10.5047 -32.3333 5.22755 1.77565 13.7087 9.42907
1.1 0.15 1.26 -0.868701 -0.30785 10.9279 -32.3234 5.2122 1.8471 13.3714 9.93748
1.1 0.15 1.29 -0.865627 -0.319285 11.2257 -32.3503 5.19376 1.91571 12.9729 10.3603
1.1 0.15 1.32 -0.861963 -0.330248 11.3619 -32.4244 5.17178 1.98149 12.4962 10.6762
1.1 0.15 1.35 -0.857613 -0.340731 11.292 -32.5585 5.14568 2.04439 11.9204 10.8591
1.1 0.15 1.38 -0.852462 -0.350724 10.9627 -32.7684 5.11477 2.10434 11.2205 10.8772
1.1 0.15 1.41 -0.846376 -0.360209 10.311 -33.0725 5.07825 2.16125 10.3672 10.6928
1.1 0.15 1.44 -0.8392 -0.369162 9.26372 -33.4926 5.0352 2.21497 9.32635 10.2621
1.1 0.15 1.47 -0.83076 -0.377557 7.73673 -34.054 4.98456 2.26534 8.05909 9.53445
1.1 0.15 1.5 -0.820863 -0.385358 5.63446 -34.7853 4.92518 2.31215 6.5212 8.45197
1.2 0.05 0 -0.97933 -0.145226 -1.11033e-15 3.08798e-16 5.87599 0.871358 -3.30247e-16 -1.85278e-15
1.2 0.05 0.03 -0.987959 -0.154771 -0.470136 0.00918733 5.92776 0.928629 0.440686 -0.0551213
1.2 0.05 0.06 -0.996579 -0.164048 -1.06671 0.0118459 5.97948 0.98429 0.933458 -0.0710698
1.2 0.05 0.09 -1.00483 -0.173521 -1.8321 0.0087489 6.02899 1.04113 1.46538 -0.0524854
1.2 0.05 0.12 -1.01251 -0.183257 -2.82246 -0.00136881 6.07505 1.09954 2.03305 0.00822354
1.2 0.05 0.15 -1.01942 -0.193266 -4.10619 -0.0203751 6.11655 1.1596 2.63351 0.122264
1.2 0.05 0.18 -1.02541 -0.203542 -5.76378 -0.050592 6.15244 1.22125 3.2633 0.303568
1.2 0.05 0.21 -1.03028 -0.214068 -7.88778 -0.0947502 6.18169 1.2844 3.91817 0.56852
1.2 0.05 0.24 -1.03388 -0.22482 -10.5828 -0.155971 6.20328 1.34892 4.59299 0.935846
1.2 0.05 0.27 -1.03603 -0.235773 -13.9653 -0.237756 6.2162 1.41464 5.28166 1.42656
1.2 0.05 0.3 -1.03657 -0.246901 -18.1641 -0.343985 6.21943 1.4814 5.97712 2.06394
1.2 0.05 0.33 -1.03533 -0.258173 -23.3197 -0.478908 6.21198 1.54903 6.6713 2.87348
1.2 0.05 0.36 -1.03214 -0.269559 -29.5847 -0.64715 6.19283 1.61734 7.3551 3.88293
1.2 0.05 0.39 -1.02684 -0.281028 -37.1238 -0.853702 6.16099 1.68616 8.01843 5.12225
1.2 0.05 0.42 -1.12514 -0.375852 2.46389 -11.359 6.75083 2.25511 9.57051 7.12168
1.2 0.05 0.45 -1.11995 -0.396799 2.96404 -11.3712 6.7197 2.3808 9.51964 8.04153
1.2 0.05 0.48 -1.11411 -0.416146 3.41885 -11.4017 6.68469 2.49688 9.43609 8.90324
1.2 0.05 0.51 -1.10782 -0.4341 3.83932 -11.4467 6.64691 2.6046 9.32608 9.71609
1.2 0.05 0.54 -1.1012 -0.450832 4.23317 -11.5035 6.60719 2.70499 9.19404 10.487
1.2 0.05 0.57 -1.09435 -0.466484 4.60601 -11.5699 6.56612 2.7989 9.04327 11.2215
1.2 0.05 0.6 -1.08736 -0.481172 4.96201 -11.6442 6.52414 2.88703 8.8763 11.9237
1.2 0.05 0.63 -1.08027 -0.494997 5.30433 -11.7251 6.4816 2.96998 8.69513 12.597
1.2 0.05 0.66 -1.07312 -0.508046 5.63541 -11.8114 6.43873 3.04828 8.50134 13.2443
1.2 0.05 0.69 -1.06596 -0.520392 5.95717 -11.9023 6.39574 3.12235 8.29624 13.8679
1.2 0.05 0.72 -1.0588 -0.5321 6.27113 -11.9971 6.35277 3.1926 8.08091 14.4697
1.2 0.05 0.75 -1.05166 -0.543224 6.57853 -12.0952 6.30995 3.25935 7.85628 15.0513
1.2 0.05 0.78 -1.04456 -0.553816 6.88036 -12.196 6.26735 3.32289 7.62313 15.6143
1.2 0.05 0.81 -1.03751 -0.563917 7.17744 -12.2991 6.22504 3.3835 7.38212 16.1599
1.2 0.05 0.84 -1.03051 -0.573566 7.47046 -12.4042 6.18308 3.4414 7.13386 16.6891
1.2 0.05 0.87 -1.02358 -0.582798 7.75999 -12.511 6.1415 3.49679 6.87885 17.203
1.2 0.05 0.9 -1.01672 -0.591644 8.0465 -12.6192 6.10034 3.54986 6.61756 17.7023
1.2 0.05 0.93 -1.00994 -0.60013 8.33041 -12.7285 6.05962 3.60078 6.35038 18.1879
1.2 0.05 0.96 -1.00322 -0.608281 8.61203 -12.8388 6.01935 3.64969 6.07771 18.6603
1.2 0.05 0.99 -0.99659 -0.616121 8.89169 -12.9499 5.97954 3.69673 5.79986 19.1202
1.2 0.05 1.02 -0.990033 -0.623669 9.16964 -13.0616 5.9402 3.74201 5.51714 19.5683
1.2 0.05 1.05 -0.983555 -0.630943 9.44608 -13.1739 5.90133 3.78566 5.22981 20.0049
1.2 0.05 1.08 -0.977156 -0.63796 9.7212 -13.2866 5.86294 3.82776 4.93815 20.4306
1.2 0.05 1.11 -0.970836 -0.644736 9.99513 -13.3997 5.82501 3.86842 4.64245 20.8457
1.2 0.05 1.14 -0.964592 -0.651283 10.2679 -13.5134 5.78755 3.9077 4.34305 21.2503
1.2 0.05 1.17 -0.958425 -0.657612 10.5395 -13.6278 5.75055 3.94567 4.04036 21.6448
1.2 0.05 1.2 -0.952332 -0.663734 10.8099 -13.7433 5.71399 3.9824 3.73489 22.0289
1.2 0.05 1.23 -0.94631 -0.669655 11.0787 -13.8607 5.67786 4.01793 3.4273 22.4026
1.2 0.05 1.26 -0.940357 -0.675383 11.3458 -13.9806 5.64214 4.0523 3.11838 22.7653
1.2 0.05 1.29 -0.93447 -0.68092 11.6105 -14.1042 5.60682 4.08552 2.80913 23.1165
1.2 0.05 1.32 -0.928644 -0.686271 11.8724 -14.233 5.57186 4.11763 2.50075 23.4552
1.2 0.05 1.35 -0.922875 -0.691435 12.1307 -14.3688 5.53725 4.14861 2.19467 23.7803
1.2 0.05 1.38 -0.917159 -0.696412 12.3845 -14.5135 5.50295 4.17847 1.89261 24.0904
1.2 0.05 1.41 -0.911489 -0.701199 12.6327 -14.6699 5.46893 4.20719 1.59657 24.3837
1.2 0.05 1.44 -0.905861 -0.705791 12.874 -14.8407 5.43516 4.23475 1.30888 24.658
1.2 0.05 1.47 -0.900267 -0.710182 13.1069 -15.0296 5.4016 4.26109 1.03222 24.911
1.2 0.05 1.5 -0.894701 -0.714364 13.3297 -15.2404 5.36821 4.28619 0.76964 25.1398
1.2 0.06 0 -0.934121 -0.119801 -1.04922e-15 2.91239e-16 5.60474 0.71881 -5.99664e-16 -1.74742e-15
1.2 0.06 0.03 -0.942391 -0.128038 -0.445318 0.0108141 5.65435 0.768231 0.37245 -0.0648819
1.2 0.06 0.06 -0.950671 -0.135933 -0.990781 0.0165391 5.70403 0.815598 0.789734 -0.0992296
1.2 0.06 0.09 -0.958731 -0.143996 -1.66299 0.0183792 5.7524 0.863974 1.23857 -0.110267
1.2 0.06 0.12 -0.966431 -0.152326 -2.49732 0.0158028 5.79859 0.913955 1.71603 -0.0948062
1.2 0.06 0.15 -0.973642 -0.160967 -3.53635 0.00786834 5.84186 0.965802 2.22014 -0.0471972
1.2 0.06 0.18 -0.980243 -0.169943 -4.82971 -0.00663812 5.88146 1.01966 2.74894 0.039844
1.2 0.06 0.21 -0.986113 -0.179267 -6.43403 -0.0291613 5.91668 1.0756 3.30017 0.174986
1.2 0.06 0.24 -0.991134 -0.188948 -8.41292 -0.0613594 5.9468 1.13369 3.87116 0.368177
1.2 0.06 0.27 -0.995187 -0.198992 -10.837 -0.105095 5.97111 1.19395 4.45881 0.630595
1.2 0.06 0.3 -0.998154 -0.209401 -13.7837 -0.162432 5.98891 1.2564 5.0595 0.974619
1.2 0.06 0.33 -0.999918 -0.220177 -17.3377 -0.235631 5.99949 1.32105 5.66908 1.41381
1.2 0.06 0.36 -1.00036 -0.231321 -21.5903 -0.327148 6.00214 1.38791 6.28292 1.96292
1.2 0.06 0.39 -0.999364 -0.242832 -26.64 -0.439633 5.99615 1.45698 6.89583 2.63783
1.2 0.06 0.42 -1.10987 -0.30345 1.4174 -13.6463 6.65925 1.8207 10.5938 5.15229
1.2 0.06 0.45 -1.10798 -0.327328 2.12426 -13.5822 6.64786 1.96397 10.6241 6.23364
1.2 0.06 0.48 -1.10484 -0.34931 2.7444 -13.5472 6.62906 2.09586 10.6012 7.22994
1.2 0.06 0.51 -1.1008 -0.36966 3.30052 -13.5352 6.6048 2.21796 10.5376 8.15718
1.2 0.06 0.54 -1.09608 -0.388587 3.808 -13.5417 6.57648 2.33152 10.4418 9.02694
1.2 0.06 0.57 -1.09086 -0.40626 4.27764 -13.5633 6.54513 2.43756 10.3197 9.84783
1.2 0.06 0.6 -1.08526 -0.422819 4.71728 -13.5974 6.51153 2.53692 10.1759 10.6265
1.2 0.06 0.63 -1.07937 -0.438383 5.13273 -13.642 6.47625 2.6303 10.0134 11.3681
1.2 0.06 0.66 -1.07329 -0.453052 5.52841 -13.6953 6.43973 2.71831 9.83494 12.0768
1.2 0.06 0.69 -1.06705 -0.466912 5.90775 -13.756 6.40231 2.80147 9.64245 12.7561
1.2 0.06 0.72 -1.06071 -0.480039 6.27344 -13.8231 6.36427 2.88024 9.43756 13.4087
1.2 0.06 0.75 -1.0543 -0.492499 6.62761 -13.8956 6.32582 2.95499 9.22158 14.0369
1.2 0.06 0.78 -1.04785 -0.504347 6.972 -13.9727 6.28711 3.02608 8.99562 14.6428
1.2 0.06 0.81 -1.04138 -0.515635 7.30802 -14.0538 6.24829 3.09381 8.7606 15.228
1.2 0.06 0.84 -1.03491 -0.526407 7.63684 -14.1384 6.20945 3.15844 8.51731 15.794
1.2 0.06 0.87 -1.02845 -0.536703 7.95943 -14.226 6.17069 3.22022 8.26644 16.3422
1.2 0.06 0.9 -1.02201 -0.546559 8.27659 -14.3162 6.13207 3.27935 8.00856 16.8735
1.2 0.06 0.93 -1.01561 -0.556005 8.58903 -14.4086 6.09364 3.33603 7.74419 17.3892
1.2 0.06 0.96 -1.00924 -0.565071 8.89728 -14.5031 6.05545 3.39042 7.47382 17.8898
1.2 0.06 0.99 -1.00292 -0.573782 9.20189 -14.5992 6.01753 3.44269 7.19781 18.3764
1.2 0.06 1.02 -0.996652 -0.582162 9.50326 -14.6968 5.97991 3.49297 6.91655 18.8496
1.2 0.06 1.05 -0.990436 -0.590231 9.80177 -14.7956 5.94261 3.54139 6.63035 19.31
1.2 0.06 1.08 -0.984275 -0.59801 10.0977 -14.8956 5.90565 3.58806 6.33954 19.7582
1.2 0.06 1.11 -0.978172 -0.605515 10.3913 -14.9967 5.86903 3.63309 6.04444 20.1946
1.2 0.06 1.14 -0.972127 -0.612761 10.6826 -15.099 5.83276 3.67656 5.74542 20.6195
1.2 0.06 1.17 -0.966141 -0.619761 10.9716 -15.2028 5.79684 3.71856 5.44292 21.033
1.2 0.06 1.2 -0.960211 -0.626526 11.258 -15.3086 5.76127 3.75915 5.13746 21.4348
1.2 0.06 1.23 -0.954337 -0.633065 11.5416 -15.4172 5.72602 3.79839 4.82973 21.8246
1.2 0.06 1.26 -0.948515 -0.639384 11.8216 -15.5297 5.69109 3.83631 4.52053 22.2016
1.2 0.06 1.29 -0.942741 -0.645489 12.0974 -15.6475 5.65645 3.87294 4.21086 22.5648
1.2 0.06 1.32 -0.937012 -0.651383 12.3678 -15.7725 5.62207 3.9083 3.90195 22.9128
1.2 0.06 1.35 -0.93132 -0.657065 12.6315 -15.9069 5.58792 3.94239 3.59525 23.2438
1.2 0.06 1.38 -0.92566 -0.662535 12.8869 -16.0537 5.55396 3.97521 3.29248 23.5554
1.2 0.06 1.41 -0.920024 -0.667788 13.132 -16.216 5.52014 4.00673 2.99568 23.845
1.2 0.06 1.44 -0.914404 -0.672821 13.3647 -16.3977 5.48642 4.03692 2.70718 24.1094
1.2 0.06 1.47 -0.90879 -0.677624 13.5822 -16.6034 5.45274 4.06575 2.42969 24.3446
1.2 0.06 1.5 -0.903173 -0.682189 13.7816 -16.8383 5.41904 4.09314 2.16631 24.5465
1.2 0.07 0 -0.89226 -0.098822 -9.99972e-16 2.70991e-16 5.35357 0.592935 -8.12916e-16 -1.62594e-15
1.2 0.07 0.03 -0.900209 -0.105997 -0.425992 0.0116592 5.40127 0.635986 0.316788 -0.0699527
1.2 0.07 0.06 -0.908154 -0.112776 -0.934845 0.0191992 5.44893 0.676656 0.67315 -0.11519
1.2 0.07 0.09 -0.915969 -0.119682 -1.54434 0.023972 5.49582 0.718092 1.05542 -0.143824
1.2 0.07 0.12 -0.923561 -0.12683 -2.2785 0.0258107 5.54137 0.760981 1.46071 -0.154854
1.2 0.07 0.15 -0.930843 -0.134279 -3.16598 0.0242418 5.58506 0.805675 1.88736 -0.145438
1.2 0.07 0.18 -0.937729 -0.142067 -4.23991 0.0186112 5.62638 0.852403 2.33395 -0.111653
1.2 0.07 0.21 -0.944134 -0.150224 -5.53787 0.0081226 5.66481 0.90134 2.79899 -0.0487186
1.2 0.07 0.24 -0.949974 -0.158772 -7.10182 -0.00814655 5.69984 0.952626 3.28082 0.0488984
1.2 0.07 0.27 -0.955165 -0.167732 -8.97815 -0.0312371 5.73099 1.00638 3.77753 0.187444
1.2 0.07 0.3 -0.959623 -0.177122 -11.2176 -0.0623039 5.75773 1.06273 4.28695 0.373846
1.2 0.07 0.33 -0.963263 -0.18696 -13.8754 -0.102613 5.77956 1.12175 4.80661 0.615704
1.2 0.07 0.36 -0.966001 -0.197262 -17.011 -0.153541 5.79599 1.18356 5.33375 0.921271
1.2 0.07 0.39 -0.967753 -0.208043 -20.6883 -0.216571 5.80649 1.24824 5.8653 1.29946
1.2 0.07 0.42 -1.0855 -0.229965 -0.315592 -16.1552 6.513 1.37979 11.3015 2.70309
1.2 0.07 0.45 -1.08806 -0.25703 0.71743 -15.9937 6.52836 1.54218 11.4807 4.01096
1.2 0.07 0.48 -1.08855 -0.281788 1.58821 -15.8766 6.5313 1.69073 11.5656 5.19066
1.2 0.07 0.51 -1.08749 -0.304625 2.34336 -15.7941 6.52494 1.82775 11.5828 6.27015
1.2 0.07 0.54 -1.08526 -0.325812 3.01311 -15.7392 6.51157 1.95487 11.5491 7.26884
1.2 0.07 0.57 -1.08214 -0.345557 3.61789 -15.7067 6.49286 2.07334 11.4758 8.20075
1.2 0.07 0.6 -1.07834 -0.364027 4.17206 -15.6927 6.47007 2.18416 11.3708 9.0763
1.2 0.07 0.63 -1.07402 -0.381363 4.68602 -15.6939 6.44411 2.28818 11.2399 9.90344
1.2 0.07 0.66 -1.06928 -0.397681 5.16749 -15.7081 6.4157 2.38609 11.0872 10.6884
1.2 0.07 0.69 -1.06423 -0.413082 5.62232 -15.7332 6.3854 2.47849 10.916 11.4362
1.2 0.07 0.72 -1.05894 -0.427652 6.05506 -15.7676 6.35363 2.56591 10.7289 12.1507
1.2 0.07 0.75 -1.05346 -0.441467 6.46927 -15.8101 6.32074 2.6488 10.5278 12.8354
1.2 0.07 0.78 -1.04783 -0.454591 6.86779 -15.8595 6.28699 2.72754 10.3144 13.493
1.2 0.07 0.81 -1.0421 -0.467082 7.25293 -15.915 6.2526 2.80249 10.09 14.1258
1.2 0.07 0.84 -1.03629 -0.478992 7.62657 -15.9757 6.21775 2.87395 9.85575 14.7358
1.2 0.07 0.87 -1.03043 -0.490366 7.99025 -16.041 6.18258 2.9422 9.61256 15.3247
1.2 0.07 0.9 -1.02453 -0.501244 8.34527 -16.1103 6.1472 3.00746 9.36124 15.8941
1.2 0.07 0.93 -1.01862 -0.511662 8.69274 -16.1831 6.11172 3.06997 9.10246 16.4452
1.2 0.07 0.96 -1.0127 -0.521653 9.03349 -16.2592 6.07621 3.12992 8.83685 16.9791
1.2 0.07 0.99 -1.00679 -0.531246 9.36839 -16.338 6.04073 3.18748 8.56491 17.4969
1.2 0.07 1.02 -1.00089 -0.540467 9.69808 -16.4192 6.00534 3.2428 8.28711 17.9995
1.2 0.07 1.05 -0.995013 -0.549342 10.0231 -16.5026 5.97008 3.29605 8.00385 18.4877
1.2 0.07 1.08 -0.989164 -0.55789 10.344 -16.5879 5.93498 3.34734 7.71551 18.9622
1.2 0.07 1.11 -0.983346 -0.566132 10.661 -16.6751 5.90008 3.39679 7.42248 19.4234
1.2 0.07 1.14 -0.977564 -0.574084 10.9743 -16.7643 5.86538 3.4445 7.12514 19.8717
1.2 0.07 1.17 -0.971817 -0.581762 11.2837 -16.8559 5.8309 3.49057 6.82396 20.307
1.2 0.07 1.2 -0.966106 -0.589177 11.5889 -16.9505 5.79664 3.53506 6.51947 20.7292
1.2 0.07 1.23 -0.96043 -0.596339 11.8893 -17.049 5.76258 3.57803 6.21231 21.1374
1.2 0.07 1.26 -0.954786 -0.603256 12.184 -17.1528 5.72871 3.61954 5.90325 21.5305
1.2 0.07 1.29 -0.949168 -0.609934 12.4715 -17.2638 5.69501 3.6596 5.59322 21.9071
1.2 0.07 1.32 -0.943572 -0.616374 12.7502 -17.3844 5.66143 3.69825 5.28337 22.2651
1.2 0.07 1.35 -0.937989 -0.622579 13.0179 -17.5173 5.62794 3.73547 4.97502 22.6016
1.2 0.07 1.38 -0.932412 -0.628545 13.272 -17.6662 5.59447 3.77127 4.66978 22.9135
1.2 0.07 1.41 -0.926829 -0.634268 13.5092 -17.8352 5.56097 3.80561 4.36949 23.1969
1.2 0.07 1.44 -0.921229 -0.639743 13.726 -18.0293 5.52738 3.83846 4.07632 23.4469
1.2 0.07 1.47 -0.915599 -0.644961 13.918 -18.254 5.4936 3.86976 3.79277 23.6582
1.2 0.07 1.5 -0.909925 -0.649909 14.0804 -18.5161 5.45955 3.89945 3.52167 23.8246
1.2 0.08 0 -0.853245 -0.0813272 -9.60217e-16 2.49215e-16 5.11948 0.487966 -9.80233e-16 -1.49528e-15
1.2 0.08 0.03 -0.8609 -0.087609 -0.41035 0.0119895 5.16541 0.525657 0.270414 -0.0719343
1.2 0.08 0.06 -0.868515 -0.0934584 -0.891362 0.0205637 5.2111 0.560752 0.576382 -0.123377
1.2 0.08 0.09 -0.876056 -0.0993938 -1.45543 0.0270866 5.25634 0.596364 0.903937 -0.162512
1.2 0.08 0.12 -0.883466 -0.105535 -2.11975 0.0315808 5.3008 0.633209 1.25013 -0.189475
1.2 0.08 0.15 -0.890688 -0.111946 -2.90473 0.0338254 5.34413 0.671675 1.61336 -0.20294
1.2 0.08 0.18 -0.897661 -0.118672 -3.83381 0.0334708 5.38597 0.712031 1.99237 -0.20081
1.2 0.08 0.21 -0.904327 -0.125749 -4.93338 0.0300736 5.42596 0.754492 2.38597 -0.180425
1.2 0.08 0.24 -0.910627 -0.133208 -6.23285 0.0231112 5.46376 0.799241 2.79289 -0.138649
1.2 0.08 0.27 -0.916501 -0.141075 -7.76452 0.011989 5.499 0.846444 3.21174 -0.071914
1.2 0.08 0.3 -0.921889 -0.149377 -9.56368 -0.00395544 5.53133 0.896254 3.64098 0.0237542
1.2 0.08 0.33 -0.926731 -0.158138 -11.6686 -0.0254502 5.56038 0.948817 4.07886 0.152724
1.2 0.08 0.36 -0.930968 -0.167381 -14.1203 -0.0532873 5.58579 1.00427 4.52348 0.319748
1.2 0.08 0.39 -0.934538 -0.177129 -16.963 -0.0883216 5.60721 1.06276 4.9727 0.529955
1.2 0.08 0.42 -1.05049 -0.154604 -3.01651 -18.9085 6.30291 0.927622 11.5138 -0.346395
1.2 0.08 0.45 -1.05903 -0.185524 -1.4518 -18.6222 6.35419 1.11315 11.9646 1.28651
1.2 0.08 0.48 -1.06437 -0.213367 -0.190835 -18.4017 6.38621 1.2802 12.2388 2.72087
1.2 0.08 0.51 -1.06726 -0.238857 0.862498 -18.2319 6.40355 1.43314 12.3933 4.00589
1.2 0.08 0.54 -1.06829 -0.262406 1.76767 -18.102 6.40971 1.57444 12.4626 5.17463
1.2 0.08 0.57 -1.06789 -0.284294 2.56332 -18.0042 6.40734 1.70577 12.4687 6.25008
1.2 0.08 0.6 -1.0664 -0.304731 3.27565 -17.9325 6.39837 1.82838 12.4262 7.24886
1.2 0.08 0.63 -1.06404 -0.323882 3.92303 -17.8824 6.38425 1.94329 12.3454 8.18327
1.2 0.08 0.66 -1.06101 -0.341885 4.51877 -17.8505 6.36607 2.05131 12.2335 9.06272
1.2 0.08 0.69 -1.05745 -0.358857 5.07273 -17.8339 6.34468 2.15314 12.0958 9.89451
1.2 0.08 0.72 -1.05346 -0.374897 5.59241 -17.8303 6.32074 2.24938 11.9366 10.6845
1.2 0.08 0.75 -1.04913 -0.39009 6.08359 -17.838 6.29476 2.34054 11.7589 11.4373
1.2 0.08 0.78 -1.04453 -0.40451 6.55084 -17.8554 6.26716 2.42706 11.5653 12.1569
1.2 0.08 0.81 -1.03971 -0.418224 6.99778 -17.8812 6.23826 2.50935 11.3577 12.8464
1.2 0.08 0.84 -1.03472 -0.431289 7.42734 -17.9145 6.20833 2.58774 11.1378 13.5085
1.2 0.08 0.87 -1.0296 -0.443756 7.84194 -17.9542 6.1776 2.66254 10.907 14.1456
1.2 0.08 0.9 -1.02437 -0.455671 8.24355 -17.9997 6.14624 2.73403 10.6663 14.7596
1.2 0.08 0.93 -1.01907 -0.467075 8.63386 -18.0501 6.11439 2.80245 10.4167 15.3522
1.2 0.08 0.96 -1.0137 -0.478003 9.01413 -18.1052 6.08219 2.86802 10.1591 15.9249
1.2 0.08 0.99 -1.00829 -0.488489 9.38567 -18.1642 6.04973 2.93093 9.89404 16.479
1.2 0.08 1.02 -1.00285 -0.498562 9.74943 -18.2268 6.0171 2.99137 9.62225 17.0157
1.2 0.08 1.05 -0.997395 -0.50825 10.1063 -18.2926 5.98437 3.0495 9.34422 17.5359
1.2 0.08 1.08 -0.991933 -0.517577 10.4568 -18.3613 5.9516 3.10546 9.06043 18.0406
1.2 0.08 1.11 -0.986472 -0.526565 10.8016 -18.4328 5.91883 3.15939 8.77132 18.5304
1.2 0.08 1.14 -0.981017 -0.535232 11.1408 -18.5072 5.8861 3.21139 8.47733 19.0055
1.2 0.08 1.17 -0.97557 -0.543594 11.4742 -18.5849 5.85342 3.26157 8.17891 19.4658
1.2 0.08 1.2 -0.970134 -0.551666 11.8012 -18.6667 5.82081 3.31 7.87656 19.911
1.2 0.08 1.23 -0.964707 -0.559459 12.1209 -18.7538 5.78824 3.35675 7.57082 20.34
1.2 0.08 1.26 -0.959286 -0.56698 12.4317 -18.848 5.75572 3.40188 7.26235 20.7512
1.2 0.08 1.29 -0.953865 -0.574235 12.7315 -18.9513 5.72319 3.44541 6.95191 21.1423
1.2 0.08 1.32 -0.948437 -0.581228 13.0178 -19.0669 5.69062 3.48737 6.64038 21.5104
1.2 0.08 1.35 -0.942992 -0.587958 13.2871 -19.1982 5.65795 3.52775 6.32882 21.8518
1.2 0.08 1.38 -0.937518 -0.594424 13.5354 -19.3496 5.62511 3.56654 6.01846 22.162
1.2 0.08 1.41 -0.932002 -0.600621 13.7578 -19.5264 5.59201 3.60372 5.71075 22.4354
1.2 0.08 1.44 -0.926426 -0.60654 13.9487 -19.7345 5.55855 3.63924 5.40735 22.6654
1.2 0.08 1.47 -0.920772 -0.612172 14.1013 -19.9811 5.52463 3.67303 5.11019 22.8447
1.2 0.08 1.5 -0.915021 -0.617504 14.2083 -20.2742 5.49013 3.70503 4.82148 22.9645
1.2 0.09 0 -0.816705 -0.0666433 -9.2834e-16 2.26781e-16 4.90024 0.399863 -1.10867e-15 -1.36068e-15
1.2 0.09 0.03 -0.824077 -0.0721545 -0.39735 0.0119712 4.94447 0.432929 0.231215 -0.0718243
1.2 0.09 0.06 -0.831366 -0.0772136 -0.856298 0.0210664 4.9882 0.463283 0.49478 -0.126393
1.2 0.09 0.09 -0.838615 -0.0823202 -1.38573 0.0285914 5.0317 0.493922 0.776551 -0.171541
1.2 0.09 0.12 -0.845796 -0.0875922 -1.99846 0.0346664 5.07478 0.525554 1.07349 -0.207989
1.2 0.09 0.15 -0.852873 -0.0930953 -2.70963 0.0392114 5.11724 0.558571 1.38397 -0.235257
1.2 0.09 0.18 -0.859806 -0.098876 -3.53656 0.0420492 5.15884 0.593254 1.70676 -0.252281
1.2 0.09 0.21 -0.866557 -0.104972 -4.49864 0.042937 5.19935 0.629831 2.04076 -0.257606
1.2 0.09 0.24 -0.873085 -0.111417 -5.61737 0.04158 5.23851 0.668498 2.38486 -0.249462
1.2 0.09 0.27 -0.879349 -0.11824 -6.91633 0.0376377 5.27609 0.709436 2.73786 -0.225807
1.2 0.09 0.3 -0.885307 -0.12547 -8.42115 0.0307276 5.31184 0.752815 3.09848 -0.184345
1.2 0.09 0.33 -0.890917 -0.133135 -10.1595 0.0204273 5.3455 0.798797 3.46531 -0.122542
1.2 0.09 0.36 -0.896139 -0.141259 -12.1613 0.00627629 5.37682 0.847541 3.83679 -0.0376352
1.2 0.09 0.39 -0.900929 -0.149869 -14.4583 -0.0122236 5.40556 0.8992 4.21124 0.0733644
1.2 0.09 0.42 -1.00277 -0.0754246 -7.15922 -21.9355 6.0166 0.452547 10.9238 -4.17958
1.2 0.09 0.45 -1.01915 -0.111975 -4.69984 -21.491 6.11491 0.67185 11.8729 -2.06999
1.2 0.09 0.48 -1.03095 -0.143647 -2.81343 -21.1404 6.1857 0.861883 12.4794 -0.274467
1.2 0.09 0.51 -1.03908 -0.172141 -1.30183 -20.862 6.23446 1.03285 12.8667 1.29336
1.2 0.09 0.54 -1.04438 -0.198241 -0.0476382 -20.6401 6.26627 1.18945 13.1055 2.68993
1.2 0.09 0.57 -1.04751 -0.222386 1.02242 -20.4631 6.28506 1.33432 13.239 3.95339
1.2 0.09 0.6 -1.04896 -0.244864 1.95623 -20.3224 6.29379 1.46919 13.2949 5.11046
1.2 0.09 0.63 -1.04911 -0.265887 2.78633 -20.2115 6.29465 1.59532 13.2916 6.1804
1.2 0.09 0.66 -1.04822 -0.285619 3.53558 -20.1253 6.28931 1.71372 13.242 7.17753
1.2 0.09 0.69 -1.0465 -0.304198 4.22052 -20.06 6.27902 1.82519 13.1551 8.11275
1.2 0.09 0.72 -1.04413 -0.321738 4.85342 -20.0124 6.26476 1.93043 13.0378 8.99453
1.2 0.09 0.75 -1.04121 -0.338335 5.44359 -19.9799 6.24729 2.03001 12.8951 9.8296
1.2 0.09 0.78 -1.03787 -0.354076 5.99822 -19.9605 6.22721 2.12446 12.731 10.6234
1.2 0.09 0.81 -1.03417 -0.369033 6.52296 -19.9525 6.20501 2.2142 12.5484 11.3803
1.2 0.09 0.84 -1.03018 -0.383272 7.02232 -19.9544 6.18108 2.29963 12.35 12.104
1.2 0.09 0.87 -1.02595 -0.396849 7.49994 -19.9651 6.15573 2.3811 12.1376 12.7976
1.2 0.09 0.9 -1.02154 -0.409817 7.95879 -19.9835 6.12923 2.4589 11.9128 13.4638
1.2 0.09 0.93 -1.01696 -0.42222 8.4014 -20.0087 6.10179 2.53332 11.6771 14.1048
1.2 0.09 0.96 -1.01226 -0.434098 8.82961 -20.04 6.07358 2.60459 11.4315 14.7224
1.2 0.09 0.99 -1.00746 -0.445489 9.24534 -20.0768 6.04477 2.67293 11.177 15.3185
1.2 0.09 1.02 -1.00258 -0.456426 9.64998 -20.1184 6.01548 2.73856 10.9144 15.8944
1.2 0.09 1.05 -0.997634 -0.466939 10.0448 -20.1644 5.98581 2.80163 10.6445 16.4515
1.2 0.09 1.08 -0.99264 -0.477054 10.4307 -20.2144 5.95584 2.86233 10.3679 16.9908
1.2 0.09 1.11 -0.987609 -0.486796 10.8083 -20.2682 5.92566 2.92078 10.085 17.5131
1.2 0.09 1.14 -0.98255 -0.496186 11.178 -20.326 5.8953 2.97712 9.7964 18.0187
1.2 0.09 1.17 -0.977467 -0.505242 11.5393 -20.3882 5.8648 3.03145 9.50249 18.5075
1.2 0.09 1.2 -0.972363 -0.513978 11.8914 -20.4559 5.83418 3.08387 9.20368 18.9786
1.2 0.09 1.23 -0.967237 -0.522407 12.2328 -20.5303 5.80342 3.13444 8.90034 19.4307
1.2 0.09 1.26 -0.962085 -0.530538 12.5613 -20.6136 5.77251 3.18323 8.59287 19.8616
1.2 0.09 1.29 -0.956901 -0.538377 12.8736 -20.7086 5.74141 3.23026 8.28168 20.2682
1.2 0.09 1.32 -0.951674 -0.545927 13.1658 -20.8188 5.71004 3.27556 7.96722 20.6464
1.2 0.09 1.35 -0.946391 -0.553188 13.433 -20.9486 5.67834 3.31913 7.65 20.9912
1.2 0.09 1.38 -0.941035 -0.560158 13.6689 -21.1033 5.64621 3.36095 7.33057 21.2965
1.2 0.09 1.41 -0.935589 -0.56683 13.8664 -21.2891 5.61353 3.40098 7.00959 21.5547
1.2 0.09 1.44 -0.930029 -0.573196 14.0169 -21.5137 5.58018 3.43917 6.68782 21.7571
1.2 0.09 1.47 -0.92433 -0.579243 14.1107 -21.7855 5.54598 3.47546 6.36614 21.8935
1.2 0.09 1.5 -0.918464 -0.584958 14.1367 -22.1144 5.51078 3.50975 6.04555 21.9523
1.2 0.1 0 -0.782349 -0.0542771 -9.03171e-16 2.04373e-16 4.6941 0.325666 -1.2035e-15 -1.22623e-15
1.2 0.1 0.03 -0.789441 -0.0591124 -0.386338 0.0117153 4.73665 0.354677 0.197747 -0.0702892
1.2 0.1 0.06 -0.796407 -0.0634895 -0.827273 0.0209844 4.77845 0.380939 0.425188 -0.125901
1.2 0.1 0.09 -0.803352 -0.0678795 -1.32929 0.0290178 4.82012 0.407278 0.66814 -0.174099
1.2 0.1 0.12 -0.81027 -0.0723951 -1.90225 0.0359821 4.86163 0.434371 0.923487 -0.215883
1.2 0.1 0.15 -0.817144 -0.0770994 -2.55775 0.0418754 4.90287 0.462596 1.18955 -0.251241
1.2 0.1 0.18 -0.823951 -0.082038 -3.30902 0.0466192 4.94371 0.492226 1.46508 -0.279701
1.2 0.1 0.21 -0.830666 -0.0872478 -4.17081 0.0500868 4.984 0.523484 1.74897 -0.300505
1.2 0.1 0.24 -0.837264 -0.0927611 -5.15939 0.0521156 5.02358 0.556562 2.04016 -0.312676
1.2 0.1 0.27 -0.843718 -0.0986078 -6.29258 0.0525127 5.0623 0.591641 2.33752 -0.315057
1.2 0.1 0.3 -0.85 -0.104816 -7.58968 0.0510579 5.1 0.628888 2.63986 -0.306328
1.2 0.1 0.33 -0.856084 -0.111412 -9.07149 0.0475064 5.1365 0.668465 2.94588 -0.285018
1.2 0.1 0.36 -0.861942 -0.118424 -10.7604 0.0415894 5.17165 0.710529 3.25421 -0.249515
1.2 0.1 0.39 -0.867547 -0.125875 -12.6801 0.0330155 5.20527 0.755234 3.56333 -0.198072
1.2 0.1 0.42 -0.940058 0.0121766 -13.5429 -25.26 5.64035 -0.0730598 9.00225 -9.06863
1.2 0.1 0.45 -0.966116 -0.0344869 -9.54251 -24.6253 5.7967 0.206921 10.8691 -6.25031
1.2 0.1 0.48 -0.986379 -0.0717848 -6.62794 -24.1147 5.91827 0.430709 12.0628 -3.93346
1.2 0.1 0.51 -1.00145 -0.104073 -4.39428 -23.7024 6.0087 0.624437 12.846 -1.96926
1.2 0.1 0.54 -1.01238 -0.133105 -2.61059 -23.3678 6.0743 0.798633 13.3638 -0.262002
1.2 0.1 0.57 -1.02011 -0.159711 -1.13783 -23.0947 6.12068 0.958269 13.7013 1.25161
1.2 0.1 0.6 -1.02537 -0.184352 0.111736 -22.8711 6.15219 1.10611 13.9108 2.61477
1.2 0.1 0.63 -1.02869 -0.207325 1.19585 -22.6878 6.17212 1.24395 14.0263 3.85788
1.2 0.1 0.66 -1.03049 -0.228843 2.15391 -22.5378 6.18291 1.37306 14.0705 5.00295
1.2 0.1 0.69 -1.03107 -0.249072 3.01367 -22.4155 6.18645 1.49443 14.0591 6.06636
1.2 0.1 0.72 -1.03069 -0.268147 3.79523 -22.3167 6.18414 1.60888 14.0035 7.06056
1.2 0.1 0.75 -1.02952 -0.286179 4.51349 -22.238 6.17711 1.71707 13.9118 7.99524
1.2 0.1 0.78 -1.0277 -0.303265 5.17978 -22.1764 6.1662 1.81959 13.7903 8.87807
1.2 0.1 0.81 -1.02535 -0.319488 5.80282 -22.1298 6.15212 1.91693 13.6438 9.71523
1.2 0.1 0.84 -1.02257 -0.33492 6.38949 -22.0961 6.13542 2.00952 13.4761 10.5118
1.2 0.1 0.87 -1.01942 -0.349626 6.94523 -22.0739 6.11655 2.09776 13.29 11.2718
1.2 0.1 0.9 -1.01598 -0.363662 7.47448 -22.0618 6.09588 2.18197 13.088 11.9989
1.2 0.1 0.93 -1.01228 -0.377079 7.98095 -22.0585 6.07369 2.26247 12.872 12.6962
1.2 0.1 0.96 -1.00838 -0.389921 8.46729 -22.0633 6.05026 2.33953 12.6436 13.3657
1.2 0.1 0.99 -1.0043 -0.402231 8.93629 -22.0751 6.0258 2.41338 12.4043 14.0101
1.2 0.1 1.02 -1.00008 -0.414043 9.38995 -22.0933 6.00047 2.48426 12.155 14.6311
1.2 0.1 1.05 -0.995738 -0.425391 9.83 -22.1172 5.97443 2.55235 11.8968 15.2303
1.2 0.1 1.08 -0.991299 -0.436305 10.2578 -22.1464 5.9478 2.61783 11.6305 15.8091
1.2 0.1 1.11 -0.986779 -0.446812 10.6743 -22.1806 5.92067 2.68087 11.3568 16.3683
1.2 0.1 1.14 -0.982189 -0.456933 11.0796 -22.2199 5.89313 2.7416 11.076 16.9085
1.2 0.1 1.17 -0.977536 -0.46669 11.4734 -22.265 5.86522 2.80014 10.7887 17.4291
1.2 0.1 1.2 -0.972825 -0.476099 11.8543 -22.3169 5.83695 2.85659 10.4951 17.9293
1.2 0.1 1.23 -0.968054 -0.485172 12.2201 -22.3774 5.80832 2.91103 10.1952 18.407
1.2 0.1 1.26 -0.963218 -0.493919 12.5673 -22.4489 5.77931 2.96352 9.88893 18.8592
1.2 0.1 1.29 -0.958309 -0.502348 12.8914 -22.5349 5.74985 3.01409 9.5762 19.2818
1.2 0.1 1.32 -0.953312 -0.51046 13.1865 -22.6396 5.71987 3.06276 9.25669 19.6693
1.2 0.1 1.35 -0.948209 -0.518256 13.4454 -22.7682 5.68926 3.10954 8.92995 20.0151
1.2 0.1 1.38 -0.942979 -0.525732 13.659 -22.9271 5.65788 3.15439 8.59546 20.3107
1.2 0.1 1.41 -0.937596 -0.532882 13.8168 -23.1241 5.62557 3.19729 8.25254 20.5464
1.2 0.1 1.44 -0.932027 -0.539695 13.9065 -23.3681 5.59216 3.23817 7.90042 20.7105
1.2 0.1 1.47 -0.92624 -0.546158 13.9138 -23.6695 5.55744 3.27695 7.53821 20.7895
1.2 0.1 1.5 -0.920193 -0.552253 13.8223 -24.0402 5.52116 3.31352 7.16492 20.7679
1.2 0.11 0 -0.749949 -0.0438537 -8.83803e-16 1.8255e-16 4.4997 0.263126 -1.26887e-15 -1.0953e-15
1.2 0.11 0.03 -0.756757 -0.0480909 -0.376877 0.0113 4.54055 0.288548 0.168969 -0.0677974
1.2 0.11 0.06 -0.763399 -0.0518739 -0.802775 0.0205054 4.5804 0.311245 0.365359 -0.123028
1.2 0.11 0.09 -0.770029 -0.0556393 -1.28249 0.0287137 4.62018 0.333837 0.575072 -0.172275
1.2 0.11 0.12 -0.776662 -0.0594921 -1.82377 0.0361078 4.65998 0.356953 0.794944 -0.216637
1.2 0.11 0.15 -0.783292 -0.0634909 -2.43578 0.0427266 4.69976 0.380945 1.02324 -0.256348
1.2 0.11 0.18 -0.78991 -0.0676779 -3.12886 0.0485468 4.73946 0.406065 1.25869 -0.291267
1.2 0.11 0.21 -0.796504 -0.0720871 -3.91454 0.053508 4.77902 0.43252 1.50016 -0.321033
1.2 0.11 0.24 -0.803059 -0.0767485 -4.80552 0.0575233 4.81835 0.460486 1.74657 -0.345123
1.2 0.11 0.27 -0.80956 -0.0816895 -5.8156 0.0604843 4.85736 0.49013 1.99679 -0.362888
1.2 0.11 0.3 -0.815993 -0.0869358 -6.95974 0.0622644 4.89596 0.521606 2.24966 -0.373568
1.2 0.11 0.33 -0.822342 -0.0925122 -8.25403 0.0627203 4.93405 0.555063 2.50393 -0.376302
1.2 0.11 0.36 -0.828591 -0.098443 -9.71568 0.0616932 4.97154 0.590645 2.75825 -0.370139
1.2 0.11 0.39 -0.834723 -0.104752 -11.363 0.0590096 5.00833 0.628494 3.01119 -0.354038
1.2 0.11 0.42 -0.860659 0.118412 -23.5034 -28.8722 5.16396 -0.710474 4.84302 -15.4042
1.2 0.11 0.45 -0.897191 0.0510798 -16.8184 -28.039 5.38314 -0.306479 8.39549 -11.5302
1.2 0.11 0.48 -0.928136 0.00401256 -12.1853 -27.3447 5.56881 -0.0240753 10.6275 -8.45351
1.2 0.11 0.51 -0.952315 -0.0338293 -8.79154 -26.773 5.71389 0.202976 12.0865 -5.92605
1.2 0.11 0.54 -0.970681 -0.0666005 -6.18796 -26.3024 5.82408 0.399603 13.0653 -3.78852
1.2 0.11 0.57 -0.984439 -0.0960663 -4.11232 -25.9134 5.90663 0.576398 13.7299 -1.93689
1.2 0.11 0.6 -0.994615 -0.123084 -2.40412 -25.5903 5.96769 0.738504 14.1798 -0.301432
1.2 0.11 0.63 -1.002 -0.148133 -0.960856 -25.3208 6.01202 0.888795 14.4769 1.16587
1.2 0.11 0.66 -1.00721 -0.171517 0.285505 -25.0953 6.04325 1.0291 14.6618 2.49907
1.2 0.11 0.69 -1.01068 -0.193452 1.38163 -24.9064 6.06408 1.16071 14.7617 3.72293
1.2 0.11 0.72 -1.01276 -0.214103 2.3605 -24.7482 6.07659 1.28462 14.7957 4.85591
1.2 0.11 0.75 -1.01373 -0.233602 3.24607 -24.616 6.08236 1.40161 14.7773 5.91208
1.2 0.11 0.78 -1.01377 -0.252061 4.05612 -24.5061 6.08263 1.51237 14.7166 6.90237
1.2 0.11 0.81 -1.01306 -0.269573 4.80414 -24.4154 6.07838 1.61744 14.621 7.83545
1.2 0.11 0.84 -1.01173 -0.28622 5.50055 -24.3414 6.07038 1.71732 14.4963 8.71827
1.2 0.11 0.87 -1.00988 -0.302073 6.15354 -24.282 6.05926 1.81244 14.347 9.55652
1.2 0.11 0.9 -1.00759 -0.317194 6.76961 -24.2355 6.04555 1.90317 14.1767 10.3549
1.2 0.11 0.93 -1.00493 -0.331641 7.35422 -24.2003 6.0296 1.98985 13.988 11.1174
1.2 0.11 0.96 -1.00197 -0.345461 7.91117 -24.1753 6.01182 2.07277 13.7834 11.8471
1.2 0.11 0.99 -0.998747 -0.358701 8.44444 -24.1593 5.99248 2.15221 13.5649 12.5471
1.2 0.11 1.02 -0.995305 -0.371401 8.95688 -24.1514 5.97183 2.2284 13.334 13.2196
1.2 0.11 1.05 -0.991676 -0.383596 9.45091 -24.1508 5.95006 2.30157 13.0921 13.867
1.2 0.11 1.08 -0.98789 -0.395319 9.92844 -24.1569 5.92734 2.37191 12.8401 14.4906
1.2 0.11 1.11 -0.983969 -0.406599 10.3907 -24.1694 5.90381 2.4396 12.5789 15.0918
1.2 0.11 1.14 -0.979927 -0.417462 10.8378 -24.1884 5.87956 2.50477 12.3091 15.6709
1.2 0.11 1.17 -0.975777 -0.427929 11.2693 -24.2145 5.85466 2.56757 12.0309 16.2274
1.2 0.11 1.2 -0.971523 -0.438017 11.683 -24.2492 5.82914 2.6281 11.7443 16.7598
1.2 0.11 1.23 -0.967163 -0.447741 12.0755 -24.2945 5.80298 2.68645 11.4487 17.2655
1.2 0.11 1.26 -0.962691 -0.457111 12.4421 -24.3534 5.77614 2.74267 11.1436 17.7404
1.2 0.11 1.29 -0.958093 -0.466135 12.776 -24.4298 5.74856 2.79681 10.8277 18.1789
1.2 0.11 1.32 -0.953351 -0.474814 13.0687 -24.529 5.7201 2.84889 10.4996 18.574
1.2 0.11 1.35 -0.948439 -0.483149 13.3096 -24.6571 5.69064 2.89889 10.1574 18.9167
1.2 0.11 1.38 -0.943329 -0.491135 13.486 -24.822 5.65997 2.94681 9.79873 19.1959
1.2 0.11 1.41 -0.937983 -0.498763 13.5825 -25.0329 5.6279 2.99258 9.42086 19.3988
1.2 0.11 1.44 -0.932359 -0.506023 13.5814 -25.3003 5.59416 3.03614 9.0206 19.5098
1.2 0.11 1.47 -0.92641 -0.512899 13.4622 -25.6369 5.55846 3.0774 8.59426 19.5114
1.2 0.11 1.5 -0.920081 -0.519372 13.2015 -26.0569 5.52049 3.11623 8.13769 19.3831
1.2 0.12 0 -0.719318 -0.0350806 -8.69504e-16 1.61784e-16 4.31592 0.210487 -1.30826e-15 -9.707e-16
1.2 0.12 0.03 -0.725834 -0.0387863 -0.368658 0.0107822 4.35502 0.23272 0.144103 -0.0646909
1.2 0.12 0.06 -0.732151 -0.0420491 -0.781788 0.0197628 4.39291 0.252296 0.313623 -0.118571
1.2 0.12 0.09 -0.738459 -0.0452677 -1.24295 0.027919 4.43076 0.271607 0.494665 -0.167507
1.2 0.12 0.12 -0.744787 -0.0485375 -1.75839 0.0354322 4.46873 0.291225 0.684049 -0.212584
1.2 0.12 0.15 -0.751143 -0.0519112 -2.33545 0.0423596 4.50686 0.311466 0.880007 -0.254146
1.2 0.12 0.18 -0.757526 -0.055426 -2.98243 0.048706 4.54516 0.332554 1.08122 -0.292222
1.2 0.12 0.21 -0.763935 -0.0591118 -3.70854 0.0544462 4.58361 0.354667 1.28655 -0.326662
1.2 0.12 0.24 -0.770365 -0.0629944 -4.5239 0.059534 4.62219 0.377961 1.49486 -0.357188
1.2 0.12 0.27 -0.776811 -0.0670972 -5.43948 0.0639068 4.66087 0.402577 1.70503 -0.383423
1.2 0.12 0.3 -0.783268 -0.0714424 -6.46712 0.0674881 4.69961 0.428645 1.91587 -0.40491
1.2 0.12 0.33 -0.789729 -0.0760508 -7.61956 0.0701893 4.73837 0.456294 2.12613 -0.421117
1.2 0.12 0.36 -0.796189 -0.0809429 -8.91037 0.0719105 4.77713 0.485644 2.33447 -0.431444
1.2 0.12 0.39 -0.802641 -0.0861387 -10.354 0.0725409 4.81584 0.516816 2.53945 -0.435227
1.2 0.12 0.42 -0.765185 0.264441 -39.2387 -32.6671 4.59111 -1.58665 -3.08039 -23.7246
1.2 0.12 0.45 -0.809658 0.153258 -27.8769 -31.7054 4.85795 -0.91955 3.53513 -18.2948
1.2 0.12 0.48 -0.853121 0.0874049 -20.352 -30.8342 5.11872 -0.524429 7.59441 -14.1108
1.2 0.12 0.51 -0.888969 0.040241 -15.0729 -30.0881 5.33381 -0.241446 10.2059 -10.7777
1.2 0.12 0.54 -0.917086 0.00205056 -11.1809 -29.4607 5.50252 -0.0123033 11.9476 -8.03802
1.2 0.12 0.57 -0.938766 -0.0310726 -8.1878 -28.9351 5.63259 0.186436 13.1387 -5.72385
1.2 0.12 0.6 -0.955364 -0.0608701 -5.80216 -28.494 5.73219 0.365221 13.9653 -3.72384
1.2 0.12 0.63 -0.968003 -0.0882118 -3.8427 -28.1223 5.80802 0.529271 14.5407 -1.96245
1.2 0.12 0.66 -0.977546 -0.113588 -2.19212 -27.8078 5.86528 0.681526 14.9366 -0.387055
1.2 0.12 0.69 -0.98465 -0.137308 -0.771886 -27.5408 5.9079 0.823846 15.2004 1.0399
1.2 0.12 0.72 -0.98981 -0.159589 0.472231 -27.3133 5.93886 0.957533 15.3642 2.34591
1.2 0.12 0.75 -0.993406 -0.180595 1.57874 -27.1193 5.96043 1.08357 15.4505 3.55152
1.2 0.12 0.78 -0.995728 -0.200457 2.57568 -26.9538 5.97437 1.20274 15.4755 4.67244
1.2 0.12 0.81 -0.997006 -0.219283 3.48392 -26.8128 5.98203 1.3157 15.451 5.72089
1.2 0.12 0.84 -0.997419 -0.237165 4.31928 -26.693 5.98451 1.42299 15.386 6.70653
1.2 0.12 0.87 -0.997112 -0.254183 5.09401 -26.5916 5.98267 1.5251 15.2872 7.63716
1.2 0.12 0.9 -0.996213 -0.270407 5.8177 -26.5064 5.97728 1.62244 15.1602 8.51911
1.2 0.12 0.93 -0.994781 -0.285898 6.49832 -26.4354 5.96869 1.71539 15.0087 9.35778
1.2 0.12 0.96 -0.992929 -0.300711 7.14128 -26.3772 5.95757 1.80426 14.8364 10.157
1.2 0.12 0.99 -0.990712 -0.314894 7.7523 -26.3302 5.94427 1.88936 14.6461 10.9211
1.2 0.12 1.02 -0.988182 -0.328492 8.33536 -26.2934 5.92909 1.97095 14.4399 11.6528
1.2 0.12 1.05 -0.985386 -0.341545 8.89385 -26.2656 5.91232 2.04927 14.2197 12.355
1.2 0.12 1.08 -0.982361 -0.354088 9.4304 -26.2462 5.89416 2.12453 13.987 13.0298
1.2 0.12 1.11 -0.979135 -0.366152 9.94659 -26.2347 5.87481 2.19691 13.7427 13.6784
1.2 0.12 1.14 -0.975731 -0.377764 10.4427 -26.2313 5.85439 2.26659 13.4875 14.3014
1.2 0.12 1.17 -0.972163 -0.388949 10.9176 -26.2368 5.83298 2.33369 13.2214 14.8979
1.2 0.12 1.2 -0.968434 -0.399725 11.3684 -26.2527 5.81061 2.39835 12.9437 15.466
1.2 0.12 1.23 -0.964545 -0.410107 11.79 -26.2815 5.78727 2.46064 12.6534 16.002
1.2 0.12 1.26 -0.960482 -0.420107 12.1754 -26.3268 5.76289 2.52064 12.3486 16.5005
1.2 0.12 1.29 -0.95623 -0.42973 12.515 -26.3934 5.73738 2.57838 12.0266 16.9543
1.2 0.12 1.32 -0.95176 -0.43898 12.7965 -26.4874 5.71056 2.63388 11.6842 17.3537
1.2 0.12 1.35 -0.94704 -0.447856 13.0048 -26.6163 5.68224 2.68714 11.3172 17.6871
1.2 0.12 1.38 -0.942026 -0.456353 13.1214 -26.7894 5.65216 2.73812 10.9205 17.94
1.2 0.12 1.41 -0.936669 -0.46446 13.1247 -27.0175 5.62002 2.78676 10.4881 18.0954
1.2 0.12 1.44 -0.930911 -0.472165 12.9891 -27.3137 5.58546 2.83299 10.0132 18.133
1.2 0.12 1.47 -0.924685 -0.479449 12.6855 -27.6926 5.54811 2.87669 9.48772 18.0297
1.2 0.12 1.5 -0.917917 -0.486291 12.1804 -28.1714 5.5075 2.91775 8.90269 17.7588
1.2 0.13 0 -0.690304 -0.0277233 -8.59658e-16 1.42478e-16 4.14184 0.166343 -1.32465e-15 -8.54864e-16
1.2 0.13 0.03 -0.696518 -0.0309574 -0.361458 0.0102049 4.17912 0.185747 0.122546 -0.0612269
1.2 0.13 0.06 -0.702505 -0.0337641 -0.763597 0.0188539 4.21504 0.202586 0.268699 -0.113118
1.2 0.13 0.09 -0.708484 -0.0365032 -1.20908 0.026805 4.25091 0.21902 0.42487 -0.160823
1.2 0.13 0.12 -0.714494 -0.0392594 -1.70299 0.034227 4.28697 0.235556 0.587896 -0.205353
1.2 0.13 0.15 -0.720553 -0.0420782 -2.25134 0.0411811 4.32332 0.252468 0.75599 -0.247075
1.2 0.13 0.18 -0.726668 -0.0449909 -2.86092 0.0476829 4.36001 0.269943 0.927812 -0.286084
1.2 0.13 0.21 -0.732845 -0.0480217 -3.53923 0.0537225 4.39707 0.288127 1.10218 -0.32232
1.2 0.13 0.24 -0.739089 -0.0511913 -4.29446 0.0592715 4.43453 0.307143 1.27795 -0.355612
1.2 0.13 0.27 -0.745402 -0.0545179 -5.13551 0.0642876 4.47241 0.3271 1.45398 -0.385708
1.2 0.13 0.3 -0.751787 -0.0580182 -6.07194 0.0687168 4.51073 0.3481 1.62904 -0.412283
1.2 0.13 0.33 -0.758247 -0.0617083 -7.11402 0.0724942 4.54949 0.370238 1.80188 -0.434947
1.2 0.13 0.36 -0.764784 -0.0656033 -8.27269 0.0755452 4.58871 0.393605 1.97113 -0.453253
1.2 0.13 0.39 -0.7714 -0.0697179 -9.55955 0.077786 4.6284 0.41829 2.13536 -0.466699
1.2 0.13 0.42 -0.659754 0.491496 -64.2935 -36.3302 3.95853 -2.94898 -17.2848 -34.7348
1.2 0.13 0.45 -0.701761 0.28866 -44.8567 -35.5005 4.21057 -1.73196 -5.19527 -27.063
1.2 0.13 0.48 -0.757855 0.1855 -32.4769 -34.5417 4.54713 -1.113 2.04514 -21.2814
1.2 0.13 0.51 -0.808021 0.12133 -24.1231 -33.6415 4.84813 -0.727982 6.61048 -16.7981
1.2 0.13 0.54 -0.848746 0.0743361 -18.1908 -32.8509 5.09248 -0.446016 9.61165 -13.2125
1.2 0.13 0.57 -0.880806 0.0359823 -13.7861 -32.173 5.28483 -0.215894 11.6501 -10.2605
1.2 0.13 0.6 -0.905808 0.00263596 -10.3868 -31.5962 5.43485 -0.0158158 13.0684 -7.76751
1.2 0.13 0.63 -0.925259 -0.0273941 -7.67508 -31.1055 5.55155 0.164365 14.0707 -5.61607
1.2 0.13 0.66 -0.940375 -0.0549758 -5.44971 -30.6868 5.64225 0.329855 14.7838 -3.72532
1.2 0.13 0.69 -0.952088 -0.0806037 -3.57893 -30.3284 5.71253 0.483622 15.2893 -2.03842
1.2 0.13 0.72 -0.961108 -0.10459 -1.97362 -30.0205 5.76665 0.627541 15.6413 -0.514419
1.2 0.13 0.75 -0.967972 -0.127152 -0.571812 -29.7549 5.80783 0.762914 15.877 0.876799
1.2 0.13 0.78 -0.973093 -0.148452 0.670733 -29.5255 5.83856 0.890715 16.0227 2.15787
1.2 0.13 0.81 -0.976789 -0.168619 1.78634 -29.3269 5.86074 1.01171 16.0971 3.34615
1.2 0.13 0.84 -0.979313 -0.187758 2.79912 -29.1549 5.87588 1.12655 16.1141 4.45513
1.2 0.13 0.87 -0.98086 -0.20596 3.72741 -29.0059 5.88516 1.23576 16.0844 5.49554
1.2 0.13 0.9 -0.981618 -0.223301 4.58533 -28.8771 5.88971 1.33981 16.0161 6.47599
1.2 0.13 0.93 -0.981635 -0.239852 5.38459 -28.766 5.88981 1.43911 15.9144 7.40371
1.2 0.13 0.96 -0.981093 -0.255669 6.13284 -28.6707 5.88656 1.53401 15.7853 8.28385
1.2 0.13 0.99 -0.980056 -0.270808 6.83827 -28.5893 5.88033 1.62485 15.6324 9.12187
1.2 0.13 1.02 -0.978594 -0.285316 7.50645 -28.5203 5.87156 1.7119 15.459 9.92165
1.2 0.13 1.05 -0.976767 -0.299237 8.14213 -28.4625 5.8606 1.79542 15.2676 10.6866
1.2 0.13 1.08 -0.974625 -0.312609 8.74889 -28.415 5.84775 1.87565 15.0602 11.4194
1.2 0.13 1.11 -0.972207 -0.325466 9.32883 -28.3771 5.83324 1.95279 14.8381 12.1218
1.2 0.13 1.14 -0.969539 -0.337837 9.88223 -28.3492 5.81723 2.02702 14.6019 12.7942
1.2 0.13 1.17 -0.966638 -0.349747 10.4072 -28.332 5.79983 2.09848 14.3512 13.4354
1.2 0.13 1.2 -0.963511 -0.361218 10.8995 -28.3275 5.78107 2.16731 14.0847 14.0427
1.2 0.13 1.23 -0.960153 -0.372264 11.3517 -28.3386 5.76092 2.23359 13.8 14.6112
1.2 0.13 1.26 -0.956548 -0.382898 11.7538 -28.3696 5.73929 2.29739 13.4936 15.1338
1.2 0.13 1.29 -0.95267 -0.393125 12.0918 -28.4261 5.71602 2.35875 13.1605 15.6007
1.2 0.13 1.32 -0.948481 -0.402949 12.3481 -28.5155 5.69089 2.41769 12.7948 15.9994
1.2 0.13 1.35 -0.943934 -0.412367 12.5011 -28.6468 5.66361 2.4742 12.3886 16.3144
1.2 0.13 1.38 -0.93897 -0.421372 12.5245 -28.831 5.63382 2.52823 11.9329 16.5268
1.2 0.13 1.41 -0.93352 -0.429954 12.3872 -29.0811 5.60112 2.57972 11.4167 16.614
1.2 0.13 1.44 -0.927502 -0.438096 12.0531 -29.4124 5.56501 2.62858 10.8275 16.5499
1.2 0.13 1.47 -0.920827 -0.445778 11.4807 -29.8425 5.52496 2.67467 10.1509 16.3039
1.2 0.13 1.5 -0.913391 -0.452976 10.6224 -30.3919 5.48035 2.71785 9.37045 15.8414
1.2 0.14 0 -0.66278 -0.0215904 -8.53729e-16 1.24983e-16 3.97669 0.129545 -1.3207e-15 -7.49893e-16
1.2 0.14 0.03 -0.668679 -0.0244085 -0.355107 0.00960097 4.01209 0.146453 0.103821 -0.0576032
1.2 0.14 0.06 -0.674333 -0.0268161 -0.747682 0.0178521 4.04601 0.160898 0.229575 -0.107107
1.2 0.14 0.09 -0.679977 -0.0291351 -1.17971 0.0254979 4.07987 0.174812 0.36408 -0.15298
1.2 0.14 0.12 -0.685659 -0.0314389 -1.65541 0.0326882 4.11396 0.188633 0.504214 -0.19612
1.2 0.14 0.15 -0.691403 -0.0337649 -2.17977 0.0394789 4.14842 0.202588 0.648191 -0.236861
1.2 0.14 0.18 -0.697223 -0.0361373 -2.75842 0.0458852 4.18334 0.216821 0.794657 -0.275298
1.2 0.14 0.21 -0.703134 -0.0385738 -3.39755 0.0518987 4.21881 0.23144 0.942412 -0.311377
1.2 0.14 0.24 -0.709146 -0.0410887 -4.10394 0.0574939 4.25488 0.246527 1.0903 -0.344947
1.2 0.14 0.27 -0.715268 -0.0436937 -4.88489 0.0626315 4.29161 0.262155 1.23714 -0.375772
1.2 0.14 0.3 -0.72151 -0.0463994 -5.74827 0.0672604 4.32906 0.278387 1.3817 -0.403545
1.2 0.14 0.33 -0.727883 -0.049215 -6.70249 0.0713187 4.3673 0.295278 1.52271 -0.427895
1.2 0.14 0.36 -0.734395 -0.0521493 -7.75649 0.0747342 4.40637 0.312881 1.65877 -0.448388
1.2 0.14 0.39 -0.741056 -0.0552105 -8.91976 0.0774249 4.44634 0.331245 1.78843 -0.464533
1.2 0.14 0.42 -0.561458 0.875766 -104.262 -39.1378 3.36875 -5.25459 -41.8236 -49.302
1.2 0.14 0.45 -0.574465 0.487989 -71.0869 -39.1031 3.44679 -2.92793 -20.1496 -38.5062
1.2 0.14 0.48 -0.638964 0.311438 -50.6292 -38.3287 3.83378 -1.86863 -7.4552 -30.4627
1.2 0.14 0.51 -0.705444 0.21534 -37.2792 -37.379 4.23266 -1.29204 0.387362 -24.3526
1.2 0.14 0.54 -0.762049 0.153006 -28.1123 -36.4575 4.57229 -0.918036 5.4545 -19.5817
1.2 0.14 0.57 -0.807588 0.106413 -21.5249 -35.6291 4.84553 -0.638477 8.85188 -15.7484
1.2 0.14 0.6 -0.843574 0.0680702 -16.5968 -34.906 5.06144 -0.408421 11.1985 -12.5852
1.2 0.14 0.63 -0.871897 0.0346266 -12.7778 -34.2817 5.23138 -0.207759 12.8567 -9.9124
1.2 0.14 0.66 -0.894209 0.00446129 -9.72581 -33.744 5.36525 -0.0267677 14.0472 -7.60729
1.2 0.14 0.69 -0.911813 -0.0232791 -7.22121 -33.2803 5.47088 0.139675 14.9095 -5.58443
1.2 0.14 0.72 -0.925709 -0.0490871 -5.11816 -32.8792 5.55426 0.294522 15.5347 -3.78309
1.2 0.14 0.75 -0.936659 -0.0732745 -3.31708 -32.5312 5.61995 0.439647 15.9838 -2.15914
1.2 0.14 0.78 -0.945241 -0.0960569 -1.74821 -32.2282 5.67144 0.576341 16.2993 -0.679938
1.2 0.14 0.81 -0.951901 -0.117594 -0.361427 -31.9637 5.71141 0.705565 16.5112 0.679204
1.2 0.14 0.84 -0.956985 -0.138013 0.880022 -31.7323 5.74191 0.828075 16.641 1.93724
1.2 0.14 0.87 -0.960767 -0.157415 2.00364 -31.5294 5.7646 0.94449 16.705 3.10899
1.2 0.14 0.9 -0.963517 -0.175888 3.03027 -31.3514 5.7811 1.05533 16.7161 4.20622
1.2 0.14 0.93 -0.965242 -0.19351 3.97711 -31.1952 5.79145 1.16106 16.6808 5.23868
1.2 0.14 0.96 -0.966246 -0.210344 4.855 -31.0585 5.79748 1.26206 16.6089 6.21321
1.2 0.14 0.99 -0.966595 -0.226449 5.67567 -30.9387 5.79957 1.35869 16.5055 7.13703
1.2 0.14 1.02 -0.966381 -0.241877 6.44693 -30.834 5.79828 1.45126 16.3751 8.01518
1.2 0.14 1.05 -0.965683 -0.256675 7.17537 -30.743 5.7941 1.54005 16.2213 8.85209
1.2 0.14 1.08 -0.964566 -0.270884 7.86592 -30.6644 5.7874 1.62531 16.0469 9.65114
1.2 0.14 1.11 -0.96308 -0.284542 8.52133 -30.5976 5.77848 1.70725 15.8535 10.4144
1.2 0.14 1.14 -0.961258 -0.297679 9.14177 -30.5427 5.76755 1.78608 15.6416 11.1424
1.2 0.14 1.17 -0.959123 -0.310323 9.72432 -30.5008 5.75474 1.86194 15.4103 11.8335
1.2 0.14 1.2 -0.956679 -0.322494 10.2625 -30.4742 5.74007 1.93496 15.157 12.4838
1.2 0.14 1.23 -0.953917 -0.334209 10.746 -30.4662 5.7235 2.00525 14.8775 13.0867
1.2 0.14 1.26 -0.950815 -0.34548 11.1597 -30.4822 5.70489 2.07288 14.5658 13.6328
1.2 0.14 1.29 -0.947333 -0.356313 11.4838 -30.5286 5.684 2.13788 14.2134 14.1092
1.2 0.14 1.32 -0.943419 -0.366709 11.6932 -30.6144 5.66051 2.20026 13.8101 14.4993
1.2 0.14 1.35 -0.939006 -0.376666 11.7567 -30.7501 5.63404 2.25999 13.343 14.7826
1.2 0.14 1.38 -0.934011 -0.386173 11.637 -30.949 5.60407 2.31704 12.7965 14.9343
1.2 0.14 1.41 -0.928339 -0.395218 11.2897 -31.2263 5.57003 2.37131 12.1527 14.9249
1.2 0.14 1.44 -0.921876 -0.403782 10.6634 -31.6004 5.53126 2.42269 11.3904 14.7199
1.2 0.14 1.47 -0.914499 -0.411841 9.69909 -32.0923 5.48699 2.47104 10.4854 14.2795
1.2 0.14 1.5 -0.906065 -0.419366 8.3293 -32.726 5.43639 2.5162 9.41051 13.5582
1.2 0.15 0 -0.636637 -0.0165227 -8.5124e-16 1.09607e-16 3.81983 0.0991393 -1.29884e-15 -6.57639e-16
1.2 0.15 0.03 -0.642209 -0.0189775 -0.349473 0.00899623 3.85326 0.113867 0.0875375 -0.0539747
1.2 0.15 0.06 -0.647526 -0.021038 -0.733649 0.0168136 3.88516 0.12623 0.195437 -0.100876
1.2 0.15 0.09 -0.652831 -0.0229904 -1.15401 0.0240924 3.91699 0.137943 0.311004 -0.144547
1.2 0.15 0.12 -0.658177 -0.0248963 -1.61409 0.0309604 3.94906 0.149378 0.431185 -0.185753
1.2 0.15 0.15 -0.663593 -0.0267845 -2.11809 0.037462 3.98156 0.160706 0.554212 -0.22476
1.2 0.15 0.18 -0.6691 -0.0286714 -2.67074 0.0436042 4.0146 0.172026 0.678729 -0.261612
1.2 0.15 0.21 -0.674718 -0.0305671 -3.27724 0.0493709 4.04831 0.183399 0.803531 -0.29621
1.2 0.15 0.24 -0.680462 -0.0324782 -3.94323 0.0547284 4.08278 0.194864 0.927447 -0.328354
1.2 0.15 0.27 -0.686349 -0.0344091 -4.67483 0.0596284 4.1181 0.206447 1.04929 -0.357753
1.2 0.15 0.3 -0.692394 -0.0363625 -5.47858 0.0640091 4.15437 0.218166 1.16783 -0.384037
1.2 0.15 0.33 -0.698613 -0.0383402 -6.36146 0.0677962 4.19168 0.230029 1.28175 -0.40676
1.2 0.15 0.36 -0.705022 -0.0403429 -7.33091 0.0709035 4.23014 0.242042 1.38966 -0.425405
1.2 0.15 0.39 -0.711636 -0.042371 -8.39478 0.0732326 4.26983 0.254207 1.4901 -0.439381
1.2 0.15 0.42 -0.507125 1.55168 -167.783 -39.6291 3.04275 -9.31009 -83.0715 -68.4045
1.2 0.15 0.45 -0.434437 0.80547 -111.652 -41.829 2.60662 -4.83282 -44.9874 -53.4497
1.2 0.15 0.48 -0.494107 0.488454 -77.9328 -41.873 2.96464 -2.93072 -23.1101 -42.2892
1.2 0.15 0.51 -0.576771 0.332721 -56.5351 -41.1516 3.46063 -1.99632 -9.84701 -33.9155
1.2 0.15 0.54 -0.652584 0.242941 -42.2623 -40.2158 3.9155 -1.45765 -1.42561 -27.4986
1.2 0.15 0.57 -0.715344 0.182559 -32.3016 -39.2797 4.29207 -1.09536 4.13648 -22.4519
1.2 0.15 0.6 -0.765606 0.13657 -25.0611 -38.4197 4.59363 -0.819419 7.9337 -18.3769
1.2 0.15 0.63 -0.805484 0.098401 -19.6029 -37.6564 4.8329 -0.590406 10.5974 -15.0046
1.2 0.15 0.66 -0.837118 0.0649824 -15.3532 -36.9884 5.02271 -0.389895 12.5063 -12.1518
1.2 0.15 0.69 -0.862289 0.0347777 -11.9489 -36.4064 5.17373 -0.208666 13.8962 -9.69163
1.2 0.15 0.72 -0.882387 0.0069582 -9.15309 -35.8996 5.29432 -0.0417492 14.9182 -7.53453
1.2 0.15 0.75 -0.898477 -0.0189604 -6.80661 -35.4573 5.39086 0.113762 15.6727 -5.6163
1.2 0.15 0.78 -0.911367 -0.043286 -4.79969 -35.0702 5.4682 0.259716 16.2276 -3.88989
1.2 0.15 0.81 -0.921679 -0.066231 -3.05475 -34.7304 5.53008 0.397386 16.6306 -2.32022
1.2 0.15 0.84 -0.92989 -0.087952 -1.51577 -34.4313 5.57934 0.527712 16.9153 -0.880639
1.2 0.15 0.87 -0.936375 -0.108572 -0.141475 -34.1674 5.61825 0.651431 17.1068 0.449392
1.2 0.15 0.9 -0.941536 -0.128189 1.09891 -33.9338 5.64922 0.769131 17.2246 1.686
1.2 0.15 0.93 -0.945276 -0.146894 2.23075 -33.727 5.67166 0.881361 17.2777 2.84237
1.2 0.15 0.96 -0.948111 -0.164752 3.26932 -33.5438 5.68867 0.98851 17.2813 3.92766
1.2 0.15 0.99 -0.950091 -0.181831 4.2315 -33.3811 5.70054 1.09098 17.2428 4.95142
1.2 0.15 1.02 -0.951337 -0.198186 5.12825 -33.2369 5.70802 1.18912 17.1685 5.92028
1.2 0.15 1.05 -0.951955 -0.213868 5.96873 -33.1091 5.71173 1.28321 17.0635 6.83994
1.2 0.15 1.08 -0.952026 -0.228923 6.75967 -32.9962 5.71216 1.37354 16.9316 7.71475
1.2 0.15 1.11 -0.951616 -0.243388 7.5047 -32.8975 5.7097 1.46033 16.775 8.54731
1.2 0.15 1.14 -0.950768 -0.257297 8.20372 -32.8131 5.70461 1.54378 16.5939 9.33799
1.2 0.15 1.17 -0.949506 -0.270679 8.85222 -32.7443 5.69704 1.62407 16.3865 10.0845
1.2 0.15 1.2 -0.947834 -0.283554 9.44066 -32.6936 5.68701 1.70133 16.1483 10.7817
1.2 0.15 1.23 -0.945737 -0.295941 9.95381 -32.6653 5.67442 1.77565 15.8725 11.4205
1.2 0.15 1.26 -0.94318 -0.30785 10.3701 -32.6653 5.65908 1.8471 15.5489 11.9884
1.2 0.15 1.29 -0.940106 -0.319285 10.6609 -32.7017 5.64064 1.91571 15.1642 12.4683
1.2 0.15 1.32 -0.936442 -0.330248 10.7901 -32.7847 5.61865 1.98149 14.7015 12.8381
1.2 0.15 1.35 -0.932091 -0.340731 10.7132 -32.9272 5.59255 2.04439 14.1403 13.071
1.2 0.15 1.38 -0.926941 -0.350724 10.3767 -33.1445 5.56164 2.10434 13.4559 13.134
1.2 0.15 1.41 -0.920854 -0.360209 9.71758 -33.4551 5.52513 2.16125 12.6192 12.9885
1.2 0.15 1.44 -0.913679 -0.369162 8.66262 -33.8804 5.48207 2.21497 11.5965 12.589
1.2 0.15 1.47 -0.905239 -0.377557 7.12765 -34.4454 5.43144 2.26534 10.3492 11.8834
1.2 0.15 1.5 -0.895342 -0.385358 5.017 -35.1786 5.37205 2.31215 8.83376 10.8119
1.3 0.05 0 -1.04784 -0.145226 -1.13871e-15 3.10453e-16 6.28707 0.871358 -2.453e-16 -1.86271e-15
1.3 0.05 0.03 -1.05647 -0.154771 -0.484287 0.00968404 6.33885 0.928629 0.49998 -0.0581016
1.3 0.05 0.06 -1.06509 -0.164048 -1.09607 0.0128393 6.39057 0.98429 1.0584 -0.0770303
1.3 0.05 0.09 -1.07334 -0.173521 -1.8778 0.010239 6.44007 1.04113 1.66272 -0.0614262
1.3 0.05 0.12 -1.08102 -0.183257 -2.88584 0.00061805 6.48613 1.09954 2.31086 -0.0036976
1.3 0.05 0.15 -1.08794 -0.193266 -4.18887 -0.0178916 6.52763 1.1596 3.00155 0.107363
1.3 0.05 0.18 -1.09392 -0.203542 -5.86773 -0.0476117 6.56352 1.22125 3.73333 0.285686
1.3 0.05 0.21 -1.0988 -0.214068 -8.01534 -0.0912732 6.59277 1.2844 4.50426 0.547658
1.3 0.05 0.24 -1.10239 -0.22482 -10.7367 -0.151997 6.61436 1.34892 5.3118 0.912004
1.3 0.05 0.27 -1.10455 -0.235773 -14.1489 -0.233286 6.62728 1.41464 6.15274 1.39974
1.3 0.05 0.3 -1.10509 -0.246901 -18.3811 -0.339018 6.63052 1.4814 7.02318 2.03413
1.3 0.05 0.33 -1.10385 -0.258173 -23.5745 -0.473445 6.62307 1.54903 7.91849 2.8407
1.3 0.05 0.36 -1.10066 -0.269559 -29.8823 -0.641189 6.60392 1.61734 8.83332 3.84717
1.3 0.05 0.39 -1.09535 -0.281028 -37.4698 -0.847245 6.57207 1.68616 9.76158 5.08351
1.3 0.05 0.42 -1.19365 -0.375852 2.24522 -11.4642 7.16191 2.25511 10.5239 7.75293
1.3 0.05 0.45 -1.18846 -0.396799 2.73577 -11.486 7.13079 2.3808 10.505 8.72988
1.3 0.05 0.48 -1.18263 -0.416146 3.18112 -11.5258 7.09577 2.49688 10.4527 9.64768
1.3 0.05 0.51 -1.17633 -0.4341 3.59225 -11.58 7.05799 2.6046 10.373 10.5158
1.3 0.05 0.54 -1.16971 -0.450832 3.97689 -11.6459 7.01827 2.70499 10.2707 11.3415
1.3 0.05 0.57 -1.16287 -0.466484 4.34064 -11.7213 6.9772 2.7989 10.1488 12.1301
1.3 0.05 0.6 -1.15587 -0.481172 4.68767 -11.8046 6.93523 2.88703 10.0101 12.8861
1.3 0.05 0.63 -1.14878 -0.494997 5.02112 -11.8944 6.89268 2.96998 9.85649 13.6129
1.3 0.05 0.66 -1.14164 -0.508046 5.34345 -11.9896 6.84981 3.04828 9.68961 14.3133
1.3 0.05 0.69 -1.13447 -0.520392 5.65656 -12.0893 6.80682 3.12235 9.51078 14.9898
1.3 0.05 0.72 -1.12731 -0.5321 5.96198 -12.1929 6.76386 3.1926 9.32111 15.6442
1.3 0.05 0.75 -1.12017 -0.543224 6.26093 -12.2997 6.72103 3.25935 9.12154 16.2784
1.3 0.05 0.78 -1.11307 -0.553816 6.55441 -12.4092 6.67843 3.32289 8.91286 16.8938
1.3 0.05 0.81 -1.10602 -0.563917 6.84324 -12.5211 6.63612 3.3835 8.69576 17.4916
1.3 0.05 0.84 -1.09903 -0.573566 7.1281 -12.6349 6.59416 3.4414 8.47086 18.0729
1.3 0.05 0.87 -1.0921 -0.582798 7.40955 -12.7503 6.55259 3.49679 8.23868 18.6387
1.3 0.05 0.9 -1.08524 -0.591644 7.68807 -12.8671 6.51143 3.54986 7.99969 19.1899
1.3 0.05 0.93 -1.07845 -0.60013 7.96408 -12.985 6.4707 3.60078 7.75432 19.7273
1.3 0.05 0.96 -1.07174 -0.608281 8.23788 -13.104 6.43043 3.64969 7.50297 20.2514
1.3 0.05 0.99 -1.0651 -0.616121 8.5098 -13.2237 6.39062 3.69673 7.24595 20.763
1.3 0.05 1.02 -1.05855 -0.623669 8.78008 -13.344 6.35128 3.74201 6.98359 21.2627
1.3 0.05 1.05 -1.05207 -0.630943 9.04894 -13.4649 6.31242 3.78566 6.71617 21.7508
1.3 0.05 1.08 -1.04567 -0.63796 9.31655 -13.5862 6.27402 3.82776 6.44398 22.228
1.3 0.05 1.11 -1.03935 -0.644736 9.58303 -13.7079 6.2361 3.86842 6.16731 22.6945
1.3 0.05 1.14 -1.03311 -0.651283 9.84844 -13.8301 6.19864 3.9077 5.88653 23.1505
1.3 0.05 1.17 -1.02694 -0.657612 10.1127 -13.953 6.16163 3.94567 5.60206 23.5963
1.3 0.05 1.2 -1.02085 -0.663734 10.3758 -14.0771 6.12507 3.9824 5.31444 24.0317
1.3 0.05 1.23 -1.01482 -0.669655 10.6375 -14.203 6.08894 4.01793 5.02436 24.4566
1.3 0.05 1.26 -1.00887 -0.675383 10.8974 -14.3314 6.05323 4.0523 4.73265 24.8705
1.3 0.05 1.29 -1.00298 -0.68092 11.1551 -14.4636 6.0179 4.08552 4.44036 25.2727
1.3 0.05 1.32 -0.997158 -0.686271 11.4099 -14.6009 5.98295 4.11763 4.14873 25.6623
1.3 0.05 1.35 -0.991389 -0.691435 11.6612 -14.7451 5.94833 4.14861 3.85928 26.0382
1.3 0.05 1.38 -0.985672 -0.696412 11.908 -14.8983 5.91403 4.17847 3.57381 26.3989
1.3 0.05 1.41 -0.980003 -0.701199 12.1491 -15.063 5.88002 4.20719 3.2944 26.7426
1.3 0.05 1.44 -0.974375 -0.705791 12.3833 -15.2422 5.84625 4.23475 3.0235 27.0671
1.3 0.05 1.47 -0.968781 -0.710182 12.6091 -15.4394 5.81269 4.26109 2.76391 27.3699
1.3 0.05 1.5 -0.963215 -0.714364 12.8247 -15.6584 5.77929 4.28619 2.51882 27.6481
1.3 0.06 0 -1.00264 -0.119801 -1.07587e-15 2.92894e-16 6.01582 0.71881 -5.25095e-16 -1.75736e-15
1.3 0.06 0.03 -1.0109 -0.128038 -0.458886 0.0113108 6.06544 0.768231 0.428244 -0.0678622
1.3 0.06 0.06 -1.01918 -0.135933 -1.01881 0.0175326 6.11512 0.815598 0.906685 -0.10519
1.3 0.06 0.09 -1.02725 -0.143996 -1.70637 0.0198693 6.16348 0.863974 1.42202 -0.119208
1.3 0.06 0.12 -1.03494 -0.152326 -2.55707 0.0177896 6.20967 0.913955 1.97209 -0.106727
1.3 0.06 0.15 -1.04216 -0.160967 -3.61366 0.0103519 6.25294 0.965802 2.55596 -0.0620986
1.3 0.06 0.18 -1.04876 -0.169943 -4.92598 -0.00365784 6.29254 1.01966 3.17291 0.0219623
1.3 0.06 0.21 -1.05463 -0.179267 -6.5509 -0.0256843 6.32776 1.0756 3.82208 0.154124
1.3 0.06 0.24 -1.05965 -0.188948 -8.55228 -0.0573857 6.35788 1.13369 4.5024 0.344334
1.3 0.06 0.27 -1.0637 -0.198992 -11.001 -0.100625 6.3822 1.19395 5.2125 0.603772
1.3 0.06 0.3 -1.06667 -0.209401 -13.9749 -0.157465 6.39999 1.2564 5.95069 0.944817
1.3 0.06 0.33 -1.06843 -0.220177 -17.5589 -0.230167 6.41057 1.32105 6.71491 1.38103
1.3 0.06 0.36 -1.06887 -0.231321 -21.8448 -0.321187 6.41322 1.38791 7.50276 1.92715
1.3 0.06 0.39 -1.06788 -0.242832 -26.9315 -0.433176 6.40723 1.45698 8.31147 2.59909
1.3 0.06 0.42 -1.17839 -0.30345 1.18938 -13.7447 7.07033 1.8207 11.6033 5.74275
1.3 0.06 0.45 -1.17649 -0.327328 1.88681 -13.6908 7.05894 1.96397 11.6646 6.88524
1.3 0.06 0.48 -1.17336 -0.34931 2.49764 -13.6657 7.04014 2.09586 11.6719 7.94092
1.3 0.06 0.51 -1.16931 -0.36966 3.04456 -13.6633 7.01588 2.21796 11.6379 8.92621
1.3 0.06 0.54 -1.16459 -0.388587 3.54296 -13.6793 6.98756 2.33152 11.571 9.85296
1.3 0.06 0.57 -1.15937 -0.40626 4.00362 -13.7103 6.95622 2.43756 11.4772 10.73
1.3 0.06 0.6 -1.15377 -0.422819 4.43439 -13.7537 6.92261 2.53692 11.3609 11.5642
1.3 0.06 0.63 -1.14789 -0.438383 4.84108 -13.8074 6.88733 2.6303 11.2254 12.3607
1.3 0.06 0.66 -1.1418 -0.453052 5.2281 -13.8698 6.85081 2.71831 11.0733 13.1239
1.3 0.06 0.69 -1.13557 -0.466912 5.59887 -13.9395 6.8134 2.80147 10.9066 13.8572
1.3 0.06 0.72 -1.12923 -0.480039 5.95609 -14.0156 6.77536 2.88024 10.7269 14.5636
1.3 0.06 0.75 -1.12282 -0.492499 6.30189 -14.0969 6.7369 2.95499 10.5356 15.2452
1.3 0.06 0.78 -1.11637 -0.504347 6.638 -14.1829 6.69819 3.02608 10.3337 15.9043
1.3 0.06 0.81 -1.10989 -0.515635 6.96583 -14.2729 6.65937 3.09381 10.1222 16.5426
1.3 0.06 0.84 -1.10342 -0.526407 7.28655 -14.3663 6.62053 3.15844 9.90189 17.1614
1.3 0.06 0.87 -1.09696 -0.536703 7.60112 -14.4627 6.58177 3.22022 9.6735 17.7622
1.3 0.06 0.9 -1.09053 -0.546559 7.91034 -14.5616 6.54315 3.27935 9.43762 18.3461
1.3 0.06 0.93 -1.08412 -0.556005 8.21493 -14.6628 6.50472 3.33603 9.19475 18.914
1.3 0.06 0.96 -1.07776 -0.565071 8.51541 -14.7659 6.46653 3.39042 8.9454 19.467
1.3 0.06 0.99 -1.07144 -0.573782 8.81232 -14.8707 6.42862 3.44269 8.68996 20.0057
1.3 0.06 1.02 -1.06517 -0.582162 9.10608 -14.977 6.391 3.49297 8.4288 20.5309
1.3 0.06 1.05 -1.05895 -0.590231 9.39704 -15.0845 6.3537 3.54139 8.16227 21.0433
1.3 0.06 1.08 -1.05279 -0.59801 9.68551 -15.1932 6.31673 3.58806 7.89069 21.5434
1.3 0.06 1.11 -1.04669 -0.605515 9.97168 -15.3029 6.28012 3.63309 7.6144 22.0316
1.3 0.06 1.14 -1.04064 -0.612761 10.2556 -15.4138 6.24385 3.67656 7.33379 22.5082
1.3 0.06 1.17 -1.03465 -0.619761 10.5374 -15.5262 6.20793 3.71856 7.04931 22.9733
1.3 0.06 1.2 -1.02873 -0.626526 10.8166 -15.6406 6.17235 3.75915 6.76152 23.4267
1.3 0.06 1.23 -1.02285 -0.633065 11.093 -15.7578 6.13711 3.79839 6.47114 23.8679
1.3 0.06 1.26 -1.01703 -0.639384 11.3659 -15.8788 6.10217 3.83631 6.17901 24.2963
1.3 0.06 1.29 -1.01126 -0.645489 11.6346 -16.0051 6.06753 3.87294 5.88619 24.7107
1.3 0.06 1.32 -1.00553 -0.651383 11.8979 -16.1386 6.03315 3.9083 5.59398 25.1098
1.3 0.06 1.35 -0.999834 -0.657065 12.1546 -16.2816 5.999 3.94239 5.3039 25.4916
1.3 0.06 1.38 -0.994174 -0.662535 12.403 -16.4367 5.96504 3.97521 5.01777 25.8538
1.3 0.06 1.41 -0.988538 -0.667788 12.641 -16.6074 5.93123 4.00673 4.73773 26.1936
1.3 0.06 1.44 -0.982918 -0.672821 12.8666 -16.7975 5.89751 4.03692 4.46625 26.5077
1.3 0.06 1.47 -0.977304 -0.677624 13.0769 -17.0114 5.86383 4.06575 4.2062 26.7923
1.3 0.06 1.5 -0.971687 -0.682189 13.269 -17.2543 5.83012 4.09314 3.96082 27.0429
1.3 0.07 0 -0.960773 -0.098822 -1.02517e-15 2.72646e-16 5.76465 0.592935 -7.47121e-16 -1.63587e-15
1.3 0.07 0.03 -0.968723 -0.105997 -0.439076 0.0121559 5.81235 0.635986 0.369679 -0.072933
1.3 0.07 0.06 -0.976668 -0.112776 -0.961796 0.0201927 5.86001 0.676656 0.783626 -0.121151
1.3 0.07 0.09 -0.984483 -0.119682 -1.5859 0.0254621 5.9069 0.718092 1.22791 -0.152765
1.3 0.07 0.12 -0.992075 -0.12683 -2.33548 0.0277975 5.95246 0.760981 1.70014 -0.166775
1.3 0.07 0.15 -0.999357 -0.134279 -3.23931 0.0267254 5.99615 0.805675 2.19932 -0.16034
1.3 0.07 0.18 -1.00624 -0.142067 -4.33067 0.0215915 6.03746 0.852403 2.72485 -0.129534
1.3 0.07 0.21 -1.01265 -0.150224 -5.64728 0.0115996 6.07589 0.90134 3.27618 -0.0695806
1.3 0.07 0.24 -1.01849 -0.158772 -7.23129 -0.00417284 6.11093 0.952626 3.85269 0.0250561
1.3 0.07 0.27 -1.02368 -0.167732 -9.12925 -0.0267667 6.14207 1.00638 4.45362 0.160621
1.3 0.07 0.3 -1.02814 -0.177122 -11.3922 -0.0573368 6.16881 1.06273 5.07806 0.344043
1.3 0.07 0.33 -1.03178 -0.18696 -14.0754 -0.0971493 6.19065 1.12175 5.72493 0.582921
1.3 0.07 0.36 -1.03451 -0.197262 -17.2387 -0.14758 6.20707 1.18356 6.39291 0.885508
1.3 0.07 0.39 -1.03627 -0.208043 -20.9463 -0.210114 6.21758 1.24824 7.08052 1.26071
1.3 0.07 0.42 -1.15401 -0.229965 -0.553415 -16.2447 6.92408 1.37979 12.3698 3.23978
1.3 0.07 0.45 -1.15657 -0.25703 0.470372 -16.0944 6.93944 1.54218 12.5788 4.61483
1.3 0.07 0.48 -1.15706 -0.281788 1.33201 -15.9879 6.94238 1.69073 12.693 5.85868
1.3 0.07 0.51 -1.156 -0.304625 2.07812 -15.9158 6.93602 1.82775 12.7388 7.00006
1.3 0.07 0.54 -1.15378 -0.325812 2.73892 -15.8709 6.92265 1.95487 12.7331 8.05895
1.3 0.07 0.57 -1.15066 -0.345557 3.33485 -15.8482 6.90395 2.07334 12.6873 9.04972
1.3 0.07 0.6 -1.14686 -0.364027 3.88027 -15.8438 6.88115 2.18416 12.6093 9.98306
1.3 0.07 0.63 -1.14253 -0.381363 4.38558 -15.8546 6.85519 2.28818 12.5046 10.8671
1.3 0.07 0.66 -1.1378 -0.397681 4.85848 -15.8781 6.82679 2.38609 12.3777 11.7083
1.3 0.07 0.69 -1.13275 -0.413082 5.30484 -15.9124 6.79649 2.47849 12.2318 12.5117
1.3 0.07 0.72 -1.12745 -0.427652 5.7292 -15.9561 6.76472 2.56591 12.0693 13.2814
1.3 0.07 0.75 -1.12197 -0.441467 6.13512 -16.0077 6.73182 2.6488 11.8924 14.0207
1.3 0.07 0.78 -1.11635 -0.454591 6.52543 -16.0661 6.69807 2.72754 11.7026 14.7326
1.3 0.07 0.81 -1.11061 -0.467082 6.90246 -16.1306 6.66368 2.80249 11.5013 15.4194
1.3 0.07 0.84 -1.10481 -0.478992 7.26806 -16.2002 6.62883 2.87395 11.2896 16.0832
1.3 0.07 0.87 -1.09894 -0.490366 7.62378 -16.2744 6.59366 2.9422 11.0685 16.7256
1.3 0.07 0.9 -1.09305 -0.501244 7.97093 -16.3526 6.55829 3.00746 10.8389 17.3482
1.3 0.07 0.93 -1.08713 -0.511662 8.31061 -16.4343 6.5228 3.06997 10.6012 17.9524
1.3 0.07 0.96 -1.08122 -0.521653 8.64364 -16.5192 6.48729 3.12992 10.3563 18.5392
1.3 0.07 0.99 -1.0753 -0.531246 8.97089 -16.6068 6.45181 3.18748 10.1047 19.1098
1.3 0.07 1.02 -1.0694 -0.540467 9.29301 -16.6968 6.41642 3.2428 9.84668 19.665
1.3 0.07 1.05 -1.06353 -0.549342 9.61056 -16.7889 6.38116 3.29605 9.58281 20.2057
1.3 0.07 1.08 -1.05768 -0.55789 9.924 -16.8829 6.34607 3.34734 9.31344 20.7325
1.3 0.07 1.11 -1.05186 -0.566132 10.2336 -16.9789 6.31116 3.39679 9.03897 21.246
1.3 0.07 1.14 -1.04608 -0.574084 10.5396 -17.0768 6.27647 3.4445 8.7598 21.7464
1.3 0.07 1.17 -1.04033 -0.581762 10.8418 -17.177 6.24199 3.49057 8.47643 22.2338
1.3 0.07 1.2 -1.03462 -0.589177 11.1398 -17.2803 6.20772 3.53506 8.1894 22.7078
1.3 0.07 1.23 -1.02894 -0.596339 11.4331 -17.3874 6.17367 3.57803 7.8994 23.1678
1.3 0.07 1.26 -1.0233 -0.603256 11.7207 -17.4998 6.1398 3.61954 7.60726 23.6126
1.3 0.07 1.29 -1.01768 -0.609934 12.0012 -17.6194 6.10609 3.6596 7.31396 24.0407
1.3 0.07 1.32 -1.01209 -0.616374 12.2728 -17.7485 6.07251 3.69825 7.02072 24.4497
1.3 0.07 1.35 -1.0065 -0.622579 12.5335 -17.8899 6.03902 3.73547 6.72898 24.8371
1.3 0.07 1.38 -1.00093 -0.628545 12.7805 -18.0472 6.00555 3.77127 6.44042 25.1995
1.3 0.07 1.41 -0.995343 -0.634268 13.0107 -18.2245 5.97206 3.80561 6.15703 25.5328
1.3 0.07 1.44 -0.989743 -0.639743 13.2203 -18.4268 5.93846 3.83846 5.88114 25.8322
1.3 0.07 1.47 -0.984113 -0.644961 13.4051 -18.6597 5.90468 3.86976 5.61539 26.0921
1.3 0.07 1.5 -0.978439 -0.649909 13.5601 -18.9297 5.87063 3.89945 5.36284 26.3062
1.3 0.08 0 -0.921759 -0.0813272 -9.84146e-16 2.50871e-16 5.53057 0.487966 -9.22038e-16 -1.50522e-15
1.3 0.08 0.03 -0.929414 -0.087609 -0.423021 0.0124862 5.57649 0.525657 0.320825 -0.0749146
1.3 0.08 0.06 -0.937029 -0.0934584 -0.917406 0.0215572 5.62218 0.560752 0.681418 -0.129338
1.3 0.08 0.09 -0.94457 -0.0993938 -1.49548 0.0285768 5.66742 0.596364 1.0674 -0.171453
1.3 0.08 0.12 -0.95198 -0.105535 -2.1745 0.0335676 5.71189 0.633209 1.47614 -0.201396
1.3 0.08 0.15 -0.959201 -0.111946 -2.97493 0.036309 5.75521 0.671675 1.90649 -0.217841
1.3 0.08 0.18 -0.966175 -0.118672 -3.92032 0.0364511 5.79705 0.712031 2.35777 -0.218692
1.3 0.08 0.21 -0.972841 -0.125749 -5.03718 0.0335506 5.83705 0.754492 2.82944 -0.201287
1.3 0.08 0.24 -0.979141 -0.133208 -6.35501 0.0270849 5.87485 0.799241 3.32097 -0.162491
1.3 0.08 0.27 -0.985015 -0.141075 -7.90628 0.0164594 5.91009 0.846444 3.83177 -0.0987366
1.3 0.08 0.3 -0.990403 -0.149377 -9.7264 0.00101171 5.94241 0.896254 4.36116 -0.00604862
1.3 0.08 0.33 -0.995245 -0.158138 -11.8538 -0.0199863 5.97146 0.948817 4.90837 0.119941
1.3 0.08 0.36 -0.999481 -0.167381 -14.3297 -0.0473267 5.99687 1.00427 5.4725 0.283984
1.3 0.08 0.39 -1.00305 -0.177129 -17.1985 -0.0818643 6.01829 1.06276 6.05252 0.491211
1.3 0.08 0.42 -1.119 -0.154604 -3.26454 -18.9862 6.714 0.927622 12.6434 0.119429
1.3 0.08 0.45 -1.12755 -0.185524 -1.70886 -18.7126 6.76527 1.11315 13.1228 1.82873
1.3 0.08 0.48 -1.13288 -0.213367 -0.456858 -18.5039 6.7973 1.2802 13.4251 3.33423
1.3 0.08 0.51 -1.13577 -0.238857 0.587599 -18.3453 6.81463 1.43314 13.6072 4.68665
1.3 0.08 0.54 -1.1368 -0.262406 1.48398 -18.2262 6.8208 1.57444 13.7037 5.92001
1.3 0.08 0.57 -1.1364 -0.284294 2.27092 -18.1388 6.81843 1.70577 13.7365 7.058
1.3 0.08 0.6 -1.13491 -0.304731 2.97462 -18.0773 6.80945 1.82838 13.7201 8.11766
1.3 0.08 0.63 -1.13256 -0.323882 3.61347 -18.0372 6.79533 1.94329 13.6649 9.11164
1.3 0.08 0.66 -1.12953 -0.341885 4.20075 -18.015 6.77715 2.05131 13.5781 10.0496
1.3 0.08 0.69 -1.12596 -0.358857 4.74634 -18.008 6.75577 2.15314 13.465 10.939
1.3 0.08 0.72 -1.12197 -0.374897 5.25774 -18.0139 6.73182 2.24938 13.3299 11.7858
1.3 0.08 0.75 -1.11764 -0.39009 5.74072 -18.0309 6.70585 2.34054 13.1758 12.5949
1.3 0.08 0.78 -1.11304 -0.40451 6.19984 -18.0576 6.67824 2.42706 13.0053 13.3702
1.3 0.08 0.81 -1.10822 -0.418224 6.63874 -18.0927 6.64934 2.50935 12.8203 14.115
1.3 0.08 0.84 -1.10324 -0.431289 7.06035 -18.135 6.61942 2.58774 12.6226 14.832
1.3 0.08 0.87 -1.09811 -0.443756 7.46706 -18.1839 6.58868 2.66254 12.4135 15.5236
1.3 0.08 0.9 -1.09289 -0.455671 7.86085 -18.2384 6.55732 2.73403 12.194 16.1918
1.3 0.08 0.93 -1.08758 -0.467075 8.24343 -18.2978 6.52548 2.80245 11.9652 16.8384
1.3 0.08 0.96 -1.08221 -0.478003 8.61604 -18.3619 6.49327 2.86802 11.728 17.4647
1.3 0.08 0.99 -1.0768 -0.488489 8.97999 -18.4298 6.46081 2.93093 11.4829 18.0723
1.3 0.08 1.02 -1.07136 -0.498562 9.33623 -18.5013 6.42818 2.99137 11.2306 18.6623
1.3 0.08 1.05 -1.06591 -0.50825 9.68561 -18.5759 6.39546 3.0495 10.9716 19.2357
1.3 0.08 1.08 -1.06045 -0.517577 10.0288 -18.6534 6.36268 3.10546 10.7065 19.7934
1.3 0.08 1.11 -1.05499 -0.526565 10.3663 -18.7337 6.32992 3.15939 10.4357 20.3359
1.3 0.08 1.14 -1.04953 -0.535232 10.6982 -18.8169 6.29718 3.21139 10.1596 20.8637
1.3 0.08 1.17 -1.04408 -0.543594 11.0244 -18.9034 6.26451 3.26157 9.87876 21.3766
1.3 0.08 1.2 -1.03865 -0.551666 11.3442 -18.9939 6.23189 3.31 9.59365 21.8742
1.3 0.08 1.23 -1.03322 -0.559459 11.6568 -19.0897 6.19933 3.35675 9.30488 22.3553
1.3 0.08 1.26 -1.0278 -0.56698 11.9606 -19.1925 6.1668 3.40188 9.01315 22.8184
1.3 0.08 1.29 -1.02238 -0.574235 12.2534 -19.3045 6.13427 3.44541 8.7193 23.2611
1.3 0.08 1.32 -1.01695 -0.581228 12.5327 -19.4286 6.10171 3.48737 8.4243 23.6806
1.3 0.08 1.35 -1.01151 -0.587958 12.795 -19.5684 6.06904 3.52775 8.1293 24.0728
1.3 0.08 1.38 -1.00603 -0.594424 13.0362 -19.7282 6.03619 3.56654 7.83567 24.4332
1.3 0.08 1.41 -1.00052 -0.600621 13.2515 -19.9132 6.00309 3.60372 7.545 24.7562
1.3 0.08 1.44 -0.99494 -0.60654 13.4351 -20.1294 5.96964 3.63924 7.25912 25.035
1.3 0.08 1.47 -0.989286 -0.612172 13.5805 -20.3839 5.93572 3.67303 6.98017 25.262
1.3 0.08 1.5 -0.983535 -0.617504 13.68 -20.6848 5.90121 3.70503 6.71056 25.4283
1.3 0.09 0 -0.885219 -0.0666433 -9.51152e-16 2.28437e-16 5.31132 0.399863 -1.05718e-15 -1.37061e-15
1.3 0.09 0.03 -0.892591 -0.0721545 -0.40966 0.0124679 5.35555 0.432929 0.279461 -0.0748046
1.3 0.09 0.06 -0.89988 -0.0772136 -0.88156 0.0220599 5.39929 0.463283 0.595123 -0.132354
1.3 0.09 0.09 -0.907129 -0.0823202 -1.4245 0.0300815 5.44278 0.493922 0.932343 -0.180482
1.3 0.09 0.12 -0.91431 -0.0875922 -2.05133 0.0366533 5.48586 0.525554 1.28827 -0.21991
1.3 0.09 0.15 -0.921387 -0.0930953 -2.77725 0.041695 5.52832 0.558571 1.6616 -0.250158
1.3 0.09 0.18 -0.92832 -0.098876 -3.61963 0.0450295 5.56992 0.593254 2.05154 -0.270163
1.3 0.09 0.21 -0.935071 -0.104972 -4.59797 0.046414 5.61043 0.629831 2.45744 -0.278468
1.3 0.09 0.24 -0.941599 -0.111417 -5.73383 0.0455537 5.6496 0.668498 2.87873 -0.273304
1.3 0.09 0.27 -0.947863 -0.11824 -7.0509 0.0421081 5.68717 0.709436 3.3148 -0.252629
1.3 0.09 0.3 -0.953821 -0.12547 -8.57493 0.0356947 5.72292 0.752815 3.76501 -0.214148
1.3 0.09 0.33 -0.959431 -0.133135 -10.3337 0.0258912 5.75658 0.798797 4.22864 -0.155325
1.3 0.09 0.36 -0.964653 -0.141259 -12.3572 0.0122369 5.78791 0.847541 4.70488 -0.0733987
1.3 0.09 0.39 -0.969443 -0.149869 -14.6773 -0.00576629 5.81664 0.8992 5.19284 0.0346207
1.3 0.09 0.42 -1.07128 -0.0754246 -7.4178 -21.9974 6.42769 0.452547 12.1167 -3.80828
1.3 0.09 0.45 -1.08767 -0.111975 -4.96727 -21.568 6.526 0.67185 13.0932 -1.60784
1.3 0.09 0.48 -1.09946 -0.143647 -3.08964 -21.231 6.59678 0.861883 13.7268 0.269316
1.3 0.09 0.51 -1.10759 -0.172141 -1.58673 -20.9652 6.64554 1.03285 14.1407 1.91251
1.3 0.09 0.54 -1.11289 -0.198241 -0.341176 -20.7551 6.67735 1.18945 14.4057 3.37995
1.3 0.09 0.57 -1.11602 -0.222386 0.720324 -20.5893 6.69614 1.33432 14.565 4.71099
1.3 0.09 0.6 -1.11748 -0.244864 1.64565 -20.4595 6.70487 1.46919 14.6461 5.93309
1.3 0.09 0.63 -1.11762 -0.265887 2.46734 -20.3591 6.70573 1.59532 14.6677 7.06609
1.3 0.09 0.66 -1.11673 -0.285619 3.20825 -20.2832 6.70039 1.71372 14.6424 8.1247
1.3 0.09 0.69 -1.11502 -0.304198 3.88493 -20.2279 6.6901 1.82519 14.5795 9.1201
1.3 0.09 0.72 -1.11264 -0.321738 4.50965 -20.1901 6.67584 1.93043 14.4857 10.061
1.3 0.09 0.75 -1.10973 -0.338335 5.09172 -20.1673 6.65837 2.03001 14.366 10.9543
1.3 0.09 0.78 -1.10638 -0.354076 5.63831 -20.1575 6.63829 2.12446 14.2245 11.8056
1.3 0.09 0.81 -1.10268 -0.369033 6.1551 -20.159 6.61609 2.2142 14.0641 12.6193
1.3 0.09 0.84 -1.09869 -0.383272 6.64657 -20.1703 6.59216 2.29963 13.8873 13.3993
1.3 0.09 0.87 -1.09447 -0.396849 7.11638 -20.1903 6.56681 2.3811 13.6961 14.1488
1.3 0.09 0.9 -1.09005 -0.409817 7.56749 -20.2179 6.54031 2.4589 13.4922 14.8703
1.3 0.09 0.93 -1.08548 -0.42222 8.00244 -20.2522 6.51287 2.53332 13.2768 15.5664
1.3 0.09 0.96 -1.08078 -0.434098 8.42305 -20.2927 6.48467 2.60459 13.0512 16.2386
1.3 0.09 0.99 -1.07598 -0.445489 8.83125 -20.3386 6.45586 2.67293 12.8163 16.8891
1.3 0.09 1.02 -1.07109 -0.456426 9.22843 -20.3892 6.42656 2.73856 12.5729 17.5192
1.3 0.09 1.05 -1.06615 -0.466939 9.61583 -20.4442 6.39689 2.80163 12.3217 18.1302
1.3 0.09 1.08 -1.06115 -0.477054 9.9944 -20.5031 6.36693 2.86233 12.0635 18.7232
1.3 0.09 1.11 -1.05612 -0.486796 10.3648 -20.5659 6.33674 2.92078 11.7986 19.299
1.3 0.09 1.14 -1.05106 -0.496186 10.7272 -20.6325 6.30638 2.97712 11.5276 19.8578
1.3 0.09 1.17 -1.04598 -0.505242 11.0814 -20.7036 6.27588 3.03145 11.251 20.3997
1.3 0.09 1.2 -1.04088 -0.513978 11.4264 -20.78 6.24526 3.08387 10.9692 20.9237
1.3 0.09 1.23 -1.03575 -0.522407 11.7608 -20.8632 6.21451 3.13444 10.6826 21.4284
1.3 0.09 1.26 -1.0306 -0.530538 12.0822 -20.9553 6.1836 3.18323 10.3916 21.9116
1.3 0.09 1.29 -1.02541 -0.538377 12.3875 -21.059 6.15249 3.23026 10.0969 22.37
1.3 0.09 1.32 -1.02019 -0.545927 12.6727 -21.1777 6.12113 3.27556 9.79886 22.7996
1.3 0.09 1.35 -1.0149 -0.553188 12.9328 -21.3159 6.08943 3.31913 9.49816 23.1952
1.3 0.09 1.38 -1.00955 -0.560158 13.1617 -21.4789 6.0573 3.36095 9.1955 23.5505
1.3 0.09 1.41 -1.0041 -0.56683 13.352 -21.673 6.02462 3.40098 8.8917 23.8577
1.3 0.09 1.44 -0.998543 -0.573196 13.4954 -21.9055 5.99126 3.43917 8.58772 24.108
1.3 0.09 1.47 -0.992844 -0.579243 13.5818 -22.185 5.95707 3.47546 8.28464 24.2909
1.3 0.09 1.5 -0.986978 -0.584958 13.6002 -22.5214 5.92187 3.50975 7.98373 24.3944
1.3 0.1 0 -0.850863 -0.0542771 -9.24983e-16 2.06029e-16 5.10519 0.325666 -1.15801e-15 -1.23616e-15
1.3 0.1 0.03 -0.857955 -0.0591124 -0.398328 0.012212 5.14774 0.354677 0.244072 -0.0732695
1.3 0.1 0.06 -0.864921 -0.0634895 -0.851847 0.0219778 5.18953 0.380939 0.521408 -0.131862
1.3 0.1 0.09 -0.871866 -0.0678795 -1.36695 0.0305079 5.2312 0.407278 0.817257 -0.18304
1.3 0.1 0.12 -0.878784 -0.0723951 -1.95351 0.037969 5.27271 0.434371 1.12862 -0.227804
1.3 0.1 0.15 -0.885658 -0.0770994 -2.62318 0.044359 5.31395 0.462596 1.45404 -0.266142
1.3 0.1 0.18 -0.892465 -0.082038 -3.38922 0.0495994 5.35479 0.492226 1.79259 -0.297583
1.3 0.1 0.21 -0.89918 -0.0872478 -4.26645 0.0535638 5.39508 0.523484 2.14352 -0.321367
1.3 0.1 0.24 -0.905778 -0.0927611 -5.27121 0.0560893 5.43467 0.556562 2.50617 -0.336519
1.3 0.1 0.27 -0.912232 -0.0986078 -6.42139 0.0569831 5.47339 0.591641 2.87985 -0.34188
1.3 0.1 0.3 -0.918514 -0.104816 -7.73636 0.056025 5.51108 0.628888 3.26385 -0.33613
1.3 0.1 0.33 -0.924598 -0.111412 -9.23704 0.0529702 5.54758 0.668465 3.65741 -0.317801
1.3 0.1 0.36 -0.930456 -0.118424 -10.9458 0.04755 5.58273 0.710529 4.05969 -0.285279
1.3 0.1 0.39 -0.936061 -0.125875 -12.8867 0.0394728 5.61635 0.755234 4.46978 -0.236815
1.3 0.1 0.42 -1.00857 0.0121766 -13.8123 -25.3004 6.05143 -0.0730598 10.2599 -8.82612
1.3 0.1 0.45 -1.03463 -0.0344869 -9.8206 -24.6847 6.20778 0.206921 12.1534 -5.89368
1.3 0.1 0.48 -1.05489 -0.0717848 -6.91464 -24.1904 6.32936 0.430709 13.3732 -3.47901
1.3 0.1 0.51 -1.06996 -0.104073 -4.68951 -23.7927 6.41978 0.624437 14.182 -1.42766
1.3 0.1 0.54 -1.0809 -0.133105 -2.91429 -23.4713 6.48538 0.798633 14.725 0.359429
1.3 0.1 0.57 -1.08863 -0.159711 -1.44994 -23.2107 6.53176 0.958269 15.0872 1.94762
1.3 0.1 0.6 -1.09388 -0.184352 -0.20871 -22.9989 6.56327 1.10611 15.3212 3.38147
1.3 0.1 0.63 -1.0972 -0.207325 0.86713 -22.8268 6.5832 1.24395 15.4608 4.69228
1.3 0.1 0.66 -1.099 -0.228843 1.81698 -22.6877 6.594 1.37306 15.5286 5.90273
1.3 0.1 0.69 -1.09959 -0.249072 2.6686 -22.5761 6.59753 1.49443 15.5405 7.02964
1.3 0.1 0.72 -1.0992 -0.268147 3.44208 -22.4876 6.59523 1.60888 15.5076 8.08583
1.3 0.1 0.75 -1.09803 -0.286179 4.15234 -22.419 6.58819 1.71707 15.4383 9.08124
1.3 0.1 0.78 -1.09621 -0.303265 4.8107 -22.3674 6.57728 1.81959 15.3388 10.0238
1.3 0.1 0.81 -1.09387 -0.319488 5.42587 -22.3305 6.5632 1.91693 15.214 10.9197
1.3 0.1 0.84 -1.09108 -0.33492 6.00474 -22.3066 6.5465 2.00952 15.0674 11.7743
1.3 0.1 0.87 -1.08794 -0.349626 6.55276 -22.2939 6.52763 2.09776 14.9021 12.5917
1.3 0.1 0.9 -1.08449 -0.363662 7.07434 -22.2912 6.50696 2.18197 14.7204 13.3756
1.3 0.1 0.93 -1.0808 -0.377079 7.57321 -22.2973 6.48478 2.26247 14.5244 14.1292
1.3 0.1 0.96 -1.07689 -0.389921 8.05202 -22.3114 6.46135 2.33953 14.3156 14.8546
1.3 0.1 0.99 -1.07281 -0.402231 8.51356 -22.3325 6.43688 2.41338 14.0954 15.5545
1.3 0.1 1.02 -1.06859 -0.414043 8.95982 -22.3599 6.41155 2.48426 13.8649 16.2306
1.3 0.1 1.05 -1.06425 -0.425391 9.39254 -22.3929 6.38551 2.55235 13.6251 16.8846
1.3 0.1 1.08 -1.05981 -0.436305 9.81308 -22.4312 6.35888 2.61783 13.3769 17.518
1.3 0.1 1.11 -1.05529 -0.446812 10.2223 -22.4744 6.33176 2.68087 13.1208 18.1315
1.3 0.1 1.14 -1.0507 -0.456933 10.6205 -22.5228 6.30422 2.7416 12.8574 18.7257
1.3 0.1 1.17 -1.04605 -0.46669 11.0072 -22.5768 6.2763 2.80014 12.5871 19.3001
1.3 0.1 1.2 -1.04134 -0.476099 11.3811 -22.6376 6.24803 2.85659 12.3102 19.8537
1.3 0.1 1.23 -1.03657 -0.485172 11.7398 -22.707 6.21941 2.91103 12.0267 20.3845
1.3 0.1 1.26 -1.03173 -0.493919 12.08 -22.7873 6.19039 2.96352 11.7368 20.8894
1.3 0.1 1.29 -1.02682 -0.502348 12.3972 -22.882 6.16094 3.01409 11.4404 21.3641
1.3 0.1 1.32 -1.02183 -0.51046 12.6853 -22.9952 6.13095 3.06276 11.1372 21.8031
1.3 0.1 1.35 -1.01672 -0.518256 12.9371 -23.1322 6.10034 3.10954 10.8269 22.1995
1.3 0.1 1.38 -1.01149 -0.525732 13.1436 -23.2995 6.06896 3.15439 10.5092 22.5447
1.3 0.1 1.41 -1.00611 -0.532882 13.2943 -23.5045 6.03666 3.19729 10.1836 22.8287
1.3 0.1 1.44 -1.00054 -0.539695 13.3767 -23.7563 6.00325 3.23817 9.84955 23.0394
1.3 0.1 1.47 -0.994754 -0.546158 13.3766 -24.0651 5.96852 3.27695 9.50637 23.1632
1.3 0.1 1.5 -0.988707 -0.552253 13.2775 -24.4429 5.93224 3.31352 9.15337 23.1841
1.3 0.11 0 -0.818462 -0.0438537 -9.04711e-16 1.84206e-16 4.91079 0.263126 -1.22881e-15 -1.10523e-15
1.3 0.11 0.03 -0.825271 -0.0480909 -0.388579 0.0117967 4.95163 0.288548 0.213567 -0.0707777
1.3 0.11 0.06 -0.831913 -0.0518739 -0.826736 0.0214989 4.99148 0.311245 0.4579 -0.128988
1.3 0.11 0.09 -0.838543 -0.0556393 -1.31916 0.0302039 5.03127 0.333837 0.718285 -0.181216
1.3 0.11 0.12 -0.845176 -0.0594921 -1.87363 0.0380947 5.07106 0.356953 0.991614 -0.228558
1.3 0.11 0.15 -0.851806 -0.0634909 -2.4993 0.0452102 5.11084 0.380945 1.27633 -0.271249
1.3 0.11 0.18 -0.858424 -0.0676779 -3.20658 0.0515271 5.15055 0.406065 1.57138 -0.309149
1.3 0.11 0.21 -0.865018 -0.0720871 -4.00705 0.056985 5.19011 0.43252 1.87592 -0.341895
1.3 0.11 0.24 -0.871573 -0.0767485 -4.91344 0.061497 5.22944 0.460486 2.18917 -0.368965
1.3 0.11 0.27 -0.878074 -0.0816895 -5.93962 0.0649548 5.26845 0.49013 2.51037 -0.38971
1.3 0.11 0.3 -0.884507 -0.0869358 -7.10061 0.0672316 5.30704 0.521606 2.83871 -0.40337
1.3 0.11 0.33 -0.890856 -0.0925122 -8.41256 0.0681842 5.34513 0.555063 3.17335 -0.409085
1.3 0.11 0.36 -0.897105 -0.098443 -9.89276 0.0676538 5.38262 0.590645 3.51337 -0.405903
1.3 0.11 0.39 -0.903237 -0.104752 -11.5596 0.0654669 5.41942 0.628494 3.8578 -0.392782
1.3 0.11 0.42 -0.929173 0.118412 -23.7836 -28.8826 5.57504 -0.710474 6.16565 -15.342
1.3 0.11 0.45 -0.965705 0.0510798 -17.1073 -28.0747 5.79423 -0.306479 9.74484 -11.3155
1.3 0.11 0.48 -0.996649 0.00401256 -12.4827 -27.401 5.9799 -0.0240753 12.0023 -8.11554
1.3 0.11 0.51 -1.02083 -0.0338293 -9.09738 -26.8469 6.12497 0.202976 13.4861 -5.48308
1.3 0.11 0.54 -1.03919 -0.0666005 -6.50211 -26.3917 6.23517 0.399603 14.4891 -3.25265
1.3 0.11 0.57 -1.05295 -0.0960663 -4.43472 -26.0168 6.31772 0.576398 15.1777 -1.31649
1.3 0.11 0.6 -1.06313 -0.123084 -2.73472 -25.7068 6.37877 0.738504 15.6511 0.397435
1.3 0.11 0.63 -1.07052 -0.148133 -1.29959 -25.4496 6.42311 0.888795 15.9714 1.93872
1.3 0.11 0.66 -1.07572 -0.171517 -0.0613021 -25.2359 6.45433 1.0291 16.1792 3.34244
1.3 0.11 0.69 -1.07919 -0.193452 1.0268 -25.0583 6.47516 1.16071 16.3016 4.63412
1.3 0.11 0.72 -1.08128 -0.214103 1.99772 -24.911 6.48767 1.28462 16.3577 5.83275
1.3 0.11 0.75 -1.08224 -0.233602 2.87539 -24.7895 6.49344 1.40161 16.361 6.95281
1.3 0.11 0.78 -1.08229 -0.252061 3.67761 -24.6899 6.49371 1.51237 16.3216 8.00554
1.3 0.11 0.81 -1.08158 -0.269573 4.41786 -24.6095 6.48946 1.61744 16.2471 8.99984
1.3 0.11 0.84 -1.08024 -0.28622 5.10657 -24.5455 6.48146 1.71732 16.143 9.94285
1.3 0.11 0.87 -1.07839 -0.302073 5.75191 -24.496 6.47034 1.81244 16.0139 10.8404
1.3 0.11 0.9 -1.07611 -0.317194 6.3604 -24.4592 6.45664 1.90317 15.8635 11.6973
1.3 0.11 0.93 -1.07345 -0.331641 6.93749 -24.4336 6.44068 1.98985 15.6944 12.5177
1.3 0.11 0.96 -1.07048 -0.345461 7.48698 -24.4182 6.4229 2.07277 15.5089 13.3047
1.3 0.11 0.99 -1.06726 -0.358701 8.01286 -24.4117 6.40357 2.15221 15.3092 14.0614
1.3 0.11 1.02 -1.06382 -0.371401 8.51796 -24.4132 6.38291 2.2284 15.0967 14.7904
1.3 0.11 1.05 -1.06019 -0.383596 9.00472 -24.4219 6.36114 2.30157 14.8727 15.4936
1.3 0.11 1.08 -1.0564 -0.395319 9.47504 -24.4373 6.33843 2.37191 14.6384 16.1728
1.3 0.11 1.11 -1.05248 -0.406599 9.9301 -24.4589 6.3149 2.4396 14.3946 16.8293
1.3 0.11 1.14 -1.04844 -0.417462 10.3702 -24.4871 6.29065 2.50477 14.1418 17.4632
1.3 0.11 1.17 -1.04429 -0.427929 10.7946 -24.5223 6.26575 2.56757 13.8803 18.0743
1.3 0.11 1.2 -1.04004 -0.438017 11.2012 -24.566 6.24022 2.6281 13.6101 18.6608
1.3 0.11 1.23 -1.03568 -0.447741 11.5868 -24.6203 6.21406 2.68645 13.3308 19.2202
1.3 0.11 1.26 -1.0312 -0.457111 11.9464 -24.688 6.18723 2.74267 13.0418 19.7481
1.3 0.11 1.29 -1.02661 -0.466135 12.2734 -24.7732 6.15964 2.79681 12.742 20.2391
1.3 0.11 1.32 -1.02186 -0.474814 12.5591 -24.8809 6.13119 2.84889 12.4301 20.6856
1.3 0.11 1.35 -1.01695 -0.483149 12.7931 -25.0175 6.10172 2.89889 12.1043 21.0786
1.3 0.11 1.38 -1.01184 -0.491135 12.9623 -25.1905 6.07106 2.94681 11.7624 21.4068
1.3 0.11 1.41 -1.0065 -0.498763 13.0517 -25.4092 6.03898 2.99258 11.402 21.6568
1.3 0.11 1.44 -1.00087 -0.506023 13.0433 -25.6842 6.00524 3.03614 11.02 21.8129
1.3 0.11 1.47 -0.994924 -0.512899 12.9166 -26.0278 5.96954 3.0774 10.6131 21.8569
1.3 0.11 1.5 -0.988595 -0.519372 12.6481 -26.4544 5.93157 3.11623 10.1775 21.768
1.3 0.12 0 -0.787832 -0.0350806 -8.89586e-16 1.6344e-16 4.727 0.210487 -1.27314e-15 -9.80635e-16
1.3 0.12 0.03 -0.794348 -0.0387863 -0.380099 0.011279 4.7661 0.23272 0.187133 -0.0676712
1.3 0.12 0.06 -0.800665 -0.0420491 -0.805196 0.0207562 4.80399 0.252296 0.402843 -0.124532
1.3 0.12 0.09 -0.806973 -0.0452677 -1.27875 0.0294092 4.84184 0.271607 0.632584 -0.176448
1.3 0.12 0.12 -0.813301 -0.0485375 -1.80699 0.0374191 4.87981 0.291225 0.87319 -0.224505
1.3 0.12 0.15 -0.819657 -0.0519112 -2.39729 0.0448431 4.91794 0.311466 1.12302 -0.269047
1.3 0.12 0.18 -0.82604 -0.055426 -3.05799 0.0516863 4.95624 0.332554 1.38094 -0.310104
1.3 0.12 0.21 -0.832449 -0.0591118 -3.79834 0.0579232 4.9947 0.354667 1.646 -0.347524
1.3 0.12 0.24 -0.838879 -0.0629944 -4.62847 0.0635078 5.03328 0.377961 1.91735 -0.38103
1.3 0.12 0.27 -0.845325 -0.0670972 -5.55941 0.0683772 5.07195 0.402577 2.19412 -0.410246
1.3 0.12 0.3 -0.851782 -0.0714424 -6.60307 0.0724553 5.11069 0.428645 2.47542 -0.434713
1.3 0.12 0.33 -0.858243 -0.0760508 -7.77222 0.0756532 5.14946 0.456294 2.76032 -0.4539
1.3 0.12 0.36 -0.864703 -0.0809429 -9.08049 0.077871 5.18822 0.485644 3.04783 -0.467207
1.3 0.12 0.39 -0.871155 -0.0861387 -10.5424 0.0789982 5.22693 0.516816 3.33686 -0.473971
1.3 0.12 0.42 -0.833699 0.264441 -39.5293 -32.6342 5.00219 -1.58665 -1.69526 -23.9215
1.3 0.12 0.45 -0.878172 0.153258 -28.1766 -31.7085 5.26903 -0.91955 4.94918 -18.2756
1.3 0.12 0.48 -0.921635 0.0874049 -20.6603 -30.8647 5.52981 -0.524429 9.03433 -13.9276
1.3 0.12 0.51 -0.957483 0.040241 -15.3895 -30.1407 5.7449 -0.241446 11.6703 -10.4621
1.3 0.12 0.54 -0.9856 0.00205056 -11.5058 -29.532 5.9136 -0.0123033 13.4355 -7.61006
1.3 0.12 0.57 -1.00728 -0.0310726 -8.52075 -29.0229 6.04368 0.186436 14.6497 -5.19705
1.3 0.12 0.6 -1.02388 -0.0608701 -6.14316 -28.5967 6.14327 0.365221 15.4991 -3.10765
1.3 0.12 0.63 -1.03652 -0.0882118 -4.1917 -28.2388 6.2191 0.529271 16.0968 -1.26371
1.3 0.12 0.66 -1.04606 -0.113588 -2.54906 -27.9372 6.27636 0.681526 16.5148 0.3891
1.3 0.12 0.69 -1.05316 -0.137308 -1.13672 -27.6824 6.31898 0.823846 16.8003 1.88954
1.3 0.12 0.72 -1.05832 -0.159589 0.0995624 -27.4667 6.34995 0.957533 16.9855 3.26594
1.3 0.12 0.75 -1.06192 -0.180595 1.19829 -27.284 6.37152 1.08357 17.0929 4.53947
1.3 0.12 0.78 -1.06424 -0.200457 2.18751 -27.1295 6.38545 1.20274 17.1386 5.72629
1.3 0.12 0.81 -1.06552 -0.219283 3.08807 -26.9992 6.39312 1.3157 17.1345 6.83897
1.3 0.12 0.84 -1.06593 -0.237165 3.91582 -26.8898 6.3956 1.42299 17.0895 7.88745
1.3 0.12 0.87 -1.06563 -0.254183 4.683 -26.7987 6.39375 1.5251 17.0105 8.87973
1.3 0.12 0.9 -1.06473 -0.270407 5.39919 -26.7236 6.38836 1.62244 16.9029 9.82231
1.3 0.12 0.93 -1.0633 -0.285898 6.07238 -26.6625 6.37977 1.71539 16.7704 10.7207
1.3 0.12 0.96 -1.06144 -0.300711 6.70796 -26.6142 6.36866 1.80426 16.6167 11.579
1.3 0.12 0.99 -1.05923 -0.314894 7.31166 -26.577 6.35535 1.88936 16.4447 12.4014
1.3 0.12 1.02 -1.0567 -0.328492 7.88745 -26.5497 6.34018 1.97095 16.2565 13.1909
1.3 0.12 1.05 -1.0539 -0.341545 8.43874 -26.5315 6.3234 2.04927 16.0539 13.9503
1.3 0.12 1.08 -1.05087 -0.354088 8.96814 -26.5216 6.30525 2.12453 15.8385 14.6818
1.3 0.12 1.11 -1.04765 -0.366152 9.47723 -26.5195 6.28589 2.19691 15.6112 15.3868
1.3 0.12 1.14 -1.04425 -0.377764 9.96633 -26.5254 6.26547 2.26659 15.3726 16.0656
1.3 0.12 1.17 -1.04068 -0.388949 10.4342 -26.5401 6.24406 2.33369 15.1229 16.7176
1.3 0.12 1.2 -1.03695 -0.399725 10.878 -26.5651 6.22169 2.39835 14.8614 17.3406
1.3 0.12 1.23 -1.03306 -0.410107 11.2927 -26.603 6.19835 2.46064 14.587 17.9309
1.3 0.12 1.26 -1.029 -0.420107 11.6712 -26.6572 6.17398 2.52064 14.2981 18.483
1.3 0.12 1.29 -1.02474 -0.42973 12.0039 -26.7326 6.14846 2.57838 13.992 18.9893
1.3 0.12 1.32 -1.02027 -0.43898 12.2785 -26.8351 6.12165 2.63388 13.6657 19.4401
1.3 0.12 1.35 -1.01555 -0.447856 12.4797 -26.9723 6.09332 2.68714 13.315 19.8234
1.3 0.12 1.38 -1.01054 -0.456353 12.5893 -27.1534 6.06324 2.73812 12.9351 20.1243
1.3 0.12 1.41 -1.00518 -0.46446 12.5853 -27.3892 6.0311 2.78676 12.5203 20.3252
1.3 0.12 1.44 -0.999425 -0.472165 12.4424 -27.6924 5.99655 2.83299 12.064 20.4056
1.3 0.12 1.47 -0.993199 -0.479449 12.1312 -28.0779 5.95919 2.87669 11.5584 20.3416
1.3 0.12 1.5 -0.986431 -0.486291 11.6183 -28.5626 5.91859 2.91775 10.9948 20.1059
1.3 0.13 0 -0.758818 -0.0277233 -8.78981e-16 1.44134e-16 4.55292 0.166343 -1.29409e-15 -8.64798e-16
1.3 0.13 0.03 -0.765032 -0.0309574 -0.37266 0.0107016 4.5902 0.185747 0.16414 -0.0642071
1.3 0.13 0.06 -0.771019 -0.0337641 -0.786501 0.0198473 4.62612 0.202586 0.354893 -0.119079
1.3 0.13 0.09 -0.776998 -0.0365032 -1.24407 0.0282952 4.66199 0.21902 0.557992 -0.169764
1.3 0.13 0.12 -0.783008 -0.0392594 -1.75046 0.0362139 4.69805 0.235556 0.770256 -0.217274
1.3 0.13 0.15 -0.789067 -0.0420782 -2.31169 0.0436646 4.7344 0.252468 0.989991 -0.261976
1.3 0.13 0.18 -0.795182 -0.0449909 -2.93457 0.0506632 4.77109 0.269943 1.21599 -0.303966
1.3 0.13 0.21 -0.801359 -0.0480217 -3.62663 0.0571995 4.80816 0.288127 1.44726 -0.343182
1.3 0.13 0.24 -0.807603 -0.0511913 -4.39609 0.0632452 4.84562 0.307143 1.68284 -0.379455
1.3 0.13 0.27 -0.813916 -0.0545179 -5.2519 0.0687581 4.8835 0.3271 1.9218 -0.412531
1.3 0.13 0.3 -0.820301 -0.0580182 -6.20365 0.073684 4.92181 0.3481 2.16317 -0.442086
1.3 0.13 0.33 -0.826761 -0.0617083 -7.26166 0.077958 4.96057 0.370238 2.40594 -0.46773
1.3 0.13 0.36 -0.833298 -0.0656033 -8.4369 0.0815058 4.99979 0.393605 2.64904 -0.489017
1.3 0.13 0.39 -0.839914 -0.0697179 -9.74104 0.0842433 5.03949 0.41829 2.8913 -0.505442
1.3 0.13 0.42 -0.728268 0.491496 -64.5933 -36.2337 4.36961 -2.94898 -15.8446 -35.3136
1.3 0.13 0.45 -0.770275 0.28866 -45.1667 -35.4577 4.62165 -1.73196 -3.71949 -27.3197
1.3 0.13 0.48 -0.826369 0.1855 -32.7959 -34.5372 4.95821 -1.113 3.54941 -21.3085
1.3 0.13 0.51 -0.876535 0.12133 -24.4506 -33.6662 5.25921 -0.727982 8.13991 -16.65
1.3 0.13 0.54 -0.91726 0.0743361 -18.5265 -32.8992 5.50356 -0.446016 11.1646 -12.9226
1.3 0.13 0.57 -0.94932 0.0359823 -14.1298 -32.2413 5.69592 -0.215894 13.2256 -9.85085
1.3 0.13 0.6 -0.974321 0.00263596 -10.7384 -31.682 5.84593 -0.0158158 14.6659 -7.25297
1.3 0.13 0.63 -0.993773 -0.0273941 -8.03458 -31.207 5.96264 0.164365 15.6899 -5.00709
1.3 0.13 0.66 -1.00889 -0.0549758 -5.81703 -30.8028 6.05333 0.329855 16.4242 -3.02958
1.3 0.13 0.69 -1.0206 -0.0806037 -3.95401 -30.4579 6.12361 0.483622 16.9506 -1.26166
1.3 0.13 0.72 -1.02962 -0.10459 -2.35641 -30.1627 6.17773 0.627541 17.3233 0.338915
1.3 0.13 0.75 -1.03649 -0.127152 -0.962269 -29.9094 6.21891 0.762914 17.5794 1.80322
1.3 0.13 0.78 -1.04161 -0.148452 0.272662 -29.6916 6.24964 0.890715 17.7451 3.15458
1.3 0.13 0.81 -1.0453 -0.168619 1.3807 -29.5044 6.27182 1.01171 17.8393 4.41085
1.3 0.13 0.84 -1.04783 -0.187758 2.38597 -29.3434 6.28696 1.12655 17.8758 5.58595
1.3 0.13 0.87 -1.04937 -0.20596 3.3068 -29.2052 6.29625 1.23576 17.8652 6.69088
1.3 0.13 0.9 -1.05013 -0.223301 4.15732 -29.0869 6.30079 1.33981 17.8158 7.73452
1.3 0.13 0.93 -1.05015 -0.239852 4.94922 -28.9861 6.30089 1.43911 17.7326 8.72428
1.3 0.13 0.96 -1.04961 -0.255669 5.69018 -28.901 6.29764 1.53401 17.6216 9.66546
1.3 0.13 0.99 -1.04857 -0.270808 6.38836 -28.8296 6.29142 1.62485 17.4866 10.5637
1.3 0.13 1.02 -1.04711 -0.285316 7.04936 -28.7705 6.28265 1.7119 17.3307 11.4229
1.3 0.13 1.05 -1.04528 -0.299237 7.6779 -28.7225 6.27169 1.79542 17.1565 12.2466
1.3 0.13 1.08 -1.04314 -0.312609 8.27757 -28.6847 6.25884 1.87565 16.966 13.0376
1.3 0.13 1.11 -1.04072 -0.325466 8.85048 -28.6564 6.24432 1.95279 16.7605 13.7975
1.3 0.13 1.14 -1.03805 -0.337837 9.3969 -28.638 6.22831 2.02702 16.5406 14.5269
1.3 0.13 1.17 -1.03515 -0.349747 9.91495 -28.6302 6.21091 2.09848 16.3059 15.2247
1.3 0.13 1.2 -1.03203 -0.361218 10.4003 -28.635 6.19215 2.16731 16.0553 15.8878
1.3 0.13 1.23 -1.02867 -0.372264 10.8457 -28.6553 6.172 2.23359 15.7862 16.5113
1.3 0.13 1.26 -1.02506 -0.382898 11.2408 -28.6952 6.15037 2.29739 15.4954 17.0878
1.3 0.13 1.29 -1.02118 -0.393125 11.572 -28.7606 6.1271 2.35875 15.1781 17.6074
1.3 0.13 1.32 -1.01699 -0.402949 11.8214 -28.8585 6.10197 2.41769 14.8282 18.0572
1.3 0.13 1.35 -1.01245 -0.412367 11.9674 -28.998 6.07469 2.4742 14.4383 18.4213
1.3 0.13 1.38 -1.00748 -0.421372 11.9837 -29.1899 6.04491 2.52823 13.9994 18.6802
1.3 0.13 1.41 -1.00203 -0.429954 11.8392 -29.4472 6.0122 2.57972 13.5009 18.8109
1.3 0.13 1.44 -0.996016 -0.438096 11.4977 -29.7851 5.9761 2.62858 12.9306 18.7863
1.3 0.13 1.47 -0.989341 -0.445778 10.9176 -30.2211 5.93604 2.67467 12.2742 18.5753
1.3 0.13 1.5 -0.981905 -0.452976 10.0513 -30.7753 5.89143 2.71785 11.5159 18.1421
1.3 0.14 0 -0.731294 -0.0215904 -8.72349e-16 1.26639e-16 4.38777 0.129545 -1.29436e-15 -7.59827e-16
1.3 0.14 0.03 -0.737193 -0.0244085 -0.366088 0.0100977 4.42317 0.146453 0.14409 -0.0605835
1.3 0.14 0.06 -0.742847 -0.0268161 -0.770122 0.0188455 4.45709 0.160898 0.312989 -0.113068
1.3 0.14 0.09 -0.748491 -0.0291351 -1.21397 0.026988 4.49095 0.174812 0.492816 -0.161921
1.3 0.14 0.12 -0.754173 -0.0314389 -1.70185 0.0346751 4.52504 0.188633 0.680407 -0.208041
1.3 0.14 0.15 -0.759916 -0.0337649 -2.23875 0.0419624 4.5595 0.202588 0.874039 -0.251763
1.3 0.14 0.18 -0.765737 -0.0361373 -2.83033 0.0488655 4.59443 0.216821 1.07247 -0.293179
1.3 0.14 0.21 -0.771648 -0.0385738 -3.4828 0.0553757 4.62989 0.23144 1.27463 -0.332239
1.3 0.14 0.24 -0.777659 -0.0410887 -4.20296 0.0614676 4.66596 0.246527 1.47953 -0.368789
1.3 0.14 0.27 -0.783782 -0.0436937 -4.99815 0.0671019 4.70269 0.262155 1.68618 -0.402594
1.3 0.14 0.3 -0.790024 -0.0463994 -5.87627 0.0722275 4.74015 0.278387 1.89353 -0.433348
1.3 0.14 0.33 -0.796397 -0.049215 -6.84575 0.0767826 4.77838 0.295278 2.10052 -0.460678
1.3 0.14 0.36 -0.802909 -0.0521493 -7.91559 0.0806948 4.81746 0.312881 2.30599 -0.484152
1.3 0.14 0.39 -0.80957 -0.0552105 -9.0953 0.0838822 4.85743 0.331245 2.50872 -0.503277
1.3 0.14 0.42 -0.629972 0.875766 -104.568 -38.9459 3.77983 -5.25459 -40.3449 -50.4535
1.3 0.14 0.45 -0.642978 0.487989 -71.4059 -38.9942 3.85787 -2.92793 -18.6199 -39.1598
1.3 0.14 0.48 -0.707478 0.311438 -50.9583 -38.2756 4.24487 -1.86863 -5.89 -30.7813
1.3 0.14 0.51 -0.773958 0.21534 -37.6173 -37.3663 4.64375 -1.29204 1.98071 -24.4289
1.3 0.14 0.54 -0.830563 0.153006 -28.4587 -36.4758 4.98338 -0.918036 7.07241 -19.4716
1.3 0.14 0.57 -0.876102 0.106413 -21.8794 -35.6726 5.25661 -0.638477 10.4925 -15.4875
1.3 0.14 0.6 -0.912087 0.0680702 -16.9592 -34.9707 5.47252 -0.408421 12.8608 -12.197
1.3 0.14 0.63 -0.940411 0.0346266 -13.148 -34.3649 5.64247 -0.207759 14.54 -9.41311
1.3 0.14 0.66 -0.962723 0.00446129 -10.1037 -33.8438 5.77634 -0.0267677 15.7511 -7.0084
1.3 0.14 0.69 -0.980327 -0.0232791 -7.60675 -33.3953 5.88196 0.139675 16.6337 -4.89441
1.3 0.14 0.72 -0.994223 -0.0490871 -5.51129 -33.0084 5.96534 0.294522 17.2788 -3.00833
1.3 0.14 0.75 -1.00517 -0.0732745 -3.71777 -32.6736 6.03104 0.439647 17.7476 -1.3046
1.3 0.14 0.78 -1.01375 -0.0960569 -2.1564 -32.3833 6.08253 0.576341 18.0825 0.250491
1.3 0.14 0.81 -1.02041 -0.117594 -0.777069 -32.1309 6.12249 0.705565 18.3134 1.68239
1.3 0.14 0.84 -1.0255 -0.138013 0.456972 -31.9112 6.153 0.828075 18.4621 3.01062
1.3 0.14 0.87 -1.02928 -0.157415 1.57323 -31.7197 6.17568 0.94449 18.5447 4.25044
1.3 0.14 0.9 -1.03203 -0.175888 2.59255 -31.5527 6.19218 1.05533 18.574 5.41397
1.3 0.14 0.93 -1.03376 -0.19351 3.53212 -31.4073 6.20253 1.16106 18.5567 6.51122
1.3 0.14 0.96 -1.03476 -0.210344 4.4028 -31.2811 6.20856 1.26206 18.5024 7.54924
1.3 0.14 0.99 -1.03511 -0.226449 5.2163 -31.1717 6.21065 1.35869 18.4164 8.53544
1.3 0.14 1.02 -1.03489 -0.241877 5.98045 -31.0773 6.20937 1.45126 18.3031 9.47502
1.3 0.14 1.05 -1.0342 -0.256675 6.70183 -30.9964 6.20518 1.54005 18.1661 10.3725
1.3 0.14 1.08 -1.03308 -0.270884 7.38536 -30.9278 6.19848 1.62531 18.0081 11.2313
1.3 0.14 1.11 -1.03159 -0.284542 8.03381 -30.8708 6.18956 1.70725 17.8309 12.0537
1.3 0.14 1.14 -1.02977 -0.297679 8.64732 -30.8257 6.17863 1.78608 17.6349 12.8401
1.3 0.14 1.17 -1.02764 -0.310323 9.22299 -30.7934 6.16582 1.86194 17.4193 13.5888
1.3 0.14 1.2 -1.02519 -0.322494 9.75436 -30.7762 6.15116 1.93496 17.1815 14.2959
1.3 0.14 1.23 -1.02243 -0.334209 10.2309 -30.7776 6.13459 2.00525 16.9174 14.9546
1.3 0.14 1.26 -1.01933 -0.34548 10.6378 -30.8025 6.11597 2.07288 16.621 15.555
1.3 0.14 1.29 -1.01585 -0.356313 10.9552 -30.8578 6.09508 2.13788 16.2841 16.0841
1.3 0.14 1.32 -1.01193 -0.366709 11.1577 -30.952 6.0716 2.20026 15.8965 16.5248
1.3 0.14 1.35 -1.00752 -0.376666 11.2142 -31.0957 6.04512 2.25999 15.4455 16.8559
1.3 0.14 1.38 -1.00253 -0.386173 11.0874 -31.3019 6.01515 2.31704 14.9159 17.0521
1.3 0.14 1.41 -0.996853 -0.395218 10.7328 -31.586 5.98112 2.37131 14.2898 17.0829
1.3 0.14 1.44 -0.99039 -0.403782 10.0992 -31.966 5.94234 2.42269 13.5465 16.913
1.3 0.14 1.47 -0.983013 -0.411841 9.12711 -32.4626 5.89808 2.47104 12.6623 16.5014
1.3 0.14 1.5 -0.974579 -0.419366 7.74927 -33.0999 5.84747 2.5162 11.61 15.8014
1.3 0.15 0 -0.705151 -0.0165227 -8.69205e-16 1.11263e-16 4.23092 0.0991393 -1.27642e-15 -6.67573e-16
1.3 0.15 0.03 -0.710723 -0.0189775 -0.360248 0.00949295 4.26435 0.113867 0.126578 -0.056955
1.3 0.15 0.06 -0.71604 -0.021038 -0.755661 0.017807 4.29625 0.12623 0.276281 -0.106837
1.3 0.15 0.09 -0.721345 -0.0229904 -1.1876 0.0255825 4.32807 0.137943 0.435699 -0.153488
1.3 0.15 0.12 -0.72669 -0.0248963 -1.65959 0.0329473 4.36015 0.149378 0.60172 -0.197674
1.3 0.15 0.15 -0.732106 -0.0267845 -2.17584 0.0399456 4.39264 0.160706 0.772616 -0.239662
1.3 0.15 0.18 -0.737614 -0.0286714 -2.74109 0.0465845 4.42569 0.172026 0.947117 -0.279493
1.3 0.15 0.21 -0.743232 -0.0305671 -3.36055 0.0528479 4.45939 0.183399 1.12413 -0.317072
1.3 0.15 0.24 -0.748976 -0.0324782 -4.03991 0.0587021 4.49386 0.194864 1.30262 -0.352197
1.3 0.15 0.27 -0.754863 -0.0344091 -4.78529 0.0640988 4.52918 0.206447 1.48155 -0.384576
1.3 0.15 0.3 -0.760908 -0.0363625 -5.60327 0.0689762 4.56545 0.218166 1.65983 -0.41384
1.3 0.15 0.33 -0.767127 -0.0383402 -6.50086 0.0732601 4.60277 0.230029 1.83636 -0.439544
1.3 0.15 0.36 -0.773536 -0.0403429 -7.48551 0.0768641 4.64122 0.242042 2.00991 -0.461168
1.3 0.15 0.39 -0.78015 -0.042371 -8.56513 0.0796899 4.68091 0.254207 2.17922 -0.478124
1.3 0.15 0.42 -0.575639 1.55168 -168.09 -39.2926 3.45383 -9.31009 -81.5872 -70.4237
1.3 0.15 0.45 -0.502951 0.80547 -111.978 -41.6234 3.01771 -4.83282 -43.4199 -54.6833
1.3 0.15 0.48 -0.562621 0.488454 -78.2708 -41.7515 3.37573 -2.93072 -21.492 -43.0186
1.3 0.15 0.51 -0.645285 0.332721 -56.8833 -41.0879 3.87171 -1.99632 -8.19354 -34.2977
1.3 0.15 0.54 -0.721098 0.242941 -42.6194 -40.1945 4.32659 -1.45765 0.255741 -27.6265
1.3 0.15 0.57 -0.783858 0.182559 -32.6669 -39.2912 4.70315 -1.09536 5.84189 -22.3828
1.3 0.15 0.6 -0.83412 0.13657 -25.4344 -38.4578 5.00472 -0.819419 9.66112 -18.1479
1.3 0.15 0.63 -0.873998 0.098401 -19.9839 -37.717 5.24399 -0.590406 12.3456 -14.6409
1.3 0.15 0.66 -0.905632 0.0649824 -15.7418 -37.0686 5.43379 -0.389895 14.2747 -11.6707
1.3 0.15 0.69 -0.930803 0.0347777 -12.3451 -36.5041 5.58482 -0.208666 15.6842 -9.10557
1.3 0.15 0.72 -0.950901 0.0069582 -9.55677 -36.0132 5.70541 -0.0417492 16.7256 -6.85286
1.3 0.15 0.75 -0.96699 -0.0189604 -7.21773 -35.5857 5.80194 0.113762 17.4991 -4.84606
1.3 0.15 0.78 -0.979881 -0.043286 -5.21819 -35.2124 5.87929 0.259716 18.0727 -3.03654
1.3 0.15 0.81 -0.990193 -0.066231 -3.4806 -34.8858 5.94116 0.397386 18.4941 -1.38807
1.3 0.15 0.84 -0.998404 -0.087952 -1.94893 -34.5993 5.99042 0.527712 18.7971 0.126822
1.3 0.15 0.87 -1.00489 -0.108572 -0.581894 -34.3474 6.02933 0.651431 19.0065 1.52932
1.3 0.15 0.9 -1.01005 -0.128189 0.651278 -34.1255 6.0603 0.769131 19.142 2.83605
1.3 0.15 0.93 -1.01379 -0.146894 1.77594 -33.93 6.08274 0.881361 19.2125 4.06056
1.3 0.15 0.96 -1.01663 -0.164752 2.80739 -33.7579 6.09975 0.98851 19.2333 5.2123
1.3 0.15 0.99 -1.0186 -0.181831 3.76249 -33.6061 6.11163 1.09098 19.2117 6.30108
1.3 0.15 1.02 -1.01985 -0.198186 4.6522 -33.4724 6.11911 1.18912 19.1539 7.33373
1.3 0.15 1.05 -1.02047 -0.213868 5.48569 -33.3551 6.12281 1.28321 19.0652 8.31608
1.3 0.15 1.08 -1.02054 -0.228923 6.26969 -33.2525 6.12324 1.37354 18.9493 9.25263
1.3 0.15 1.11 -1.02013 -0.243388 7.00783 -33.164 6.12078 1.46033 18.8085 10.146
1.3 0.15 1.14 -1.01928 -0.257297 7.69999 -33.0896 6.11569 1.54378 18.6429 10.9967
1.3 0.15 1.17 -1.01802 -0.270679 8.34168 -33.0305 6.10812 1.62407 18.4508 11.8022
1.3 0.15 1.2 -1.01635 -0.283554 8.92333 -32.9895 6.09809 1.70133 18.2278 12.5572
1.3 0.15 1.23 -1.01425 -0.295941 9.4297 -32.9706 6.08551 1.77565 17.967 13.2525
1.3 0.15 1.26 -1.01169 -0.30785 9.8392 -32.9797 6.07016 1.8471 17.6584 13.8751
1.3 0.15 1.29 -1.00862 -0.319285 10.1232 -33.0249 6.05172 1.91571 17.2889 14.4074
1.3 0.15 1.32 -1.00496 -0.330248 10.2456 -33.1162 6.02973 1.98149 16.8418 14.8269
1.3 0.15 1.35 -1.00061 -0.340731 10.1617 -33.2663 6.00363 2.04439 16.2966 15.1057
1.3 0.15 1.38 -0.995454 -0.350724 9.81814 -33.4905 5.97273 2.10434 15.6289 15.2101
1.3 0.15 1.41 -0.989368 -0.360209 9.1518 -33.807 5.93621 2.16125 14.81 15.1003
1.3 0.15 1.44 -0.982193 -0.369162 8.08937 -34.2372 5.89316 2.21497 13.8065 14.7296
1.3 0.15 1.47 -0.973753 -0.377557 6.54665 -34.8056 5.84252 2.26534 12.5802 14.0442
1.3 0.15 1.5 -0.963856 -0.385358 4.42786 -35.5404 5.78314 2.31215 11.0879 12.9829
1.4 0.05 0 -1.11128 -0.145226 -1.1662e-15 3.11986e-16 6.66768 0.871358 -1.59431e-16 -1.87191e-15
1.4 0.05 0.03 -1.11991 -0.154771 -0.49775 0.0101439 6.71945 0.928629 0.557044 -0.0608609
1.4 0.05 0.06 -1.12853 -0.164048 -1.12398 0.0137591 6.77117 0.98429 1.17842 -0.082549
1.4 0.05 0.09 -1.13678 -0.173521 -1.92119 0.0116187 6.82068 1.04113 1.85193 -0.0697042
1.4 0.05 0.12 -1.14445 -0.183257 -2.94596 0.00245759 6.86673 1.09954 2.57674 -0.0147349
1.4 0.05 0.15 -1.15137 -0.193266 -4.26723 -0.0155921 6.90823 1.1596 3.35313 0.0935662
1.4 0.05 0.18 -1.15735 -0.203542 -5.96614 -0.0448524 6.94413 1.22125 4.1815 0.26913
1.4 0.05 0.21 -1.16223 -0.214068 -8.13598 -0.088054 6.97338 1.2844 5.06206 0.528343
1.4 0.05 0.24 -1.16583 -0.22482 -10.8821 -0.148318 6.99497 1.34892 5.99465 0.88993
1.4 0.05 0.27 -1.16798 -0.235773 -14.3222 -0.229147 7.00789 1.41464 6.97874 1.37491
1.4 0.05 0.3 -1.16852 -0.246901 -18.5857 -0.334419 7.01112 1.4814 8.01334 2.00654
1.4 0.05 0.33 -1.16728 -0.258173 -23.8144 -0.468386 7.00367 1.54903 9.09704 2.81035
1.4 0.05 0.36 -1.16409 -0.269559 -30.1621 -0.635671 6.98452 1.61734 10.2279 3.81406
1.4 0.05 0.39 -1.15879 -0.281028 -37.7949 -0.841267 6.95268 1.68616 11.4036 5.04763
1.4 0.05 0.42 -1.25709 -0.375852 2.0377 -11.5617 7.54252 2.25511 11.437 8.33738
1.4 0.05 0.45 -1.2519 -0.396799 2.51902 -11.5922 7.51139 2.3808 11.4499 9.36719
1.4 0.05 0.48 -1.24606 -0.416146 2.95524 -11.6407 7.47637 2.49688 11.4285 10.3369
1.4 0.05 0.51 -1.23977 -0.4341 3.35737 -11.7034 7.4386 2.6046 11.3792 11.2563
1.4 0.05 0.54 -1.23315 -0.450832 3.73312 -11.7778 7.39888 2.70499 11.3064 12.1326
1.4 0.05 0.57 -1.2263 -0.466484 4.08809 -11.8616 7.35781 2.7989 11.2136 12.9714
1.4 0.05 0.6 -1.2193 -0.481172 4.42644 -11.9531 7.31583 2.88703 11.1032 13.7772
1.4 0.05 0.63 -1.21221 -0.494997 4.75133 -12.0511 7.27328 2.96998 10.9772 14.5534
1.4 0.05 0.66 -1.20507 -0.508046 5.06519 -12.1545 7.23042 3.04828 10.8374 15.303
1.4 0.05 0.69 -1.1979 -0.520392 5.36994 -12.2624 7.18743 3.12235 10.6851 16.0285
1.4 0.05 0.72 -1.19074 -0.5321 5.66708 -12.3741 7.14446 3.1926 10.5213 16.7317
1.4 0.05 0.75 -1.18361 -0.543224 5.95785 -12.489 7.10163 3.25935 10.3471 17.4145
1.4 0.05 0.78 -1.17651 -0.553816 6.24324 -12.6067 7.05903 3.32289 10.1633 18.0784
1.4 0.05 0.81 -1.16945 -0.563917 6.52407 -12.7265 7.01673 3.3835 9.97049 18.7245
1.4 0.05 0.84 -1.16246 -0.573566 6.80101 -12.8484 6.97477 3.4414 9.76938 19.354
1.4 0.05 0.87 -1.15553 -0.582798 7.07463 -12.9718 6.93319 3.49679 9.5605 19.968
1.4 0.05 0.9 -1.14867 -0.591644 7.34539 -13.0966 6.89203 3.54986 9.34434 20.5672
1.4 0.05 0.93 -1.14188 -0.60013 7.61372 -13.2226 6.85131 3.60078 9.12132 21.1525
1.4 0.05 0.96 -1.13517 -0.608281 7.87992 -13.3495 6.81104 3.64969 8.89187 21.7246
1.4 0.05 0.99 -1.12854 -0.616121 8.14431 -13.4772 6.77123 3.69673 8.6563 22.284
1.4 0.05 1.02 -1.12198 -0.623669 8.40714 -13.6055 6.73189 3.74201 8.41496 22.8314
1.4 0.05 1.05 -1.1155 -0.630943 8.66861 -13.7343 6.69302 3.78566 8.16814 23.3673
1.4 0.05 1.08 -1.1091 -0.63796 8.9289 -13.8635 6.65463 3.82776 7.91614 23.8921
1.4 0.05 1.11 -1.10278 -0.644736 9.18813 -13.9932 6.6167 3.86842 7.65926 24.4062
1.4 0.05 1.14 -1.09654 -0.651283 9.44635 -14.1233 6.57924 3.9077 7.39788 24.9098
1.4 0.05 1.17 -1.09037 -0.657612 9.70354 -14.2542 6.54224 3.94567 7.13245 25.4031
1.4 0.05 1.2 -1.08428 -0.663734 9.95957 -14.3862 6.50568 3.9824 6.86353 25.886
1.4 0.05 1.23 -1.07826 -0.669655 10.2142 -14.5199 6.46955 4.01793 6.59183 26.3583
1.4 0.05 1.26 -1.07231 -0.675383 10.4672 -14.6563 6.43383 4.0523 6.31822 26.8195
1.4 0.05 1.29 -1.06642 -0.68092 10.7179 -14.7963 6.39851 4.08552 6.04379 27.269
1.4 0.05 1.32 -1.06059 -0.686271 10.9659 -14.9415 6.36355 4.11763 5.76984 27.7058
1.4 0.05 1.35 -1.05482 -0.691435 11.2102 -15.0935 6.32894 4.14861 5.49796 28.1287
1.4 0.05 1.38 -1.04911 -0.696412 11.4501 -15.2545 6.29464 4.17847 5.23001 28.5363
1.4 0.05 1.41 -1.04344 -0.701199 11.6844 -15.427 6.26062 4.20719 4.96816 28.9266
1.4 0.05 1.44 -1.03781 -0.705791 11.9117 -15.614 6.22685 4.23475 4.71497 29.2975
1.4 0.05 1.47 -1.03221 -0.710182 12.1305 -15.8188 6.19329 4.26109 4.47335 29.6464
1.4 0.05 1.5 -1.02665 -0.714364 12.3392 -16.0455 6.1599 4.28619 4.24662 29.9704
1.4 0.06 0 -1.06607 -0.119801 -1.10176e-15 2.94427e-16 6.39643 0.71881 -4.48833e-16 -1.76656e-15
1.4 0.06 0.03 -1.07434 -0.128038 -0.471809 0.0117707 6.44604 0.768231 0.482067 -0.0706215
1.4 0.06 0.06 -1.08262 -0.135933 -1.04548 0.0184523 6.49572 0.815598 1.0193 -0.110709
1.4 0.06 0.09 -1.09068 -0.143996 -1.74762 0.021249 6.54408 0.863974 1.59836 -0.127486
1.4 0.06 0.12 -1.09838 -0.152326 -2.61384 0.0196292 6.59028 0.913955 2.21782 -0.117765
1.4 0.06 0.15 -1.10559 -0.160967 -3.68705 0.0126513 6.63354 0.965802 2.87771 -0.0758952
1.4 0.06 0.18 -1.11219 -0.169943 -5.01729 -0.000898523 6.67315 1.01966 3.57844 0.00540644
1.4 0.06 0.21 -1.11806 -0.179267 -6.66163 -0.0224651 6.70837 1.0756 4.32046 0.134809
1.4 0.06 0.24 -1.12308 -0.188948 -8.68419 -0.0537066 6.73849 1.13369 5.10416 0.32226
1.4 0.06 0.27 -1.12713 -0.198992 -11.1561 -0.096486 6.7628 1.19395 5.92981 0.578938
1.4 0.06 0.3 -1.1301 -0.209401 -14.1556 -0.152866 6.7806 1.2564 6.79747 0.917223
1.4 0.06 0.33 -1.13187 -0.220177 -17.7678 -0.225109 6.79118 1.32105 7.70702 1.35068
1.4 0.06 0.36 -1.13231 -0.231321 -22.0848 -0.315669 6.79382 1.38791 8.65815 1.89404
1.4 0.06 0.39 -1.13131 -0.242832 -27.206 -0.427197 6.78784 1.45698 9.65031 2.56322
1.4 0.06 0.42 -1.24182 -0.30345 0.973203 -13.8358 7.45093 1.8207 12.5684 6.28943
1.4 0.06 0.45 -1.23992 -0.327328 1.66155 -13.7913 7.43955 1.96397 12.6604 7.48852
1.4 0.06 0.48 -1.23679 -0.34931 2.2634 -13.7754 7.42075 2.09586 12.6979 8.59918
1.4 0.06 0.51 -1.23275 -0.36966 2.80145 -13.782 7.39649 2.21796 12.6934 9.63821
1.4 0.06 0.54 -1.22803 -0.388587 3.29107 -13.8068 7.36817 2.33152 12.6554 10.6177
1.4 0.06 0.57 -1.2228 -0.40626 3.74306 -13.8465 7.33682 2.43756 12.59 11.5468
1.4 0.06 0.6 -1.2172 -0.422819 4.16526 -13.8984 7.30322 2.53692 12.5014 12.4323
1.4 0.06 0.63 -1.21132 -0.438383 4.56347 -13.9606 7.26793 2.6303 12.3931 13.2797
1.4 0.06 0.66 -1.20524 -0.453052 4.9421 -14.0314 7.23141 2.71831 12.2676 14.0934
1.4 0.06 0.69 -1.199 -0.466912 5.30459 -14.1095 7.194 2.80147 12.1269 14.8768
1.4 0.06 0.72 -1.19266 -0.480039 5.65361 -14.1938 7.15596 2.88024 11.9727 15.6328
1.4 0.06 0.75 -1.18625 -0.492499 5.99129 -14.2834 7.1175 2.95499 11.8063 16.364
1.4 0.06 0.78 -1.1798 -0.504347 6.31938 -14.3776 7.0788 3.02608 11.6288 17.0724
1.4 0.06 0.81 -1.17333 -0.515635 6.63926 -14.4758 7.03997 3.09381 11.4413 17.7597
1.4 0.06 0.84 -1.16686 -0.526407 6.95212 -14.5773 7.00114 3.15844 11.2445 18.4274
1.4 0.06 0.87 -1.1604 -0.536703 7.2589 -14.6818 6.96238 3.22022 11.0391 19.0769
1.4 0.06 0.9 -1.15396 -0.546559 7.56042 -14.7888 6.92376 3.27935 10.8257 19.7094
1.4 0.06 0.93 -1.14755 -0.556005 7.85738 -14.8981 6.88533 3.33603 10.6049 20.3259
1.4 0.06 0.96 -1.14119 -0.565071 8.1503 -15.0093 6.84714 3.39042 10.3772 20.9271
1.4 0.06 0.99 -1.13487 -0.573782 8.43972 -15.1221 6.80922 3.44269 10.143 21.5141
1.4 0.06 1.02 -1.1286 -0.582162 8.72606 -15.2364 6.7716 3.49297 9.90259 22.0875
1.4 0.06 1.05 -1.12238 -0.590231 9.00968 -15.352 6.7343 3.54139 9.65643 22.648
1.4 0.06 1.08 -1.11622 -0.59801 9.29087 -15.4686 6.69734 3.58806 9.40482 23.1961
1.4 0.06 1.11 -1.11012 -0.605515 9.56982 -15.5863 6.66072 3.63309 9.14811 23.7323
1.4 0.06 1.14 -1.10408 -0.612761 9.84664 -15.7053 6.62445 3.67656 8.88671 24.2568
1.4 0.06 1.17 -1.09809 -0.619761 10.1212 -15.8256 6.58853 3.71856 8.62108 24.7697
1.4 0.06 1.2 -1.09216 -0.626526 10.3935 -15.948 6.55295 3.75915 8.35182 25.2708
1.4 0.06 1.23 -1.08628 -0.633065 10.6629 -16.0731 6.51771 3.79839 8.07966 25.7598
1.4 0.06 1.26 -1.08046 -0.639384 10.9288 -16.202 6.48278 3.83631 7.80551 26.2357
1.4 0.06 1.29 -1.07469 -0.645489 11.1906 -16.3363 6.44814 3.87294 7.53046 26.6976
1.4 0.06 1.32 -1.06896 -0.651383 11.4471 -16.4776 6.41376 3.9083 7.25587 27.1438
1.4 0.06 1.35 -1.06327 -0.657065 11.6968 -16.6284 6.37961 3.94239 6.98334 27.5727
1.4 0.06 1.38 -1.05761 -0.662535 11.9383 -16.7914 6.34565 3.97521 6.71478 27.9817
1.4 0.06 1.41 -1.05197 -0.667788 12.1695 -16.9698 6.31183 4.00673 6.45243 28.368
1.4 0.06 1.44 -1.04635 -0.672821 12.3881 -17.1675 6.27811 4.03692 6.19888 28.7283
1.4 0.06 1.47 -1.04074 -0.677624 12.5914 -17.3891 6.24443 4.06575 5.95713 29.0585
1.4 0.06 1.5 -1.03512 -0.682189 12.7765 -17.6395 6.21073 4.09314 5.73059 29.3542
1.4 0.07 0 -1.02421 -0.098822 -1.0497e-15 2.74179e-16 6.14525 0.592935 -6.78983e-16 -1.64507e-15
1.4 0.07 0.03 -1.03216 -0.105997 -0.451551 0.0126158 6.19295 0.635986 0.420815 -0.0756923
1.4 0.07 0.06 -1.0401 -0.112776 -0.98747 0.0211124 6.24062 0.676656 0.890244 -0.126669
1.4 0.07 0.09 -1.04792 -0.119682 -1.62545 0.0268418 6.28751 0.718092 1.39411 -0.161043
1.4 0.07 0.12 -1.05551 -0.12683 -2.38968 0.0296371 6.33306 0.760981 1.93048 -0.177812
1.4 0.07 0.15 -1.06279 -0.134279 -3.30902 0.0290248 6.37675 0.805675 2.49898 -0.174136
1.4 0.07 0.18 -1.06968 -0.142067 -4.41687 0.0243508 6.41806 0.852403 3.09977 -0.14609
1.4 0.07 0.21 -1.07608 -0.150224 -5.75111 0.0148188 6.45649 0.90134 3.73315 -0.0888958
1.4 0.07 0.24 -1.08192 -0.158772 -7.35404 -0.000493751 6.49153 0.952626 4.39948 0.00298158
1.4 0.07 0.27 -1.08711 -0.167732 -9.2724 -0.0226277 6.52267 1.00638 5.09907 0.135787
1.4 0.07 0.3 -1.09157 -0.177122 -11.5574 -0.0527379 6.54941 1.06273 5.83219 0.31645
1.4 0.07 0.33 -1.09521 -0.18696 -14.2645 -0.0920906 6.57125 1.12175 6.59898 0.552568
1.4 0.07 0.36 -1.09795 -0.197262 -17.4539 -0.142062 6.58767 1.18356 7.39953 0.852396
1.4 0.07 0.39 -1.0997 -0.208043 -21.1899 -0.204136 6.59818 1.24824 8.23379 1.22484
1.4 0.07 0.42 -1.21745 -0.229965 -0.77866 -16.3275 7.30469 1.37979 13.3893 3.73668
1.4 0.07 0.45 -1.22001 -0.25703 0.236216 -16.1875 7.32005 1.54218 13.6281 5.17393
1.4 0.07 0.48 -1.2205 -0.281788 1.08903 -16.091 7.32299 1.69073 13.7714 6.47716
1.4 0.07 0.51 -1.21944 -0.304625 1.82641 -16.0284 7.31663 1.82775 13.8459 7.67586
1.4 0.07 0.54 -1.21721 -0.325812 2.47856 -15.9928 7.30325 1.95487 13.8684 8.79048
1.4 0.07 0.57 -1.21409 -0.345557 3.06594 -15.9792 7.28455 2.07334 13.8502 9.83574
1.4 0.07 0.6 -1.21029 -0.364027 3.6029 -15.9837 7.26175 2.18416 13.7992 10.8226
1.4 0.07 0.63 -1.20597 -0.381363 4.09983 -16.0033 7.2358 2.28818 13.7211 11.7594
1.4 0.07 0.66 -1.20123 -0.397681 4.56444 -16.0355 7.20739 2.38609 13.6203 12.6526
1.4 0.07 0.69 -1.19618 -0.413082 5.0026 -16.0784 7.17709 2.47849 13.4998 13.5075
1.4 0.07 0.72 -1.19089 -0.427652 5.41884 -16.1305 7.14532 2.56591 13.3623 14.3282
1.4 0.07 0.75 -1.1854 -0.441467 5.81671 -16.1906 7.11243 2.6488 13.2099 15.1182
1.4 0.07 0.78 -1.17978 -0.454591 6.19908 -16.2574 7.07868 2.72754 13.0441 15.8804
1.4 0.07 0.81 -1.17405 -0.467082 6.56822 -16.3302 7.04429 2.80249 12.8664 16.6172
1.4 0.07 0.84 -1.16824 -0.478992 6.92602 -16.4081 7.00944 2.87395 12.6778 17.3307
1.4 0.07 0.87 -1.16238 -0.490366 7.27402 -16.4906 6.97426 2.9422 12.4794 18.0226
1.4 0.07 0.9 -1.15648 -0.501244 7.61351 -16.577 6.93889 3.00746 12.2719 18.6945
1.4 0.07 0.93 -1.15057 -0.511662 7.94561 -16.6669 6.90341 3.06997 12.0561 19.3479
1.4 0.07 0.96 -1.14465 -0.521653 8.27114 -16.7599 6.86789 3.12992 11.8325 19.9836
1.4 0.07 0.99 -1.13874 -0.531246 8.59095 -16.8556 6.83242 3.18748 11.6017 20.603
1.4 0.07 1.02 -1.13284 -0.540467 8.9057 -16.9537 6.79703 3.2428 11.3643 21.207
1.4 0.07 1.05 -1.12696 -0.549342 9.21594 -17.054 6.76177 3.29605 11.1205 21.7962
1.4 0.07 1.08 -1.12111 -0.55789 9.52214 -17.1561 6.72667 3.34734 10.8709 22.3715
1.4 0.07 1.11 -1.11529 -0.566132 9.8246 -17.2601 6.69177 3.39679 10.6158 22.9334
1.4 0.07 1.14 -1.10951 -0.574084 10.1234 -17.3661 6.65707 3.4445 10.3556 23.4821
1.4 0.07 1.17 -1.10376 -0.581762 10.4186 -17.4744 6.62259 3.49057 10.0909 24.0177
1.4 0.07 1.2 -1.09805 -0.589177 10.7096 -17.5856 6.58833 3.53506 9.82216 24.5398
1.4 0.07 1.23 -1.09238 -0.596339 10.9959 -17.7007 6.55427 3.57803 9.55023 25.0478
1.4 0.07 1.26 -1.08673 -0.603256 11.2766 -17.8211 6.5204 3.61954 9.27591 25.5404
1.4 0.07 1.29 -1.08112 -0.609934 11.5502 -17.9487 6.4867 3.6596 9.00027 26.016
1.4 0.07 1.32 -1.07552 -0.616374 11.8149 -18.0856 6.45312 3.69825 8.72458 26.4724
1.4 0.07 1.35 -1.06994 -0.622579 12.0687 -18.2349 6.41962 3.73547 8.45037 26.9069
1.4 0.07 1.38 -1.06436 -0.628545 12.3088 -18.3999 6.38616 3.77127 8.17942 27.3159
1.4 0.07 1.41 -1.05878 -0.634268 12.5321 -18.585 6.35266 3.80561 7.91386 27.6955
1.4 0.07 1.44 -1.05318 -0.639743 12.7347 -18.7949 6.31906 3.83846 7.65612 28.0406
1.4 0.07 1.47 -1.04755 -0.644961 12.9125 -19.0353 6.28528 3.86976 7.40903 28.3456
1.4 0.07 1.5 -1.04187 -0.649909 13.0603 -19.3127 6.25124 3.89945 7.1758 28.6039
1.4 0.08 0 -0.985193 -0.0813272 -1.0075e-15 2.52404e-16 5.91117 0.487966 -8.60937e-16 -1.51442e-15
1.4 0.08 0.03 -0.992848 -0.087609 -0.435113 0.0129461 5.9571 0.525657 0.369664 -0.0776739
1.4 0.08 0.06 -1.00046 -0.0934584 -0.942241 0.0224769 6.00278 0.560752 0.782998 -0.134857
1.4 0.08 0.09 -1.008 -0.0993938 -1.53364 0.0299564 6.04803 0.596364 1.22525 -0.179731
1.4 0.08 0.12 -1.01541 -0.105535 -2.22663 0.0354072 6.09249 0.633209 1.69406 -0.212433
1.4 0.08 0.15 -1.02264 -0.111946 -3.04173 0.0386084 6.13582 0.671675 2.18872 -0.231638
1.4 0.08 0.18 -1.02961 -0.118672 -4.00259 0.0392104 6.17766 0.712031 2.70908 -0.235248
1.4 0.08 0.21 -1.03628 -0.125749 -5.13581 0.0367698 6.21765 0.754492 3.2552 -0.220602
1.4 0.08 0.24 -1.04258 -0.133208 -6.47101 0.030764 6.25545 0.799241 3.82722 -0.184566
1.4 0.08 0.27 -1.04845 -0.141075 -8.04077 0.0205984 6.29069 0.846444 4.42531 -0.12357
1.4 0.08 0.3 -1.05384 -0.149377 -9.88067 0.00561056 6.32301 0.896254 5.04961 -0.0336417
1.4 0.08 0.33 -1.05868 -0.158138 -12.0292 -0.0149276 6.35206 0.948817 5.70021 0.0895885
1.4 0.08 0.36 -1.06292 -0.167381 -14.5279 -0.0418081 6.37748 1.00427 6.37716 0.250873
1.4 0.08 0.39 -1.06649 -0.177129 -17.4212 -0.0758858 6.39889 1.06276 7.08044 0.45534
1.4 0.08 0.42 -1.18243 -0.154604 -3.49923 -19.0581 7.0946 0.927622 13.7195 0.550714
1.4 0.08 0.45 -1.19098 -0.185524 -1.95228 -18.7963 7.14588 1.11315 14.2276 2.33075
1.4 0.08 0.48 -1.19632 -0.213367 -0.708933 -18.5986 7.1779 1.2802 14.5581 3.90211
1.4 0.08 0.51 -1.19921 -0.238857 0.326945 -18.4504 7.19523 1.43314 14.768 5.31693
1.4 0.08 0.54 -1.20023 -0.262406 1.21482 -18.3413 7.2014 1.57444 14.8918 6.61014
1.4 0.08 0.57 -1.19984 -0.284294 1.99334 -18.2635 7.19903 1.70577 14.9514 7.80602
1.4 0.08 0.6 -1.19834 -0.304731 2.68869 -18.2114 7.19006 1.82838 14.9614 8.92204
1.4 0.08 0.63 -1.19599 -0.323882 3.31927 -18.1804 7.17593 1.94329 14.932 9.97117
1.4 0.08 0.66 -1.19296 -0.341885 3.89837 -18.1673 7.15776 2.05131 14.8706 10.9633
1.4 0.08 0.69 -1.18939 -0.358857 4.43585 -18.1691 7.13637 2.15314 14.7825 11.906
1.4 0.08 0.72 -1.1854 -0.374897 4.93921 -18.1838 7.11243 2.24938 14.6719 12.8055
1.4 0.08 0.75 -1.18107 -0.39009 5.41424 -18.2095 7.08645 2.34054 14.5418 13.6667
1.4 0.08 0.78 -1.17647 -0.40451 5.86548 -18.2448 7.05885 2.42706 14.3949 14.4936
1.4 0.08 0.81 -1.17166 -0.418224 6.29658 -18.2884 7.02995 2.50935 14.233 15.2895
1.4 0.08 0.84 -1.16667 -0.431289 6.71045 -18.3393 7.00002 2.58774 14.058 16.0573
1.4 0.08 0.87 -1.16155 -0.443756 7.1095 -18.3965 6.96929 2.66254 13.8711 16.7994
1.4 0.08 0.9 -1.15632 -0.455671 7.4957 -18.4594 6.93793 2.73403 13.6735 17.5178
1.4 0.08 0.93 -1.15101 -0.467075 7.87076 -18.5272 6.90608 2.80245 13.4661 18.2143
1.4 0.08 0.96 -1.14565 -0.478003 8.23592 -18.5995 6.87388 2.86802 13.2499 18.8904
1.4 0.08 0.99 -1.14024 -0.488489 8.59247 -18.6757 6.84142 2.93093 13.0254 19.5476
1.4 0.08 1.02 -1.1348 -0.498562 8.94139 -18.7554 6.80879 2.99137 12.7933 20.1869
1.4 0.08 1.05 -1.12934 -0.50825 9.28352 -18.8382 6.77606 3.0495 12.5542 20.8095
1.4 0.08 1.08 -1.12388 -0.517577 9.61952 -18.9239 6.74329 3.10546 12.3086 21.4162
1.4 0.08 1.11 -1.11842 -0.526565 9.94986 -19.0123 6.71052 3.15939 12.0568 22.0077
1.4 0.08 1.14 -1.11296 -0.535232 10.2747 -19.1036 6.67779 3.21139 11.7995 22.5842
1.4 0.08 1.17 -1.10752 -0.543594 10.5938 -19.1982 6.64511 3.26157 11.5371 23.1457
1.4 0.08 1.2 -1.10208 -0.551666 10.9067 -19.2968 6.61249 3.31 11.2701 23.6918
1.4 0.08 1.23 -1.09666 -0.559459 11.2124 -19.4007 6.57993 3.35675 10.9992 24.2212
1.4 0.08 1.26 -1.09123 -0.56698 11.5092 -19.5115 6.5474 3.40188 10.7251 24.7323
1.4 0.08 1.29 -1.08581 -0.574235 11.7952 -19.6315 6.51488 3.44541 10.4488 25.2229
1.4 0.08 1.32 -1.08038 -0.581228 12.0676 -19.7635 6.48231 3.48737 10.1713 25.6898
1.4 0.08 1.35 -1.07494 -0.587958 12.323 -19.9111 6.44964 3.52775 9.89377 26.1291
1.4 0.08 1.38 -1.06947 -0.594424 12.5574 -20.0786 6.4168 3.56654 9.61779 26.5361
1.4 0.08 1.41 -1.06395 -0.600621 12.7657 -20.2713 6.3837 3.60372 9.34506 26.9049
1.4 0.08 1.44 -1.05837 -0.60654 12.9423 -20.4951 6.35024 3.63924 9.07758 27.2288
1.4 0.08 1.47 -1.05272 -0.612172 13.0806 -20.757 6.31632 3.67303 8.81764 27.5
1.4 0.08 1.5 -1.04697 -0.617504 13.1729 -21.065 6.28181 3.70503 8.56789 27.7094
1.4 0.09 0 -0.948653 -0.0666433 -9.73476e-16 2.2997e-16 5.69193 0.399863 -1.00229e-15 -1.37981e-15
1.4 0.09 0.03 -0.956025 -0.0721545 -0.421418 0.0129278 5.73616 0.432929 0.326296 -0.0775639
1.4 0.09 0.06 -0.963314 -0.0772136 -0.905671 0.0229796 5.77989 0.463283 0.69236 -0.137873
1.4 0.09 0.09 -0.970563 -0.0823202 -1.46148 0.0314612 5.82338 0.493922 1.08308 -0.18876
1.4 0.09 0.12 -0.977744 -0.0875922 -2.10173 0.0384928 5.86647 0.525554 1.49579 -0.230947
1.4 0.09 0.15 -0.984821 -0.0930953 -2.84166 0.0439944 5.90893 0.558571 1.92949 -0.263955
1.4 0.09 0.18 -0.991754 -0.098876 -3.69872 0.0477888 5.95053 0.593254 2.38375 -0.286718
1.4 0.09 0.21 -0.998505 -0.104972 -4.69246 0.0496332 5.99103 0.629831 2.85838 -0.297783
1.4 0.09 0.24 -1.00503 -0.111417 -5.84455 0.0492328 6.0302 0.668498 3.35331 -0.295379
1.4 0.09 0.27 -1.0113 -0.11824 -7.17875 0.0462471 6.06778 0.709436 3.86846 -0.277463
1.4 0.09 0.3 -1.01725 -0.12547 -8.72091 0.0402936 6.10352 0.752815 4.40379 -0.241741
1.4 0.09 0.33 -1.02287 -0.133135 -10.499 0.0309499 6.13718 0.798797 4.95921 -0.185678
1.4 0.09 0.36 -1.02809 -0.141259 -12.5429 0.0177555 6.16851 0.847541 5.53461 -0.10651
1.4 0.09 0.39 -1.03288 -0.149869 -14.8849 0.000212218 6.19725 0.8992 6.12982 -0.00125035
1.4 0.09 0.42 -1.13471 -0.0754246 -7.66227 -22.0546 6.80829 0.452547 13.2515 -3.46451
1.4 0.09 0.45 -1.1511 -0.111975 -5.22028 -21.6393 6.9066 0.67185 14.2556 -1.17996
1.4 0.09 0.48 -1.1629 -0.143647 -3.35114 -21.3149 6.97738 0.861883 14.9164 0.77278
1.4 0.09 0.51 -1.17102 -0.172141 -1.85665 -21.0607 7.02615 1.03285 15.3571 2.48574
1.4 0.09 0.54 -1.17633 -0.198241 -0.619449 -20.8616 7.05796 1.18945 15.6485 4.01882
1.4 0.09 0.57 -1.17946 -0.222386 0.433765 -20.7062 7.07675 1.33432 15.8337 5.41241
1.4 0.09 0.6 -1.18091 -0.244864 1.35087 -20.5864 7.08547 1.46919 15.9405 6.69473
1.4 0.09 0.63 -1.18106 -0.265887 2.16441 -20.4958 7.08634 1.59532 15.9872 7.88611
1.4 0.09 0.66 -1.18017 -0.285619 2.89725 -20.4293 7.08099 1.71372 15.9867 9.00163
1.4 0.09 0.69 -1.17845 -0.304198 3.56592 -20.3833 7.07071 1.82519 15.9481 10.0528
1.4 0.09 0.72 -1.17607 -0.321738 4.1827 -20.3547 7.05644 1.93043 15.8782 11.0484
1.4 0.09 0.75 -1.17316 -0.338335 4.7569 -20.3409 7.03897 2.03001 15.7821 11.9956
1.4 0.09 0.78 -1.16982 -0.354076 5.2957 -20.3399 7.0189 2.12446 15.6636 12.9001
1.4 0.09 0.81 -1.16612 -0.369033 5.80476 -20.3502 6.9967 2.2142 15.5258 13.7665
1.4 0.09 0.84 -1.16213 -0.383272 6.28858 -20.3702 6.97276 2.29963 15.3713 14.5986
1.4 0.09 0.87 -1.1579 -0.396849 6.75079 -20.3988 6.94742 2.3811 15.2019 15.3997
1.4 0.09 0.9 -1.15349 -0.409817 7.19437 -20.4349 6.92092 2.4589 15.0194 16.1726
1.4 0.09 0.93 -1.14891 -0.42222 7.62186 -20.4778 6.89347 2.53332 14.8251 16.9195
1.4 0.09 0.96 -1.14421 -0.434098 8.03507 -20.5267 6.86527 2.60459 14.6202 17.6424
1.4 0.09 0.99 -1.13941 -0.445489 8.43594 -20.5809 6.83646 2.67293 14.4055 18.3433
1.4 0.09 1.02 -1.13453 -0.456426 8.82586 -20.6399 6.80717 2.73856 14.182 19.0234
1.4 0.09 1.05 -1.12958 -0.466939 9.20605 -20.7032 6.77749 2.80163 13.9504 19.6844
1.4 0.09 1.08 -1.12459 -0.477054 9.57747 -20.7704 6.74753 2.86233 13.7113 20.3271
1.4 0.09 1.11 -1.11956 -0.486796 9.94077 -20.8414 6.71734 2.92078 13.4652 20.9524
1.4 0.09 1.14 -1.1145 -0.496186 10.2962 -20.9163 6.68699 2.97712 13.2128 21.5606
1.4 0.09 1.17 -1.10941 -0.505242 10.6433 -20.9956 6.65649 3.03145 12.9543 22.1516
1.4 0.09 1.2 -1.10431 -0.513978 10.9814 -21.0802 6.62586 3.08387 12.6904 22.7246
1.4 0.09 1.23 -1.09918 -0.522407 11.3089 -21.1715 6.59511 3.13444 12.4215 23.278
1.4 0.09 1.26 -1.09403 -0.530538 11.6234 -21.2716 6.5642 3.18323 12.148 23.8095
1.4 0.09 1.29 -1.08885 -0.538377 11.9219 -21.3833 6.53309 3.23026 11.8707 24.316
1.4 0.09 1.32 -1.08362 -0.545927 12.2003 -21.51 6.50173 3.27556 11.59 24.7932
1.4 0.09 1.35 -1.07834 -0.553188 12.4535 -21.656 6.47003 3.31913 11.3068 25.2358
1.4 0.09 1.38 -1.07298 -0.560158 12.6755 -21.8267 6.4379 3.36095 11.0218 25.6373
1.4 0.09 1.41 -1.06754 -0.56683 12.8589 -22.0284 6.40522 3.40098 10.7361 25.99
1.4 0.09 1.44 -1.06198 -0.573196 12.9951 -22.2683 6.37186 3.43917 10.4507 26.2846
1.4 0.09 1.47 -1.05628 -0.579243 13.0744 -22.555 6.33767 3.47546 10.167 26.5105
1.4 0.09 1.5 -1.05041 -0.584958 13.0854 -22.8983 6.30247 3.50975 9.88653 26.6555
1.4 0.1 0 -0.914297 -0.0542771 -9.46381e-16 2.07562e-16 5.48579 0.325666 -1.10866e-15 -1.24536e-15
1.4 0.1 0.03 -0.921389 -0.0591124 -0.40979 0.0126719 5.52834 0.354677 0.289128 -0.0760288
1.4 0.1 0.06 -0.928355 -0.0634895 -0.875322 0.0228976 5.57014 0.380939 0.614826 -0.13738
1.4 0.1 0.09 -0.935299 -0.0678795 -1.4029 0.0318876 5.6118 0.407278 0.961817 -0.191318
1.4 0.1 0.12 -0.942218 -0.0723951 -2.00242 0.0398085 5.65331 0.434371 1.3272 -0.238841
1.4 0.1 0.15 -0.949092 -0.0770994 -2.68556 0.0466584 5.69456 0.462596 1.70975 -0.279939
1.4 0.1 0.18 -0.955899 -0.082038 -3.46564 0.0523588 5.7354 0.492226 2.10881 -0.314139
1.4 0.1 0.21 -0.962614 -0.0872478 -4.35752 0.056783 5.77569 0.523484 2.52398 -0.340682
1.4 0.1 0.24 -0.969212 -0.0927611 -5.37763 0.0597684 5.81527 0.556562 2.95495 -0.358593
1.4 0.1 0.27 -0.975666 -0.0986078 -6.5439 0.0611221 5.85399 0.591641 3.40146 -0.366714
1.4 0.1 0.3 -0.981948 -0.104816 -7.87579 0.0606239 5.89169 0.628888 3.86324 -0.363724
1.4 0.1 0.33 -0.988032 -0.111412 -9.39428 0.058029 5.92819 0.668465 4.34001 -0.348153
1.4 0.1 0.36 -0.99389 -0.118424 -11.1219 0.0530686 5.96333 0.710529 4.83144 -0.31839
1.4 0.1 0.39 -0.999495 -0.125875 -13.0826 0.0454513 5.99696 0.755234 5.33719 -0.272686
1.4 0.1 0.42 -1.07201 0.0121766 -14.0667 -25.3378 6.43203 -0.0730598 11.4547 -8.60159
1.4 0.1 0.45 -1.09806 -0.0344869 -10.0835 -24.7397 6.58838 0.206921 13.375 -5.56349
1.4 0.1 0.48 -1.11833 -0.0717848 -7.18585 -24.2605 6.70996 0.430709 14.621 -3.05826
1.4 0.1 0.51 -1.1334 -0.104073 -4.96899 -23.8763 6.80038 0.624437 15.4557 -0.926216
1.4 0.1 0.54 -1.14433 -0.133105 -3.20197 -23.5672 6.86599 0.798633 16.0242 0.934783
1.4 0.1 0.57 -1.15206 -0.159711 -1.74576 -23.3181 6.91237 0.958269 16.4116 2.59203
1.4 0.1 0.6 -1.15731 -0.184352 -0.512618 -23.1172 6.94388 1.10611 16.6704 4.09132
1.4 0.1 0.63 -1.16063 -0.207325 0.555199 -22.9556 6.9638 1.24395 16.8344 5.46482
1.4 0.1 0.66 -1.16243 -0.228843 1.49709 -22.8266 6.9746 1.37306 16.9262 6.73579
1.4 0.1 0.69 -1.16302 -0.249072 2.34081 -22.7247 6.97814 1.49443 16.9618 7.9215
1.4 0.1 0.72 -1.16264 -0.268147 3.10646 -22.6458 6.97583 1.60888 16.9522 9.03508
1.4 0.1 0.75 -1.16147 -0.286179 3.80895 -22.5866 6.96879 1.71707 16.9058 10.0867
1.4 0.1 0.78 -1.15965 -0.303265 4.45959 -22.5442 6.95789 1.81959 16.8289 11.0845
1.4 0.1 0.81 -1.1573 -0.319488 5.06712 -22.5164 6.94381 1.91693 16.7262 12.0349
1.4 0.1 0.84 -1.15452 -0.33492 5.63841 -22.5014 6.92711 2.00952 16.6013 12.9432
1.4 0.1 0.87 -1.15137 -0.349626 6.17891 -22.4976 6.90823 2.09776 16.4574 13.8137
1.4 0.1 0.9 -1.14793 -0.363662 6.69303 -22.5037 6.88757 2.18197 16.2968 14.6503
1.4 0.1 0.93 -1.14423 -0.377079 7.18452 -22.5185 6.86538 2.26247 16.1214 15.4559
1.4 0.1 0.96 -1.14032 -0.389921 7.65599 -22.5412 6.84195 2.33953 15.9329 16.2331
1.4 0.1 0.99 -1.13625 -0.402231 8.11026 -22.5708 6.81748 2.41338 15.7326 16.9843
1.4 0.1 1.02 -1.13203 -0.414043 8.54931 -22.6067 6.79216 2.48426 15.5217 17.7115
1.4 0.1 1.05 -1.12769 -0.425391 8.97487 -22.6482 6.76611 2.55235 15.3011 18.4163
1.4 0.1 1.08 -1.12325 -0.436305 9.38832 -22.6949 6.73948 2.61783 15.0717 19.1001
1.4 0.1 1.11 -1.11873 -0.446812 9.79052 -22.7465 6.71236 2.68087 14.8341 19.764
1.4 0.1 1.14 -1.11414 -0.456933 10.1817 -22.8032 6.68482 2.7416 14.589 20.4081
1.4 0.1 1.17 -1.10948 -0.46669 10.5615 -22.8655 6.6569 2.80014 14.3366 21.0324
1.4 0.1 1.2 -1.10477 -0.476099 10.9284 -22.9346 6.62864 2.85659 14.0773 21.6355
1.4 0.1 1.23 -1.1 -0.485172 11.2803 -23.0121 6.60001 2.91103 13.8113 22.2154
1.4 0.1 1.26 -1.09517 -0.493919 11.6137 -23.1006 6.571 2.96352 13.5387 22.7691
1.4 0.1 1.29 -1.09026 -0.502348 11.924 -23.2033 6.54154 3.01409 13.2595 23.292
1.4 0.1 1.32 -1.08526 -0.51046 12.2053 -23.3245 6.51156 3.06276 12.9736 23.7787
1.4 0.1 1.35 -1.08016 -0.518256 12.4503 -23.4693 6.48094 3.10954 12.6807 24.2219
1.4 0.1 1.38 -1.07493 -0.525732 12.6499 -23.6442 6.44956 3.15439 12.3808 24.613
1.4 0.1 1.41 -1.06954 -0.532882 12.7936 -23.8567 6.41726 3.19729 12.0734 24.9417
1.4 0.1 1.44 -1.06398 -0.539695 12.8689 -24.1157 6.38385 3.23817 11.7582 25.1957
1.4 0.1 1.47 -1.05819 -0.546158 12.8615 -24.4314 6.34913 3.27695 11.4347 25.3609
1.4 0.1 1.5 -1.05214 -0.552253 12.755 -24.8157 6.31285 3.31352 11.1027 25.4211
1.4 0.11 0 -0.881896 -0.0438537 -9.25272e-16 1.85739e-16 5.29139 0.263126 -1.18449e-15 -1.11443e-15
1.4 0.11 0.03 -0.888705 -0.0480909 -0.399774 0.0122566 5.33224 0.288548 0.257024 -0.073537
1.4 0.11 0.06 -0.895347 -0.0518739 -0.849643 0.0224186 5.37209 0.311245 0.547912 -0.134507
1.4 0.11 0.09 -0.901977 -0.0556393 -1.3542 0.0315835 5.41187 0.333837 0.857378 -0.189494
1.4 0.11 0.12 -0.90861 -0.0594921 -1.92123 0.0399342 5.45166 0.356953 1.18237 -0.239595
1.4 0.11 0.15 -0.91524 -0.0634909 -2.55992 0.0475096 5.49144 0.380945 1.52148 -0.285046
1.4 0.11 0.18 -0.921858 -0.0676779 -3.28072 0.0542864 5.53115 0.406065 1.87388 -0.325705
1.4 0.11 0.21 -0.928452 -0.0720871 -4.09523 0.0602042 5.57071 0.43252 2.23898 -0.36121
1.4 0.11 0.24 -0.935007 -0.0767485 -5.01624 0.0651761 5.61004 0.460486 2.61629 -0.39104
1.4 0.11 0.27 -0.941508 -0.0816895 -6.05769 0.0690937 5.64905 0.49013 3.00537 -0.414544
1.4 0.11 0.3 -0.947941 -0.0869358 -7.23464 0.0718304 5.68765 0.521606 3.40575 -0.430963
1.4 0.11 0.33 -0.95429 -0.0925122 -8.56331 0.0732429 5.72574 0.555063 3.81696 -0.439438
1.4 0.11 0.36 -0.960539 -0.098443 -10.061 0.0731724 5.76323 0.590645 4.23849 -0.439014
1.4 0.11 0.39 -0.966671 -0.104752 -11.7463 0.0714454 5.80002 0.628494 4.66979 -0.428653
1.4 0.11 0.42 -0.992607 0.118412 -24.0481 -28.8922 5.95564 -0.710474 7.42055 -15.2843
1.4 0.11 0.45 -1.02914 0.0510798 -17.3803 -28.1079 6.17483 -0.306479 11.0266 -11.1167
1.4 0.11 0.48 -1.06008 0.00401256 -12.7639 -27.4532 6.3605 -0.0240753 13.3098 -7.80262
1.4 0.11 0.51 -1.08426 -0.0338293 -9.38667 -26.9152 6.50558 0.202976 14.8187 -5.07295
1.4 0.11 0.54 -1.10263 -0.0666005 -6.79946 -26.4744 6.61577 0.399603 15.8464 -2.75651
1.4 0.11 0.57 -1.11639 -0.0960663 -4.74007 -26.1125 6.69832 0.576398 16.5592 -0.7421
1.4 0.11 0.6 -1.12656 -0.123084 -3.04802 -25.8146 6.75938 0.738504 17.0566 1.04449
1.4 0.11 0.63 -1.13395 -0.148133 -1.62078 -25.5689 6.80371 0.888795 17.4006 2.65425
1.4 0.11 0.66 -1.13916 -0.171517 -0.390338 -25.366 6.83494 1.0291 17.6317 4.12328
1.4 0.11 0.69 -1.14263 -0.193452 0.689982 -25.1989 6.85577 1.16071 17.7771 5.47775
1.4 0.11 0.72 -1.14471 -0.214103 1.65317 -25.0617 6.86827 1.28462 17.8558 6.73717
1.4 0.11 0.75 -1.14567 -0.233602 2.52317 -24.9501 6.87404 1.40161 17.8815 7.91639
1.4 0.11 0.78 -1.14572 -0.252061 3.31778 -24.8602 6.87432 1.51237 17.8641 9.02692
1.4 0.11 0.81 -1.14501 -0.269573 4.05047 -24.7891 6.87006 1.61744 17.8111 10.0779
1.4 0.11 0.84 -1.14368 -0.28622 4.73168 -24.7344 6.86206 1.71732 17.7283 11.0766
1.4 0.11 0.87 -1.14182 -0.302073 5.36959 -24.6941 6.85094 1.81244 17.6201 12.0291
1.4 0.11 0.9 -1.13954 -0.317194 5.9707 -24.6664 6.83724 1.90317 17.4903 12.9402
1.4 0.11 0.93 -1.13688 -0.331641 6.54047 -24.6497 6.82129 1.98985 17.3413 13.8142
1.4 0.11 0.96 -1.13392 -0.345461 7.08269 -24.6432 6.80351 2.07277 17.1758 14.6542
1.4 0.11 0.99 -1.1307 -0.358701 7.60136 -24.6454 6.78417 2.15221 16.9956 15.4635
1.4 0.11 1.02 -1.12725 -0.371401 8.09931 -24.6556 6.76352 2.2284 16.8023 16.2446
1.4 0.11 1.05 -1.12362 -0.383596 8.57898 -24.6729 6.74175 2.30157 16.5972 16.9996
1.4 0.11 1.08 -1.11984 -0.395319 9.04225 -24.6969 6.71903 2.37191 16.3814 17.7303
1.4 0.11 1.11 -1.11592 -0.406599 9.49032 -24.727 6.6955 2.4396 16.1558 18.4379
1.4 0.11 1.14 -1.11188 -0.417462 9.92348 -24.7637 6.67125 2.50477 15.9209 19.1226
1.4 0.11 1.17 -1.10773 -0.427929 10.341 -24.8073 6.64635 2.56757 15.677 19.7842
1.4 0.11 1.2 -1.10347 -0.438017 10.7408 -24.8594 6.62083 2.6281 15.4242 20.4209
1.4 0.11 1.23 -1.09911 -0.447741 11.1196 -24.9219 6.59467 2.68645 15.1621 21.0299
1.4 0.11 1.26 -1.09464 -0.457111 11.4724 -24.9978 6.56783 2.74267 14.8902 21.607
1.4 0.11 1.29 -1.09004 -0.466135 11.7925 -25.0911 6.54024 2.79681 14.6075 22.1464
1.4 0.11 1.32 -1.0853 -0.474814 12.0715 -25.2067 6.51179 2.84889 14.3127 22.6407
1.4 0.11 1.35 -1.08039 -0.483149 12.2985 -25.3511 6.48232 2.89889 14.0043 23.0802
1.4 0.11 1.38 -1.07528 -0.491135 12.4609 -25.5317 6.45166 2.94681 13.6802 23.4537
1.4 0.11 1.41 -1.06993 -0.498763 12.5432 -25.7576 6.41959 2.99258 13.3381 23.7474
1.4 0.11 1.44 -1.06431 -0.506023 12.5277 -26.0396 6.38584 3.03614 12.9752 23.9452
1.4 0.11 1.47 -1.05836 -0.512899 12.3937 -26.3898 6.35015 3.0774 12.5885 24.0286
1.4 0.11 1.5 -1.05203 -0.519372 12.1176 -26.8224 6.31217 3.11623 12.1744 23.9761
1.4 0.12 0 -0.851266 -0.0350806 -9.09383e-16 1.64973e-16 5.10761 0.210487 -1.23341e-15 -9.89832e-16
1.4 0.12 0.03 -0.857782 -0.0387863 -0.391052 0.0117388 5.1467 0.23272 0.229138 -0.0704305
1.4 0.12 0.06 -0.864099 -0.0420491 -0.82759 0.021676 5.1846 0.252296 0.489781 -0.130051
1.4 0.12 0.09 -0.870407 -0.0452677 -1.31297 0.0307888 5.22245 0.271607 0.766776 -0.184725
1.4 0.12 0.12 -0.876735 -0.0485375 -1.85343 0.0392586 5.26041 0.291225 1.05697 -0.235542
1.4 0.12 0.15 -0.883091 -0.0519112 -2.45636 0.0471426 5.29855 0.311466 1.35884 -0.282844
1.4 0.12 0.18 -0.889474 -0.055426 -3.13012 0.0544456 5.33685 0.332554 1.67142 -0.32666
1.4 0.12 0.21 -0.895883 -0.0591118 -3.884 0.0611424 5.3753 0.354667 1.99397 -0.366839
1.4 0.12 0.24 -0.902313 -0.0629944 -4.72817 0.0671868 5.41388 0.377961 2.32585 -0.403104
1.4 0.12 0.27 -0.908759 -0.0670972 -5.67371 0.0725162 5.45256 0.402577 2.66645 -0.435079
1.4 0.12 0.3 -0.915216 -0.0714424 -6.73255 0.0770541 5.49129 0.428645 3.01515 -0.462306
1.4 0.12 0.33 -0.921677 -0.0760508 -7.91753 0.0807119 5.53006 0.456294 3.37133 -0.484253
1.4 0.12 0.36 -0.928137 -0.0809429 -9.24233 0.0833897 5.56882 0.485644 3.73429 -0.500319
1.4 0.12 0.39 -0.934589 -0.0861387 -10.7215 0.0849767 5.60753 0.516816 4.10331 -0.509842
1.4 0.12 0.42 -0.897133 0.264441 -39.8034 -32.6039 5.3828 -1.58665 -0.382493 -24.1038
1.4 0.12 0.45 -0.941606 0.153258 -28.4595 -31.7115 5.64964 -0.91955 6.29088 -18.2579
1.4 0.12 0.48 -0.985068 0.0874049 -20.9515 -30.893 5.91041 -0.524429 10.4022 -13.758
1.4 0.12 0.51 -1.02092 0.040241 -15.6888 -30.1894 6.1255 -0.241446 13.0629 -10.1699
1.4 0.12 0.54 -1.04903 0.00205056 -11.813 -29.5981 6.29421 -0.0123033 14.8521 -7.21383
1.4 0.12 0.57 -1.07071 -0.0310726 -8.83587 -29.1042 6.42428 0.186436 16.0899 -4.70931
1.4 0.12 0.6 -1.08731 -0.0608701 -6.4661 -28.6918 6.52387 0.365221 16.9624 -2.53714
1.4 0.12 0.63 -1.09995 -0.0882118 -4.5224 -28.3466 6.5997 0.529271 17.583 -0.616783
1.4 0.12 0.66 -1.10949 -0.113588 -2.88748 -28.057 6.65697 0.681526 18.0236 1.10771
1.4 0.12 0.69 -1.1166 -0.137308 -1.4828 -27.8135 6.69959 0.823846 18.3314 2.67619
1.4 0.12 0.72 -1.12176 -0.159589 -0.25414 -27.6086 6.73055 0.957533 18.5386 4.11776
1.4 0.12 0.75 -1.12535 -0.180595 0.837027 -27.4364 6.75212 1.08357 18.6676 5.45417
1.4 0.12 0.78 -1.12768 -0.200457 1.81873 -27.2921 6.76605 1.20274 18.7347 6.70201
1.4 0.12 0.81 -1.12895 -0.219283 2.71183 -27.1717 6.77372 1.3157 18.7517 7.87415
1.4 0.12 0.84 -1.12937 -0.237165 3.53217 -27.072 6.7762 1.42299 18.7274 8.98081
1.4 0.12 0.87 -1.12906 -0.254183 4.292 -26.9904 6.77436 1.5251 18.6688 10.0302
1.4 0.12 0.9 -1.12816 -0.270407 5.00089 -26.9247 6.76896 1.62244 18.5813 11.0289
1.4 0.12 0.93 -1.12673 -0.285898 5.66683 -26.8728 6.76038 1.71539 18.4685 11.9827
1.4 0.12 0.96 -1.12488 -0.300711 6.29522 -26.8336 6.74926 1.80426 18.3343 12.8955
1.4 0.12 0.99 -1.12266 -0.314894 6.89178 -26.8054 6.73596 1.88936 18.1814 13.7719
1.4 0.12 1.02 -1.12013 -0.328492 7.46048 -26.7871 6.72078 1.97095 18.012 14.6149
1.4 0.12 1.05 -1.11733 -0.341545 8.00473 -26.7777 6.704 2.04927 17.828 15.4273
1.4 0.12 1.08 -1.11431 -0.354088 8.52715 -26.7765 6.68585 2.12453 17.6307 16.2114
1.4 0.12 1.11 -1.11108 -0.366152 9.02931 -26.7831 6.6665 2.19691 17.4213 16.9685
1.4 0.12 1.14 -1.10768 -0.377764 9.51152 -26.7976 6.64608 2.26659 17.2003 17.6991
1.4 0.12 1.17 -1.10411 -0.388949 9.97258 -26.8209 6.62466 2.33369 16.9678 18.4024
1.4 0.12 1.2 -1.10038 -0.399725 10.4095 -26.8544 6.60229 2.39835 16.7235 19.0762
1.4 0.12 1.23 -1.09649 -0.410107 10.8175 -26.9006 6.57895 2.46064 16.4661 19.7168
1.4 0.12 1.26 -1.09243 -0.420107 11.1892 -26.9631 6.55458 2.52064 16.194 20.3184
1.4 0.12 1.29 -1.08818 -0.42973 11.5151 -27.0466 6.52907 2.57838 15.9048 20.8734
1.4 0.12 1.32 -1.08371 -0.43898 11.7829 -27.1571 6.50225 2.63388 15.5955 21.3718
1.4 0.12 1.35 -1.07899 -0.447856 11.9774 -27.302 6.47393 2.68714 15.2621 21.8012
1.4 0.12 1.38 -1.07397 -0.456353 12.08 -27.4904 6.44385 2.73812 14.9 22.1465
1.4 0.12 1.41 -1.06862 -0.46446 12.069 -27.7333 6.4117 2.78676 14.5037 22.3897
1.4 0.12 1.44 -1.06286 -0.472165 11.9189 -28.0431 6.37715 2.83299 14.0667 22.5097
1.4 0.12 1.47 -1.05663 -0.479449 11.6003 -28.4347 6.3398 2.87669 13.5816 22.482
1.4 0.12 1.5 -1.04987 -0.486291 11.0798 -28.9248 6.29919 2.91775 13.0402 22.2789
1.4 0.13 0 -0.822252 -0.0277233 -8.98075e-16 1.45667e-16 4.93352 0.166343 -1.25857e-15 -8.73996e-16
1.4 0.13 0.03 -0.828466 -0.0309574 -0.383391 0.0111615 4.97081 0.185747 0.204816 -0.0669665
1.4 0.13 0.06 -0.834453 -0.0337641 -0.808428 0.0207671 5.00673 0.202586 0.439028 -0.124597
1.4 0.13 0.09 -0.840432 -0.0365032 -1.27755 0.0296748 5.0426 0.21902 0.687742 -0.178041
1.4 0.13 0.12 -0.846442 -0.0392594 -1.79585 0.0380534 5.07866 0.235556 0.947761 -0.228311
1.4 0.13 0.15 -0.852501 -0.0420782 -2.36936 0.0459641 5.11501 0.252468 1.21747 -0.275773
1.4 0.13 0.18 -0.858615 -0.0449909 -3.00492 0.0534225 5.1517 0.269943 1.49581 -0.320522
1.4 0.13 0.21 -0.864793 -0.0480217 -3.71007 0.0604187 5.18876 0.288127 1.78191 -0.362497
1.4 0.13 0.24 -0.871037 -0.0511913 -4.49308 0.0669243 5.22622 0.307143 2.07503 -0.401529
1.4 0.13 0.27 -0.87735 -0.0545179 -5.36291 0.072897 5.2641 0.3271 2.37443 -0.437365
1.4 0.13 0.3 -0.883735 -0.0580182 -6.32921 0.0782828 5.30241 0.3481 2.67936 -0.469679
1.4 0.13 0.33 -0.890195 -0.0617083 -7.40232 0.0830168 5.34117 0.370238 2.98905 -0.498082
1.4 0.13 0.36 -0.896732 -0.0656033 -8.59327 0.0870244 5.3804 0.393605 3.30268 -0.522128
1.4 0.13 0.39 -0.903348 -0.0697179 -9.91376 0.0902218 5.42009 0.41829 3.61936 -0.541313
1.4 0.13 0.42 -0.791702 0.491496 -64.8759 -36.1444 4.75021 -2.94898 -14.4809 -35.8495
1.4 0.13 0.45 -0.833709 0.28866 -45.4591 -35.4181 5.00225 -1.73196 -2.32064 -27.5573
1.4 0.13 0.48 -0.889803 0.1855 -33.0971 -34.533 5.33882 -1.113 4.9768 -21.3336
1.4 0.13 0.51 -0.939969 0.12133 -24.7599 -33.689 5.63982 -0.727982 9.59277 -16.5128
1.4 0.13 0.54 -0.980694 0.0743361 -18.8438 -32.9439 5.88416 -0.446016 12.6414 -12.6543
1.4 0.13 0.57 -1.01275 0.0359823 -14.4549 -32.3045 6.07652 -0.215894 14.7254 -9.4716
1.4 0.13 0.6 -1.03776 0.00263596 -11.0712 -31.7614 6.22653 -0.0158158 16.1883 -6.77657
1.4 0.13 0.63 -1.05721 -0.0273941 -8.37501 -31.3009 6.34324 0.164365 17.2344 -4.44327
1.4 0.13 0.66 -1.07232 -0.0549758 -6.16505 -30.9102 6.43394 0.329855 17.9907 -2.38542
1.4 0.13 0.69 -1.08404 -0.0806037 -4.30958 -30.5778 6.50422 0.483622 18.5386 -0.542496
1.4 0.13 0.72 -1.09306 -0.10459 -2.71949 -30.2943 6.55833 0.627541 18.9326 1.12898
1.4 0.13 0.75 -1.09992 -0.127152 -1.3328 -30.0523 6.59952 0.762914 19.2098 2.66095
1.4 0.13 0.78 -1.10504 -0.148452 -0.105282 -29.8454 6.63024 0.890715 19.3962 4.07739
1.4 0.13 0.81 -1.10874 -0.168619 0.995396 -29.6686 6.65242 1.01171 19.5108 5.39662
1.4 0.13 0.84 -1.11126 -0.187758 1.99335 -29.5178 6.66756 1.12655 19.5675 6.63292
1.4 0.13 0.87 -1.11281 -0.20596 2.90691 -29.3896 6.67685 1.23576 19.5768 7.7976
1.4 0.13 0.9 -1.11357 -0.223301 3.75021 -29.2811 6.6814 1.33981 19.547 8.89973
1.4 0.13 0.93 -1.11358 -0.239852 4.53495 -29.1899 6.6815 1.43911 19.4831 9.94694
1.4 0.13 0.96 -1.11304 -0.255669 5.26878 -29.1142 6.67825 1.53401 19.3911 10.9446
1.4 0.13 0.99 -1.112 -0.270808 5.9599 -29.0521 6.67202 1.62485 19.2748 11.8985
1.4 0.13 1.02 -1.11054 -0.285316 6.61388 -29.0022 6.66325 1.7119 19.1373 12.8128
1.4 0.13 1.05 -1.10872 -0.299237 7.23545 -28.9633 6.65229 1.79542 18.9812 13.6909
1.4 0.13 1.08 -1.10657 -0.312609 7.8282 -28.9344 6.63944 1.87565 18.8085 14.5357
1.4 0.13 1.11 -1.10415 -0.325466 8.39424 -28.915 6.62493 1.95279 18.6206 15.349
1.4 0.13 1.14 -1.10149 -0.337837 8.93383 -28.9054 6.60892 2.02702 18.4179 16.1312
1.4 0.13 1.17 -1.09859 -0.349747 9.44509 -28.9063 6.59152 2.09848 18.2002 16.8812
1.4 0.13 1.2 -1.09546 -0.361218 9.92366 -28.9197 6.57275 2.16731 17.9664 17.596
1.4 0.13 1.23 -1.0921 -0.372264 10.3623 -28.9485 6.5526 2.23359 17.714 18.2704
1.4 0.13 1.26 -1.0885 -0.382898 10.7508 -28.9968 6.53097 2.29739 17.4398 18.8969
1.4 0.13 1.29 -1.08462 -0.393125 11.0752 -29.0702 6.50771 2.35875 17.1392 19.4653
1.4 0.13 1.32 -1.08043 -0.402949 11.3178 -29.1761 6.48257 2.41769 16.8062 19.9625
1.4 0.13 1.35 -1.07588 -0.412367 11.457 -29.3231 6.45529 2.4742 16.4335 20.372
1.4 0.13 1.38 -1.07092 -0.421372 11.4664 -29.5222 6.42551 2.52823 16.0124 20.674
1.4 0.13 1.41 -1.06547 -0.429954 11.3148 -29.7862 6.39281 2.57972 15.5324 20.8449
1.4 0.13 1.44 -1.05945 -0.438096 10.9661 -30.1302 6.3567 2.62858 14.9817 20.8569
1.4 0.13 1.47 -1.05277 -0.445778 10.3786 -30.5716 6.31665 2.67467 14.3463 20.6782
1.4 0.13 1.5 -1.04534 -0.452976 9.50459 -31.1303 6.27203 2.71785 13.6106 20.2721
1.4 0.14 0 -0.794728 -0.0215904 -8.90792e-16 1.28172e-16 4.76838 0.129545 -1.26275e-15 -7.69025e-16
1.4 0.14 0.03 -0.800627 -0.0244085 -0.376615 0.0105576 4.80377 0.146453 0.18354 -0.0633428
1.4 0.14 0.06 -0.806281 -0.0268161 -0.79162 0.0197653 4.83769 0.160898 0.394551 -0.118587
1.4 0.14 0.09 -0.811925 -0.0291351 -1.24678 0.0283677 4.87156 0.174812 0.618505 -0.170199
1.4 0.14 0.12 -0.817607 -0.0314389 -1.74629 0.0365146 4.90565 0.188633 0.8522 -0.219078
1.4 0.14 0.15 -0.82335 -0.0337649 -2.29517 0.0442619 4.94011 0.202588 1.09397 -0.265559
1.4 0.14 0.18 -0.829171 -0.0361373 -2.89908 0.0516248 4.97503 0.216821 1.34268 -0.309735
1.4 0.14 0.21 -0.835082 -0.0385738 -3.56426 0.0585949 5.01049 0.23144 1.59738 -0.351555
1.4 0.14 0.24 -0.841093 -0.0410887 -4.29753 0.0651467 5.04656 0.246527 1.85724 -0.390864
1.4 0.14 0.27 -0.847216 -0.0436937 -5.10627 0.0712409 5.0833 0.262155 2.12142 -0.427428
1.4 0.14 0.3 -0.853458 -0.0463994 -5.99838 0.0768264 5.12075 0.278387 2.38908 -0.460941
1.4 0.14 0.33 -0.859831 -0.049215 -6.98236 0.0818413 5.15899 0.295278 2.65932 -0.49103
1.4 0.14 0.36 -0.866343 -0.0521493 -8.06722 0.0862134 5.19806 0.312881 2.93122 -0.517263
1.4 0.14 0.39 -0.873004 -0.0552105 -9.26252 0.0898607 5.23803 0.331245 3.20377 -0.539148
1.4 0.14 0.42 -0.693406 0.875766 -104.857 -38.7682 4.16043 -5.25459 -38.9456 -51.5195
1.4 0.14 0.45 -0.706412 0.487989 -71.7066 -38.8933 4.23847 -2.92793 -17.171 -39.765
1.4 0.14 0.48 -0.770912 0.311438 -51.2689 -38.2265 4.62547 -1.86863 -4.4062 -31.0762
1.4 0.14 0.51 -0.837392 0.21534 -37.9365 -37.3545 5.02435 -1.29204 3.49275 -24.4994
1.4 0.14 0.54 -0.893997 0.153006 -28.786 -36.4928 5.36398 -0.918036 8.60935 -19.3697
1.4 0.14 0.57 -0.939536 0.106413 -22.2145 -35.7128 5.63721 -0.638477 12.0526 -15.246
1.4 0.14 0.6 -0.975521 0.0680702 -17.302 -35.0306 5.85313 -0.408421 14.4431 -11.8377
1.4 0.14 0.63 -1.00385 0.0346266 -13.4983 -34.442 6.02307 -0.207759 16.144 -8.95084
1.4 0.14 0.66 -1.02616 0.00446129 -10.4615 -33.9362 6.15694 -0.0267677 17.3763 -6.45391
1.4 0.14 0.69 -1.04376 -0.0232791 -7.97202 -33.5018 6.26256 0.139675 18.2798 -4.25556
1.4 0.14 0.72 -1.05766 -0.0490871 -5.88395 -33.1279 6.34594 0.294522 18.9455 -2.29103
1.4 0.14 0.75 -1.06861 -0.0732745 -4.09777 -32.8055 6.41164 0.439647 19.4348 -0.513423
1.4 0.14 0.78 -1.07719 -0.0960569 -2.54371 -32.5269 6.46313 0.576341 19.7898 1.11193
1.4 0.14 0.81 -1.08385 -0.117594 -1.17164 -32.2857 6.50309 0.705565 20.0406 2.61119
1.4 0.14 0.84 -1.08893 -0.138013 0.055179 -32.0768 6.5336 0.828075 20.2089 4.00441
1.4 0.14 0.87 -1.09271 -0.157415 1.16426 -31.8958 6.55629 0.94449 20.3108 5.30726
1.4 0.14 0.9 -1.09546 -0.175888 2.17645 -31.7391 6.57279 1.05533 20.3592 6.53216
1.4 0.14 0.93 -1.09719 -0.19351 3.10894 -31.6037 6.58314 1.16106 20.3607 7.68941
1.4 0.14 0.96 -1.09819 -0.210344 3.97257 -31.4873 6.58916 1.26206 20.3249 8.78622
1.4 0.14 0.99 -1.09854 -0.226449 4.77908 -31.3875 6.59126 1.35869 20.2572 9.83017
1.4 0.14 1.02 -1.09833 -0.241877 5.53628 -31.3026 6.58997 1.45126 20.1618 10.8266
1.4 0.14 1.05 -1.09763 -0.256675 6.25076 -31.231 6.58579 1.54005 20.0425 11.7802
1.4 0.14 1.08 -1.09651 -0.270884 6.92744 -31.1716 6.57908 1.62531 19.9019 12.6944
1.4 0.14 1.11 -1.09503 -0.284542 7.56907 -31.1238 6.57017 1.70725 19.7419 13.5715
1.4 0.14 1.14 -1.09321 -0.297679 8.17582 -31.0876 6.55924 1.78608 19.5628 14.4119
1.4 0.14 1.17 -1.09107 -0.310323 8.74476 -31.0642 6.54642 1.86194 19.3638 15.214
1.4 0.14 1.2 -1.08863 -0.322494 9.26942 -31.0558 6.53176 1.93496 19.1425 15.9736
1.4 0.14 1.23 -1.08587 -0.334209 9.73933 -31.0658 6.51519 2.00525 18.8949 16.6839
1.4 0.14 1.26 -1.08276 -0.34548 10.1395 -31.0991 6.49657 2.07288 18.6148 17.3347
1.4 0.14 1.29 -1.07928 -0.356313 10.4502 -31.1625 6.47568 2.13788 18.2944 17.9126
1.4 0.14 1.32 -1.07537 -0.366709 10.6459 -31.2645 6.4522 2.20026 17.9235 18.4001
1.4 0.14 1.35 -1.07095 -0.376666 10.6957 -31.4156 6.42572 2.25999 17.4896 18.7755
1.4 0.14 1.38 -1.06596 -0.386173 10.5619 -31.6287 6.39576 2.31704 16.9778 19.0129
1.4 0.14 1.41 -1.06029 -0.395218 10.2003 -31.919 6.36172 2.37131 16.3703 19.0809
1.4 0.14 1.44 -1.05382 -0.403782 9.5594 -32.3044 6.32295 2.42269 15.6468 18.9435
1.4 0.14 1.47 -1.04645 -0.411841 8.57984 -32.8055 6.27868 2.47104 14.7838 18.5585
1.4 0.14 1.5 -1.03801 -0.419366 7.19419 -33.446 6.22808 2.5162 13.7548 17.8782
1.4 0.15 0 -0.768585 -0.0165227 -8.87043e-16 1.12796e-16 4.61152 0.0991393 -1.24845e-15 -6.76771e-16
1.4 0.15 0.03 -0.774157 -0.0189775 -0.370586 0.00995283 4.64495 0.113867 0.164889 -0.0597143
1.4 0.15 0.06 -0.779474 -0.021038 -0.776763 0.0187268 4.67685 0.12623 0.355463 -0.112355
1.4 0.15 0.09 -0.784779 -0.0229904 -1.21978 0.0269622 4.70868 0.137943 0.557648 -0.161766
1.4 0.15 0.12 -0.790124 -0.0248963 -1.70316 0.0347868 4.74075 0.149378 0.768276 -0.208711
1.4 0.15 0.15 -0.79554 -0.0267845 -2.23111 0.042245 4.77325 0.160706 0.985658 -0.253458
1.4 0.15 0.18 -0.801048 -0.0286714 -2.80838 0.0493438 4.80629 0.172026 1.2086 -0.296049
1.4 0.15 0.21 -0.806666 -0.0305671 -3.44022 0.0560671 4.84 0.183399 1.43612 -0.336388
1.4 0.15 0.24 -0.81241 -0.0324782 -4.13231 0.0623812 4.87446 0.194864 1.66731 -0.374271
1.4 0.15 0.27 -0.818297 -0.0344091 -4.89082 0.0682378 4.90979 0.206447 1.90125 -0.40941
1.4 0.15 0.3 -0.824342 -0.0363625 -5.72233 0.0735751 4.94606 0.218166 2.13703 -0.441433
1.4 0.15 0.33 -0.830561 -0.0383402 -6.63389 0.0783188 4.98337 0.230029 2.37367 -0.469896
1.4 0.15 0.36 -0.83697 -0.0403429 -7.63298 0.0823827 5.02183 0.242042 2.61017 -0.49428
1.4 0.15 0.39 -0.843584 -0.042371 -8.72754 0.0856684 5.06152 0.254207 2.84541 -0.513995
1.4 0.15 0.42 -0.639073 1.55168 -168.379 -38.981 3.83444 -9.31009 -80.1827 -72.2932
1.4 0.15 0.45 -0.566385 0.80547 -112.284 -41.433 3.39831 -4.83282 -41.9361 -55.8255
1.4 0.15 0.48 -0.626055 0.488454 -78.5895 -41.6389 3.75633 -2.93072 -19.9592 -43.6938
1.4 0.15 0.51 -0.708719 0.332721 -57.2118 -41.0289 4.25232 -1.99632 -6.62584 -34.6516
1.4 0.15 0.54 -0.784532 0.242941 -42.9565 -40.1748 4.70719 -1.45765 1.85142 -27.7449
1.4 0.15 0.57 -0.847292 0.182559 -33.012 -39.3018 5.08375 -1.09536 7.46201 -22.3188
1.4 0.15 0.6 -0.897554 0.13657 -25.7872 -38.4932 5.38532 -0.819419 11.3038 -17.936
1.4 0.15 0.63 -0.937432 0.098401 -20.3443 -37.7731 5.62459 -0.590406 14.0098 -14.3041
1.4 0.15 0.66 -0.969066 0.0649824 -16.1096 -37.1428 5.81439 -0.389895 15.9597 -11.2252
1.4 0.15 0.69 -0.994236 0.0347777 -12.7202 -36.5945 5.96542 -0.208666 17.3896 -8.56296
1.4 0.15 0.72 -1.01433 0.0069582 -9.93919 -36.1184 6.08601 -0.0417492 18.451 -6.22173
1.4 0.15 0.75 -1.03042 -0.0189604 -7.60739 -35.7045 6.18255 0.113762 19.2442 -4.13293
1.4 0.15 0.78 -1.04332 -0.043286 -5.61506 -35.3441 6.25989 0.259716 19.8374 -2.24646
1.4 0.15 0.81 -1.05363 -0.066231 -3.88463 -35.0296 6.32176 0.397386 20.278 -0.525038
1.4 0.15 0.84 -1.06184 -0.087952 -2.36008 -34.7547 6.37103 0.527712 20.6 1.05958
1.4 0.15 0.87 -1.06832 -0.108572 -1.00013 -34.514 6.40994 0.651431 20.8282 2.52918
1.4 0.15 0.9 -1.07348 -0.128189 0.226001 -34.303 6.44091 0.769131 20.9822 3.90082
1.4 0.15 0.93 -1.07722 -0.146894 1.34366 -34.118 6.46335 0.881361 21.071 5.18843
1.4 0.15 0.96 -1.08006 -0.164752 2.36816 -33.9561 6.48036 0.98851 21.1098 6.40169
1.4 0.15 0.99 -1.08204 -0.181831 3.31634 -33.8143 6.49223 1.09098 21.106 7.55068
1.4 0.15 1.02 -1.08329 -0.198186 4.19918 -33.6906 6.49971 1.18912 21.0658 8.64237
1.4 0.15 1.05 -1.0839 -0.213868 5.02584 -33.5829 6.50342 1.28321 20.9944 9.68278
1.4 0.15 1.08 -1.08397 -0.228923 5.80305 -33.4898 6.50385 1.37354 20.8955 10.6765
1.4 0.15 1.11 -1.08356 -0.243388 6.53444 -33.4107 6.50139 1.46033 20.7714 11.6262
1.4 0.15 1.14 -1.08272 -0.257297 7.2199 -33.3455 6.4963 1.54378 20.6223 12.5323
1.4 0.15 1.17 -1.08145 -0.270679 7.85491 -33.2956 6.48872 1.62407 20.4465 13.3925
1.4 0.15 1.2 -1.07978 -0.283554 8.42991 -33.2635 6.47869 1.70133 20.2397 14.201
1.4 0.15 1.23 -1.07769 -0.295941 8.92965 -33.2533 6.46611 1.77565 19.995 14.9487
1.4 0.15 1.26 -1.07513 -0.30785 9.33251 -33.2709 6.45077 1.8471 19.7025 15.6219
1.4 0.15 1.29 -1.07205 -0.319285 9.60989 -33.3241 6.43232 1.91571 19.3493 16.2028
1.4 0.15 1.32 -1.06839 -0.330248 9.72553 -33.4231 6.41034 1.98149 18.9187 16.6682
1.4 0.15 1.35 -1.06404 -0.340731 9.63487 -33.5803 6.38424 2.04439 18.3905 16.9896
1.4 0.15 1.38 -1.05889 -0.350724 9.2844 -33.8109 6.35333 2.10434 17.7405 17.1323
1.4 0.15 1.41 -1.0528 -0.360209 8.611 -34.1329 6.31681 2.16125 16.9402 17.0555
1.4 0.15 1.44 -1.04563 -0.369162 7.5413 -34.5675 6.27376 2.21497 15.9566 16.7114
1.4 0.15 1.47 -1.03719 -0.377557 5.99103 -35.139 6.22312 2.26534 14.7519 16.0448
1.4 0.15 1.5 -1.02729 -0.385358 3.86436 -35.8754 6.16374 2.31215 13.2832 14.9929
1.5 0.05 0 -1.17033 -0.145226 -1.19283e-15 3.13413e-16 7.02201 0.871358 -7.32471e-17 -1.88047e-15
1.5 0.05 0.03 -1.17896 -0.154771 -0.510596 0.0105721 7.07378 0.928629 0.612042 -0.0634297
1.5 0.05 0.06 -1.18758 -0.164048 -1.15058 0.0146153 7.12551 0.98429 1.29389 -0.0876867
1.5 0.05 0.09 -1.19583 -0.173521 -1.96253 0.0129031 7.17501 1.04113 2.0337 -0.0774107
1.5 0.05 0.12 -1.20351 -0.183257 -3.00318 0.00417017 7.22107 1.09954 2.83175 -0.0250103
1.5 0.05 0.15 -1.21043 -0.193266 -4.34174 -0.0134514 7.26257 1.1596 3.6898 0.0807219
1.5 0.05 0.18 -1.21641 -0.203542 -6.05963 -0.0422835 7.29846 1.22125 4.60998 0.253717
1.5 0.05 0.21 -1.22129 -0.214068 -8.25047 -0.085057 7.32771 1.2844 5.59446 0.510361
1.5 0.05 0.24 -1.22488 -0.22482 -11.02 -0.144893 7.3493 1.34892 6.64534 0.869379
1.5 0.05 0.27 -1.22704 -0.235773 -14.4863 -0.225294 7.36222 1.41464 7.76456 1.35179
1.5 0.05 0.3 -1.22758 -0.246901 -18.7792 -0.330137 7.36546 1.4814 8.95388 1.98085
1.5 0.05 0.33 -1.22634 -0.258173 -24.0412 -0.463676 7.358 1.54903 10.2148 2.78209
1.5 0.05 0.36 -1.22315 -0.269559 -30.4264 -0.630533 7.33886 1.61734 11.5487 3.78323
1.5 0.05 0.39 -1.21784 -0.281028 -38.1016 -0.835701 7.30701 1.68616 12.9567 5.01424
1.5 0.05 0.42 -1.31614 -0.375852 1.84014 -11.6523 7.89685 2.25511 12.3133 8.8815
1.5 0.05 0.45 -1.31095 -0.396799 2.31254 -11.6911 7.86572 2.3808 12.3575 9.96052
1.5 0.05 0.48 -1.30512 -0.416146 2.73996 -11.7476 7.83071 2.49688 12.3669 10.9786
1.5 0.05 0.51 -1.29882 -0.4341 3.13339 -11.8183 7.79293 2.6046 12.3477 11.9457
1.5 0.05 0.54 -1.2922 -0.450832 3.50055 -11.9005 7.75321 2.70499 12.3044 12.8691
1.5 0.05 0.57 -1.28536 -0.466484 3.84704 -11.9921 7.71214 2.7989 12.2404 13.7546
1.5 0.05 0.6 -1.27836 -0.481172 4.17701 -12.0914 7.67016 2.88703 12.1582 14.6067
1.5 0.05 0.63 -1.27127 -0.494997 4.49361 -12.1971 7.62762 2.96998 12.06 15.429
1.5 0.05 0.66 -1.26413 -0.508046 4.79928 -12.3081 7.58475 3.04828 11.9472 16.2245
1.5 0.05 0.69 -1.25696 -0.520392 5.09592 -12.4236 7.54176 3.12235 11.8214 16.9955
1.5 0.05 0.72 -1.2498 -0.5321 5.38505 -12.5429 7.4988 3.1926 11.6837 17.7442
1.5 0.05 0.75 -1.24266 -0.543224 5.66789 -12.6653 7.45597 3.25935 11.5349 18.4722
1.5 0.05 0.78 -1.23556 -0.553816 5.94544 -12.7905 7.41337 3.32289 11.3761 19.1812
1.5 0.05 0.81 -1.22851 -0.563917 6.21851 -12.9179 7.37106 3.3835 11.2078 19.8723
1.5 0.05 0.84 -1.22152 -0.573566 6.48776 -13.0472 7.3291 3.4414 11.0307 20.5468
1.5 0.05 0.87 -1.21459 -0.582798 6.75377 -13.1781 7.28752 3.49679 10.8454 21.2055
1.5 0.05 0.9 -1.20773 -0.591644 7.017 -13.3104 7.24636 3.54986 10.6523 21.8495
1.5 0.05 0.93 -1.20094 -0.60013 7.27787 -13.4437 7.20564 3.60078 10.452 22.4794
1.5 0.05 0.96 -1.19423 -0.608281 7.53668 -13.5781 7.16537 3.64969 10.2448 23.096
1.5 0.05 0.99 -1.18759 -0.616121 7.79375 -13.7132 7.12556 3.69673 10.0311 23.7
1.5 0.05 1.02 -1.18104 -0.623669 8.04933 -13.8489 7.08622 3.74201 9.8112 24.2919
1.5 0.05 1.05 -1.17456 -0.630943 8.30361 -13.9851 7.04735 3.78566 9.58543 24.8722
1.5 0.05 1.08 -1.16816 -0.63796 8.55678 -14.1217 7.00896 3.82776 9.35409 25.4414
1.5 0.05 1.11 -1.16184 -0.644736 8.80895 -14.2588 6.97103 3.86842 9.11751 25.9998
1.5 0.05 1.14 -1.1556 -0.651283 9.06016 -14.3963 6.93357 3.9077 8.87606 26.5477
1.5 0.05 1.17 -1.14943 -0.657612 9.3104 -14.5345 6.89657 3.94567 8.63023 27.0853
1.5 0.05 1.2 -1.14334 -0.663734 9.55954 -14.6739 6.86001 3.9824 8.38058 27.6124
1.5 0.05 1.23 -1.13731 -0.669655 9.80735 -14.815 6.82388 4.01793 8.12786 28.1288
1.5 0.05 1.26 -1.13136 -0.675383 10.0535 -14.9587 6.78816 4.0523 7.87298 28.6341
1.5 0.05 1.29 -1.12547 -0.68092 10.2975 -15.1061 6.75284 4.08552 7.61705 29.1275
1.5 0.05 1.32 -1.11965 -0.686271 10.5387 -15.2586 6.71788 4.11763 7.36144 29.6082
1.5 0.05 1.35 -1.11388 -0.691435 10.7763 -15.4179 6.68327 4.14861 7.10778 30.0749
1.5 0.05 1.38 -1.10816 -0.696412 11.0095 -15.5861 6.64897 4.17847 6.85801 30.5261
1.5 0.05 1.41 -1.10249 -0.701199 11.237 -15.7659 6.61496 4.20719 6.61439 30.9599
1.5 0.05 1.44 -1.09686 -0.705791 11.4576 -15.9601 6.58118 4.23475 6.37956 31.374
1.5 0.05 1.47 -1.09127 -0.710182 11.6697 -16.1721 6.54762 4.26109 6.15654 31.7658
1.5 0.05 1.5 -1.0857 -0.714364 11.8715 -16.4058 6.51423 4.28619 5.94878 32.1324
1.5 0.06 0 -1.12512 -0.119801 -1.1269e-15 2.95854e-16 6.75076 0.71881 -3.71595e-16 -1.77512e-15
1.5 0.06 0.03 -1.13339 -0.128038 -0.484152 0.0121988 6.80037 0.768231 0.534048 -0.0731904
1.5 0.06 0.06 -1.14167 -0.135933 -1.07094 0.0193086 6.85006 0.815598 1.12788 -0.115847
1.5 0.06 0.09 -1.14973 -0.143996 -1.78696 0.0225334 6.89842 0.863974 1.76814 -0.135193
1.5 0.06 0.12 -1.15743 -0.152326 -2.66793 0.0213417 6.94461 0.913955 2.45408 -0.12804
1.5 0.06 0.15 -1.16465 -0.160967 -3.75693 0.0147921 6.98788 0.965802 3.18662 -0.0887394
1.5 0.06 0.18 -1.17125 -0.169943 -5.10416 0.00167034 7.02748 1.01966 3.96721 -0.0100067
1.5 0.06 0.21 -1.17712 -0.179267 -6.7669 -0.0194681 7.0627 1.0756 4.79754 0.116827
1.5 0.06 0.24 -1.18214 -0.188948 -8.80949 -0.0502815 7.09282 1.13369 5.67937 0.301709
1.5 0.06 0.27 -1.18619 -0.198992 -11.3033 -0.0926327 7.11713 1.19395 6.61445 0.555819
1.5 0.06 0.3 -1.18916 -0.209401 -14.3269 -0.148585 7.13493 1.2564 7.60452 0.891535
1.5 0.06 0.33 -1.19092 -0.220177 -17.9656 -0.220399 7.14551 1.32105 8.65125 1.32242
1.5 0.06 0.36 -1.19136 -0.231321 -22.312 -0.310531 7.14816 1.38791 9.75625 1.86322
1.5 0.06 0.39 -1.19037 -0.242832 -27.4656 -0.421632 7.14217 1.45698 10.9211 2.52982
1.5 0.06 0.42 -1.30088 -0.30345 0.767582 -13.9207 7.80527 1.8207 13.493 6.79837
1.5 0.06 0.45 -1.29898 -0.327328 1.44716 -13.885 7.79388 1.96397 13.6156 8.05017
1.5 0.06 0.48 -1.29585 -0.34931 2.04034 -13.8775 7.77508 2.09586 13.683 9.21202
1.5 0.06 0.51 -1.2918 -0.36966 2.56981 -13.8925 7.75082 2.21796 13.7079 10.3011
1.5 0.06 0.54 -1.28708 -0.388587 3.05095 -13.9255 7.7225 2.33152 13.6988 11.3297
1.5 0.06 0.57 -1.28186 -0.40626 3.49456 -13.9732 7.69116 2.43756 13.6615 12.3072
1.5 0.06 0.6 -1.27626 -0.422819 3.90846 -14.0331 7.65755 2.53692 13.6007 13.2405
1.5 0.06 0.63 -1.27038 -0.438383 4.29846 -14.1032 7.62227 2.6303 13.5195 14.1353
1.5 0.06 0.66 -1.26429 -0.453052 4.66899 -14.1818 7.58575 2.71831 13.4206 14.9959
1.5 0.06 0.69 -1.25806 -0.466912 5.02344 -14.2677 7.54833 2.80147 13.306 15.8259
1.5 0.06 0.72 -1.25172 -0.480039 5.36451 -14.3597 7.51029 2.88024 13.1774 16.6283
1.5 0.06 0.75 -1.24531 -0.492499 5.69433 -14.457 7.47184 2.95499 13.0361 17.4056
1.5 0.06 0.78 -1.23886 -0.504347 6.01463 -14.5588 7.43313 3.02608 12.8833 18.1598
1.5 0.06 0.81 -1.23238 -0.515635 6.32681 -14.6646 7.39431 3.09381 12.7199 18.8928
1.5 0.06 0.84 -1.22591 -0.526407 6.63204 -14.7737 7.35547 3.15844 12.5468 19.606
1.5 0.06 0.87 -1.21945 -0.536703 6.93126 -14.8858 7.31671 3.22022 12.3647 20.3009
1.5 0.06 0.9 -1.21301 -0.546559 7.22529 -15.0004 7.27809 3.27935 12.1742 20.9786
1.5 0.06 0.93 -1.20661 -0.556005 7.51484 -15.1171 7.23966 3.33603 11.9758 21.6402
1.5 0.06 0.96 -1.20025 -0.565071 7.8004 -15.2358 7.20147 3.39042 11.7701 22.2865
1.5 0.06 0.99 -1.19393 -0.573782 8.08255 -15.3562 7.16355 3.44269 11.5575 22.9185
1.5 0.06 1.02 -1.18766 -0.582162 8.36167 -15.4779 7.12593 3.49297 11.3383 23.5367
1.5 0.06 1.05 -1.18144 -0.590231 8.63814 -15.601 7.08864 3.54139 11.113 24.142
1.5 0.06 1.08 -1.17528 -0.59801 8.91223 -15.7251 7.05167 3.58806 10.8818 24.7348
1.5 0.06 1.11 -1.16918 -0.605515 9.18416 -15.8502 7.01505 3.63309 10.6452 25.3157
1.5 0.06 1.14 -1.16313 -0.612761 9.454 -15.9766 6.97878 3.67656 10.4036 25.8847
1.5 0.06 1.17 -1.15714 -0.619761 9.72169 -16.1044 6.94287 3.71856 10.1574 26.4422
1.5 0.06 1.2 -1.15121 -0.626526 9.98703 -16.2341 6.90729 3.75915 9.90724 26.9877
1.5 0.06 1.23 -1.14534 -0.633065 10.2496 -16.3666 6.87204 3.79839 9.65392 27.521
1.5 0.06 1.26 -1.13952 -0.639384 10.5088 -16.503 6.83711 3.83631 9.39837 28.0412
1.5 0.06 1.29 -1.13374 -0.645489 10.7638 -16.6446 6.80247 3.87294 9.14174 28.5472
1.5 0.06 1.32 -1.12802 -0.651383 11.0136 -16.7933 6.76809 3.9083 8.88542 29.0375
1.5 0.06 1.35 -1.12232 -0.657065 11.2566 -16.9513 6.73394 3.94239 8.63111 29.5102
1.5 0.06 1.38 -1.11666 -0.662535 11.4914 -17.1216 6.69998 3.97521 8.38078 29.9627
1.5 0.06 1.41 -1.11103 -0.667788 11.7158 -17.3072 6.66617 4.00673 8.13677 30.3923
1.5 0.06 1.44 -1.10541 -0.672821 11.9277 -17.5121 6.63245 4.03692 7.90179 30.7955
1.5 0.06 1.47 -1.09979 -0.677624 12.1242 -17.7407 6.59876 4.06575 7.67896 31.1683
1.5 0.06 1.5 -1.09418 -0.682189 12.3023 -17.9982 6.56506 4.09314 7.47182 31.5059
1.5 0.07 0 -1.08326 -0.098822 -1.07358e-15 2.75606e-16 6.49959 0.592935 -6.09307e-16 -1.65363e-15
1.5 0.07 0.03 -1.09121 -0.105997 -0.463477 0.013044 6.54729 0.635986 0.470294 -0.0782611
1.5 0.07 0.06 -1.09916 -0.112776 -1.012 0.0219687 6.59495 0.676656 0.993247 -0.131807
1.5 0.07 0.09 -1.10697 -0.119682 -1.66322 0.0281262 6.64184 0.718092 1.55446 -0.16875
1.5 0.07 0.12 -1.11456 -0.12683 -2.44139 0.0313497 6.68739 0.760981 2.15241 -0.188088
1.5 0.07 0.15 -1.12185 -0.134279 -3.37547 0.0311655 6.73108 0.805675 2.78732 -0.186981
1.5 0.07 0.18 -1.12873 -0.142067 -4.499 0.0269197 6.7724 0.852403 3.46003 -0.161503
1.5 0.07 0.21 -1.13514 -0.150224 -5.84996 0.0178158 6.81083 0.90134 4.17168 -0.106878
1.5 0.07 0.24 -1.14098 -0.158772 -7.47081 0.00293139 6.84586 0.952626 4.92351 -0.0175693
1.5 0.07 0.27 -1.14617 -0.167732 -9.40847 -0.0187744 6.87701 1.00638 5.71683 0.112668
1.5 0.07 0.3 -1.15063 -0.177122 -11.7143 -0.0484565 6.90375 1.06273 6.55298 0.290762
1.5 0.07 0.33 -1.15427 -0.18696 -14.4441 -0.087381 6.92558 1.12175 7.43331 0.524311
1.5 0.07 0.36 -1.157 -0.197262 -17.658 -0.136924 6.94201 1.18356 8.35914 0.82157
1.5 0.07 0.39 -1.15876 -0.208043 -21.4208 -0.19857 6.95252 1.24824 9.33181 1.19145
1.5 0.07 0.42 -1.2765 -0.229965 -0.992727 -16.4046 7.65902 1.37979 14.3646 4.19928
1.5 0.07 0.45 -1.27906 -0.25703 0.013542 -16.2743 7.67438 1.54218 14.6329 5.69443
1.5 0.07 0.48 -1.27955 -0.281788 0.857831 -16.187 7.67732 1.69073 14.8054 7.05296
1.5 0.07 0.51 -1.27849 -0.304625 1.58677 -16.1332 7.67096 1.82775 14.9085 8.30501
1.5 0.07 0.54 -1.27626 -0.325812 2.23056 -16.1063 7.65759 1.95487 14.959 9.47151
1.5 0.07 0.57 -1.27315 -0.345557 2.80966 -16.1012 7.63888 2.07334 14.9684 10.5675
1.5 0.07 0.6 -1.26935 -0.364027 3.33843 -16.114 7.61609 2.18416 14.9445 11.6042
1.5 0.07 0.63 -1.26502 -0.381363 3.82725 -16.1417 7.59013 2.28818 14.893 12.59
1.5 0.07 0.66 -1.26029 -0.397681 4.28383 -16.182 7.56172 2.38609 14.8182 13.5317
1.5 0.07 0.69 -1.25524 -0.413082 4.71404 -16.2329 7.53142 2.47849 14.7234 14.4345
1.5 0.07 0.72 -1.24994 -0.427652 5.12241 -16.293 7.49966 2.56591 14.6111 15.3027
1.5 0.07 0.75 -1.24446 -0.441467 5.51249 -16.3608 7.46676 2.6488 14.4833 16.1399
1.5 0.07 0.78 -1.23883 -0.454591 5.88713 -16.4355 7.43301 2.72754 14.3418 16.9489
1.5 0.07 0.81 -1.2331 -0.467082 6.24863 -16.516 7.39862 2.80249 14.1879 17.7323
1.5 0.07 0.84 -1.22729 -0.478992 6.59885 -16.6017 7.36377 2.87395 14.0227 18.4921
1.5 0.07 0.87 -1.22143 -0.490366 6.93935 -16.6918 7.3286 2.9422 13.8472 19.2301
1.5 0.07 0.9 -1.21554 -0.501244 7.27141 -16.7859 7.29322 3.00746 13.6622 19.9479
1.5 0.07 0.93 -1.20962 -0.511662 7.59614 -16.8834 7.25774 3.06997 13.4685 20.647
1.5 0.07 0.96 -1.2037 -0.521653 7.91436 -16.9841 7.22223 3.12992 13.2667 21.3284
1.5 0.07 0.99 -1.19779 -0.531246 8.22694 -17.0873 7.18675 3.18748 13.0573 21.9932
1.5 0.07 1.02 -1.19189 -0.540467 8.53451 -17.193 7.15136 3.2428 12.8408 22.6425
1.5 0.07 1.05 -1.18602 -0.549342 8.83764 -17.3008 7.1161 3.29605 12.6176 23.277
1.5 0.07 1.08 -1.18017 -0.55789 9.13678 -17.4104 7.081 3.34734 12.3882 23.8974
1.5 0.07 1.11 -1.17435 -0.566132 9.43224 -17.5219 7.0461 3.39679 12.153 24.5044
1.5 0.07 1.14 -1.16857 -0.574084 9.72415 -17.6354 7.0114 3.4445 11.9124 25.098
1.5 0.07 1.17 -1.16282 -0.581762 10.0124 -17.7512 6.97692 3.49057 11.6669 25.6785
1.5 0.07 1.2 -1.15711 -0.589177 10.2966 -17.8698 6.94266 3.53506 11.4171 26.2454
1.5 0.07 1.23 -1.15143 -0.596339 10.5761 -17.9924 6.9086 3.57803 11.1639 26.7979
1.5 0.07 1.26 -1.14579 -0.603256 10.85 -18.1202 6.87474 3.61954 10.908 27.335
1.5 0.07 1.29 -1.14017 -0.609934 11.1169 -18.2551 6.84103 3.6596 10.6507 27.855
1.5 0.07 1.32 -1.13458 -0.616374 11.3749 -18.3994 6.80745 3.69825 10.3932 28.3555
1.5 0.07 1.35 -1.12899 -0.622579 11.622 -18.556 6.77396 3.73547 10.1372 28.8338
1.5 0.07 1.38 -1.12342 -0.628545 11.8554 -18.7283 6.74049 3.77127 9.88452 29.2863
1.5 0.07 1.41 -1.11783 -0.634268 12.0719 -18.9205 6.70699 3.80561 9.63741 29.7089
1.5 0.07 1.44 -1.11223 -0.639743 12.2677 -19.1375 6.6734 3.83846 9.39845 30.0966
1.5 0.07 1.47 -1.1066 -0.644961 12.4386 -19.3849 6.63962 3.86976 9.1706 30.4435
1.5 0.07 1.5 -1.10093 -0.649909 12.5795 -19.6692 6.60557 3.89945 8.95725 30.743
1.5 0.08 0 -1.04425 -0.0813272 -1.03029e-15 2.53831e-16 6.2655 0.487966 -7.97812e-16 -1.52298e-15
1.5 0.08 0.03 -1.0519 -0.087609 -0.446683 0.0133742 6.31143 0.525657 0.417005 -0.0802427
1.5 0.08 0.06 -1.05952 -0.0934584 -0.965985 0.0233332 6.35712 0.560752 0.881312 -0.139994
1.5 0.08 0.09 -1.06706 -0.0993938 -1.57011 0.0312408 6.40236 0.596364 1.37782 -0.187437
1.5 0.08 0.12 -1.07447 -0.105535 -2.27641 0.0371197 6.44682 0.633209 1.90443 -0.222708
1.5 0.08 0.15 -1.08169 -0.111946 -3.10548 0.0407491 6.49015 0.671675 2.46083 -0.244482
1.5 0.08 0.18 -1.08866 -0.118672 -4.08105 0.0417793 6.53199 0.712031 3.04737 -0.250661
1.5 0.08 0.21 -1.09533 -0.125749 -5.22981 0.0397668 6.57199 0.754492 3.66468 -0.238584
1.5 0.08 0.24 -1.10163 -0.133208 -6.58149 0.0341891 6.60978 0.799241 4.31351 -0.205116
1.5 0.08 0.27 -1.1075 -0.141075 -8.16879 0.0244517 6.64502 0.846444 4.99474 -0.14669
1.5 0.08 0.3 -1.11289 -0.149377 -10.0274 0.00989199 6.67735 0.896254 5.70926 -0.0593303
1.5 0.08 0.33 -1.11773 -0.158138 -12.196 -0.010218 6.7064 0.948817 6.45799 0.0613311
1.5 0.08 0.36 -1.12197 -0.167381 -14.7162 -0.0366704 6.73181 1.00427 7.24184 0.220046
1.5 0.08 0.39 -1.12554 -0.177129 -17.6326 -0.0703199 6.75323 1.06276 8.06175 0.421945
1.5 0.08 0.42 -1.24149 -0.154604 -3.72209 -19.125 7.44893 0.927622 14.7476 0.95223
1.5 0.08 0.45 -1.25004 -0.185524 -2.18358 -18.8742 7.50021 1.11315 15.2843 2.79812
1.5 0.08 0.48 -1.25537 -0.213367 -0.948601 -18.6867 7.53224 1.2802 15.6429 4.43079
1.5 0.08 0.51 -1.25826 -0.238857 0.0789767 -18.5482 7.54957 1.43314 15.8805 5.90371
1.5 0.08 0.54 -1.25929 -0.262406 0.958623 -18.4483 7.55574 1.57444 16.0316 7.25263
1.5 0.08 0.57 -1.25889 -0.284294 1.72899 -18.3796 7.55336 1.70577 16.118 8.5024
1.5 0.08 0.6 -1.2574 -0.304731 2.41626 -18.3362 7.54439 1.82838 16.1544 9.6709
1.5 0.08 0.63 -1.25504 -0.323882 3.03883 -18.3138 7.53027 1.94329 16.1511 10.7714
1.5 0.08 0.66 -1.25202 -0.341885 3.60999 -18.309 7.51209 2.05131 16.1152 11.8139
1.5 0.08 0.69 -1.24845 -0.358857 4.13962 -18.3192 7.4907 2.15314 16.0522 12.8063
1.5 0.08 0.72 -1.24446 -0.374897 4.63519 -18.342 7.46676 2.24938 15.9662 13.7549
1.5 0.08 0.75 -1.24013 -0.39009 5.1025 -18.3759 7.44078 2.34054 15.8603 14.6645
1.5 0.08 0.78 -1.23553 -0.40451 5.54609 -18.4191 7.41318 2.42706 15.7372 15.5394
1.5 0.08 0.81 -1.23071 -0.418224 5.9696 -18.4707 7.38428 2.50935 15.5988 16.383
1.5 0.08 0.84 -1.22573 -0.431289 6.37596 -18.5294 7.35435 2.58774 15.4467 17.1981
1.5 0.08 0.87 -1.2206 -0.443756 6.76757 -18.5945 7.32362 2.66254 15.2824 17.9872
1.5 0.08 0.9 -1.21538 -0.455671 7.1464 -18.6651 7.29226 2.73403 15.107 18.7523
1.5 0.08 0.93 -1.21007 -0.467075 7.51414 -18.7407 7.26041 2.80245 14.9215 19.4953
1.5 0.08 0.96 -1.2047 -0.478003 7.87204 -18.8207 7.22821 2.86802 14.7266 20.2177
1.5 0.08 0.99 -1.19929 -0.488489 8.22141 -18.9046 7.19575 2.93093 14.5232 20.921
1.5 0.08 1.02 -1.19385 -0.498562 8.5632 -18.9919 7.16312 2.99137 14.3118 21.6062
1.5 0.08 1.05 -1.1884 -0.50825 8.89825 -19.0824 7.13039 3.0495 14.0931 22.2746
1.5 0.08 1.08 -1.18294 -0.517577 9.22725 -19.1757 7.09762 3.10546 13.8674 22.927
1.5 0.08 1.11 -1.17748 -0.526565 9.55063 -19.2717 7.06485 3.15939 13.6353 23.564
1.5 0.08 1.14 -1.17202 -0.535232 9.86856 -19.3706 7.03212 3.21139 13.3973 24.1859
1.5 0.08 1.17 -1.16657 -0.543594 10.1809 -19.4727 6.99944 3.26157 13.1539 24.7927
1.5 0.08 1.2 -1.16114 -0.551666 10.487 -19.5789 6.96683 3.31 12.9057 25.3839
1.5 0.08 1.23 -1.15571 -0.559459 10.7858 -19.6902 6.93426 3.35675 12.6533 25.9583
1.5 0.08 1.26 -1.15029 -0.56698 11.076 -19.8085 6.90174 3.40188 12.3976 26.5142
1.5 0.08 1.29 -1.14487 -0.574235 11.3552 -19.9358 6.86921 3.44541 12.1394 27.0493
1.5 0.08 1.32 -1.13944 -0.581228 11.6209 -20.0752 6.83664 3.48737 11.88 27.5604
1.5 0.08 1.35 -1.134 -0.587958 11.8696 -20.2301 6.80397 3.52775 11.6207 28.0435
1.5 0.08 1.38 -1.12852 -0.594424 12.0972 -20.4049 6.77113 3.56654 11.363 28.4937
1.5 0.08 1.41 -1.12301 -0.600621 12.2988 -20.6047 6.73803 3.60372 11.1089 28.9053
1.5 0.08 1.44 -1.11743 -0.60654 12.4686 -20.8355 6.70458 3.63924 10.8604 29.2713
1.5 0.08 1.47 -1.11178 -0.612172 12.5999 -21.1042 6.67066 3.67303 10.62 29.5836
1.5 0.08 1.5 -1.10602 -0.617504 12.6851 -21.4189 6.63615 3.70503 10.3906 29.833
1.5 0.09 0 -1.00771 -0.0666433 -9.95299e-16 2.31397e-16 6.04626 0.399863 -9.44943e-16 -1.38838e-15
1.5 0.09 0.03 -1.01508 -0.0721545 -0.432677 0.0133559 6.09049 0.432929 0.371771 -0.0801328
1.5 0.09 0.06 -1.02237 -0.0772136 -0.928742 0.0238359 6.13422 0.463283 0.78663 -0.14301
1.5 0.09 0.09 -1.02962 -0.0823202 -1.49684 0.0327456 6.17772 0.493922 1.22903 -0.196466
1.5 0.09 0.12 -1.0368 -0.0875922 -2.14989 0.0402054 6.2208 0.525554 1.69648 -0.241223
1.5 0.09 0.15 -1.04388 -0.0930953 -2.90318 0.0461352 6.26326 0.558571 2.18824 -0.276799
1.5 0.09 0.18 -1.05081 -0.098876 -3.77421 0.0503576 6.30486 0.593254 2.70426 -0.302132
1.5 0.09 0.21 -1.05756 -0.104972 -4.78261 0.0526302 6.34537 0.629831 3.24476 -0.315765
1.5 0.09 0.24 -1.06409 -0.111417 -5.95012 0.0526579 6.38453 0.668498 3.81011 -0.31593
1.5 0.09 0.27 -1.07035 -0.11824 -7.30058 0.0501004 6.42211 0.709436 4.40075 -0.300583
1.5 0.09 0.3 -1.07631 -0.12547 -8.85994 0.044575 6.45786 0.752815 5.0172 -0.267429
1.5 0.09 0.33 -1.08192 -0.133135 -10.6562 0.0356595 6.49152 0.798797 5.65995 -0.213935
1.5 0.09 0.36 -1.08714 -0.141259 -12.7196 0.0228932 6.52284 0.847541 6.32953 -0.137337
1.5 0.09 0.39 -1.09193 -0.149869 -15.0822 0.00577808 6.55158 0.8992 7.02646 -0.0346455
1.5 0.09 0.42 -1.19377 -0.0754246 -7.89423 -22.108 7.16262 0.452547 14.3341 -3.14447
1.5 0.09 0.45 -1.21016 -0.111975 -5.46052 -21.7057 7.26094 0.67185 15.3659 -0.781617
1.5 0.09 0.48 -1.22195 -0.143647 -3.59958 -21.393 7.33172 0.861883 16.0538 1.24149
1.5 0.09 0.51 -1.23008 -0.172141 -2.11325 -21.1497 7.38048 1.03285 16.5213 3.01942
1.5 0.09 0.54 -1.23538 -0.198241 -0.884131 -20.9607 7.41229 1.18945 16.8392 4.61359
1.5 0.09 0.57 -1.23851 -0.222386 0.161056 -20.8151 7.43108 1.33432 17.0505 6.06542
1.5 0.09 0.6 -1.23997 -0.244864 1.0702 -20.7046 7.43981 1.46919 17.183 7.40379
1.5 0.09 0.63 -1.24011 -0.265887 1.87584 -20.623 7.44067 1.59532 17.255 8.64953
1.5 0.09 0.66 -1.23922 -0.285619 2.60085 -20.5654 7.43533 1.71372 17.2794 9.81804
1.5 0.09 0.69 -1.23751 -0.304198 3.26175 -20.5281 7.42504 1.82519 17.2654 10.921
1.5 0.09 0.72 -1.23513 -0.321738 3.87083 -20.5079 7.41078 1.93043 17.2196 11.9677
1.5 0.09 0.75 -1.23222 -0.338335 4.4374 -20.5025 7.39331 2.03001 17.1471 12.9651
1.5 0.09 0.78 -1.22887 -0.354076 4.96863 -20.5098 7.37323 2.12446 17.052 13.9191
1.5 0.09 0.81 -1.22517 -0.369033 5.47018 -20.5282 7.35103 2.2142 16.9372 14.8345
1.5 0.09 0.84 -1.22118 -0.383272 5.94655 -20.5563 7.3271 2.29963 16.8052 15.7151
1.5 0.09 0.87 -1.21696 -0.396849 6.40138 -20.5929 7.30175 2.3811 16.6581 16.5643
1.5 0.09 0.9 -1.21254 -0.409817 6.83765 -20.637 7.27525 2.4589 16.4974 17.3849
1.5 0.09 0.93 -1.20797 -0.42222 7.25788 -20.6877 7.24781 2.53332 16.3246 18.1793
1.5 0.09 0.96 -1.20327 -0.434098 7.6639 -20.7445 7.2196 2.60459 16.1407 18.9493
1.5 0.09 0.99 -1.19847 -0.445489 8.05763 -20.8066 7.19079 2.67293 15.9469 19.697
1.5 0.09 1.02 -1.19358 -0.456426 8.44046 -20.8733 7.1615 2.73856 15.7438 20.4239
1.5 0.09 1.05 -1.18864 -0.466939 8.81363 -20.9444 7.13183 2.80163 15.5322 21.1313
1.5 0.09 1.08 -1.18364 -0.477054 9.17809 -21.0193 7.10186 2.86233 15.3128 21.8203
1.5 0.09 1.11 -1.17861 -0.486796 9.53448 -21.098 7.07168 2.92078 15.0862 22.4917
1.5 0.09 1.14 -1.17355 -0.496186 9.883 -21.1805 7.04132 2.97712 14.8528 23.1459
1.5 0.09 1.17 -1.16847 -0.505242 10.2234 -21.2674 7.01082 3.03145 14.6131 23.7826
1.5 0.09 1.2 -1.16337 -0.513978 10.5547 -21.3596 6.9802 3.08387 14.3677 24.4012
1.5 0.09 1.23 -1.15824 -0.522407 10.8754 -21.4585 6.94944 3.13444 14.1171 24.9999
1.5 0.09 1.26 -1.15309 -0.530538 11.1833 -21.5661 6.91853 3.18323 13.8618 25.5765
1.5 0.09 1.29 -1.1479 -0.538377 11.4751 -21.6852 6.88743 3.23026 13.6025 26.1277
1.5 0.09 1.32 -1.14268 -0.545927 11.7467 -21.8193 6.85606 3.27556 13.3399 26.6492
1.5 0.09 1.35 -1.13739 -0.553188 11.9933 -21.9727 6.82436 3.31913 13.0748 27.1356
1.5 0.09 1.38 -1.13204 -0.560158 12.2085 -22.1505 6.79223 3.36095 12.8082 27.5802
1.5 0.09 1.41 -1.12659 -0.56683 12.3851 -22.3592 6.75956 3.40098 12.5412 27.9751
1.5 0.09 1.44 -1.12103 -0.573196 12.5145 -22.606 6.7262 3.43917 12.275 28.3109
1.5 0.09 1.47 -1.11533 -0.579243 12.5867 -22.8994 6.692 3.47546 12.0113 28.5769
1.5 0.09 1.5 -1.10947 -0.584958 12.5906 -23.2491 6.65681 3.50975 11.7516 28.7606
1.5 0.1 0 -0.973353 -0.0542771 -9.67343e-16 2.08989e-16 5.84013 0.325666 -1.05649e-15 -1.25393e-15
1.5 0.1 0.03 -0.980444 -0.0591124 -0.420772 0.0131001 5.88267 0.354677 0.332946 -0.0785977
1.5 0.1 0.06 -0.98741 -0.0634895 -0.8978 0.0237539 5.92447 0.380939 0.705541 -0.142518
1.5 0.1 0.09 -0.994355 -0.0678795 -1.43731 0.033172 5.96614 0.407278 1.10202 -0.199024
1.5 0.1 0.12 -1.00127 -0.0723951 -2.0492 0.0415211 6.00765 0.434371 1.51957 -0.249117
1.5 0.1 0.15 -1.00815 -0.0770994 -2.74519 0.0487991 6.04889 0.462596 1.95717 -0.292783
1.5 0.1 0.18 -1.01495 -0.082038 -3.53865 0.0549276 6.08973 0.492226 2.41445 -0.329552
1.5 0.1 0.21 -1.02167 -0.0872478 -4.4445 0.05978 6.13002 0.523484 2.89129 -0.358664
1.5 0.1 0.24 -1.02827 -0.0927611 -5.4792 0.0631936 6.16961 0.556562 3.38774 -0.379144
1.5 0.1 0.27 -1.03472 -0.0986078 -6.66076 0.0649753 6.20833 0.591641 3.90392 -0.389833
1.5 0.1 0.3 -1.041 -0.104816 -8.00871 0.0649053 6.24602 0.628888 4.43998 -0.389412
1.5 0.1 0.33 -1.04709 -0.111412 -9.5441 0.0627385 6.28252 0.668465 4.99608 -0.376411
1.5 0.1 0.36 -1.05295 -0.118424 -11.2895 0.0582063 6.31767 0.710529 5.5724 -0.349217
1.5 0.1 0.39 -1.05855 -0.125875 -13.2691 0.0510172 6.35129 0.755234 6.16907 -0.306082
1.5 0.1 0.42 -1.13106 0.0121766 -14.308 -25.3727 6.78637 -0.0730598 12.5932 -8.39256
1.5 0.1 0.45 -1.15712 -0.0344869 -10.3329 -24.791 6.94272 0.206921 14.5404 -5.25609
1.5 0.1 0.48 -1.17738 -0.0717848 -7.44334 -24.3258 7.06429 0.430709 15.8127 -2.66655
1.5 0.1 0.51 -1.19245 -0.104073 -5.23448 -23.9541 7.15472 0.624437 16.6733 -0.459384
1.5 0.1 0.54 -1.20339 -0.133105 -3.47541 -23.6565 7.22032 0.798633 17.2675 1.47043
1.5 0.1 0.57 -1.21112 -0.159711 -2.0271 -23.4181 7.2667 0.958269 17.6801 3.19196
1.5 0.1 0.6 -1.21637 -0.184352 -0.801791 -23.2273 7.29821 1.10611 17.9639 4.75217
1.5 0.1 0.63 -1.21969 -0.207325 0.258246 -23.0755 7.31814 1.24395 18.1525 6.18403
1.5 0.1 0.66 -1.22149 -0.228843 1.19241 -22.9558 7.32893 1.37306 18.2686 7.51135
1.5 0.1 0.69 -1.22208 -0.249072 2.02847 -22.8631 7.33247 1.49443 18.328 8.7518
1.5 0.1 0.72 -1.22169 -0.268147 2.78651 -22.7931 7.33016 1.60888 18.342 9.91881
1.5 0.1 0.75 -1.22052 -0.286179 3.48145 -22.7426 7.32313 1.71707 18.3189 11.0228
1.5 0.1 0.78 -1.2187 -0.303265 4.12461 -22.7087 7.31222 1.81959 18.2648 12.072
1.5 0.1 0.81 -1.21636 -0.319488 4.72471 -22.6894 7.29814 1.91693 18.1845 13.0731
1.5 0.1 0.84 -1.21357 -0.33492 5.28863 -22.6827 7.28144 2.00952 18.0818 14.0314
1.5 0.1 0.87 -1.21043 -0.349626 5.82182 -22.6872 7.26257 2.09776 17.9597 14.9514
1.5 0.1 0.9 -1.20698 -0.363662 6.32869 -22.7014 7.2419 2.18197 17.8206 15.8369
1.5 0.1 0.93 -1.20329 -0.377079 6.81298 -22.7243 7.21971 2.26247 17.6663 16.6911
1.5 0.1 0.96 -1.19938 -0.389921 7.27732 -22.7551 7.19628 2.33953 17.4985 17.5165
1.5 0.1 0.99 -1.1953 -0.402231 7.7245 -22.7927 7.17182 2.41338 17.3186 18.3155
1.5 0.1 1.02 -1.19108 -0.414043 8.15652 -22.8365 7.14649 2.48426 17.1278 19.0902
1.5 0.1 1.05 -1.18674 -0.425391 8.57511 -22.8859 7.12045 2.55235 16.927 19.8423
1.5 0.1 1.08 -1.1823 -0.436305 8.98164 -22.9404 7.09382 2.61783 16.717 20.5731
1.5 0.1 1.11 -1.17778 -0.446812 9.37698 -22.9998 7.0667 2.68087 16.4985 21.2837
1.5 0.1 1.14 -1.17319 -0.456933 9.76137 -23.0642 7.03915 2.7416 16.2722 21.9745
1.5 0.1 1.17 -1.16854 -0.46669 10.1344 -23.1343 7.01124 2.80014 16.0383 22.645
1.5 0.1 1.2 -1.16383 -0.476099 10.4946 -23.211 6.98297 2.85659 15.7974 23.2942
1.5 0.1 1.23 -1.15906 -0.485172 10.8397 -23.2962 6.95434 2.91103 15.5495 23.92
1.5 0.1 1.26 -1.15422 -0.493919 11.1665 -23.3922 6.92533 2.96352 15.2949 24.519
1.5 0.1 1.29 -1.14931 -0.502348 11.4701 -23.5024 6.89587 3.01409 15.0336 25.0869
1.5 0.1 1.32 -1.14432 -0.51046 11.7448 -23.631 6.86589 3.06276 14.7656 25.6179
1.5 0.1 1.35 -1.13921 -0.518256 11.983 -23.7831 6.83528 3.10954 14.4908 26.1048
1.5 0.1 1.38 -1.13398 -0.525732 12.1759 -23.9651 6.8039 3.15439 14.2092 26.5386
1.5 0.1 1.41 -1.1286 -0.532882 12.3128 -24.1846 6.77159 3.19729 13.9206 26.9089
1.5 0.1 1.44 -1.12303 -0.539695 12.3812 -24.4502 6.73818 3.23817 13.6249 27.2031
1.5 0.1 1.47 -1.11724 -0.546158 12.3667 -24.7724 6.70346 3.27695 13.3218 27.4069
1.5 0.1 1.5 -1.1112 -0.552253 12.2529 -25.1628 6.66718 3.31352 13.0111 27.5037
1.5 0.11 0 -0.940952 -0.0438537 -9.45454e-16 1.87166e-16 5.64572 0.263126 -1.13699e-15 -1.12299e-15
1.5 0.11 0.03 -0.94776 -0.0480909 -0.410509 0.0126847 5.68657 0.288548 0.299355 -0.0761059
1.5 0.11 0.06 -0.954402 -0.0518739 -0.871593 0.0232749 5.72642 0.311245 0.635456 -0.139644
1.5 0.11 0.09 -0.961033 -0.0556393 -1.38776 0.032868 5.7662 0.333837 0.992488 -0.1972
1.5 0.11 0.12 -0.967665 -0.0594921 -1.96679 0.0416468 5.806 0.356953 1.36744 -0.249871
1.5 0.11 0.15 -0.974296 -0.0634909 -2.61792 0.0496503 5.84578 0.380945 1.75907 -0.29789
1.5 0.11 0.18 -0.980914 -0.0676779 -3.3516 0.0568553 5.88548 0.406065 2.16673 -0.341118
1.5 0.11 0.21 -0.987507 -0.0720871 -4.1795 0.0632012 5.92505 0.43252 2.59009 -0.379192
1.5 0.11 0.24 -0.994062 -0.0767485 -5.11445 0.0686013 5.96437 0.460486 3.02891 -0.411591
1.5 0.11 0.27 -1.00056 -0.0816895 -6.17042 0.072947 6.00338 0.49013 3.48305 -0.437664
1.5 0.11 0.3 -1.007 -0.0869358 -7.36254 0.0761119 6.04198 0.521606 3.95236 -0.456652
1.5 0.11 0.33 -1.01335 -0.0925122 -8.70708 0.0779525 6.08007 0.555063 4.43674 -0.467695
1.5 0.11 0.36 -1.01959 -0.098443 -10.2215 0.0783101 6.11756 0.590645 4.93603 -0.469841
1.5 0.11 0.39 -1.02573 -0.104752 -11.9242 0.0770113 6.15436 0.628494 5.45008 -0.462048
1.5 0.11 0.42 -1.05166 0.118412 -24.2987 -28.9011 6.30998 -0.710474 8.61503 -15.2306
1.5 0.11 0.45 -1.08819 0.0510798 -17.639 -28.1387 6.52917 -0.306479 12.2481 -10.9317
1.5 0.11 0.48 -1.11914 0.00401256 -13.0306 -27.5017 6.71483 -0.0240753 14.5571 -7.5113
1.5 0.11 0.51 -1.14332 -0.0338293 -9.6613 -26.9789 6.85991 0.202976 16.0911 -4.69113
1.5 0.11 0.54 -1.16168 -0.0666005 -7.08191 -26.5514 6.97011 0.399603 17.1437 -2.29461
1.5 0.11 0.57 -1.17544 -0.0960663 -5.03028 -26.2017 7.05265 0.576398 17.881 -0.207352
1.5 0.11 0.6 -1.18562 -0.123084 -3.34594 -25.915 7.11371 0.738504 18.4026 1.64687
1.5 0.11 0.63 -1.19301 -0.148133 -1.92636 -25.6799 7.15805 0.888795 18.7705 3.32041
1.5 0.11 0.66 -1.19821 -0.171517 -0.703528 -25.4872 7.18927 1.0291 19.0251 4.85022
1.5 0.11 0.69 -1.20168 -0.193452 0.369233 -25.3298 7.2101 1.16071 19.1938 6.26315
1.5 0.11 0.72 -1.20377 -0.214103 1.32492 -25.2021 7.22261 1.28462 19.2955 7.57916
1.5 0.11 0.75 -1.20473 -0.233602 2.18746 -25.0996 7.22838 1.40161 19.3438 8.81345
1.5 0.11 0.78 -1.20478 -0.252061 2.97467 -25.0187 7.22865 1.51237 19.3487 9.9778
1.5 0.11 0.81 -1.20407 -0.269573 3.70002 -24.9564 7.2244 1.61744 19.3177 11.0815
1.5 0.11 0.84 -1.20273 -0.28622 4.37394 -24.9104 7.2164 1.71732 19.2566 12.1321
1.5 0.11 0.87 -1.20088 -0.302073 5.00461 -24.8785 7.20528 1.81244 19.1698 13.1357
1.5 0.11 0.9 -1.1986 -0.317194 5.59853 -24.8592 7.19158 1.90317 19.0609 14.0973
1.5 0.11 0.93 -1.19594 -0.331641 6.16118 -24.8509 7.17562 1.98985 18.9327 15.0212
1.5 0.11 0.96 -1.19297 -0.345461 6.69632 -24.8526 7.15784 2.07277 18.7875 15.9106
1.5 0.11 0.99 -1.18975 -0.358701 7.20797 -24.863 7.1385 2.15221 18.6274 16.7688
1.5 0.11 1.02 -1.18631 -0.371401 7.69895 -24.8812 7.11785 2.2284 18.4538 17.5985
1.5 0.11 1.05 -1.18268 -0.383596 8.1717 -24.9066 7.09608 2.30157 18.2681 18.4017
1.5 0.11 1.08 -1.17889 -0.395319 8.62811 -24.9385 7.07336 2.37191 18.0714 19.1803
1.5 0.11 1.11 -1.17497 -0.406599 9.06936 -24.9766 7.04983 2.4396 17.8647 19.9354
1.5 0.11 1.14 -1.17093 -0.417462 9.49575 -25.0211 7.02559 2.50477 17.6483 20.6675
1.5 0.11 1.17 -1.16678 -0.427929 9.9065 -25.0726 7.00069 2.56757 17.4227 21.3761
1.5 0.11 1.2 -1.16253 -0.438017 10.2996 -25.1325 6.97516 2.6281 17.188 22.0594
1.5 0.11 1.23 -1.15817 -0.447741 10.6717 -25.2027 6.949 2.68645 16.9438 22.7147
1.5 0.11 1.26 -1.15369 -0.457111 11.0179 -25.2862 6.92217 2.74267 16.6896 23.3376
1.5 0.11 1.29 -1.1491 -0.466135 11.3314 -25.387 6.89458 2.79681 16.4247 23.9222
1.5 0.11 1.32 -1.14435 -0.474814 11.6037 -25.5101 6.86612 2.84889 16.1478 24.4607
1.5 0.11 1.35 -1.13944 -0.483149 11.8241 -25.6616 6.83666 2.89889 15.8574 24.9437
1.5 0.11 1.38 -1.13433 -0.491135 11.9797 -25.8493 6.806 2.94681 15.5516 25.3594
1.5 0.11 1.41 -1.12899 -0.498763 12.0552 -26.082 6.77392 2.99258 15.2285 25.6937
1.5 0.11 1.44 -1.12336 -0.506023 12.0327 -26.3704 6.74018 3.03614 14.8853 25.9304
1.5 0.11 1.47 -1.11741 -0.512899 11.8916 -26.7267 6.70448 3.0774 14.5192 26.0503
1.5 0.11 1.5 -1.11108 -0.519372 11.6082 -27.165 6.66651 3.11623 14.127 26.0318
1.5 0.12 0 -0.910321 -0.0350806 -9.28854e-16 1.664e-16 5.46194 0.210487 -1.19018e-15 -9.98395e-16
1.5 0.12 0.03 -0.916838 -0.0387863 -0.401562 0.012167 5.50104 0.23272 0.270117 -0.0729993
1.5 0.12 0.06 -0.923154 -0.0420491 -0.849063 0.0225323 5.53893 0.252296 0.574462 -0.135188
1.5 0.12 0.09 -0.929462 -0.0452677 -1.34577 0.0320733 5.57678 0.271607 0.897323 -0.192432
1.5 0.12 0.12 -0.935791 -0.0485375 -1.89791 0.0409712 5.61475 0.291225 1.23556 -0.245817
1.5 0.12 0.15 -0.942146 -0.0519112 -2.51291 0.0492833 5.65288 0.311466 1.58775 -0.295688
1.5 0.12 0.18 -0.94853 -0.055426 -3.19914 0.0570145 5.69118 0.332554 1.95309 -0.342073
1.5 0.12 0.21 -0.954939 -0.0591118 -3.96593 0.0641394 5.72963 0.354667 2.33103 -0.384821
1.5 0.12 0.24 -0.961369 -0.0629944 -4.82349 0.070612 5.76821 0.377961 2.72113 -0.423655
1.5 0.12 0.27 -0.967815 -0.0670972 -5.78292 0.0763695 5.80689 0.402577 3.12302 -0.458199
1.5 0.12 0.3 -0.974271 -0.0714424 -6.85621 0.0813356 5.84563 0.428645 3.53635 -0.487995
1.5 0.12 0.33 -0.980733 -0.0760508 -8.05624 0.0854215 5.8844 0.456294 3.96075 -0.51251
1.5 0.12 0.36 -0.987192 -0.0809429 -9.39675 0.0885274 5.92315 0.485644 4.39584 -0.531145
1.5 0.12 0.39 -0.993644 -0.0861387 -10.8924 0.0905426 5.96187 0.516816 4.84119 -0.543237
1.5 0.12 0.42 -0.956188 0.264441 -40.063 -32.5756 5.73713 -1.58665 0.865873 -24.2736
1.5 0.12 0.45 -1.00066 0.153258 -28.7276 -31.7143 6.00397 -0.91955 7.56806 -18.2413
1.5 0.12 0.48 -1.04412 0.0874049 -21.2276 -30.9193 6.26474 -0.524429 11.7055 -13.6002
1.5 0.12 0.51 -1.07997 0.040241 -15.9727 -30.2348 6.47983 -0.241446 14.3911 -9.89781
1.5 0.12 0.54 -1.10809 0.00205056 -12.1047 -29.6596 6.64854 -0.0123033 16.2046 -6.84495
1.5 0.12 0.57 -1.12977 -0.0310726 -9.13517 -29.1799 6.77862 0.186436 17.4662 -4.25523
1.5 0.12 0.6 -1.14637 -0.0608701 -6.77299 -28.7803 6.87821 0.365221 18.3622 -2.00602
1.5 0.12 0.63 -1.15901 -0.0882118 -4.83683 -28.447 6.95404 0.529271 19.006 -0.014508
1.5 0.12 0.66 -1.16855 -0.113588 -3.2094 -28.1685 7.0113 0.681526 19.4694 1.77672
1.5 0.12 0.69 -1.17565 -0.137308 -1.81218 -27.9355 7.05392 0.823846 19.7998 3.40854
1.5 0.12 0.72 -1.18081 -0.159589 -0.590917 -27.7408 7.08488 0.957533 20.0294 4.91079
1.5 0.12 0.75 -1.18441 -0.180595 0.492894 -27.5784 7.10645 1.08357 20.1805 6.30574
1.5 0.12 0.78 -1.18673 -0.200457 1.46729 -27.4435 7.12039 1.20274 20.2693 7.61038
1.5 0.12 0.81 -1.18801 -0.219283 2.35313 -27.3323 7.12805 1.3157 20.3077 8.83789
1.5 0.12 0.84 -1.18842 -0.237165 3.16627 -27.2417 7.13053 1.42299 20.3047 9.9987
1.5 0.12 0.87 -1.18812 -0.254183 3.91893 -27.1689 7.12869 1.5251 20.2669 11.1012
1.5 0.12 0.9 -1.18722 -0.270407 4.62071 -27.1119 7.1233 1.62244 20.2 12.1522
1.5 0.12 0.93 -1.18578 -0.285898 5.2796 -27.0686 7.11471 1.71539 20.1075 13.1575
1.5 0.12 0.96 -1.18393 -0.300711 5.90097 -27.0379 7.1036 1.80426 19.9933 14.1212
1.5 0.12 0.99 -1.18172 -0.314894 6.49057 -27.018 7.09029 1.88936 19.8601 15.0478
1.5 0.12 1.02 -1.17919 -0.328492 7.05237 -27.008 7.07511 1.97095 19.7101 15.9406
1.5 0.12 1.05 -1.17639 -0.341545 7.58976 -27.0069 7.05834 2.04927 19.5451 16.8024
1.5 0.12 1.08 -1.17336 -0.354088 8.10537 -27.0138 7.04018 2.12453 19.3666 17.6353
1.5 0.12 1.11 -1.17014 -0.366152 8.60076 -27.0285 7.02083 2.19691 19.1757 18.441
1.5 0.12 1.14 -1.16673 -0.377764 9.07625 -27.0511 7.00041 2.26659 18.973 19.2197
1.5 0.12 1.17 -1.16317 -0.388949 9.53063 -27.0823 6.979 2.33369 18.7585 19.9708
1.5 0.12 1.2 -1.15944 -0.399725 9.96095 -27.1237 6.95663 2.39835 18.5319 20.692
1.5 0.12 1.23 -1.15555 -0.410107 10.3622 -27.1777 6.93329 2.46064 18.2922 21.3794
1.5 0.12 1.26 -1.15149 -0.420107 10.7274 -27.2479 6.90892 2.52064 18.0377 22.0271
1.5 0.12 1.29 -1.14723 -0.42973 11.0467 -27.339 6.8834 2.57838 17.7661 22.6275
1.5 0.12 1.32 -1.14276 -0.43898 11.3079 -27.4568 6.85658 2.63388 17.4745 23.1702
1.5 0.12 1.35 -1.13804 -0.447856 11.4956 -27.6089 6.82826 2.68714 17.1591 23.6426
1.5 0.12 1.38 -1.13303 -0.456353 11.5915 -27.8042 6.79818 2.73812 16.8154 24.0292
1.5 0.12 1.41 -1.12767 -0.46446 11.5737 -28.0536 6.76604 2.78676 16.4381 24.3117
1.5 0.12 1.44 -1.12191 -0.472165 11.4166 -28.3696 6.73149 2.83299 16.021 24.4686
1.5 0.12 1.47 -1.11569 -0.479449 11.0908 -28.7668 6.69413 2.87669 15.557 24.4748
1.5 0.12 1.5 -1.10892 -0.486291 10.5628 -29.2619 6.65352 2.91775 15.038 24.3019
1.5 0.13 0 -0.881308 -0.0277233 -9.16891e-16 1.47094e-16 5.28786 0.166343 -1.21927e-15 -8.82559e-16
1.5 0.13 0.03 -0.887522 -0.0309574 -0.393695 0.0115897 5.32514 0.185747 0.244557 -0.0695353
1.5 0.13 0.06 -0.893509 -0.0337641 -0.829466 0.0216234 5.36106 0.202586 0.521101 -0.129735
1.5 0.13 0.09 -0.899488 -0.0365032 -1.30966 0.0309593 5.39693 0.21902 0.814154 -0.185748
1.5 0.13 0.12 -0.905498 -0.0392594 -1.83936 0.039766 5.43299 0.235556 1.1205 -0.238586
1.5 0.13 0.15 -0.911556 -0.0420782 -2.42462 0.0481048 5.46934 0.252468 1.43861 -0.288617
1.5 0.13 0.18 -0.917671 -0.0449909 -3.07228 0.0559914 5.50603 0.269943 1.76754 -0.335935
1.5 0.13 0.21 -0.923849 -0.0480217 -3.78994 0.0634157 5.54309 0.288127 2.10657 -0.380479
1.5 0.13 0.24 -0.930092 -0.0511913 -4.58586 0.0703494 5.58056 0.307143 2.45513 -0.42208
1.5 0.13 0.27 -0.936406 -0.0545179 -5.46906 0.0767503 5.61844 0.3271 2.81266 -0.460485
1.5 0.13 0.3 -0.942791 -0.0580182 -6.44922 0.0825642 5.65675 0.3481 3.17864 -0.495367
1.5 0.13 0.33 -0.949251 -0.0617083 -7.53671 0.0877264 5.69551 0.370238 3.5525 -0.52634
1.5 0.13 0.36 -0.955788 -0.0656033 -8.74259 0.0921621 5.73473 0.393605 3.93366 -0.552955
1.5 0.13 0.39 -0.962404 -0.0697179 -10.0786 0.0957876 5.77443 0.41829 4.3215 -0.574709
1.5 0.13 0.42 -0.850758 0.491496 -65.1434 -36.0612 5.10455 -2.94898 -13.1851 -36.3483
1.5 0.13 0.45 -0.892765 0.28866 -45.7361 -35.3812 5.35659 -1.73196 -0.990262 -27.7785
1.5 0.13 0.48 -0.948859 0.1855 -33.3824 -34.5291 5.69315 -1.113 6.33563 -21.357
1.5 0.13 0.51 -0.999025 0.12133 -25.0532 -33.7103 5.99415 -0.727982 10.9772 -16.3851
1.5 0.13 0.54 -1.03975 0.0743361 -19.1448 -32.9855 6.2385 -0.446016 14.0499 -12.4045
1.5 0.13 0.57 -1.07181 0.0359823 -14.7634 -32.3634 6.43085 -0.215894 16.1573 -9.11852
1.5 0.13 0.6 -1.09681 0.00263596 -11.3873 -31.8353 6.58087 -0.0158158 17.6431 -6.33305
1.5 0.13 0.63 -1.11626 -0.0273941 -8.69849 -31.3884 6.69758 0.164365 18.7117 -3.91836
1.5 0.13 0.66 -1.13138 -0.0549758 -6.49592 -31.0101 6.78827 0.329855 19.4902 -1.78572
1.5 0.13 0.69 -1.14309 -0.0806037 -4.64779 -30.6893 6.85855 0.483622 20.0601 0.127029
1.5 0.13 0.72 -1.15211 -0.10459 -3.06499 -30.4169 6.91267 0.627541 20.4758 1.86451
1.5 0.13 0.75 -1.15898 -0.127152 -1.68556 -30.1854 6.95385 0.762914 20.7744 3.45948
1.5 0.13 0.78 -1.1641 -0.148452 -0.465252 -29.9886 6.98458 0.890715 20.982 4.9365
1.5 0.13 0.81 -1.16779 -0.168619 0.628259 -29.8216 7.00676 1.01171 21.1176 6.31434
1.5 0.13 0.84 -1.17032 -0.187758 1.61909 -29.6803 7.0219 1.12655 21.1949 7.60763
1.5 0.13 0.87 -1.17186 -0.20596 2.52557 -29.5613 7.03118 1.23576 21.2246 8.82793
1.5 0.13 0.9 -1.17262 -0.223301 3.36184 -29.4619 7.03573 1.33981 21.2149 9.98452
1.5 0.13 0.93 -1.17264 -0.239852 4.1396 -29.3796 7.03583 1.43911 21.1708 11.0852
1.5 0.13 0.96 -1.1721 -0.255669 4.86649 -29.3127 7.03258 1.53401 21.0984 12.1355
1.5 0.13 0.99 -1.17106 -0.270808 5.55072 -29.2592 7.02635 1.62485 21.0014 13.1413
1.5 0.13 1.02 -1.1696 -0.285316 6.19784 -29.2178 7.01758 1.7119 20.8829 14.1068
1.5 0.13 1.05 -1.16777 -0.299237 6.81261 -29.1874 7.00662 1.79542 20.7455 15.0355
1.5 0.13 1.08 -1.16563 -0.312609 7.39862 -29.1668 6.99377 1.87565 20.5913 15.9305
1.5 0.13 1.11 -1.16321 -0.325466 7.95794 -29.1557 6.97926 1.95279 20.4215 16.7934
1.5 0.13 1.14 -1.16054 -0.337837 8.49086 -29.1543 6.96325 2.02702 20.2367 17.6248
1.5 0.13 1.17 -1.15764 -0.349747 8.9955 -29.1634 6.94585 2.09848 20.0368 18.4235
1.5 0.13 1.2 -1.15451 -0.361218 9.46746 -29.1848 6.92709 2.16731 19.8204 19.1863
1.5 0.13 1.23 -1.15116 -0.372264 9.89955 -29.2214 6.90694 2.23359 19.5855 19.9081
1.5 0.13 1.26 -1.14755 -0.382898 10.2814 -29.2775 6.88531 2.29739 19.3287 20.5812
1.5 0.13 1.29 -1.14367 -0.393125 10.5992 -29.3585 6.86204 2.35875 19.0454 21.195
1.5 0.13 1.32 -1.13948 -0.402949 10.8353 -29.4717 6.83691 2.41769 18.73 21.7362
1.5 0.13 1.35 -1.13494 -0.412367 10.9678 -29.6258 6.80963 2.4742 18.3752 22.1881
1.5 0.13 1.38 -1.12997 -0.421372 10.9704 -29.8316 6.77984 2.52823 17.9725 22.5302
1.5 0.13 1.41 -1.12452 -0.429954 10.812 -30.1018 6.74714 2.57972 17.5117 22.7384
1.5 0.13 1.44 -1.11851 -0.438096 10.4563 -30.4515 6.71104 2.62858 16.981 22.7846
1.5 0.13 1.47 -1.11183 -0.445778 9.86149 -30.8979 6.67098 2.67467 16.367 22.636
1.5 0.13 1.5 -1.10439 -0.452976 8.97999 -31.4608 6.62637 2.71785 15.6543 22.2552
1.5 0.14 0 -0.853783 -0.0215904 -9.09002e-16 1.29599e-16 5.12271 0.129545 -1.22708e-15 -7.77587e-16
1.5 0.14 0.03 -0.859683 -0.0244085 -0.386728 0.0109857 5.15811 0.146453 0.222139 -0.0659117
1.5 0.14 0.06 -0.865337 -0.0268161 -0.812259 0.0206216 5.19203 0.160898 0.474228 -0.123724
1.5 0.14 0.09 -0.870981 -0.0291351 -1.27825 0.0296521 5.22589 0.174812 0.741136 -0.177905
1.5 0.14 0.12 -0.876663 -0.0314389 -1.78891 0.0382272 5.25998 0.188633 1.01963 -0.229353
1.5 0.14 0.15 -0.882406 -0.0337649 -2.34926 0.0464026 5.29444 0.202588 1.30809 -0.278404
1.5 0.14 0.18 -0.888227 -0.0361373 -2.96496 0.0541937 5.32936 0.216821 1.60547 -0.325148
1.5 0.14 0.21 -0.894138 -0.0385738 -3.64228 0.0615919 5.36483 0.23144 1.91096 -0.369537
1.5 0.14 0.24 -0.900149 -0.0410887 -4.38807 0.0685718 5.4009 0.246527 2.22386 -0.411415
1.5 0.14 0.27 -0.906271 -0.0436937 -5.20972 0.0750942 5.43763 0.262155 2.54348 -0.450548
1.5 0.14 0.3 -0.912514 -0.0463994 -6.11519 0.0811078 5.47509 0.278387 2.86914 -0.486629
1.5 0.14 0.33 -0.918886 -0.049215 -7.11298 0.0865509 5.51332 0.295278 3.20015 -0.519288
1.5 0.14 0.36 -0.925398 -0.0521493 -8.21213 0.0913511 5.5524 0.312881 3.53576 -0.54809
1.5 0.14 0.39 -0.93206 -0.0552105 -9.42226 0.0954266 5.59237 0.331245 3.87518 -0.572543
1.5 0.14 0.42 -0.752461 0.875766 -105.13 -38.6028 4.51477 -5.25459 -37.6166 -52.512
1.5 0.14 0.45 -0.765468 0.487989 -71.9913 -38.7994 4.59281 -2.92793 -15.7942 -40.3284
1.5 0.14 0.48 -0.829968 0.311438 -51.563 -38.1807 4.97981 -1.86863 -2.99485 -31.3507
1.5 0.14 0.51 -0.896447 0.21534 -38.239 -37.3436 5.37868 -1.29204 4.93225 -24.5651
1.5 0.14 0.54 -0.953053 0.153006 -29.0964 -36.5086 5.71832 -0.918036 10.0739 -19.2748
1.5 0.14 0.57 -0.998591 0.106413 -22.5324 -35.7503 5.99155 -0.638477 13.5406 -15.0212
1.5 0.14 0.6 -1.03458 0.0680702 -17.6274 -35.0864 6.20746 -0.408421 15.9537 -11.5031
1.5 0.14 0.63 -1.0629 0.0346266 -13.831 -34.5137 6.37741 -0.207759 17.6766 -8.52048
1.5 0.14 0.66 -1.08521 0.00446129 -10.8015 -34.0223 6.51127 -0.0267677 18.9306 -5.9377
1.5 0.14 0.69 -1.10282 -0.0232791 -8.31925 -33.6009 6.6169 0.139675 19.8554 -3.6608
1.5 0.14 0.72 -1.11671 -0.0490871 -6.23837 -33.2392 6.70028 0.294522 20.5422 -1.62323
1.5 0.14 0.75 -1.12766 -0.0732745 -4.45935 -32.9283 6.76597 0.439647 21.0523 0.223149
1.5 0.14 0.78 -1.13624 -0.0960569 -2.91239 -32.6605 6.81747 0.576341 21.4279 1.91392
1.5 0.14 0.81 -1.1429 -0.117594 -1.54741 -32.4298 6.85743 0.705565 21.6991 3.47588
1.5 0.14 0.84 -1.14799 -0.138013 -0.327618 -32.231 6.88793 0.828075 21.8875 4.9296
1.5 0.14 0.87 -1.15177 -0.157415 0.774469 -32.0598 6.91062 0.94449 22.0093 6.29113
1.5 0.14 0.9 -1.15452 -0.175888 1.7797 -31.9126 6.92712 1.05533 22.0773 7.57318
1.5 0.14 0.93 -1.15625 -0.19351 2.70529 -31.7865 6.93747 1.16106 22.0982 8.78628
1.5 0.14 0.96 -1.15725 -0.210344 3.56205 -31.6792 6.9435 1.26206 22.0815 9.93781
1.5 0.14 0.99 -1.1576 -0.226449 4.36174 -31.5884 6.94559 1.35869 22.0326 11.0355
1.5 0.14 1.02 -1.15738 -0.241877 5.11216 -31.5123 6.94431 1.45126 21.9559 12.0849
1.5 0.14 1.05 -1.15669 -0.256675 5.81991 -31.4494 6.94012 1.54005 21.8549 13.0907
1.5 0.14 1.08 -1.15557 -0.270884 6.48989 -31.3986 6.93342 1.62531 21.7324 14.0564
1.5 0.14 1.11 -1.15408 -0.284542 7.12487 -31.3593 6.9245 1.70725 21.5902 14.9845
1.5 0.14 1.14 -1.15226 -0.297679 7.72501 -31.3315 6.91357 1.78608 21.4287 15.8752
1.5 0.14 1.17 -1.15013 -0.310323 8.28736 -31.3164 6.90076 1.86194 21.2472 16.727
1.5 0.14 1.2 -1.14768 -0.322494 8.80547 -31.3161 6.88609 1.93496 21.0431 17.5356
1.5 0.14 1.23 -1.14492 -0.334209 9.26884 -31.3341 6.86952 2.00525 20.8126 18.2939
1.5 0.14 1.26 -1.14182 -0.34548 9.66252 -31.3753 6.85091 2.07288 20.5496 18.9916
1.5 0.14 1.29 -1.13834 -0.356313 9.9666 -31.4463 6.83002 2.13788 20.2464 19.6149
1.5 0.14 1.32 -1.13442 -0.366709 10.1558 -31.5555 6.80654 2.20026 19.893 20.1459
1.5 0.14 1.35 -1.13001 -0.376666 10.1989 -31.7135 6.78006 2.25999 19.4769 20.5627
1.5 0.14 1.38 -1.12501 -0.386173 10.0584 -31.9329 6.75009 2.31704 18.9834 20.8383
1.5 0.14 1.41 -1.11934 -0.395218 9.6899 -32.229 6.71605 2.37131 18.3952 20.941
1.5 0.14 1.44 -1.11288 -0.403782 9.04191 -32.6194 6.67728 2.42269 17.692 20.8338
1.5 0.14 1.47 -1.1055 -0.411841 8.05506 -33.1247 6.63301 2.47104 16.8507 20.4737
1.5 0.14 1.5 -1.09707 -0.419366 6.66182 -33.7683 6.58241 2.5162 15.8451 19.8117
1.5 0.15 0 -0.82764 -0.0165227 -9.04689e-16 1.14223e-16 4.96585 0.0991393 -1.21616e-15 -6.85333e-16
1.5 0.15 0.03 -0.833212 -0.0189775 -0.380522 0.010381 4.99928 0.113867 0.202429 -0.0622832
1.5 0.15 0.06 -0.83853 -0.021038 -0.797032 0.0195831 5.03119 0.12623 0.432924 -0.117493
1.5 0.15 0.09 -0.843834 -0.0229904 -1.25068 0.0282466 5.06301 0.137943 0.676797 -0.169472
1.5 0.15 0.12 -0.84918 -0.0248963 -1.74497 0.0364994 5.09508 0.149378 0.930825 -0.218986
1.5 0.15 0.15 -0.854596 -0.0267845 -2.28412 0.0443857 5.12758 0.160706 1.19336 -0.266302
1.5 0.15 0.18 -0.860104 -0.0286714 -2.87291 0.0519127 5.16063 0.172026 1.46328 -0.311462
1.5 0.15 0.21 -0.865722 -0.0305671 -3.51657 0.0590641 5.19433 0.183399 1.73969 -0.35437
1.5 0.15 0.24 -0.871466 -0.0324782 -4.22083 0.0658064 5.2288 0.194864 2.0218 -0.394822
1.5 0.15 0.27 -0.877353 -0.0344091 -4.99186 0.0720911 5.26412 0.206447 2.30883 -0.432529
1.5 0.15 0.3 -0.883398 -0.0363625 -5.83629 0.0778565 5.30039 0.218166 2.6 -0.467122
1.5 0.15 0.33 -0.889616 -0.0383402 -6.76117 0.0830284 5.3377 0.230029 2.8945 -0.498153
1.5 0.15 0.36 -0.896025 -0.0403429 -7.77402 0.0875204 5.37616 0.242042 3.19146 -0.525106
1.5 0.15 0.39 -0.90264 -0.042371 -8.8828 0.0912343 5.41585 0.254207 3.48996 -0.547391
1.5 0.15 0.42 -0.698129 1.55168 -168.653 -38.6909 4.18877 -9.31009 -78.8489 -74.0336
1.5 0.15 0.45 -0.625441 0.80547 -112.574 -41.2558 3.75264 -4.83282 -40.5267 -56.8889
1.5 0.15 0.48 -0.685111 0.488454 -78.8912 -41.5341 4.11066 -2.93072 -18.5023 -44.3225
1.5 0.15 0.51 -0.767775 0.332721 -57.5229 -40.974 4.60665 -1.99632 -5.13452 -34.9811
1.5 0.15 0.54 -0.843587 0.242941 -43.2759 -40.1564 5.06152 -1.45765 3.37067 -27.8551
1.5 0.15 0.57 -0.906348 0.182559 -33.3393 -39.3118 5.43809 -1.09536 9.00588 -22.2592
1.5 0.15 0.6 -0.956609 0.13657 -26.122 -38.526 5.73966 -0.819419 12.8705 -17.7386
1.5 0.15 0.63 -0.996487 0.098401 -20.6863 -37.8254 5.97892 -0.590406 15.5984 -13.9905
1.5 0.15 0.66 -1.02812 0.0649824 -16.4589 -37.2119 6.16873 -0.389895 17.5695 -10.8104
1.5 0.15 0.69 -1.05329 0.0347777 -13.0766 -36.6787 6.31975 -0.208666 19.0202 -8.05781
1.5 0.15 0.72 -1.07339 0.0069582 -10.3027 -36.2163 6.44034 -0.0417492 20.1022 -5.63417
1.5 0.15 0.75 -1.08948 -0.0189604 -7.97796 -35.8152 6.53688 0.113762 20.9156 -3.46902
1.5 0.15 0.78 -1.10237 -0.043286 -5.99265 -35.4667 6.61423 0.259716 21.5289 -1.51091
1.5 0.15 0.81 -1.11268 -0.066231 -4.2692 -35.1636 6.6761 0.397386 21.9893 0.278426
1.5 0.15 0.84 -1.12089 -0.087952 -2.75159 -34.8994 6.72536 0.527712 22.3309 1.92797
1.5 0.15 0.87 -1.12738 -0.108572 -1.39854 -34.6692 6.76427 0.651431 22.5784 3.46003
1.5 0.15 0.9 -1.13254 -0.128189 -0.179283 -34.4682 6.79524 0.769131 22.7516 4.89211
1.5 0.15 0.93 -1.13628 -0.146894 0.931551 -34.293 6.81768 0.881361 22.8593 6.23846
1.5 0.15 0.96 -1.13912 -0.164752 1.94925 -34.1407 6.83469 0.98851 22.9167 7.50898
1.5 0.15 0.99 -1.14109 -0.181831 2.89068 -34.0082 6.84657 1.09098 22.9314 8.71402
1.5 0.15 1.02 -1.14234 -0.198186 3.76681 -33.8936 6.85405 1.18912 22.9093 9.86069
1.5 0.15 1.05 -1.14296 -0.213868 4.5868 -33.7949 6.85775 1.28321 22.8559 10.9551
1.5 0.15 1.08 -1.14303 -0.228923 5.35738 -33.7107 6.85818 1.37354 22.7747 12.0021
1.5 0.15 1.11 -1.14262 -0.243388 6.08218 -33.6403 6.85572 1.46033 22.6681 13.0042
1.5 0.15 1.14 -1.14177 -0.257297 6.76108 -33.5838 6.85063 1.54378 22.5363 13.962
1.5 0.15 1.17 -1.14051 -0.270679 7.38957 -33.5424 6.84306 1.62407 22.3775 14.873
1.5 0.15 1.2 -1.13884 -0.283554 7.95807 -33.5185 6.83303 1.70133 22.1877 15.7314
1.5 0.15 1.23 -1.13674 -0.295941 8.45131 -33.5165 6.82045 1.77565 21.9598 16.5277
1.5 0.15 1.26 -1.13418 -0.30785 8.84769 -33.5419 6.8051 1.8471 21.6842 17.2482
1.5 0.15 1.29 -1.13111 -0.319285 9.11856 -33.6027 6.78666 1.91571 21.3479 17.8743
1.5 0.15 1.32 -1.12745 -0.330248 9.22764 -33.7088 6.76467 1.98149 20.9346 18.3825
1.5 0.15 1.35 -1.12309 -0.340731 9.13036 -33.8726 6.73857 2.04439 20.4241 18.7434
1.5 0.15 1.38 -1.11794 -0.350724 8.77315 -34.1091 6.70766 2.10434 19.7924 18.9218
1.5 0.15 1.41 -1.11186 -0.360209 8.09286 -34.4363 6.67115 2.16125 19.0114 18.8758
1.5 0.15 1.44 -1.10468 -0.369162 7.01608 -34.875 6.62809 2.21497 18.0482 18.5564
1.5 0.15 1.47 -1.09624 -0.377557 5.45847 -35.4494 6.57746 2.26534 16.8654 17.9073
1.5 0.15 1.5 -1.08635 -0.385358 3.32414 -36.1873 6.51807 2.31215 15.4206 16.8642


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/README <==
The fit results included in these files are described in detail in the
corresponding submission, arXiv:1501.00367v2.

Filenames are in the following format: {ffset}_{decay}_{data}.d

ffset =   
	av : fits to V, A_0, A_1, and A_{12}
	 t : fits to T_1, T_2, and T_{23}

decay = 
        sl : active strange, spectator light (B to K*)
        ss : active strange, spectator strange (Bs to phi)
        ls : active light, spectator strange (Bs to K*)

data =
        results : each line contains a fit parameter and its central value
	covariance : for each pair of fit parameters, the covariance matrix
        	     element is given
	corrmat : correlation matrix elements constructed from the covariance 
		  matrix

Feel free to contact us, e.g. M.Wingate@damtp.cam.ac.uk in the first instance,
with any queries.


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ls_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.903672373521
v_a0	v_c01	 -0.84961729302
v_a0	v_c01s	 -0.040171181018
v_a0	a0_a0	 -8.35110638644e-17
v_a0	a0_a1	 -9.35186633831e-17
v_a0	a0_c01	 3.4790873622e-17
v_a0	a0_c01s	 4.00798744066e-19
v_a0	a1_a0	 -1.49447115105e-17
v_a0	a1_a1	 -2.09589981289e-17
v_a0	a1_c01	 3.48614444935e-18
v_a0	a1_c01s	 -4.35614825881e-18
v_a0	a12_a0	 -1.00165702183e-16
v_a0	a12_a1	 -9.82256103737e-17
v_a0	a12_c01	 7.43478742667e-17
v_a0	a12_c01s	 7.98328182068e-18
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.587995445068
v_a1	v_c01s	 0.00248138958336
v_a1	a0_a0	 -7.16504234048e-17
v_a1	a0_a1	 -1.74660834591e-17
v_a1	a0_c01	 8.29341042433e-17
v_a1	a0_c01s	 1.60391869509e-18
v_a1	a1_a0	 -2.81903582141e-17
v_a1	a1_a1	 -7.99124745338e-18
v_a1	a1_c01	 4.81762430568e-17
v_a1	a1_c01s	 4.36488327098e-18
v_a1	a12_a0	 -5.60830432431e-17
v_a1	a12_a1	 -3.99105604642e-17
v_a1	a12_c01	 8.6634445938e-17
v_a1	a12_c01s	 -2.75365683294e-18
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0377770300933
v_c01	a0_a0	 3.90690979755e-17
v_c01	a0_a1	 7.86605523493e-17
v_c01	a0_c01	 1.21355281747e-17
v_c01	a0_c01s	 2.63252941971e-18
v_c01	a1_a0	 5.80070506218e-18
v_c01	a1_a1	 2.19957691477e-17
v_c01	a1_c01	 1.57284700751e-17
v_c01	a1_c01s	 6.94426032643e-18
v_c01	a12_a0	 6.37368071831e-17
v_c01	a12_a1	 7.0380879064e-17
v_c01	a12_c01	 -2.02604471746e-17
v_c01	a12_c01s	 -1.08828846487e-17
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 8.65737526019e-16
v_c01s	a0_a1	 1.90576937824e-15
v_c01s	a0_c01	 4.54181497182e-16
v_c01s	a0_c01s	 -2.93218886318e-17
v_c01s	a1_a0	 -2.26895602032e-16
v_c01s	a1_a1	 2.28688204456e-16
v_c01s	a1_c01	 7.99024727975e-16
v_c01s	a1_c01s	 1.57711266073e-16
v_c01s	a12_a0	 1.47810104983e-15
v_c01s	a12_a1	 1.68510939242e-15
v_c01s	a12_c01	 -4.67652810786e-16
v_c01s	a12_c01s	 -1.88509703149e-16
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.575680655281
a0_a0	a0_c01	 -0.681640508047
a0_a0	a0_c01s	 -0.113567733566
a0_a0	a1_a0	 -0.0172761398825
a0_a0	a1_a1	 0.0140448902293
a0_a0	a1_c01	 0.049742531357
a0_a0	a1_c01s	 0.00913645126986
a0_a0	a12_a0	 0.877667319982
a0_a0	a12_a1	 0.847986740211
a0_a0	a12_c01	 -0.692452014497
a0_a0	a12_c01s	 -0.0285398571926
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 0.052623517834
a0_a1	a0_c01s	 0.0756850086078
a0_a1	a1_a0	 -0.0681305962478
a0_a1	a1_a1	 0.0553877632427
a0_a1	a1_c01	 0.196165830057
a0_a1	a1_c01s	 0.0360307265882
a0_a1	a12_a0	 0.880443433168
a0_a1	a12_a1	 0.909481090322
a0_a1	a12_c01	 -0.488175476866
a0_a1	a12_c01s	 -0.0911742060875
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.0479998928116
a0_c01	a1_a0	 -0.0370220798933
a0_c01	a1_a1	 0.0300976405435
a0_c01	a1_c01	 0.106596264126
a0_c01	a1_c01s	 0.0195790512901
a0_c01	a12_a0	 -0.35485967619
a0_c01	a12_a1	 -0.291911035706
a0_c01	a12_c01	 0.492793125394
a0_c01	a12_c01s	 -0.0439240763024
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 -0.00122299718931
a0_c01s	a1_a1	 0.000994253426484
a0_c01s	a1_c01	 0.00352132921199
a0_c01s	a1_c01s	 0.000646779564143
a0_c01s	a12_a0	 -0.0147906527815
a0_c01s	a12_a1	 -0.0125375153251
a0_c01s	a12_c01	 0.0155866248458
a0_c01s	a12_c01s	 0.000306432927751
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.911928856438
a1_a0	a1_c01	 -0.758771007998
a1_a0	a1_c01s	 -0.0531575324249
a1_a0	a12_a0	 -0.0175217612803
a1_a0	a12_a1	 -0.0784914782053
a1_a0	a12_c01	 -0.0904968830055
a1_a0	a12_c01s	 -0.0224856335814
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.484940814567
a1_a1	a1_c01s	 -0.00203853047097
a1_a1	a12_a0	 0.0142445717319
a1_a1	a12_a1	 0.063810793547
a1_a1	a12_c01	 0.073570762714
a1_a1	a12_c01s	 0.0182800242147
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.0234410299832
a1_c01	a12_a0	 0.0504497396897
a1_c01	a12_a1	 0.225997522736
a1_c01	a12_c01	 0.260564227381
a1_c01	a12_c01s	 0.064742028087
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 0.00926634764413
a1_c01s	a12_a1	 0.041510057837
a1_c01s	a12_c01	 0.0478590916304
a1_c01s	a12_c01s	 0.011891481366
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.963678971999
a12_a0	a12_c01	 -0.727419480163
a12_a0	a12_c01s	 -0.0855493922176
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.581472560141
a12_a1	a12_c01s	 -0.0546746119834
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.0435731220605
a12_c01s	a12_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ls_covariance.d <==
v_a0	v_a0	 0.00217164561439
v_a0	v_a1	 0.0278303503913
v_a0	v_c01	 -0.0583112885482
v_a0	v_c01s	 -0.000250700747173
v_a0	a0_a0	 -7.22211496061e-20
v_a0	a0_a1	 -1.02410881244e-18
v_a0	a0_c01	 9.69518420564e-19
v_a0	a0_c01s	 2.68385815383e-21
v_a0	a1_a0	 -8.01333030659e-21
v_a0	a1_a1	 -1.28543576745e-19
v_a0	a1_c01	 7.16002662567e-20
v_a0	a1_c01s	 -1.57800147566e-20
v_a0	a12_a0	 -5.75541197245e-20
v_a0	a12_a1	 -6.90830151115e-19
v_a0	a12_c01	 1.25559549625e-18
v_a0	a12_c01s	 5.01034513712e-20
v_a1	v_a1	 0.436743431696
v_a1	v_c01	 -0.572297660235
v_a1	v_c01s	 0.000219611306967
v_a1	a0_a0	 -8.78734860054e-19
v_a1	a0_a1	 -2.71245196989e-18
v_a1	a0_c01	 3.27749926096e-17
v_a1	a0_c01s	 1.52312052302e-19
v_a1	a1_a0	 -2.14360527268e-19
v_a1	a1_a1	 -6.95045368478e-19
v_a1	a1_c01	 1.40320428359e-17
v_a1	a1_c01s	 2.24231230503e-19
v_a1	a12_a0	 -4.56991014902e-19
v_a1	a12_a1	 -3.98064169712e-18
v_a1	a12_c01	 2.074868174e-17
v_a1	a12_c01s	 -2.45083860447e-19
v_c01	v_c01	 2.16905035743
v_c01	v_c01s	 0.00745090764373
v_c01	a0_a0	 1.0678102985e-18
v_c01	a0_a1	 2.72235742189e-17
v_c01	a0_c01	 1.06878353164e-17
v_c01	a0_c01s	 5.57117473738e-19
v_c01	a1_a0	 9.8298441606e-20
v_c01	a1_a1	 4.26343213163e-18
v_c01	a1_c01	 1.02093026687e-17
v_c01	a1_c01s	 7.95007243884e-19
v_c01	a12_a0	 1.15741210465e-18
v_c01	a12_a1	 1.56437754873e-17
v_c01	a12_c01	 -1.08136064499e-17
v_c01	a12_c01s	 -2.15859192597e-18
v_c01s	v_c01s	 0.017934658079
v_c01s	a0_a0	 2.15158593535e-18
v_c01s	a0_a1	 5.9974996284e-17
v_c01s	a0_c01	 3.6372423683e-17
v_c01s	a0_c01s	 -5.64257343579e-19
v_c01s	a1_a0	 -3.49625950159e-19
v_c01s	a1_a1	 4.03065566948e-18
v_c01s	a1_c01	 4.71608421891e-17
v_c01s	a1_c01s	 1.64179732586e-18
v_c01s	a12_a0	 2.44069535445e-18
v_c01s	a12_a1	 3.40585943584e-17
v_c01s	a12_c01	 -2.26963915667e-17
v_c01s	a12_c01s	 -3.39994557509e-18
a0_a0	a0_a0	 0.000344391010383
a0_a0	a0_a1	 0.00251050374694
a0_a0	a0_c01	 -0.0075644533302
a0_a0	a0_c01s	 -0.000302844430728
a0_a0	a1_a0	 -3.68895745173e-06
a0_a0	a1_a1	 3.43028051231e-05
a0_a0	a1_c01	 0.000406844610373
a0_a0	a1_c01s	 1.31799487224e-05
a0_a0	a12_a0	 0.000200825441013
a0_a0	a12_a1	 0.0023750187074
a0_a0	a12_c01	 -0.00465695779638
a0_a0	a12_c01s	 -7.13295368052e-05
a0_a1	a0_a1	 0.055221305439
a0_a1	a0_c01	 0.0073948516265
a0_a1	a0_c01s	 0.00255565325026
a0_a1	a1_a0	 -0.000184215663791
a0_a1	a1_a1	 0.00171298099756
a0_a1	a1_c01	 0.0203166208719
a0_a1	a1_c01s	 0.000658167797917
a0_a1	a12_a0	 0.00255104248616
a0_a1	a12_a1	 0.0322551509397
a0_a1	a12_c01	 -0.041573444579
a0_a1	a12_c01s	 -0.00288547309923
a0_c01	a0_c01	 0.357595879668
a0_c01	a0_c01s	 0.0041245374376
a0_c01	a1_a0	 -0.000254734693602
a0_c01	a1_a1	 0.00236872196741
a0_c01	a1_c01	 0.0280939638158
a0_c01	a1_c01s	 0.000910118981695
a0_c01	a12_a0	 -0.00261647026386
a0_c01	a12_a1	 -0.0263450384667
a0_c01	a12_c01	 0.106794185921
a0_c01	a12_c01s	 -0.00353745232287
a0_c01s	a0_c01s	 0.0206479746688
a0_c01s	a1_a0	 -2.02206549962e-06
a0_c01s	a1_a1	 1.88027429666e-05
a0_c01s	a1_c01	 0.000223007844657
a0_c01s	a1_c01s	 7.22445838614e-06
a0_c01s	a12_a0	 -2.62052899692e-05
a0_c01s	a12_a1	 -0.000271895660623
a0_c01s	a12_c01	 0.000811666324384
a0_c01s	a12_c01s	 5.93015254099e-06
a1_a0	a1_a0	 0.000132392097277
a1_a0	a1_a1	 0.0013809481514
a1_a0	a1_c01	 -0.00384783588859
a1_a0	a1_c01s	 -4.75451387254e-05
a1_a0	a12_a0	 -2.48583150882e-06
a1_a0	a12_a1	 -0.000136303061083
a1_a0	a12_c01	 -0.000377356093963
a1_a0	a12_c01s	 -3.48439887767e-05
a1_a1	a1_a1	 0.017320912473
a1_a1	a1_c01	 -0.0281286508658
a1_a1	a1_c01s	 -2.08551283079e-05
a1_a1	a12_a0	 2.31152012273e-05
a1_a1	a12_a1	 0.00126745222822
a1_a1	a12_c01	 0.00350895143753
a1_a1	a12_c01s	 0.000324006598709
a1_c01	a1_c01	 0.194244872208
a1_c01	a1_c01s	 0.000803085430249
a1_c01	a12_a0	 0.000274155276901
a1_c01	a12_a1	 0.0150324763851
a1_c01	a12_c01	 0.0416175288083
a1_c01	a12_c01s	 0.00384284427868
a1_c01s	a1_c01s	 0.00604255413907
a1_c01s	a12_a0	 8.88140680595e-06
a1_c01s	a12_a1	 0.000486985111452
a1_c01s	a12_c01	 0.00134822210166
a1_c01s	a12_c01s	 0.000124490995456
a12_a0	a12_a0	 0.000152028775241
a12_a0	a12_a1	 0.00179327688736
a12_a0	a12_c01	 -0.00325038302633
a12_a0	a12_c01s	 -0.000142059908872
a12_a1	a12_a1	 0.022777399566
a12_a1	a12_c01	 -0.0318029942753
a12_a1	a12_c01s	 -0.00111129531811
a12_c01	a12_c01	 0.131332868996
a12_c01	a12_c01s	 -0.00212665528359
a12_c01s	a12_c01s	 0.0181377499262


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ls_results.d <==
v_a0	 0.336718601395
v_a1	 -2.87899265548
v_c01	 4.30711098903
v_c01s	 -0.0535915896901
a0_a0	 0.503435988036
a0_a1	 -1.85480254285
a0_c01	 0.358997912138
a0_c01s	 -0.163164421676
a1_a0	 0.233902117275
a1_a1	 0.0907091076466
a1_c01	 2.44344006044
a1_c01s	 -0.053406474253
a12_a0	 0.203028994353
a12_a1	 0.444198177016
a12_c01	 0.0659591883738
a12_c01s	 -0.604315170464


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_sl_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.859005353155
v_a0	v_c01	 -0.790049914273
v_a0	v_c01s	 -0.0351381959643
v_a0	a0_a0	 9.61661319338e-18
v_a0	a0_a1	 -9.92487228005e-18
v_a0	a0_c01	 -2.83670630504e-17
v_a0	a0_c01s	 -9.10561129918e-20
v_a0	a1_a0	 6.00550404229e-17
v_a0	a1_a1	 2.90996785031e-17
v_a0	a1_c01	 -1.08568069817e-16
v_a0	a1_c01s	 -2.7500581434e-18
v_a0	a12_a0	 1.11939525915e-17
v_a0	a12_a1	 -1.09760192721e-17
v_a0	a12_c01	 -6.17175097095e-17
v_a0	a12_c01s	 4.90133670462e-19
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.412685024203
v_a1	v_c01s	 -0.001265674806
v_a1	a0_a0	 3.47745435254e-17
v_a1	a0_a1	 1.56901433893e-17
v_a1	a0_c01	 -4.37825555302e-17
v_a1	a0_c01s	 -3.83106966432e-19
v_a1	a1_a0	 6.11077920434e-17
v_a1	a1_a1	 3.46088382288e-17
v_a1	a1_c01	 -1.01619943738e-16
v_a1	a1_c01s	 -2.10231396295e-18
v_a1	a12_a0	 3.74832158279e-17
v_a1	a12_a1	 1.77954812804e-17
v_a1	a12_c01	 -7.07008787747e-17
v_a1	a12_c01s	 -9.03659029872e-19
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0192003940445
v_c01	a0_a0	 -2.70235462581e-17
v_c01	a0_a1	 -1.7708288543e-17
v_c01	a0_c01	 3.20737714181e-17
v_c01	a0_c01s	 2.07422261932e-19
v_c01	a1_a0	 -3.38683699981e-17
v_c01	a1_a1	 -1.05067879368e-17
v_c01	a1_c01	 7.34376501428e-17
v_c01	a1_c01s	 2.43091748468e-18
v_c01	a12_a0	 -3.32162107644e-17
v_c01	a12_a1	 -1.62794190187e-17
v_c01	a12_c01	 7.12940296396e-17
v_c01	a12_c01s	 -9.81361803493e-19
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 1.10898035813e-15
v_c01s	a0_a1	 1.20766204363e-15
v_c01s	a0_c01	 -6.83771507562e-16
v_c01s	a0_c01s	 -1.08792172814e-17
v_c01s	a1_a0	 -1.24867747417e-16
v_c01s	a1_a1	 -5.57226080908e-17
v_c01s	a1_c01	 1.96234606486e-16
v_c01s	a1_c01s	 5.12866514159e-18
v_c01s	a12_a0	 1.24959005518e-15
v_c01s	a12_a1	 1.27587746084e-15
v_c01s	a12_c01	 -8.69854722539e-16
v_c01s	a12_c01s	 -2.29283692818e-17
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.667316447533
a0_a0	a0_c01	 -0.790921099134
a0_a0	a0_c01s	 -0.0326482107511
a0_a0	a1_a0	 0.000152163744735
a0_a0	a1_a1	 -3.94746471664e-05
a0_a0	a1_c01	 -0.000443545577636
a0_a0	a1_c01s	 -3.82595231224e-05
a0_a0	a12_a0	 0.904271407507
a0_a0	a12_a1	 0.887786573162
a0_a0	a12_c01	 -0.70260136235
a0_a0	a12_c01s	 -0.00632495395692
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 -0.213911963147
a0_a1	a0_c01s	 0.0163127850935
a0_a1	a1_a0	 -0.0400517158024
a0_a1	a1_a1	 0.0103903025805
a0_a1	a1_c01	 0.116747661877
a0_a1	a1_c01s	 0.0100704642189
a0_a1	a12_a0	 0.909063909136
a0_a1	a12_a1	 0.927201909846
a0_a1	a12_c01	 -0.669443360321
a0_a1	a12_c01s	 -0.0297476535883
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.0169897851475
a0_c01	a1_a0	 -0.0388434485674
a0_c01	a1_a1	 0.0100768512859
a0_c01	a1_c01	 0.113225656096
a0_c01	a1_c01s	 0.00976666170479
a0_c01	a12_a0	 -0.549846751192
a0_c01	a12_a1	 -0.506367949349
a0_c01	a12_c01	 0.572263579311
a0_c01	a12_c01s	 -0.0180879989785
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 0.00069480748207
a0_c01s	a1_a1	 -0.000180248457007
a0_c01s	a1_c01	 -0.00202531021109
a0_c01s	a1_c01s	 -0.000174699978442
a0_c01s	a12_a0	 -0.00689074964114
a0_c01s	a12_a1	 -0.007365985754
a0_c01s	a12_c01	 0.00715079727689
a0_c01s	a12_c01s	 0.000884801174614
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.94826058009
a1_a0	a1_c01	 -0.690468190021
a1_a0	a1_c01s	 -0.0160261852477
a1_a0	a12_a0	 0.00726903839416
a1_a0	a12_a1	 -0.0486535922399
a1_a0	a12_c01	 -0.0865273246714
a1_a0	a12_c01s	 -0.0097203874477
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.469074808834
a1_a1	a1_c01s	 0.00445203737483
a1_a1	a12_a0	 -0.00188574963322
a1_a1	a12_a1	 0.0126218199363
a1_a1	a12_c01	 0.0224471053687
a1_a1	a12_c01s	 0.00252168389687
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.00962800647045
a1_c01	a12_a0	 -0.0211886861677
a1_c01	a12_a1	 0.141821468123
a1_c01	a12_c01	 0.252220476488
a1_c01	a12_c01s	 0.0283341795557
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 -0.0018277017498
a1_c01s	a12_a1	 0.012233290134
a1_c01s	a12_c01	 0.0217561297839
a1_c01s	a12_c01s	 0.00244406043599
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.97563968115
a12_a0	a12_c01	 -0.793736467459
a12_a0	a12_c01s	 -0.0252692775072
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.704679730895
a12_a1	a12_c01s	 -0.0164203181628
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.0274585423097
a12_c01s	a12_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_sl_covariance.d <==
v_a0	v_a0	 0.00444654018992
v_a0	v_a1	 0.0524970754225
v_a0	v_c01	 -0.0781200473552
v_a0	v_c01s	 -0.000262357455561
v_a0	a0_a0	 2.37306288148e-20
v_a0	a0_a1	 -2.95976605864e-19
v_a0	a0_c01	 -1.81138820634e-18
v_a0	a0_c01s	 -4.85577855903e-22
v_a0	a1_a0	 9.33920040692e-20
v_a0	a1_a1	 5.44187127382e-19
v_a0	a1_c01	 -3.6368742149e-18
v_a0	a1_c01s	 -9.52861217054e-21
v_a0	a12_a0	 1.77329950593e-20
v_a0	a12_a1	 -2.19702205261e-19
v_a0	a12_c01	 -3.0775276903e-18
v_a0	a12_c01s	 2.96428478086e-21
v_a1	v_a1	 0.839955459133
v_a1	v_c01	 -0.560846087162
v_a1	v_c01s	 -0.000129883236649
v_a1	a0_a0	 1.17941203146e-18
v_a1	a0_a1	 6.43096859783e-18
v_a1	a0_c01	 -3.84251247823e-17
v_a1	a0_c01s	 -2.80793359384e-20
v_a1	a1_a0	 1.30609221482e-18
v_a1	a1_a1	 8.89537194192e-18
v_a1	a1_c01	 -4.67866695573e-17
v_a1	a1_c01s	 -1.00115741224e-19
v_a1	a12_a0	 8.16117124897e-19
v_a1	a12_a1	 4.89571706323e-18
v_a1	a12_c01	 -4.84546437159e-17
v_a1	a12_c01s	 -7.51150561831e-20
v_c01	v_c01	 2.19884042711
v_c01	v_c01s	 0.0031879377835
v_c01	a0_a0	 -1.4829113329e-18
v_c01	a0_a1	 -1.1743425428e-17
v_c01	a0_c01	 4.55441852359e-17
v_c01	a0_c01s	 2.45974947998e-20
v_c01	a1_a0	 -1.17122483424e-18
v_c01	a1_a1	 -4.36933944947e-18
v_c01	a1_c01	 5.47054609095e-17
v_c01	a1_c01s	 1.87302570558e-19
v_c01	a12_a0	 -1.17013094006e-18
v_c01	a12_a1	 -7.24626483537e-18
v_c01	a12_c01	 7.90555715942e-17
v_c01	a12_c01s	 -1.31983694858e-19
v_c01s	v_c01s	 0.012537347905
v_c01s	a0_a0	 4.59518161141e-18
v_c01s	a0_a1	 6.04741264126e-17
v_c01s	a0_c01	 -7.33161902554e-17
v_c01s	a0_c01s	 -9.74179854394e-20
v_c01s	a1_a0	 -3.26063537699e-19
v_c01s	a1_a1	 -1.74977914741e-18
v_c01s	a1_c01	 1.10380788094e-17
v_c01s	a1_c01s	 2.98389713018e-20
v_c01s	a12_a0	 3.32397629365e-18
v_c01s	a12_a1	 4.28835024386e-17
v_c01s	a12_c01	 -7.28336422405e-17
v_c01s	a12_c01s	 -2.32846804259e-19
a0_a0	a0_a0	 0.00136946827176
a0_a0	a0_a1	 0.0110440703514
a0_a0	a0_c01	 -0.0280281994605
a0_a0	a0_c01s	 -9.66215561062e-05
a0_a0	a1_a0	 1.31321639273e-07
a0_a0	a1_a1	 -4.09678532204e-07
a0_a0	a1_c01	 -8.24573349042e-06
a0_a0	a1_c01s	 -7.35685512473e-08
a0_a0	a12_a0	 0.000794991170373
a0_a0	a12_a1	 0.00986195471942
a0_a0	a12_c01	 -0.0194431863738
a0_a0	a12_c01s	 -2.12289068306e-05
a0_a1	a0_a1	 0.200005848693
a0_a1	a0_c01	 -0.0916099132952
a0_a1	a0_c01s	 0.000583429141281
a0_a1	a1_a0	 -0.000417726083314
a0_a1	a1_a1	 0.0013031622938
a0_a1	a1_c01	 0.0262291726935
a0_a1	a1_c01s	 0.000234017051086
a0_a1	a12_a0	 0.00965835763816
a0_a1	a12_a1	 0.124472699853
a0_a1	a12_c01	 -0.223881212622
a0_a1	a12_c01s	 -0.00120661394047
a0_c01	a0_c01	 0.917005840244
a0_c01	a0_c01s	 0.00130110573924
a0_c01	a1_a0	 -0.000867466977525
a0_c01	a1_a1	 0.00270619983139
a0_c01	a1_c01	 0.0544685670067
a0_c01	a1_c01s	 0.000485969327997
a0_c01	a12_a0	 -0.0125087880238
a0_c01	a12_a1	 -0.145556198374
a0_c01	a12_c01	 0.409793081406
a0_c01	a12_c01s	 -0.0015709807044
a0_c01s	a0_c01s	 0.00639554133055
a0_c01s	a1_a0	 1.29584262597e-06
a0_c01s	a1_a1	 -4.04258512054e-06
a0_c01s	a1_c01	 -8.13664297678e-05
a0_c01s	a1_c01s	 -7.25952441358e-07
a0_c01s	a12_a0	 -1.30915975117e-05
a0_c01s	a12_a1	 -0.000176826753627
a0_c01s	a12_c01	 0.000427637306239
a0_c01s	a12_c01s	 6.41768830873e-06
a1_a0	a1_a0	 0.000543873928258
a1_a0	a1_a1	 0.00620191457205
a1_a0	a1_c01	 -0.00808924238226
a1_a0	a1_c01s	 -1.94203003578e-05
a1_a0	a12_a0	 4.02729647337e-06
a1_a0	a12_a1	 -0.00034059829966
a1_a0	a12_c01	 -0.00150898478361
a1_a0	a12_c01s	 -2.0560182789e-05
a1_a1	a1_a1	 0.078649854783
a1_a1	a1_c01	 -0.0660854917212
a1_a1	a1_c01s	 6.48760541918e-05
a1_a1	a12_a0	 -1.25637855037e-05
a1_a1	a12_a1	 0.00106255002783
a1_a1	a12_c01	 0.00470751564357
a1_a1	a12_c01s	 6.41407277031e-05
a1_c01	a1_c01	 0.252365571035
a1_c01	a1_c01s	 0.000251320601375
a1_c01	a12_a0	 -0.000252875410245
a1_c01	a12_a1	 0.0213862911074
a1_c01	a12_c01	 0.0947497033636
a1_c01	a12_c01s	 0.00129098135482
a1_c01s	a1_c01s	 0.00269993511667
a1_c01s	a12_a0	 -2.25615799969e-06
a1_c01s	a12_a1	 0.000190808792831
a1_c01s	a12_c01	 0.00084535819835
a1_c01s	a12_c01s	 1.15181539728e-05
a12_a0	a12_a0	 0.00056438444752
a12_a0	a12_a1	 0.00695753530286
a12_a0	a12_c01	 -0.0141008832552
a12_a0	a12_c01s	 -5.44470831845e-05
a12_a1	a12_a1	 0.0901066592905
a12_a1	a12_c01	 -0.158180406847
a12_a1	a12_c01s	 -0.000447048134867
a12_c01	a12_c01	 0.559197122977
a12_c01	a12_c01s	 -0.00186231961502
a12_c01s	a12_c01s	 0.00822599706926


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_sl_results.d <==
v_a0	 0.497528420813
v_a1	 -2.0150648425
v_c01	 1.361928613
v_c01s	 1.06554642534
a0_a0	 0.502302643141
a0_a1	 -1.60847600112
a0_c01	 2.01755036473
a0_c01s	 0.419928589889
a1_a0	 0.284803612469
a1_a1	 0.191411584999
a1_c01	 1.13467289791
a1_c01s	 0.841728631695
a12_a0	 0.219527522577
a12_a1	 0.332374417965
a12_c01	 -0.164175384083
a12_c01s	 0.149609592972


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ss_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.804425170473
v_a0	v_c01	 -0.692570367087
v_a0	v_c01s	 -0.128305948871
v_a0	a0_a0	 4.02087113652e-16
v_a0	a0_a1	 4.06355949824e-16
v_a0	a0_c01	 -1.74922842605e-16
v_a0	a0_c01s	 -1.61682704908e-17
v_a0	a1_a0	 -2.76608739975e-17
v_a0	a1_a1	 3.35635318453e-18
v_a0	a1_c01	 7.03594337893e-17
v_a0	a1_c01s	 2.13882210963e-17
v_a0	a12_a0	 4.19990230693e-16
v_a0	a12_a1	 4.29085393155e-16
v_a0	a12_c01	 -2.41958915202e-16
v_a0	a12_c01s	 -2.31250715769e-17
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.177087146634
v_a1	v_c01s	 -0.0219983058229
v_a1	a0_a0	 6.35946355838e-17
v_a1	a0_a1	 6.25440269961e-17
v_a1	a0_c01	 -2.91709623138e-17
v_a1	a0_c01s	 -2.72776275916e-18
v_a1	a1_a0	 3.04272259129e-18
v_a1	a1_a1	 5.93967888584e-18
v_a1	a1_c01	 5.74125533071e-19
v_a1	a1_c01s	 4.52419381926e-18
v_a1	a12_a0	 6.63497191338e-17
v_a1	a12_a1	 6.61186499779e-17
v_a1	a12_c01	 -3.73305368029e-17
v_a1	a12_c01s	 -7.46791317985e-18
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0600529842076
v_c01	a0_a0	 -1.87020334411e-16
v_c01	a0_a1	 -1.9067518421e-16
v_c01	a0_c01	 7.92968994288e-17
v_c01	a0_c01s	 7.57623668038e-18
v_c01	a1_a0	 1.68848709682e-17
v_c01	a1_a1	 8.68606381046e-19
v_c01	a1_c01	 -3.90726941326e-17
v_c01	a1_c01s	 -9.85014055082e-18
v_c01	a12_a0	 -1.95643535002e-16
v_c01	a12_a1	 -2.01095821316e-16
v_c01	a12_c01	 1.11095206002e-16
v_c01	a12_c01s	 9.58306282574e-18
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 -3.1897322509e-15
v_c01s	a0_a1	 -3.22704790073e-15
v_c01s	a0_c01	 1.38897893143e-15
v_c01s	a0_c01s	 1.26345268487e-16
v_c01s	a1_a0	 2.56766234572e-16
v_c01s	a1_a1	 4.16990507199e-18
v_c01s	a1_c01	 -6.06797927503e-16
v_c01s	a1_c01s	 -1.6021598123e-16
v_c01s	a12_a0	 -3.33032645225e-15
v_c01s	a12_a1	 -3.40861898816e-15
v_c01s	a12_c01	 1.93809752413e-15
v_c01s	a12_c01s	 1.57913701438e-16
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.779083910982
a0_a0	a0_c01	 -0.583683398257
a0_a0	a0_c01s	 -0.148707709314
a0_a0	a1_a0	 -0.00970037874819
a0_a0	a1_a1	 -0.000588702548902
a0_a0	a1_c01	 0.0216377880032
a0_a0	a1_c01s	 0.00500509649881
a0_a0	a12_a0	 0.932227947643
a0_a0	a12_a1	 0.911122794053
a0_a0	a12_c01	 -0.644648953774
a0_a0	a12_c01s	 -0.0159581074602
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 -0.0714008598004
a0_a1	a0_c01s	 0.0893410730784
a0_a1	a1_a0	 -0.0773736163941
a0_a1	a1_a1	 -0.00469569759814
a0_a1	a1_c01	 0.172590571156
a0_a1	a1_c01s	 0.0399224016472
a0_a1	a12_a0	 0.936446877291
a0_a1	a12_a1	 0.959802835561
a0_a1	a12_c01	 -0.491247564854
a0_a1	a12_c01s	 -0.0989676750013
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.066286806993
a0_c01	a1_a0	 -0.0709265194652
a0_c01	a1_a1	 -0.00430443221629
a0_c01	a1_c01	 0.158209594886
a0_c01	a1_c01s	 0.0365958983112
a0_c01	a12_a0	 -0.342370554923
a0_c01	a12_a1	 -0.285543390417
a0_c01	a12_c01	 0.530422091145
a0_c01	a12_c01s	 -0.0908132509941
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 -0.00173284812046
a0_c01s	a1_a1	 -0.000105164152025
a0_c01s	a1_c01	 0.0038653130198
a0_c01s	a1_c01s	 0.000894096229216
a0_c01s	a12_a0	 -0.0162469826039
a0_c01s	a12_a1	 -0.0146261147175
a0_c01s	a12_c01	 0.0132150573085
a0_c01s	a12_c01s	 0.00972093916501
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.93526918478
a1_a0	a1_c01	 -0.611358964955
a1_a0	a1_c01s	 -0.0703544651684
a1_a0	a12_a0	 0.00224161054007
a1_a0	a12_a1	 -0.0903919286995
a1_a0	a12_c01	 -0.169791955747
a1_a0	a12_c01s	 -0.0540339836084
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.339849533455
a1_a1	a1_c01s	 -0.00197222757112
a1_a1	a12_a0	 0.000136040238513
a1_a1	a12_a1	 -0.0054857609385
a1_a1	a12_c01	 -0.0103044385921
a1_a1	a12_c01s	 -0.00327924761531
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.0137888694713
a1_c01	a12_a0	 -0.00500016493281
a1_c01	a12_a1	 0.20162938388
a1_c01	a12_c01	 0.378740092369
a1_c01	a12_c01s	 0.120528889916
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 -0.00115660195927
a1_c01s	a12_a1	 0.0466394496132
a1_c01s	a12_c01	 0.08760741671
a1_c01s	a12_c01s	 0.0278798703841
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.969028096661
a12_a0	a12_c01	 -0.661278892243
a12_a0	a12_c01s	 -0.0875872810769
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.529909424836
a12_a1	a12_c01s	 -0.0494043688179
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.130392826118
a12_c01s	a12_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ss_covariance.d <==
v_a0	v_a0	 0.000919415318726
v_a0	v_a1	 0.0121057706754
v_a0	v_c01	 -0.0218372342303
v_a0	v_c01s	 -0.000678520789616
v_a0	a0_a0	 1.99122658577e-19
v_a0	a0_a1	 2.98844883722e-18
v_a0	a0_c01	 -2.33382310588e-18
v_a0	a0_c01s	 -8.0009551699e-20
v_a0	a1_a0	 -9.28772446396e-21
v_a0	a1_a1	 1.52768101201e-20
v_a0	a1_c01	 5.52753267754e-19
v_a0	a1_c01s	 6.03468145225e-20
v_a0	a12_a0	 1.24500537318e-19
v_a0	a12_a1	 1.91611650324e-18
v_a0	a12_c01	 -2.27498606372e-18
v_a0	a12_c01s	 -1.10318632599e-19
v_a1	v_a1	 0.246321231633
v_a1	v_c01	 -0.0913936081426
v_a1	v_c01s	 -0.00190414780914
v_a1	a0_a0	 5.15485040364e-19
v_a1	a0_a1	 7.52870184826e-18
v_a1	a0_c01	 -6.37040760449e-18
v_a1	a0_c01s	 -2.20942835202e-19
v_a1	a1_a0	 1.67224859411e-20
v_a1	a1_a1	 4.42509958191e-19
v_a1	a1_c01	 7.38262655541e-20
v_a1	a1_c01s	 2.08937283301e-19
v_a1	a12_a0	 3.21933508067e-19
v_a1	a12_a1	 4.8327821015e-18
v_a1	a12_c01	 -5.74508426291e-18
v_a1	a12_c01s	 -5.83122904978e-19
v_c01	v_c01	 1.08132369172
v_c01	v_c01s	 0.0108911302313
v_c01	a0_a0	 -3.17622564593e-18
v_c01	a0_a1	 -4.80900654504e-17
v_c01	a0_c01	 3.62827007497e-17
v_c01	a0_c01s	 1.28574189655e-18
v_c01	a1_a0	 1.94429948967e-19
v_c01	a1_a1	 1.35584496575e-19
v_c01	a1_c01	 -1.05269929483e-17
v_c01	a1_c01s	 -9.53112366257e-19
v_c01	a12_a0	 -1.9889301448e-18
v_c01	a12_a1	 -3.07966316479e-17
v_c01	a12_c01	 3.58223787988e-17
v_c01	a12_c01s	 1.56780523895e-18
v_c01s	v_c01s	 0.030417323496
v_c01s	a0_a0	 -9.08572080883e-18
v_c01s	a0_a1	 -1.3650521537e-16
v_c01s	a0_c01	 1.06591284991e-16
v_c01s	a0_c01s	 3.59618383117e-18
v_c01s	a1_a0	 4.95890704395e-19
v_c01s	a1_a1	 1.09168118378e-19
v_c01s	a1_c01	 -2.74193845363e-17
v_c01s	a1_c01s	 -2.60010059071e-18
v_c01s	a12_a0	 -5.67836721844e-18
v_c01s	a12_a1	 -8.75510321431e-17
v_c01s	a12_c01	 1.04813535171e-16
v_c01s	a12_c01s	 4.33301535879e-18
a0_a0	a0_a0	 0.000266740720079
a0_a0	a0_a1	 0.00308611588264
a0_a0	a0_c01	 -0.00419457092021
a0_a0	a0_c01s	 -0.000396369789985
a0_a0	a1_a0	 -1.7543688514e-06
a0_a0	a1_a1	 -1.4432771436e-06
a0_a0	a1_c01	 9.15610229749e-05
a0_a0	a1_c01s	 7.60643104281e-06
a0_a0	a12_a0	 0.000148847980895
a0_a0	a12_a1	 0.00219151215851
a0_a0	a12_c01	 -0.00326474440234
a0_a0	a12_c01s	 -4.10049193097e-05
a0_a1	a0_a1	 0.0588256410504
a0_a1	a0_c01	 -0.00761995342898
a0_a1	a0_c01s	 0.00353636352019
a0_a1	a1_a0	 -0.000207808729445
a0_a1	a1_a1	 -0.000170959253643
a0_a1	a1_c01	 0.0108455983107
a0_a1	a1_c01s	 0.000900997968221
a0_a1	a12_a0	 0.00222045844346
a0_a1	a12_a1	 0.0342836992007
a0_a1	a12_c01	 -0.0369457926893
a0_a1	a12_c01s	 -0.00377647504113
a0_c01	a0_c01	 0.193611470053
a0_c01	a0_c01s	 0.00476008868484
a0_c01	a1_a0	 -0.000345590460973
a0_c01	a1_a1	 -0.00028430897697
a0_c01	a1_c01	 0.0180364671385
a0_c01	a1_c01s	 0.0014983793222
a0_c01	a12_a0	 -0.00147278081267
a0_c01	a12_a1	 -0.0185037591186
a0_c01	a12_c01	 0.072371635758
a0_c01	a12_c01s	 -0.0062867281512
a0_c01s	a0_c01s	 0.0266345158162
a0_c01s	a1_a0	 -3.13163010612e-06
a0_c01s	a1_a1	 -2.5763169192e-06
a0_c01s	a1_c01	 0.00016344069029
a0_c01s	a1_c01s	 1.35778336664e-05
a0_c01s	a12_a0	 -2.59221660433e-05
a0_c01s	a12_a1	 -0.000351539144602
a0_c01s	a12_c01	 0.000668763709549
a0_c01s	a12_c01s	 0.000249597680497
a1_a0	a1_a0	 0.000122623896899
a1_a0	a1_a1	 0.00155465253892
a1_a0	a1_c01	 -0.00175402975755
a1_a0	a1_c01s	 -7.2494163071e-05
a1_a0	a12_a0	 2.42674356321e-07
a1_a0	a12_a1	 -0.000147414268914
a1_a0	a12_c01	 -0.000583023300542
a1_a0	a12_c01s	 -9.41378900909e-05
a1_a1	a1_a1	 0.0225329636649
a1_a1	a1_c01	 -0.0132174888099
a1_a1	a1_c01s	 -2.75479953942e-05
a1_a1	a12_a0	 1.99642367986e-07
a1_a1	a12_a1	 -0.000121274180623
a1_a1	a12_c01	 -0.000479639274939
a1_a1	a12_c01s	 -7.74449825684e-05
a1_c01	a1_c01	 0.0671283898532
a1_c01	a1_c01s	 0.000332434120995
a1_c01	a12_a0	 -1.2665245565e-05
a1_c01	a12_a1	 0.00769359376855
a1_c01	a12_c01	 0.0304281564127
a1_c01	a12_c01s	 0.00491308399061
a1_c01s	a1_c01s	 0.00865859916929
a1_c01s	a12_a0	 -1.05216514517e-06
a1_c01s	a12_a1	 0.000639145223268
a1_c01s	a12_c01	 0.00252781878132
a1_c01s	a12_c01s	 0.000408154402036
a12_a0	a12_a0	 9.55767677133e-05
a12_a0	a12_a1	 0.00139519481021
a12_a0	a12_c01	 -0.0020046662285
a12_a0	a12_c01s	 -0.000134718466721
a12_a1	a12_a1	 0.0216892545707
a12_a1	a12_c01	 -0.0241994335911
a12_a1	a12_c01s	 -0.00114471555701
a12_c01	a12_c01	 0.0961529223708
a12_c01	a12_c01s	 -0.00636128508466
a12_c01s	a12_c01s	 0.0247525435635


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/av_ss_results.d <==
v_a0	 0.452535336822
v_a1	 -2.39909309211
v_c01	 2.79345486547
v_c01s	 0.997628083518
a0_a0	 0.529352133811
a0_a1	 -1.59248596874
a0_c01	 0.727069139793
a0_c01s	 0.219159946792
a1_a0	 0.282831524425
a1_a1	 0.123793996986
a1_c01	 0.879641455454
a1_c01s	 0.757373958114
a12_a0	 0.20660689485
a12_a1	 0.476257121291
a12_c01	 0.163847495308
a12_c01s	 -0.373368717773


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ls_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.185093667311
t1_a0	t1_c01	 -0.733975057005
t1_a0	t1_c01s	 -0.0558035229991
t1_a0	t2_a0	 0.678590882238
t1_a0	t2_a1	 0.64401710784
t1_a0	t2_c01	 -0.520428375018
t1_a0	t2_c01s	 -0.00339726419686
t1_a0	t23_a0	 -0.00263071243822
t1_a0	t23_a1	 -0.0355864191838
t1_a0	t23_c01	 -0.0566864193799
t1_a0	t23_c01s	 -0.0137111535391
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.357244634936
t1_a1	t1_c01s	 0.0422538894536
t1_a1	t2_a0	 0.69286316366
t1_a1	t2_a1	 0.723643337385
t1_a1	t2_c01	 -0.382794918973
t1_a1	t2_c01s	 -0.0117360814065
t1_a1	t23_a0	 0.00180090411464
t1_a1	t23_a1	 0.0243613584677
t1_a1	t23_c01	 0.0388057639525
t1_a1	t23_c01s	 0.0093862303101
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.0262026643108
t1_c01	t2_a0	 -0.19020926591
t1_c01	t2_a1	 -0.156634395463
t1_c01	t2_c01	 0.270636112599
t1_c01	t2_c01s	 0.000409454961223
t1_c01	t23_a0	 0.0023591156642
t1_c01	t23_a1	 0.0319124499164
t1_c01	t23_c01	 0.0508340698754
t1_c01	t23_c01s	 0.0122956035097
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.00474413049807
t1_c01s	t2_a1	 -0.00465175513193
t1_c01s	t2_c01	 0.000875401873979
t1_c01s	t2_c01s	 0.000443971137037
t1_c01s	t23_a0	 8.25176576493e-06
t1_c01s	t23_a1	 0.000111624057138
t1_c01s	t23_c01	 0.000177808508441
t1_c01s	t23_c01s	 4.30078277383e-05
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.929553783612
t2_a0	t2_c01	 -0.746584871934
t2_a0	t2_c01s	 -0.0236665810112
t2_a0	t23_a0	 -0.00520057591955
t2_a0	t23_a1	 -0.0703497166703
t2_a0	t23_c01	 -0.11206166942
t2_a0	t23_c01s	 -0.0271051650832
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.515526425129
t2_a1	t2_c01s	 0.00023459507484
t2_a1	t23_a0	 0.00439549576004
t2_a1	t23_a1	 0.0594591610867
t2_a1	t23_c01	 0.0947138548538
t2_a1	t23_c01s	 0.0229091239204
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 -0.00241433858272
t2_c01	t23_a0	 0.0160005066873
t2_c01	t23_a1	 0.216443549608
t2_c01	t23_c01	 0.344777870507
t2_c01	t23_c01s	 0.0833939128827
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 0.00163277845675
t2_c01s	t23_a1	 0.0220870733539
t2_c01s	t23_c01	 0.0351830032842
t2_c01s	t23_c01s	 0.00850996703043
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.946809742275
t23_a0	t23_c01	 -0.691481350474
t23_a0	t23_c01s	 -0.0768916584335
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.471646259974
t23_a1	t23_c01s	 -0.029268710847
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.020683605128
t23_c01s	t23_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ls_covariance.d <==
t1_a0	t1_a0	 0.000202543273718
t1_a0	t1_a1	 0.000469753126271
t1_a0	t1_c01	 -0.00774191407077
t1_a0	t1_c01s	 -6.74704527961e-05
t1_a0	t2_a0	 0.000102647721326
t1_a0	t2_a1	 0.00111804764788
t1_a0	t2_c01	 -0.00247547028153
t1_a0	t2_c01s	 -2.26732435022e-06
t1_a0	t23_a0	 -8.8565395716e-07
t1_a0	t23_a1	 -0.000147396246202
t1_a0	t23_c01	 -0.000281138719273
t1_a0	t23_c01s	 -1.96544416331e-05
t1_a1	t1_a1	 0.0318008268596
t1_a1	t1_c01	 0.0472164198782
t1_a1	t1_c01s	 0.00064014593536
t1_a1	t2_a0	 0.00131325498779
t1_a1	t2_a1	 0.0157415600161
t1_a1	t2_c01	 -0.0228151436564
t1_a1	t2_c01s	 -9.81449000008e-05
t1_a1	t23_a0	 7.59699032162e-06
t1_a1	t23_a1	 0.00126434014864
t1_a1	t23_c01	 0.0024115605334
t1_a1	t23_c01s	 0.000168592486552
t1_c01	t1_c01	 0.549308431813
t1_c01	t1_c01s	 0.00164985842977
t1_c01	t2_a0	 -0.00149838074147
t1_c01	t2_a1	 -0.0141611741423
t1_c01	t2_c01	 0.0670396466152
t1_c01	t2_c01s	 1.42311398924e-05
t1_c01	t23_a0	 4.13608203175e-05
t1_c01	t23_a1	 0.00688353459651
t1_c01	t23_c01	 0.0131294259548
t1_c01	t23_c01s	 0.000917879745531
t1_c01s	t1_c01s	 0.00721748996453
t1_c01s	t2_a0	 -4.28382875213e-06
t1_c01s	t2_a1	 -4.82074251071e-05
t1_c01s	t2_c01	 2.48564099667e-05
t1_c01s	t2_c01s	 1.76877767843e-06
t1_c01s	t23_a0	 1.6583330744e-08
t1_c01s	t23_a1	 2.75990490579e-06
t1_c01s	t23_c01	 5.26415122856e-06
t1_c01s	t23_c01s	 3.68017444686e-07
t2_a0	t2_a0	 0.00011297042447
t2_a0	t2_a1	 0.00120520492762
t2_a0	t2_c01	 -0.00265215805861
t2_a0	t2_c01s	 -1.17962323938e-05
t2_a0	t23_a0	 -1.30757195631e-06
t2_a0	t23_a1	 -0.000217614562032
t2_a0	t23_c01	 -0.000415070809747
t2_a0	t23_c01s	 -2.90176501652e-05
t2_a1	t2_a1	 0.0148801733585
t2_a1	t2_c01	 -0.021018066603
t2_a1	t2_c01s	 1.34198698217e-06
t2_a1	t23_a0	 1.26836321323e-05
t2_a1	t23_a1	 0.00211089190016
t2_a1	t23_c01	 0.00402624531238
t2_a1	t23_c01s	 0.000281475293397
t2_c01	t2_c01	 0.111705787337
t2_c01	t2_c01s	 -3.78408975697e-05
t2_c01	t23_a0	 0.00012650373532
t2_c01	t23_a1	 0.021053567893
t2_c01	t23_c01	 0.0401568782521
t2_c01	t23_c01s	 0.00280737218201
t2_c01s	t2_c01s	 0.00219912965404
t2_c01s	t23_a0	 1.81127526176e-06
t2_c01s	t23_a1	 0.000301444116253
t2_c01s	t23_c01	 0.000574964525618
t2_c01s	t23_c01s	 4.01958390472e-05
t23_a0	t23_a0	 0.000559581764357
t23_a0	t23_a1	 0.006518350588
t23_a0	t23_c01	 -0.00570026402928
t23_a0	t23_c01s	 -0.000183205626915
t23_a1	t23_a1	 0.0847005910956
t23_a1	t23_c01	 -0.0478346212383
t23_a1	t23_c01s	 -0.000857974970268
t23_c01	t23_c01	 0.121441031663
t23_c01	t23_c01s	 -0.000726000242287
t23_c01s	t23_c01s	 0.0101450830643


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ls_results.d <==
t1_a0	 0.348777265524
t1_a1	 -0.98072444558
t1_c01	 2.18595495118
t1_c01s	 -0.247596739528
t2_a0	 0.242425375294
t2_a1	 0.20511509269
t2_c01	 1.80375952255
t2_c01s	 -0.0877524250866
t23_a0	 0.47010832266
t23_a1	 0.137534494597
t23_c01	 0.0746687002452
t23_c01s	 -0.333861322388


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_sl_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.500480646235
t1_a0	t1_c01	 -0.750397109522
t1_a0	t1_c01s	 -0.0287046058011
t1_a0	t2_a0	 0.850284661384
t1_a0	t2_a1	 0.820455327267
t1_a0	t2_c01	 -0.534533089628
t1_a0	t2_c01s	 0.00136844938985
t1_a0	t23_a0	 0.0063660618363
t1_a0	t23_a1	 -0.0341171680868
t1_a0	t23_c01	 -0.0736508256383
t1_a0	t23_c01s	 -0.00274407251368
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.0391375765814
t1_a1	t1_c01s	 0.0165839101627
t1_a1	t2_a0	 0.80150882624
t1_a1	t2_a1	 0.836393964102
t1_a1	t2_c01	 -0.378450781798
t1_a1	t2_c01s	 -0.000831104316149
t1_a1	t23_a0	 -0.00219343583799
t1_a1	t23_a1	 0.0117551197422
t1_a1	t23_c01	 0.0253764987847
t1_a1	t23_c01s	 0.000945474164139
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.00719076292684
t1_c01	t2_a0	 -0.420661670839
t1_c01	t2_a1	 -0.378916245225
t1_c01	t2_c01	 0.399499015604
t1_c01	t2_c01s	 -0.000442628983822
t1_c01	t23_a0	 -0.00665957953796
t1_c01	t23_a1	 0.0356901959683
t1_c01	t23_c01	 0.0770466175144
t1_c01	t23_c01s	 0.00287059246873
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.00654169616111
t1_c01s	t2_a1	 -0.00667874836162
t1_c01s	t2_c01	 0.00277668273447
t1_c01s	t2_c01s	 0.000118949834228
t1_c01s	t23_a0	 -1.30407000035e-06
t1_c01s	t23_a1	 6.98880666644e-06
t1_c01s	t23_c01	 1.5087166083e-05
t1_c01s	t23_c01s	 5.62115596109e-07
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.932360043766
t2_a0	t2_c01	 -0.663137952829
t2_a0	t2_c01s	 -0.00842706498791
t2_a0	t23_a0	 0.0117215704825
t2_a0	t23_a1	 -0.0628185526117
t2_a0	t23_c01	 -0.135610266757
t2_a0	t23_c01s	 -0.00505254900208
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.410310412227
t2_a1	t2_c01s	 0.0076442643277
t2_a1	t23_a0	 -0.00607094296233
t2_a1	t23_a1	 0.03253555916
t2_a1	t23_c01	 0.0702365093329
t2_a1	t23_c01s	 0.00261686237794
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 0.000882283583669
t2_c01	t23_a0	 -0.0348223058865
t2_c01	t23_a1	 0.186620628836
t2_c01	t23_c01	 0.402869410496
t2_c01	t23_c01s	 0.015010054081
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 -0.00211490509243
t2_c01s	t23_a1	 0.0113342556798
t2_c01s	t23_c01	 0.0244679536909
t2_c01s	t23_c01s	 0.000911623713749
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.951964204173
t23_a0	t23_c01	 -0.676639223834
t23_a0	t23_c01s	 -0.0197737059507
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.482306269296
t23_a1	t23_c01s	 -0.0127136501163
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.00934492031125
t23_c01s	t23_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_sl_covariance.d <==
t1_a0	t1_a0	 0.000578803972895
t1_a0	t1_a1	 0.00311342645125
t1_a0	t1_c01	 -0.0153762417094
t1_a0	t1_c01s	 -4.21180643396e-05
t1_a0	t2_a0	 0.000398503077207
t1_a0	t2_a1	 0.00466585264398
t1_a0	t2_c01	 -0.00562312607763
t1_a0	t2_c01s	 1.25047354041e-06
t1_a0	t23_a0	 6.91175406734e-06
t1_a0	t23_a1	 -0.000475345379278
t1_a0	t23_c01	 -0.000812441901925
t1_a0	t23_c01s	 -2.90295909646e-06
t1_a1	t1_a1	 0.0668607343908
t1_a1	t1_c01	 0.00861931583653
t1_a1	t1_c01s	 0.00026153123979
t1_a1	t2_a0	 0.00403734128983
t1_a1	t2_a1	 0.0511218767784
t1_a1	t2_c01	 -0.0427890310893
t1_a1	t2_c01s	 -8.16246108237e-06
t1_a1	t23_a0	 -2.55954151772e-05
t1_a1	t23_a1	 0.00176028577067
t1_a1	t23_c01	 0.00300861222556
t1_a1	t23_c01s	 1.07501572817e-05
t1_c01	t1_c01	 0.725415091269
t1_c01	t1_c01s	 0.000373524702622
t1_c01	t2_a0	 -0.00697955635904
t1_c01	t2_a1	 -0.0762863517594
t1_c01	t2_c01	 0.148780660062
t1_c01	t2_c01s	 -1.43190154061e-05
t1_c01	t23_a0	 -0.000255971595586
t1_c01	t23_a1	 0.0176040573786
t1_c01	t23_c01	 0.0300881726882
t1_c01	t23_c01s	 0.000107508899275
t1_c01s	t1_c01s	 0.00371965045224
t1_c01s	t2_a0	 -7.77218297847e-06
t1_c01s	t2_a1	 -9.62845208242e-05
t1_c01s	t2_c01	 7.40482499944e-05
t1_c01s	t2_c01s	 2.75546513738e-07
t1_c01s	t23_a0	 -3.58924944046e-09
t1_c01s	t23_a1	 2.46845174183e-07
t1_c01s	t23_c01	 4.21898206095e-07
t1_c01s	t23_c01s	 1.50749639114e-09
t2_a0	t2_a0	 0.000379492472464
t2_a0	t2_a1	 0.00429334278455
t2_a0	t2_c01	 -0.00564862757225
t2_a0	t2_c01s	 -6.23530842831e-06
t2_a0	t23_a0	 1.03047879282e-05
t2_a0	t23_a1	 -0.000708696125234
t2_a0	t23_c01	 -0.00121127595423
t2_a0	t23_c01s	 -4.32804430853e-06
t2_a1	t2_a1	 0.0558754013656
t2_a1	t2_c01	 -0.0424092254141
t2_a1	t2_c01s	 6.86319025954e-05
t2_a1	t23_a0	 -6.4761686916e-05
t2_a1	t23_a1	 0.00445388657204
t2_a1	t23_c01	 0.00761241033423
t2_a1	t23_c01s	 2.72001182772e-05
t2_c01	t2_c01	 0.191194303641
t2_c01	t2_c01s	 1.46529709179e-05
t2_c01	t23_a0	 -0.000687142282012
t2_c01	t23_a1	 0.0472571659058
t2_c01	t23_c01	 0.0807701166811
t2_c01	t23_c01s	 0.000288601984198
t2_c01s	t2_c01s	 0.00144264684158
t2_c01s	t23_a0	 -3.62512152343e-06
t2_c01s	t23_a1	 0.00024931222215
t2_c01s	t23_c01	 0.000426114788881
t2_c01s	t23_c01s	 1.52256278214e-06
t23_a0	t23_a0	 0.00203658876913
t23_a0	t23_a1	 0.0248795682942
t23_a0	t23_c01	 -0.0140009590251
t23_a0	t23_c01s	 -3.92391259567e-05
t23_a1	t23_a1	 0.335383041904
t23_a1	t23_c01	 -0.128068522627
t23_a1	t23_c01s	 -0.00032375790879
t23_c01	t23_c01	 0.210231546692
t23_c01	t23_c01s	 -0.000188410076615
t23_c01s	t23_c01s	 0.00193356671908


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_sl_results.d <==
t1_a0	 0.419712711234
t1_a1	 -1.36328797303
t1_c01	 0.780445222878
t1_c01s	 1.22315076503
t2_a0	 0.279965680646
t2_a1	 0.11706607999
t2_c01	 0.65742766849
t2_c01s	 0.751250971254
t23_a0	 0.523462757534
t23_a1	 -0.27135970224
t23_c01	 -0.53608106802
t23_c01s	 0.474278860085


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ss_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.304068057244
t1_a0	t1_c01	 -0.65986776404
t1_a0	t1_c01s	 -0.114920668183
t1_a0	t2_a0	 0.702132087392
t1_a0	t2_a1	 0.676735830549
t1_a0	t2_c01	 -0.422930742986
t1_a0	t2_c01s	 0.00966759259927
t1_a0	t23_a0	 0.0201810952471
t1_a0	t23_a1	 -0.0688682045246
t1_a0	t23_c01	 -0.178689337612
t1_a0	t23_c01s	 -0.0613224613612
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.3060140502
t1_a1	t1_c01s	 0.0480867006053
t1_a1	t2_a0	 0.626302178303
t1_a1	t2_a1	 0.646694913631
t1_a1	t2_c01	 -0.283979733009
t1_a1	t2_c01s	 -0.00799446444743
t1_a1	t23_a0	 0.0104474079808
t1_a1	t23_a1	 -0.0356518920682
t1_a1	t23_c01	 -0.0925044150967
t1_a1	t23_c01s	 -0.0317455898394
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.0247043013477
t1_c01	t2_a0	 -0.189342851298
t1_c01	t2_a1	 -0.16528792911
t1_c01	t2_c01	 0.237570528762
t1_c01	t2_c01s	 -0.00882337996731
t1_c01	t23_a0	 -0.00846173109086
t1_c01	t23_a1	 0.0288757483309
t1_c01	t23_c01	 0.0749226493986
t1_c01	t23_c01s	 0.0257118938053
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.0339767502496
t1_c01s	t2_a1	 -0.0384440691382
t1_c01s	t2_c01	 0.00236009677778
t1_c01s	t2_c01s	 0.00195443185281
t1_c01s	t23_a0	 2.30523614701e-05
t1_c01s	t23_a1	 -7.86664313849e-05
t1_c01s	t23_c01	 -0.000204112371064
t1_c01s	t23_c01s	 -7.00471172772e-05
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.927324997093
t2_a0	t2_c01	 -0.636022047356
t2_a0	t2_c01s	 -0.0207909572508
t2_a0	t23_a0	 0.0351487849524
t2_a0	t23_a1	 -0.119945606582
t2_a0	t23_c01	 -0.311217653162
t2_a0	t23_c01s	 -0.106803420763
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.362503717489
t2_a1	t2_c01s	 0.01643413012
t2_a1	t23_a0	 0.00801388252802
t2_a1	t23_a1	 -0.0273474602948
t2_a1	t23_c01	 -0.0709572668432
t2_a1	t23_c01s	 -0.0243510570492
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 -0.0291426208615
t2_c01	t23_a0	 -0.0622432649442
t2_c01	t23_a1	 0.212405810882
t2_c01	t23_c01	 0.551120127403
t2_c01	t23_c01s	 0.189132956502
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 -0.00699821185298
t2_c01s	t23_a1	 0.0238814731954
t2_c01s	t23_c01	 0.0619642207308
t2_c01s	t23_c01s	 0.0212648308081
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.945507505323
t23_a0	t23_c01	 -0.501253859575
t23_a0	t23_c01s	 -0.119065898629
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.270738637308
t23_a1	t23_c01s	 -0.0415552794903
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.0567766199359
t23_c01s	t23_c01s	 1.0


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ss_covariance.d <==
t1_a0	t1_a0	 0.000111680174751
t1_a0	t1_a1	 0.000425861931586
t1_a0	t1_c01	 -0.00415860193274
t1_a0	t1_c01s	 -0.000127135430983
t1_a0	t2_a0	 5.57771906872e-05
t1_a0	t2_a1	 0.000697011379089
t1_a0	t2_c01	 -0.000901677874215
t1_a0	t2_c01s	 4.8787218607e-06
t1_a0	t23_a0	 3.34075960992e-06
t1_a0	t23_a1	 -0.000171856404765
t1_a0	t23_c01	 -0.000357537837176
t1_a0	t23_c01s	 -6.92539201901e-05
t1_a1	t1_a1	 0.0175638595546
t1_a1	t1_c01	 0.0241854259656
t1_a1	t1_c01s	 0.00066713752933
t1_a1	t2_a0	 0.000623941213742
t1_a1	t2_a1	 0.00835299223215
t1_a1	t2_c01	 -0.00759261606564
t1_a1	t2_c01s	 -5.05940015514e-05
t1_a1	t23_a0	 2.16885732882e-05
t1_a1	t23_a1	 -0.00111571039674
t1_a1	t23_c01	 -0.0023211743706
t1_a1	t23_c01s	 -0.000449603952069
t1_c01	t1_c01	 0.35563524261
t1_c01	t1_c01s	 0.00154225215954
t1_c01	t2_a0	 -0.000848791618059
t1_c01	t2_a1	 -0.00960674336179
t1_c01	t2_c01	 0.0285817670615
t1_c01	t2_c01s	 -0.000251267925592
t1_c01	t23_a0	 -7.90449387731e-05
t1_c01	t23_a1	 0.00406625455842
t1_c01	t23_c01	 0.00845961989146
t1_c01	t23_c01s	 0.0016386009532
t1_c01s	t1_c01s	 0.0109587452041
t1_c01s	t2_a0	 -2.67369599785e-05
t1_c01s	t2_a1	 -0.000392231454928
t1_c01s	t2_c01	 4.98430192433e-05
t1_c01s	t2_c01s	 9.77013631625e-06
t1_c01s	t23_a0	 3.78014350713e-08
t1_c01s	t23_a1	 -1.94459329165e-06
t1_c01s	t23_c01	 -4.04561983378e-06
t1_c01s	t23_c01s	 -7.83623448922e-07
t2_a0	t2_a0	 5.6506648158e-05
t2_a0	t2_a1	 0.000679382560857
t2_a0	t2_c01	 -0.000964530708156
t2_a0	t2_c01s	 -7.46318032595e-06
t2_a0	t23_a0	 4.1387819065e-06
t2_a0	t23_a1	 -0.000212908518304
t2_a0	t23_c01	 -0.000442944510883
t2_a0	t23_c01s	 -8.57969160624e-05
t2_a1	t2_a1	 0.00949872488096
t2_a1	t2_c01	 -0.00712753296016
t2_a1	t2_c01s	 7.64854897978e-05
t2_a1	t23_a0	 1.2234552203e-05
t2_a1	t23_a1	 -0.000629373675759
t2_a1	t23_c01	 -0.00130937746029
t2_a1	t23_c01s	 -0.000253622170034
t2_c01	t2_c01	 0.0406994209457
t2_c01	t2_c01s	 -0.000280751702037
t2_c01	t23_a0	 -0.000196697541744
t2_c01	t23_a1	 0.0101185767003
t2_c01	t23_c01	 0.0210511446092
t2_c01	t23_c01s	 0.0040775384787
t2_c01s	t2_c01s	 0.00228033867371
t2_c01s	t23_a0	 -5.23478939266e-06
t2_c01s	t23_a1	 0.000269289679525
t2_c01s	t23_c01	 0.000560242428689
t2_c01s	t23_c01s	 0.000108517142549
t23_a0	t23_a0	 0.000245371943978
t23_a0	t23_a1	 0.00349732789225
t23_a0	t23_c01	 -0.00148663895559
t23_a0	t23_c01s	 -0.000199313441172
t23_a1	t23_a1	 0.0557593674379
t23_a1	t23_c01	 -0.0121044339543
t23_a1	t23_c01s	 -0.00104862901008
t23_c01	t23_c01	 0.0358484724571
t23_c01	t23_c01s	 -0.00114879253027
t23_c01s	t23_c01s	 0.0114201940364


==> anc/flavio-master/flavio/physics/data/arXiv-1501-00367v2/t_ss_results.d <==
t1_a0	 0.401597756404
t1_a1	 -1.13396307551
t1_c01	 1.59641986768
t1_c01s	 0.973823249623
t2_a0	 0.282969214555
t2_a1	 0.248733391065
t2_c01	 0.944414359209
t2_c01s	 0.665769311045
t23_a0	 0.521926043325
t23_a1	 0.384393588684
t23_c01	 -0.24302123047
t23_c01s	 0.135021577571


==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/BKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.3755,
            "a1": -1.20369,
            "a2": 1.03226
        },
        "A1": {
            "a0": 0.286955,
            "a1": 0.220977,
            "a2": 0.30721
        },
        "A12": {
            "a0": 0.269907,
            "a1": 0.532059,
            "a2": 0.107352
        },
        "V": {
            "a0": 0.363166,
            "a1": -1.15758,
            "a2": 2.25888
        },
        "T1": {
            "a0": 0.308125,
            "a1": -1.05394,
            "a2": 0.990963
        },
        "T2": {
            "a0": 0.308125,
            "a1": 0.321384,
            "a2": 0.774654
        },
        "T23": {
            "a0": 0.708398,
            "a1": 0.824262,
            "a2": 0.307775
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0323067,
            "a1": 0.310518,
            "a2": 1.54403
        },
        "A1": {
            "a0": 0.0180226,
            "a1": 0.177161,
            "a2": 1.0059
        },
        "A12": {
            "a0": 0.0232218,
            "a1": 0.181149,
            "a2": 0.793887
        },
        "V": {
            "a0": 0.022457,
            "a1": 0.24718,
            "a2": 1.71262
        },
        "T1": {
            "a0": 0.0198056,
            "a1": 0.218646,
            "a2": 1.14259
        },
        "T2": {
            "a0": 0.0198056,
            "a1": 0.176382,
            "a2": 0.878633
        },
        "T23": {
            "a0": 0.0653777,
            "a1": 0.58855,
            "a2": 2.31741
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.674673,
            "a0a2": -0.106172,
            "a1a0": 0.674673,
            "a1a1": 1.0,
            "a1a2": 0.406627,
            "a2a0": -0.106172,
            "a2a1": 0.406627,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0147479,
            "a0a1": -0.0612755,
            "a0a2": -0.0715162,
            "a1a0": 0.0436674,
            "a1a1": 0.0511913,
            "a1a2": -0.0843655,
            "a2a0": 0.0221235,
            "a2a1": 0.098639,
            "a2a2": 0.0590552
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.700976,
            "a0a2": 0.302245,
            "a1a0": 0.667885,
            "a1a1": 0.935807,
            "a1a2": 0.663921,
            "a2a0": -0.114113,
            "a2a1": 0.210894,
            "a2a2": 0.318309
        },
        "A0V": {
            "a0a0": 0.0217612,
            "a0a1": -0.0652358,
            "a0a2": 0.00867737,
            "a1a0": -0.0082598,
            "a1a1": 0.125468,
            "a1a2": -0.00317353,
            "a2a0": -0.0158255,
            "a2a1": 0.105468,
            "a2a2": 0.00383135
        },
        "A0T1": {
            "a0a0": 0.108919,
            "a0a1": -0.063584,
            "a0a2": -0.127293,
            "a1a0": 0.0687741,
            "a1a1": 0.177567,
            "a1a2": 0.0530897,
            "a2a0": -0.0158756,
            "a2a1": 0.15092,
            "a2a2": 0.119435
        },
        "A0T2": {
            "a0a0": 0.112489,
            "a0a1": -0.0580495,
            "a0a2": -0.116583,
            "a1a0": 0.0629603,
            "a1a1": 0.0743707,
            "a1a2": -0.0265888,
            "a2a0": -0.020475,
            "a2a1": 0.106323,
            "a2a2": 0.164416
        },
        "A0T23": {
            "a0a0": 0.714337,
            "a0a1": 0.555733,
            "a0a2": 0.27278,
            "a1a0": 0.701905,
            "a1a1": 0.885287,
            "a1a2": 0.673993,
            "a2a0": 0.097116,
            "a2a1": 0.273141,
            "a2a2": 0.314323
        },
        "A1A0": {
            "a0a0": 0.0147479,
            "a0a1": 0.0436674,
            "a0a2": 0.0221235,
            "a1a0": -0.0612755,
            "a1a1": 0.0511913,
            "a1a2": 0.098639,
            "a2a0": -0.0715162,
            "a2a1": -0.0843655,
            "a2a2": 0.0590552
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.511167,
            "a0a2": 0.082522,
            "a1a0": 0.511167,
            "a1a1": 1.0,
            "a1a2": 0.77434,
            "a2a0": 0.082522,
            "a2a1": 0.77434,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0131422,
            "a0a1": -0.000347802,
            "a0a2": -0.0240162,
            "a1a0": -0.065719,
            "a1a1": 0.0103574,
            "a1a2": -0.0450572,
            "a2a0": -0.0750579,
            "a2a1": -0.100931,
            "a2a2": -0.0903183
        },
        "A1V": {
            "a0a0": 0.804396,
            "a0a1": 0.471391,
            "a0a2": -0.111794,
            "a1a0": 0.53296,
            "a1a1": 0.842091,
            "a1a2": 0.109062,
            "a2a0": 0.17295,
            "a2a1": 0.56259,
            "a2a2": 0.204426
        },
        "A1T1": {
            "a0a0": 0.804848,
            "a0a1": 0.502978,
            "a0a2": 0.00582572,
            "a1a0": 0.490594,
            "a1a1": 0.837312,
            "a1a2": 0.416758,
            "a2a0": 0.11394,
            "a2a1": 0.524394,
            "a2a2": 0.390235
        },
        "A1T2": {
            "a0a0": 0.8041,
            "a0a1": 0.496578,
            "a0a2": 0.155872,
            "a1a0": 0.479969,
            "a1a1": 0.866596,
            "a1a2": 0.614964,
            "a2a0": 0.107327,
            "a2a1": 0.58684,
            "a2a2": 0.584188
        },
        "A1T23": {
            "a0a0": 0.136901,
            "a0a1": 0.0509784,
            "a0a2": 0.0319845,
            "a1a0": -0.0181658,
            "a1a1": 0.0226602,
            "a1a2": 0.00864683,
            "a2a0": -0.130064,
            "a2a1": -0.126361,
            "a2a2": -0.0921529
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.667885,
            "a0a2": -0.114113,
            "a1a0": 0.700976,
            "a1a1": 0.935807,
            "a1a2": 0.210894,
            "a2a0": 0.302245,
            "a2a1": 0.663921,
            "a2a2": 0.318309
        },
        "A12A1": {
            "a0a0": 0.0131422,
            "a0a1": -0.065719,
            "a0a2": -0.0750579,
            "a1a0": -0.000347802,
            "a1a1": 0.0103574,
            "a1a2": -0.100931,
            "a2a0": -0.0240162,
            "a2a1": -0.0450572,
            "a2a2": -0.0903183
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.705231,
            "a0a2": 0.3084,
            "a1a0": 0.705231,
            "a1a1": 1.0,
            "a1a2": 0.774061,
            "a2a0": 0.3084,
            "a2a1": 0.774061,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0198228,
            "a0a1": -0.070271,
            "a0a2": 0.00771074,
            "a1a0": -0.0488149,
            "a1a1": 0.133226,
            "a1a2": 0.0329523,
            "a2a0": -0.0860257,
            "a2a1": 0.0957555,
            "a2a2": 0.0892485
        },
        "A12T1": {
            "a0a0": 0.110853,
            "a0a1": -0.0672215,
            "a0a2": -0.13004,
            "a1a0": 0.0744846,
            "a1a1": 0.179608,
            "a1a2": 0.0643875,
            "a2a0": 0.00982112,
            "a2a1": 0.140246,
            "a2a2": 0.138936
        },
        "A12T2": {
            "a0a0": 0.114684,
            "a0a1": -0.0605866,
            "a0a2": -0.119577,
            "a1a0": 0.0701008,
            "a1a1": 0.0882168,
            "a1a2": -0.0250101,
            "a2a0": 0.00684699,
            "a2a1": 0.0597075,
            "a2a2": 0.0749259
        },
        "A12T23": {
            "a0a0": 0.712847,
            "a0a1": 0.555856,
            "a0a2": 0.274548,
            "a1a0": 0.673163,
            "a1a1": 0.89954,
            "a1a2": 0.713744,
            "a2a0": 0.35734,
            "a2a1": 0.671343,
            "a2a2": 0.689251
        },
        "VA0": {
            "a0a0": 0.0217612,
            "a0a1": -0.0082598,
            "a0a2": -0.0158255,
            "a1a0": -0.0652358,
            "a1a1": 0.125468,
            "a1a2": 0.105468,
            "a2a0": 0.00867737,
            "a2a1": -0.00317353,
            "a2a2": 0.00383135
        },
        "VA1": {
            "a0a0": 0.804396,
            "a0a1": 0.53296,
            "a0a2": 0.17295,
            "a1a0": 0.471391,
            "a1a1": 0.842091,
            "a1a2": 0.56259,
            "a2a0": -0.111794,
            "a2a1": 0.109062,
            "a2a2": 0.204426
        },
        "VA12": {
            "a0a0": 0.0198228,
            "a0a1": -0.0488149,
            "a0a2": -0.0860257,
            "a1a0": -0.070271,
            "a1a1": 0.133226,
            "a1a2": 0.0957555,
            "a2a0": 0.00771074,
            "a2a1": 0.0329523,
            "a2a2": 0.0892485
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.521976,
            "a0a2": -0.176688,
            "a1a0": 0.521976,
            "a1a1": 1.0,
            "a1a2": 0.396602,
            "a2a0": -0.176688,
            "a2a1": 0.396602,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.823614,
            "a0a1": 0.48627,
            "a0a2": 0.0210733,
            "a1a0": 0.526785,
            "a1a1": 0.894301,
            "a1a2": 0.476117,
            "a2a0": -0.0732139,
            "a2a1": 0.164737,
            "a2a2": 0.27531
        },
        "VT2": {
            "a0a0": 0.820687,
            "a0a1": 0.519762,
            "a0a2": 0.166768,
            "a1a0": 0.514294,
            "a1a1": 0.873215,
            "a1a2": 0.575387,
            "a2a0": -0.0768063,
            "a2a1": 0.129458,
            "a2a2": 0.195515
        },
        "VT23": {
            "a0a0": 0.115745,
            "a0a1": -0.00224341,
            "a0a2": -0.0268373,
            "a1a0": 0.0458227,
            "a1a1": 0.18386,
            "a1a2": 0.182798,
            "a2a0": 0.0394839,
            "a2a1": 0.0537336,
            "a2a2": 0.0654915
        },
        "T1A0": {
            "a0a0": 0.108919,
            "a0a1": 0.0687741,
            "a0a2": -0.0158756,
            "a1a0": -0.063584,
            "a1a1": 0.177567,
            "a1a2": 0.15092,
            "a2a0": -0.127293,
            "a2a1": 0.0530897,
            "a2a2": 0.119435
        },
        "T1A1": {
            "a0a0": 0.804848,
            "a0a1": 0.490594,
            "a0a2": 0.11394,
            "a1a0": 0.502978,
            "a1a1": 0.837312,
            "a1a2": 0.524394,
            "a2a0": 0.00582572,
            "a2a1": 0.416758,
            "a2a2": 0.390235
        },
        "T1A12": {
            "a0a0": 0.110853,
            "a0a1": 0.0744846,
            "a0a2": 0.00982112,
            "a1a0": -0.0672215,
            "a1a1": 0.179608,
            "a1a2": 0.140246,
            "a2a0": -0.13004,
            "a2a1": 0.0643875,
            "a2a2": 0.138936
        },
        "T1V": {
            "a0a0": 0.823614,
            "a0a1": 0.526785,
            "a0a2": -0.0732139,
            "a1a0": 0.48627,
            "a1a1": 0.894301,
            "a1a2": 0.164737,
            "a2a0": 0.0210733,
            "a2a1": 0.476117,
            "a2a2": 0.27531
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.598116,
            "a0a2": 0.00427029,
            "a1a0": 0.598116,
            "a1a1": 1.0,
            "a1a2": 0.598525,
            "a2a0": 0.00427029,
            "a2a1": 0.598525,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.634211,
            "a0a2": 0.206199,
            "a1a0": 0.576751,
            "a1a1": 0.91359,
            "a1a2": 0.630885,
            "a2a0": -0.0133504,
            "a2a1": 0.452427,
            "a2a2": 0.637443
        },
        "T1T23": {
            "a0a0": 0.162855,
            "a0a1": 0.111153,
            "a0a2": 0.103512,
            "a1a0": 0.0451156,
            "a1a1": 0.221836,
            "a1a2": 0.245451,
            "a2a0": -0.0459539,
            "a2a1": 0.106919,
            "a2a2": 0.203356
        },
        "T2A0": {
            "a0a0": 0.112489,
            "a0a1": 0.0629603,
            "a0a2": -0.020475,
            "a1a0": -0.0580495,
            "a1a1": 0.0743707,
            "a1a2": 0.106323,
            "a2a0": -0.116583,
            "a2a1": -0.0265888,
            "a2a2": 0.164416
        },
        "T2A1": {
            "a0a0": 0.8041,
            "a0a1": 0.479969,
            "a0a2": 0.107327,
            "a1a0": 0.496578,
            "a1a1": 0.866596,
            "a1a2": 0.58684,
            "a2a0": 0.155872,
            "a2a1": 0.614964,
            "a2a2": 0.584188
        },
        "T2A12": {
            "a0a0": 0.114684,
            "a0a1": 0.0701008,
            "a0a2": 0.00684699,
            "a1a0": -0.0605866,
            "a1a1": 0.0882168,
            "a1a2": 0.0597075,
            "a2a0": -0.119577,
            "a2a1": -0.0250101,
            "a2a2": 0.0749259
        },
        "T2V": {
            "a0a0": 0.820687,
            "a0a1": 0.514294,
            "a0a2": -0.0768063,
            "a1a0": 0.519762,
            "a1a1": 0.873215,
            "a1a2": 0.129458,
            "a2a0": 0.166768,
            "a2a1": 0.575387,
            "a2a2": 0.195515
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.576751,
            "a0a2": -0.0133504,
            "a1a0": 0.634211,
            "a1a1": 0.91359,
            "a1a2": 0.452427,
            "a2a0": 0.206199,
            "a2a1": 0.630885,
            "a2a2": 0.637443
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.632274,
            "a0a2": 0.205208,
            "a1a0": 0.632274,
            "a1a1": 1.0,
            "a1a2": 0.732907,
            "a2a0": 0.205208,
            "a2a1": 0.732907,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.161217,
            "a0a1": 0.106355,
            "a0a2": 0.0993417,
            "a1a0": -0.00273162,
            "a1a1": 0.124006,
            "a1a2": 0.157339,
            "a2a0": -0.0576842,
            "a2a1": 0.0184616,
            "a2a2": 0.140808
        },
        "T23A0": {
            "a0a0": 0.714337,
            "a0a1": 0.701905,
            "a0a2": 0.097116,
            "a1a0": 0.555733,
            "a1a1": 0.885287,
            "a1a2": 0.273141,
            "a2a0": 0.27278,
            "a2a1": 0.673993,
            "a2a2": 0.314323
        },
        "T23A1": {
            "a0a0": 0.136901,
            "a0a1": -0.0181658,
            "a0a2": -0.130064,
            "a1a0": 0.0509784,
            "a1a1": 0.0226602,
            "a1a2": -0.126361,
            "a2a0": 0.0319845,
            "a2a1": 0.00864683,
            "a2a2": -0.0921529
        },
        "T23A12": {
            "a0a0": 0.712847,
            "a0a1": 0.673163,
            "a0a2": 0.35734,
            "a1a0": 0.555856,
            "a1a1": 0.89954,
            "a1a2": 0.671343,
            "a2a0": 0.274548,
            "a2a1": 0.713744,
            "a2a2": 0.689251
        },
        "T23V": {
            "a0a0": 0.115745,
            "a0a1": 0.0458227,
            "a0a2": 0.0394839,
            "a1a0": -0.00224341,
            "a1a1": 0.18386,
            "a1a2": 0.0537336,
            "a2a0": -0.0268373,
            "a2a1": 0.182798,
            "a2a2": 0.0654915
        },
        "T23T1": {
            "a0a0": 0.162855,
            "a0a1": 0.0451156,
            "a0a2": -0.0459539,
            "a1a0": 0.111153,
            "a1a1": 0.221836,
            "a1a2": 0.106919,
            "a2a0": 0.103512,
            "a2a1": 0.245451,
            "a2a2": 0.203356
        },
        "T23T2": {
            "a0a0": 0.161217,
            "a0a1": -0.00273162,
            "a0a2": -0.0576842,
            "a1a0": 0.106355,
            "a1a1": 0.124006,
            "a1a2": 0.0184616,
            "a2a0": 0.0993417,
            "a2a1": 0.157339,
            "a2a2": 0.140808
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.794787,
            "a0a2": 0.437564,
            "a1a0": 0.794787,
            "a1a1": 1.0,
            "a1a2": 0.810371,
            "a2a0": 0.437564,
            "a2a1": 0.810371,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00104372,
            "a0a1": 0.0067682,
            "a0a2": -0.0052961,
            "a1a0": 0.0067682,
            "a1a1": 0.0964216,
            "a1a2": 0.194957,
            "a2a0": -0.0052961,
            "a2a1": 0.194957,
            "a2a2": 2.38402
        },
        "A0A1": {
            "a0a0": 8.58694e-6,
            "a0a1": -0.000350709,
            "a0a2": -0.00232409,
            "a1a0": 0.000244378,
            "a1a1": 0.00281612,
            "a1a2": -0.0263517,
            "a2a0": 0.000615639,
            "a2a1": 0.0269819,
            "a2a2": 0.0917212
        },
        "A0A12": {
            "a0a0": 0.00075022,
            "a0a1": 0.00410233,
            "a0a2": 0.00775194,
            "a1a0": 0.00481599,
            "a1a1": 0.0526391,
            "a1a2": 0.163668,
            "a2a0": -0.00409155,
            "a2a1": 0.0589867,
            "a2a2": 0.390179
        },
        "A0V": {
            "a0a0": 1.5788e-5,
            "a0a1": -0.000520944,
            "a0a2": 0.00048011,
            "a1a0": -5.75982e-5,
            "a1a1": 0.00963012,
            "a1a2": -0.00168768,
            "a2a0": -0.000548739,
            "a2a1": 0.040252,
            "a2a2": 0.0101314
        },
        "A0T1": {
            "a0a0": 6.9692e-5,
            "a0a1": -0.000449141,
            "a0a2": -0.00469883,
            "a1a0": 0.000422961,
            "a1a1": 0.0120557,
            "a1a2": 0.018836,
            "a2a0": -0.000485483,
            "a2a1": 0.0509501,
            "a2a2": 0.210706
        },
        "A0T2": {
            "a0a0": 7.19764e-5,
            "a0a1": -0.000330785,
            "a0a2": -0.00330928,
            "a1a0": 0.000387206,
            "a1a1": 0.00407327,
            "a1a2": -0.00725427,
            "a2a0": -0.000626135,
            "a2a1": 0.0289559,
            "a2a2": 0.223052
        },
        "A0T23": {
            "a0a0": 0.00150878,
            "a0a1": 0.0105668,
            "a0a2": 0.0204225,
            "a1a0": 0.0142494,
            "a1a1": 0.161791,
            "a1a2": 0.485005,
            "a2a0": 0.00980337,
            "a2a1": 0.248214,
            "a2a2": 1.1247
        },
        "A1A0": {
            "a0a0": 8.58694e-6,
            "a0a1": 0.000244378,
            "a0a2": 0.000615639,
            "a1a0": -0.000350709,
            "a1a1": 0.00281612,
            "a1a2": 0.0269819,
            "a2a0": -0.00232409,
            "a2a1": -0.0263517,
            "a2a2": 0.0917212
        },
        "A1A1": {
            "a0a0": 0.000324814,
            "a0a1": 0.0016321,
            "a0a2": 0.00149604,
            "a1a0": 0.0016321,
            "a1a1": 0.031386,
            "a1a2": 0.137993,
            "a2a0": 0.00149604,
            "a2a1": 0.137993,
            "a2a2": 1.01184
        },
        "A1A12": {
            "a0a0": 5.50023e-6,
            "a0a1": -1.13549e-6,
            "a0a2": -0.000343622,
            "a1a0": -0.000270368,
            "a1a1": 0.000332394,
            "a1a2": -0.00633711,
            "a2a0": -0.00175327,
            "a2a1": -0.0183914,
            "a2a2": -0.0721258
        },
        "A1V": {
            "a0a0": 0.000325566,
            "a0a1": 0.00209996,
            "a0a2": -0.00345062,
            "a1a0": 0.00212039,
            "a1a1": 0.0368757,
            "a1a2": 0.0330904,
            "a2a0": 0.00390687,
            "a2a1": 0.139882,
            "a2a2": 0.35217
        },
        "A1T1": {
            "a0a0": 0.000287289,
            "a0a1": 0.00198202,
            "a0a2": 0.000119966,
            "a1a0": 0.00172138,
            "a1a1": 0.0324338,
            "a1a2": 0.0843614,
            "a2a0": 0.00226996,
            "a2a1": 0.115334,
            "a2a2": 0.448512
        },
        "A1T2": {
            "a0a0": 0.000287022,
            "a0a1": 0.00157855,
            "a0a2": 0.00246826,
            "a1a0": 0.00168411,
            "a1a1": 0.0270794,
            "a1a2": 0.095725,
            "a2a0": 0.00213822,
            "a2a1": 0.104119,
            "a2a2": 0.516317
        },
        "A1T23": {
            "a0a0": 0.000161307,
            "a0a1": 0.000540738,
            "a0a2": 0.00133586,
            "a1a0": -0.000210403,
            "a1a1": 0.00236274,
            "a1a2": 0.00355,
            "a2a0": -0.00855349,
            "a2a1": -0.0748086,
            "a2a2": -0.214817
        },
        "A12A0": {
            "a0a0": 0.00075022,
            "a0a1": 0.00481599,
            "a0a2": -0.00409155,
            "a1a0": 0.00410233,
            "a1a1": 0.0526391,
            "a1a2": 0.0589867,
            "a2a0": 0.00775194,
            "a2a1": 0.163668,
            "a2a2": 0.390179
        },
        "A12A1": {
            "a0a0": 5.50023e-6,
            "a0a1": -0.000270368,
            "a0a2": -0.00175327,
            "a1a0": -1.13549e-6,
            "a1a1": 0.000332394,
            "a1a2": -0.0183914,
            "a2a0": -0.000343622,
            "a2a1": -0.00633711,
            "a2a2": -0.0721258
        },
        "A12A12": {
            "a0a0": 0.000539253,
            "a0a1": 0.00296663,
            "a0a2": 0.0056855,
            "a1a0": 0.00296663,
            "a1a1": 0.0328148,
            "a1a2": 0.111319,
            "a2a0": 0.0056855,
            "a2a1": 0.111319,
            "a2a2": 0.630257
        },
        "A12V": {
            "a0a0": 1.03375e-5,
            "a0a1": -0.000403353,
            "a0a2": 0.000306657,
            "a1a0": -0.000198582,
            "a1a1": 0.00596536,
            "a1a2": 0.0102231,
            "a2a0": -0.0015337,
            "a2a1": 0.0187904,
            "a2a2": 0.121344
        },
        "A12T1": {
            "a0a0": 5.09837e-5,
            "a0a1": -0.000341308,
            "a0a2": -0.00345036,
            "a1a0": 0.000267233,
            "a1a1": 0.00711381,
            "a1a2": 0.0133269,
            "a2a0": 0.000154422,
            "a2a1": 0.024344,
            "a2a2": 0.126027
        },
        "A12T2": {
            "a0a0": 5.27457e-5,
            "a0a1": -0.000248157,
            "a0a2": -0.00243978,
            "a1a0": 0.000251504,
            "a1a1": 0.00281865,
            "a1a2": -0.00398068,
            "a2a0": 0.000107658,
            "a2a1": 0.00836069,
            "a2a2": 0.0522634
        },
        "A12T23": {
            "a0a0": 0.00108224,
            "a0a1": 0.007597,
            "a0a2": 0.0147747,
            "a1a0": 0.00797232,
            "a1a1": 0.0959046,
            "a1a2": 0.299627,
            "a2a0": 0.0185468,
            "a2a1": 0.31368,
            "a2a2": 1.26806
        },
        "VA0": {
            "a0a0": 1.5788e-5,
            "a0a1": -5.75982e-5,
            "a0a2": -0.000548739,
            "a1a0": -0.000520944,
            "a1a1": 0.00963012,
            "a1a2": 0.040252,
            "a2a0": 0.00048011,
            "a2a1": -0.00168768,
            "a2a2": 0.0101314
        },
        "VA1": {
            "a0a0": 0.000325566,
            "a0a1": 0.00212039,
            "a0a2": 0.00390687,
            "a1a0": 0.00209996,
            "a1a1": 0.0368757,
            "a1a2": 0.139882,
            "a2a0": -0.00345062,
            "a2a1": 0.0330904,
            "a2a2": 0.35217
        },
        "VA12": {
            "a0a0": 1.03375e-5,
            "a0a1": -0.000198582,
            "a0a2": -0.0015337,
            "a1a0": -0.000403353,
            "a1a1": 0.00596536,
            "a1a2": 0.0187904,
            "a2a0": 0.000306657,
            "a2a1": 0.0102231,
            "a2a2": 0.121344
        },
        "VV": {
            "a0a0": 0.000504319,
            "a0a1": 0.00289745,
            "a0a2": -0.0067955,
            "a1a0": 0.00289745,
            "a1a1": 0.0610977,
            "a1a2": 0.167891,
            "a2a0": -0.0067955,
            "a2a1": 0.167891,
            "a2a2": 2.93306
        },
        "VT1": {
            "a0a0": 0.000366323,
            "a0a1": 0.00238766,
            "a0a2": 0.000540724,
            "a1a0": 0.0025789,
            "a1a1": 0.0483324,
            "a1a2": 0.134468,
            "a2a0": -0.00248337,
            "a2a1": 0.0616869,
            "a2a2": 0.538734
        },
        "VT2": {
            "a0a0": 0.000365021,
            "a0a1": 0.00205879,
            "a0a2": 0.00329059,
            "a1a0": 0.00251775,
            "a1a1": 0.0380705,
            "a1a2": 0.124963,
            "a2a0": -0.00260522,
            "a2a1": 0.0391061,
            "a2a2": 0.294203
        },
        "VT23": {
            "a0a0": 0.000169935,
            "a0a1": -2.96514e-5,
            "a0a2": -0.00139667,
            "a1a0": 0.000740496,
            "a1a1": 0.0267475,
            "a1a2": 0.10471,
            "a2a0": 0.00442089,
            "a2a1": 0.0541613,
            "a2a2": 0.259926
        },
        "T1A0": {
            "a0a0": 6.9692e-5,
            "a0a1": 0.000422961,
            "a0a2": -0.000485483,
            "a1a0": -0.000449141,
            "a1a1": 0.0120557,
            "a1a2": 0.0509501,
            "a2a0": -0.00469883,
            "a2a1": 0.018836,
            "a2a2": 0.210706
        },
        "T1A1": {
            "a0a0": 0.000287289,
            "a0a1": 0.00172138,
            "a0a2": 0.00226996,
            "a1a0": 0.00198202,
            "a1a1": 0.0324338,
            "a1a2": 0.115334,
            "a2a0": 0.000119966,
            "a2a1": 0.0843614,
            "a2a2": 0.448512
        },
        "T1A12": {
            "a0a0": 5.09837e-5,
            "a0a1": 0.000267233,
            "a0a2": 0.000154422,
            "a1a0": -0.000341308,
            "a1a1": 0.00711381,
            "a1a2": 0.024344,
            "a2a0": -0.00345036,
            "a2a1": 0.0133269,
            "a2a2": 0.126027
        },
        "T1V": {
            "a0a0": 0.000366323,
            "a0a1": 0.0025789,
            "a0a2": -0.00248337,
            "a1a0": 0.00238766,
            "a1a1": 0.0483324,
            "a1a2": 0.0616869,
            "a2a0": 0.000540724,
            "a2a1": 0.134468,
            "a2a2": 0.538734
        },
        "T1T1": {
            "a0a0": 0.000392262,
            "a0a1": 0.00259009,
            "a0a2": 9.66354e-5,
            "a1a0": 0.00259009,
            "a1a1": 0.0478062,
            "a1a2": 0.149526,
            "a2a0": 9.66354e-5,
            "a2a1": 0.149526,
            "a2a2": 1.30552
        },
        "T1T2": {
            "a0a0": 0.000392262,
            "a0a1": 0.00221552,
            "a0a2": 0.00358824,
            "a1a0": 0.00249758,
            "a1a1": 0.0352329,
            "a1a2": 0.121199,
            "a2a0": -0.000302117,
            "a2a1": 0.091179,
            "a2a2": 0.639941
        },
        "T1T23": {
            "a0a0": 0.000210871,
            "a0a1": 0.00129567,
            "a0a2": 0.00475097,
            "a1a0": 0.000644909,
            "a1a1": 0.0285468,
            "a1a2": 0.124369,
            "a2a0": -0.00343275,
            "a2a1": 0.0718999,
            "a2a2": 0.538459
        },
        "T2A0": {
            "a0a0": 7.19764e-5,
            "a0a1": 0.000387206,
            "a0a2": -0.000626135,
            "a1a0": -0.000330785,
            "a1a1": 0.00407327,
            "a1a2": 0.0289559,
            "a2a0": -0.00330928,
            "a2a1": -0.00725427,
            "a2a2": 0.223052
        },
        "T2A1": {
            "a0a0": 0.000287022,
            "a0a1": 0.00168411,
            "a0a2": 0.00213822,
            "a1a0": 0.00157855,
            "a1a1": 0.0270794,
            "a1a2": 0.104119,
            "a2a0": 0.00246826,
            "a2a1": 0.095725,
            "a2a2": 0.516317
        },
        "T2A12": {
            "a0a0": 5.27457e-5,
            "a0a1": 0.000251504,
            "a0a2": 0.000107658,
            "a1a0": -0.000248157,
            "a1a1": 0.00281865,
            "a1a2": 0.00836069,
            "a2a0": -0.00243978,
            "a2a1": -0.00398068,
            "a2a2": 0.0522634
        },
        "T2V": {
            "a0a0": 0.000365021,
            "a0a1": 0.00251775,
            "a0a2": -0.00260522,
            "a1a0": 0.00205879,
            "a1a1": 0.0380705,
            "a1a2": 0.0391061,
            "a2a0": 0.00329059,
            "a2a1": 0.124963,
            "a2a2": 0.294203
        },
        "T2T1": {
            "a0a0": 0.000392262,
            "a0a1": 0.00249758,
            "a0a2": -0.000302117,
            "a1a0": 0.00221552,
            "a1a1": 0.0352329,
            "a1a2": 0.091179,
            "a2a0": 0.00358824,
            "a2a1": 0.121199,
            "a2a2": 0.639941
        },
        "T2T2": {
            "a0a0": 0.000392262,
            "a0a1": 0.00220876,
            "a0a2": 0.003571,
            "a1a0": 0.00220876,
            "a1a1": 0.0311106,
            "a1a2": 0.113582,
            "a2a0": 0.003571,
            "a2a1": 0.113582,
            "a2a2": 0.771995
        },
        "T2T23": {
            "a0a0": 0.000208751,
            "a0a1": 0.00123974,
            "a0a2": 0.00455956,
            "a1a0": -3.14995e-5,
            "a1a1": 0.0128731,
            "a1a2": 0.0643125,
            "a2a0": -0.00331355,
            "a2a1": 0.00954686,
            "a2a2": 0.286707
        },
        "T23A0": {
            "a0a0": 0.00150878,
            "a0a1": 0.0142494,
            "a0a2": 0.00980337,
            "a1a0": 0.0105668,
            "a1a1": 0.161791,
            "a1a2": 0.248214,
            "a2a0": 0.0204225,
            "a2a1": 0.485005,
            "a2a2": 1.1247
        },
        "T23A1": {
            "a0a0": 0.000161307,
            "a0a1": -0.000210403,
            "a0a2": -0.00855349,
            "a1a0": 0.000540738,
            "a1a1": 0.00236274,
            "a1a2": -0.0748086,
            "a2a0": 0.00133586,
            "a2a1": 0.00355,
            "a2a2": -0.214817
        },
        "T23A12": {
            "a0a0": 0.00108224,
            "a0a1": 0.00797232,
            "a0a2": 0.0185468,
            "a1a0": 0.007597,
            "a1a1": 0.0959046,
            "a1a2": 0.31368,
            "a2a0": 0.0147747,
            "a2a1": 0.299627,
            "a2a2": 1.26806
        },
        "T23V": {
            "a0a0": 0.000169935,
            "a0a1": 0.000740496,
            "a0a2": 0.00442089,
            "a1a0": -2.96514e-5,
            "a1a1": 0.0267475,
            "a1a2": 0.0541613,
            "a2a0": -0.00139667,
            "a2a1": 0.10471,
            "a2a2": 0.259926
        },
        "T23T1": {
            "a0a0": 0.000210871,
            "a0a1": 0.000644909,
            "a0a2": -0.00343275,
            "a1a0": 0.00129567,
            "a1a1": 0.0285468,
            "a1a2": 0.0718999,
            "a2a0": 0.00475097,
            "a2a1": 0.124369,
            "a2a2": 0.538459
        },
        "T23T2": {
            "a0a0": 0.000208751,
            "a0a1": -3.14995e-5,
            "a0a2": -0.00331355,
            "a1a0": 0.00123974,
            "a1a1": 0.0128731,
            "a1a2": 0.00954686,
            "a2a0": 0.00455956,
            "a2a1": 0.0643125,
            "a2a2": 0.286707
        },
        "T23T23": {
            "a0a0": 0.00427424,
            "a0a1": 0.0305818,
            "a0a2": 0.066294,
            "a1a0": 0.0305818,
            "a1a1": 0.346391,
            "a1a2": 1.10528,
            "a2a0": 0.066294,
            "a2a1": 1.10528,
            "a2a2": 5.37041
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/BKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.390635,
            "a1": -1.15441,
            "a2": 2.08102
        },
        "A1": {
            "a0": 0.289097,
            "a1": 0.30781,
            "a2": 0.722586
        },
        "A12": {
            "a0": 0.280786,
            "a1": 0.571374,
            "a2": 0.138278
        },
        "V": {
            "a0": 0.365642,
            "a1": -1.08352,
            "a2": 2.46546
        },
        "T1": {
            "a0": 0.30833,
            "a1": -0.961551,
            "a2": 2.00707
        },
        "T2": {
            "a0": 0.30833,
            "a1": 0.423666,
            "a2": 2.02091
        },
        "T23": {
            "a0": 0.793279,
            "a1": 1.26374,
            "a2": 1.96215
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0352359,
            "a1": 0.283839,
            "a2": 1.50063
        },
        "A1": {
            "a0": 0.0269348,
            "a1": 0.187527,
            "a2": 0.490349
        },
        "A12": {
            "a0": 0.0253273,
            "a1": 0.217861,
            "a2": 0.862416
        },
        "V": {
            "a0": 0.0352129,
            "a1": 0.244872,
            "a2": 1.34565
        },
        "T1": {
            "a0": 0.0309838,
            "a1": 0.197166,
            "a2": 1.08622
        },
        "T2": {
            "a0": 0.0309838,
            "a1": 0.195085,
            "a2": 0.715492
        },
        "T23": {
            "a0": 0.0635258,
            "a1": 0.611965,
            "a2": 2.37621
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.449473,
            "a0a2": -0.616036,
            "a1a0": 0.449473,
            "a1a1": 1.0,
            "a1a2": -0.462257,
            "a2a0": -0.616036,
            "a2a1": -0.462257,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": -0.149553,
            "a0a1": -0.14632,
            "a0a2": -0.180342,
            "a1a0": -0.203559,
            "a1a1": 0.19135,
            "a1a2": 0.247836,
            "a2a0": 0.269516,
            "a2a1": -0.0149799,
            "a2a2": 0.166189
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.545065,
            "a0a2": 0.41971,
            "a1a0": 0.449473,
            "a1a1": 0.951614,
            "a1a2": 0.909208,
            "a2a0": -0.616036,
            "a2a1": -0.689425,
            "a2a2": -0.445078
        },
        "A0V": {
            "a0a0": -0.0951771,
            "a0a1": -0.17664,
            "a0a2": 0.0349502,
            "a1a0": -0.264147,
            "a1a1": 0.276596,
            "a1a2": 0.135794,
            "a2a0": 0.279659,
            "a2a1": -0.0619701,
            "a2a2": 0.341745
        },
        "A0T1": {
            "a0a0": -0.0178561,
            "a0a1": -0.156651,
            "a0a2": 0.0349407,
            "a1a0": -0.225873,
            "a1a1": 0.306549,
            "a1a2": 0.0730601,
            "a2a0": 0.120857,
            "a2a1": -0.0960895,
            "a2a2": 0.369673
        },
        "A0T2": {
            "a0a0": -0.0178561,
            "a0a1": -0.138587,
            "a0a2": -0.253213,
            "a1a0": -0.225873,
            "a1a1": 0.173043,
            "a1a2": 0.256222,
            "a2a0": 0.120857,
            "a2a1": -0.116334,
            "a2a2": 0.373484
        },
        "A0T23": {
            "a0a0": 0.565736,
            "a0a1": 0.302412,
            "a0a2": 0.0292709,
            "a1a0": 0.415265,
            "a1a1": 0.888166,
            "a1a2": 0.824624,
            "a2a0": -0.422328,
            "a2a1": -0.576692,
            "a2a2": -0.0591901
        },
        "A1A0": {
            "a0a0": -0.149553,
            "a0a1": -0.203559,
            "a0a2": 0.269516,
            "a1a0": -0.14632,
            "a1a1": 0.19135,
            "a1a2": -0.0149799,
            "a2a0": -0.180342,
            "a2a1": 0.247836,
            "a2a2": 0.166189
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.491842,
            "a0a2": 0.143931,
            "a1a0": 0.491842,
            "a1a1": 1.0,
            "a1a2": 0.74757,
            "a2a0": 0.143931,
            "a2a1": 0.74757,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": -0.149553,
            "a0a1": -0.305642,
            "a0a2": -0.418399,
            "a1a0": -0.14632,
            "a1a1": 0.12766,
            "a1a2": -0.0921494,
            "a2a0": -0.180342,
            "a2a1": 0.146004,
            "a2a2": 0.084384
        },
        "A1V": {
            "a0a0": 0.903512,
            "a0a1": 0.464454,
            "a0a2": -0.464295,
            "a1a0": 0.478584,
            "a1a1": 0.969429,
            "a1a2": -0.5294,
            "a2a0": 0.0909221,
            "a2a1": 0.746892,
            "a2a2": 0.0869363
        },
        "A1T1": {
            "a0a0": 0.897042,
            "a0a1": 0.493367,
            "a0a2": -0.491758,
            "a1a0": 0.454697,
            "a1a1": 0.947529,
            "a1a2": -0.541331,
            "a2a0": 0.0301426,
            "a2a1": 0.708583,
            "a2a2": 0.0565147
        },
        "A1T2": {
            "a0a0": 0.897042,
            "a0a1": 0.512995,
            "a0a2": 0.160031,
            "a1a0": 0.454697,
            "a1a1": 0.967323,
            "a1a2": 0.553459,
            "a2a0": 0.0301426,
            "a2a1": 0.644876,
            "a2a2": 0.850034
        },
        "A1T23": {
            "a0a0": 0.0428635,
            "a0a1": -0.17833,
            "a0a2": -0.140648,
            "a1a0": 0.0306293,
            "a1a1": 0.232323,
            "a1a2": 0.119516,
            "a2a0": 0.0510433,
            "a2a1": 0.25031,
            "a2a2": 0.361752
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.449473,
            "a0a2": -0.616036,
            "a1a0": 0.545065,
            "a1a1": 0.951614,
            "a1a2": -0.689425,
            "a2a0": 0.41971,
            "a2a1": 0.909208,
            "a2a2": -0.445078
        },
        "A12A1": {
            "a0a0": -0.149553,
            "a0a1": -0.14632,
            "a0a2": -0.180342,
            "a1a0": -0.305642,
            "a1a1": 0.12766,
            "a1a2": 0.146004,
            "a2a0": -0.418399,
            "a2a1": -0.0921494,
            "a2a2": 0.084384
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.545065,
            "a0a2": 0.41971,
            "a1a0": 0.545065,
            "a1a1": 1.0,
            "a1a2": 0.91468,
            "a2a0": 0.41971,
            "a2a1": 0.91468,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": -0.0951771,
            "a0a1": -0.17664,
            "a0a2": 0.0349502,
            "a1a0": -0.357672,
            "a1a1": 0.221712,
            "a1a2": 0.0225585,
            "a2a0": -0.486399,
            "a2a1": 0.0270926,
            "a2a2": 0.281444
        },
        "A12T1": {
            "a0a0": -0.0178561,
            "a0a1": -0.156651,
            "a0a2": 0.0349407,
            "a1a0": -0.266263,
            "a1a1": 0.257017,
            "a1a2": -0.0376423,
            "a2a0": -0.416487,
            "a2a1": 0.0656297,
            "a2a2": 0.210217
        },
        "A12T2": {
            "a0a0": -0.0178561,
            "a0a1": -0.138587,
            "a0a2": -0.253213,
            "a1a0": -0.266263,
            "a1a1": 0.153721,
            "a1a2": 0.0692239,
            "a2a0": -0.416487,
            "a2a1": -0.0733228,
            "a2a2": 0.104604
        },
        "A12T23": {
            "a0a0": 0.565736,
            "a0a1": 0.302412,
            "a0a2": 0.0292709,
            "a1a0": 0.429589,
            "a1a1": 0.896512,
            "a1a2": 0.685029,
            "a2a0": 0.29022,
            "a2a1": 0.788915,
            "a2a2": 0.767168
        },
        "VA0": {
            "a0a0": -0.0951771,
            "a0a1": -0.264147,
            "a0a2": 0.279659,
            "a1a0": -0.17664,
            "a1a1": 0.276596,
            "a1a2": -0.0619701,
            "a2a0": 0.0349502,
            "a2a1": 0.135794,
            "a2a2": 0.341745
        },
        "VA1": {
            "a0a0": 0.903512,
            "a0a1": 0.478584,
            "a0a2": 0.0909221,
            "a1a0": 0.464454,
            "a1a1": 0.969429,
            "a1a2": 0.746892,
            "a2a0": -0.464295,
            "a2a1": -0.5294,
            "a2a2": 0.0869363
        },
        "VA12": {
            "a0a0": -0.0951771,
            "a0a1": -0.357672,
            "a0a2": -0.486399,
            "a1a0": -0.17664,
            "a1a1": 0.221712,
            "a1a2": 0.0270926,
            "a2a0": 0.0349502,
            "a2a1": 0.0225585,
            "a2a2": 0.281444
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.459436,
            "a0a2": -0.557193,
            "a1a0": 0.459436,
            "a1a1": 1.0,
            "a1a2": -0.524296,
            "a2a0": -0.557193,
            "a2a1": -0.524296,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.917887,
            "a0a1": 0.440306,
            "a0a2": -0.52557,
            "a1a0": 0.43138,
            "a1a1": 0.976499,
            "a1a2": -0.551477,
            "a2a0": -0.6223,
            "a2a1": -0.530609,
            "a2a2": 0.967066
        },
        "VT2": {
            "a0a0": 0.917887,
            "a0a1": 0.502655,
            "a0a2": 0.0473535,
            "a1a0": 0.43138,
            "a1a1": 0.965228,
            "a1a2": 0.557436,
            "a2a0": -0.6223,
            "a2a1": -0.658359,
            "a2a2": 0.323399
        },
        "VT23": {
            "a0a0": 0.0456984,
            "a0a1": -0.251154,
            "a0a2": -0.247657,
            "a1a0": 0.0440929,
            "a1a1": 0.339456,
            "a1a2": 0.230459,
            "a2a0": 0.0691115,
            "a2a1": -0.00378131,
            "a2a2": 0.397215
        },
        "T1A0": {
            "a0a0": -0.0178561,
            "a0a1": -0.225873,
            "a0a2": 0.120857,
            "a1a0": -0.156651,
            "a1a1": 0.306549,
            "a1a2": -0.0960895,
            "a2a0": 0.0349407,
            "a2a1": 0.0730601,
            "a2a2": 0.369673
        },
        "T1A1": {
            "a0a0": 0.897042,
            "a0a1": 0.454697,
            "a0a2": 0.0301426,
            "a1a0": 0.493367,
            "a1a1": 0.947529,
            "a1a2": 0.708583,
            "a2a0": -0.491758,
            "a2a1": -0.541331,
            "a2a2": 0.0565147
        },
        "T1A12": {
            "a0a0": -0.0178561,
            "a0a1": -0.266263,
            "a0a2": -0.416487,
            "a1a0": -0.156651,
            "a1a1": 0.257017,
            "a1a2": 0.0656297,
            "a2a0": 0.0349407,
            "a2a1": -0.0376423,
            "a2a2": 0.210217
        },
        "T1V": {
            "a0a0": 0.917887,
            "a0a1": 0.43138,
            "a0a2": -0.6223,
            "a1a0": 0.440306,
            "a1a1": 0.976499,
            "a1a2": -0.530609,
            "a2a0": -0.52557,
            "a2a1": -0.551477,
            "a2a2": 0.967066
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.487898,
            "a0a2": -0.650775,
            "a1a0": 0.487898,
            "a1a1": 1.0,
            "a1a2": -0.59325,
            "a2a0": -0.650775,
            "a2a1": -0.59325,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.547493,
            "a0a2": -0.0712457,
            "a1a0": 0.487898,
            "a1a1": 0.974245,
            "a1a2": 0.537276,
            "a2a0": -0.650775,
            "a2a1": -0.694711,
            "a2a2": 0.264778
        },
        "T1T23": {
            "a0a0": 0.0630001,
            "a0a1": -0.188472,
            "a0a2": -0.291441,
            "a1a0": 0.0450415,
            "a1a1": 0.363996,
            "a1a2": 0.243213,
            "a2a0": 0.0449258,
            "a2a1": -0.0677895,
            "a2a2": 0.322978
        },
        "T2A0": {
            "a0a0": -0.0178561,
            "a0a1": -0.225873,
            "a0a2": 0.120857,
            "a1a0": -0.138587,
            "a1a1": 0.173043,
            "a1a2": -0.116334,
            "a2a0": -0.253213,
            "a2a1": 0.256222,
            "a2a2": 0.373484
        },
        "T2A1": {
            "a0a0": 0.897042,
            "a0a1": 0.454697,
            "a0a2": 0.0301426,
            "a1a0": 0.512995,
            "a1a1": 0.967323,
            "a1a2": 0.644876,
            "a2a0": 0.160031,
            "a2a1": 0.553459,
            "a2a2": 0.850034
        },
        "T2A12": {
            "a0a0": -0.0178561,
            "a0a1": -0.266263,
            "a0a2": -0.416487,
            "a1a0": -0.138587,
            "a1a1": 0.153721,
            "a1a2": -0.0733228,
            "a2a0": -0.253213,
            "a2a1": 0.0692239,
            "a2a2": 0.104604
        },
        "T2V": {
            "a0a0": 0.917887,
            "a0a1": 0.43138,
            "a0a2": -0.6223,
            "a1a0": 0.502655,
            "a1a1": 0.965228,
            "a1a2": -0.658359,
            "a2a0": 0.0473535,
            "a2a1": 0.557436,
            "a2a2": 0.323399
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.487898,
            "a0a2": -0.650775,
            "a1a0": 0.547493,
            "a1a1": 0.974245,
            "a1a2": -0.694711,
            "a2a0": -0.0712457,
            "a2a1": 0.537276,
            "a2a2": 0.264778
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.547493,
            "a0a2": -0.0712457,
            "a1a0": 0.547493,
            "a1a1": 1.0,
            "a1a2": 0.417974,
            "a2a0": -0.0712457,
            "a2a1": 0.417974,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.0630001,
            "a0a1": -0.188472,
            "a0a2": -0.291441,
            "a1a0": 0.00918246,
            "a1a1": 0.245557,
            "a1a2": 0.0558685,
            "a2a0": 0.00740895,
            "a2a1": 0.171401,
            "a2a2": 0.503404
        },
        "T23A0": {
            "a0a0": 0.565736,
            "a0a1": 0.415265,
            "a0a2": -0.422328,
            "a1a0": 0.302412,
            "a1a1": 0.888166,
            "a1a2": -0.576692,
            "a2a0": 0.0292709,
            "a2a1": 0.824624,
            "a2a2": -0.0591901
        },
        "T23A1": {
            "a0a0": 0.0428635,
            "a0a1": 0.0306293,
            "a0a2": 0.0510433,
            "a1a0": -0.17833,
            "a1a1": 0.232323,
            "a1a2": 0.25031,
            "a2a0": -0.140648,
            "a2a1": 0.119516,
            "a2a2": 0.361752
        },
        "T23A12": {
            "a0a0": 0.565736,
            "a0a1": 0.429589,
            "a0a2": 0.29022,
            "a1a0": 0.302412,
            "a1a1": 0.896512,
            "a1a2": 0.788915,
            "a2a0": 0.0292709,
            "a2a1": 0.685029,
            "a2a2": 0.767168
        },
        "T23V": {
            "a0a0": 0.0456984,
            "a0a1": 0.0440929,
            "a0a2": 0.0691115,
            "a1a0": -0.251154,
            "a1a1": 0.339456,
            "a1a2": -0.00378131,
            "a2a0": -0.247657,
            "a2a1": 0.230459,
            "a2a2": 0.397215
        },
        "T23T1": {
            "a0a0": 0.0630001,
            "a0a1": 0.0450415,
            "a0a2": 0.0449258,
            "a1a0": -0.188472,
            "a1a1": 0.363996,
            "a1a2": -0.0677895,
            "a2a0": -0.291441,
            "a2a1": 0.243213,
            "a2a2": 0.322978
        },
        "T23T2": {
            "a0a0": 0.0630001,
            "a0a1": 0.00918246,
            "a0a2": 0.00740895,
            "a1a0": -0.188472,
            "a1a1": 0.245557,
            "a1a2": 0.171401,
            "a2a0": -0.291441,
            "a2a1": 0.0558685,
            "a2a2": 0.503404
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.599095,
            "a0a2": 0.359209,
            "a1a0": 0.599095,
            "a1a1": 1.0,
            "a1a2": 0.79568,
            "a2a0": 0.359209,
            "a2a1": 0.79568,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00124157,
            "a0a1": 0.00449532,
            "a0a2": -0.0325734,
            "a1a0": 0.00449532,
            "a1a1": 0.0805646,
            "a1a2": -0.196892,
            "a2a0": -0.0325734,
            "a2a1": -0.196892,
            "a2a2": 2.25188
        },
        "A0A1": {
            "a0a0": -0.000141936,
            "a0a1": -0.000966833,
            "a0a2": -0.00311592,
            "a1a0": -0.00155624,
            "a1a1": 0.0101851,
            "a1a2": 0.0344938,
            "a2a0": 0.0108936,
            "a2a1": -0.00421547,
            "a2a2": 0.122287
        },
        "A0A12": {
            "a0a0": 0.000892429,
            "a0a1": 0.0041842,
            "a0a2": 0.0127541,
            "a1a0": 0.0032312,
            "a1a1": 0.0588454,
            "a1a2": 0.222563,
            "a2a0": -0.0234136,
            "a2a1": -0.225392,
            "a2a2": -0.576005
        },
        "A0V": {
            "a0a0": -0.000118092,
            "a0a1": -0.0015241,
            "a0a2": 0.00165717,
            "a1a0": -0.0026401,
            "a1a1": 0.0192246,
            "a1a2": 0.0518663,
            "a2a0": 0.0147776,
            "a2a1": -0.0227716,
            "a2a2": 0.690091
        },
        "A0T1": {
            "a0a0": -1.94942e-5,
            "a0a1": -0.0010883,
            "a0a2": 0.00133732,
            "a1a0": -0.00198641,
            "a1a1": 0.0171555,
            "a1a2": 0.0225253,
            "a2a0": 0.00561926,
            "a2a1": -0.0284302,
            "a2a2": 0.602571
        },
        "A0T2": {
            "a0a0": -1.94942e-5,
            "a0a1": -0.000952643,
            "a0a2": -0.00638374,
            "a1a0": -0.00198641,
            "a1a1": 0.00958186,
            "a1a2": 0.0520347,
            "a2a0": 0.00561926,
            "a2a1": -0.0340567,
            "a2a2": 0.401004
        },
        "A0T23": {
            "a0a0": 0.00126634,
            "a0a1": 0.00652093,
            "a0a2": 0.00245079,
            "a1a0": 0.00748769,
            "a1a1": 0.154274,
            "a1a2": 0.556177,
            "a2a0": -0.0402599,
            "a2a1": -0.529594,
            "a2a2": -0.21106
        },
        "A1A0": {
            "a0a0": -0.000141936,
            "a0a1": -0.00155624,
            "a0a2": 0.0108936,
            "a1a0": -0.000966833,
            "a1a1": 0.0101851,
            "a1a2": -0.00421547,
            "a2a0": -0.00311592,
            "a2a1": 0.0344938,
            "a2a2": 0.122287
        },
        "A1A1": {
            "a0a0": 0.000725484,
            "a0a1": 0.00248429,
            "a0a2": 0.00190097,
            "a1a0": 0.00248429,
            "a1a1": 0.0351662,
            "a1a2": 0.0687416,
            "a2a0": 0.00190097,
            "a2a1": 0.0687416,
            "a2a2": 0.240442
        },
        "A1A12": {
            "a0a0": -0.000102023,
            "a0a1": -0.00179352,
            "a0a2": -0.009719,
            "a1a0": -0.000694952,
            "a1a1": 0.0052155,
            "a1a2": -0.014903,
            "a2a0": -0.0022397,
            "a2a1": 0.0155973,
            "a2a2": 0.0356847
        },
        "A1V": {
            "a0a0": 0.000856938,
            "a0a1": 0.00306334,
            "a0a2": -0.0168283,
            "a1a0": 0.00316026,
            "a1a1": 0.0445162,
            "a1a2": -0.133592,
            "a2a0": 0.00156992,
            "a2a1": 0.0896814,
            "a2a2": 0.0573639
        },
        "A1T1": {
            "a0a0": 0.000748619,
            "a0a1": 0.00262008,
            "a0a2": -0.0143874,
            "a1a0": 0.00264192,
            "a1a1": 0.0350338,
            "a1a2": -0.110266,
            "a2a0": 0.000457953,
            "a2a1": 0.0685058,
            "a2a2": 0.0301013
        },
        "A1T2": {
            "a0a0": 0.000748619,
            "a0a1": 0.00269557,
            "a0a2": 0.00308407,
            "a1a0": 0.00264192,
            "a1a1": 0.0353882,
            "a1a2": 0.0742597,
            "a2a0": 0.000457953,
            "a2a1": 0.0616887,
            "a2a2": 0.298227
        },
        "A1T23": {
            "a0a0": 7.33418e-5,
            "a0a1": -0.00293944,
            "a0a2": -0.0090019,
            "a1a0": 0.00036488,
            "a1a1": 0.0266613,
            "a1a2": 0.0532568,
            "a2a0": 0.00158999,
            "a2a1": 0.0751121,
            "a2a2": 0.421504
        },
        "A12A0": {
            "a0a0": 0.000892429,
            "a0a1": 0.0032312,
            "a0a2": -0.0234136,
            "a1a0": 0.0041842,
            "a1a1": 0.0588454,
            "a1a2": -0.225392,
            "a2a0": 0.0127541,
            "a2a1": 0.222563,
            "a2a2": -0.576005
        },
        "A12A1": {
            "a0a0": -0.000102023,
            "a0a1": -0.000694952,
            "a0a2": -0.0022397,
            "a1a0": -0.00179352,
            "a1a1": 0.0052155,
            "a1a2": 0.0155973,
            "a2a0": -0.009719,
            "a2a1": -0.014903,
            "a2a2": 0.0356847
        },
        "A12A12": {
            "a0a0": 0.000641471,
            "a0a1": 0.00300757,
            "a0a2": 0.00916759,
            "a1a0": 0.00300757,
            "a1a1": 0.0474635,
            "a1a2": 0.171856,
            "a2a0": 0.00916759,
            "a2a1": 0.171856,
            "a2a2": 0.743762
        },
        "A12V": {
            "a0a0": -8.48834e-5,
            "a0a1": -0.00109551,
            "a0a2": 0.00119116,
            "a1a0": -0.00274389,
            "a1a1": 0.0118279,
            "a1a2": 0.00661335,
            "a2a0": -0.014771,
            "a2a1": 0.00572145,
            "a2a2": 0.326619
        },
        "A12T1": {
            "a0a0": -1.40123e-5,
            "a0a1": -0.000782261,
            "a0a2": 0.000961255,
            "a1a0": -0.00179731,
            "a1a1": 0.0110401,
            "a1a2": -0.00890788,
            "a2a0": -0.0111289,
            "a2a1": 0.0111596,
            "a2a2": 0.196926
        },
        "A12T2": {
            "a0a0": -1.40123e-5,
            "a0a1": -0.000684753,
            "a0a2": -0.00458859,
            "a1a0": -0.00179731,
            "a1a1": 0.00653338,
            "a1a2": 0.0107905,
            "a2a0": -0.0111289,
            "a2a1": -0.0123362,
            "a2a2": 0.064546
        },
        "A12T23": {
            "a0a0": 0.000910234,
            "a0a1": 0.0046872,
            "a0a2": 0.00176161,
            "a1a0": 0.00594543,
            "a1a1": 0.119526,
            "a1a2": 0.354629,
            "a2a0": 0.0158999,
            "a2a1": 0.416364,
            "a2a2": 1.57214
        },
        "VA0": {
            "a0a0": -0.000118092,
            "a0a1": -0.0026401,
            "a0a2": 0.0147776,
            "a1a0": -0.0015241,
            "a1a1": 0.0192246,
            "a1a2": -0.0227716,
            "a2a0": 0.00165717,
            "a2a1": 0.0518663,
            "a2a2": 0.690091
        },
        "VA1": {
            "a0a0": 0.000856938,
            "a0a1": 0.00316026,
            "a0a2": 0.00156992,
            "a1a0": 0.00306334,
            "a1a1": 0.0445162,
            "a1a2": 0.0896814,
            "a2a0": -0.0168283,
            "a2a1": -0.133592,
            "a2a2": 0.0573639
        },
        "VA12": {
            "a0a0": -8.48834e-5,
            "a0a1": -0.00274389,
            "a0a2": -0.014771,
            "a1a0": -0.00109551,
            "a1a1": 0.0118279,
            "a1a2": 0.00572145,
            "a2a0": 0.00119116,
            "a2a1": 0.00661335,
            "a2a2": 0.326619
        },
        "VV": {
            "a0a0": 0.00123995,
            "a0a1": 0.00396155,
            "a0a2": -0.0264021,
            "a1a0": 0.00396155,
            "a1a1": 0.0599623,
            "a1a2": -0.172762,
            "a2a0": -0.0264021,
            "a2a1": -0.172762,
            "a2a2": 1.81077
        },
        "VT1": {
            "a0a0": 0.00100144,
            "a0a1": 0.00305694,
            "a0a2": -0.0201025,
            "a1a0": 0.0032729,
            "a1a1": 0.0471457,
            "a1a2": -0.146684,
            "a2a0": -0.0259457,
            "a2a1": -0.140779,
            "a2a2": 1.41353
        },
        "VT2": {
            "a0a0": 0.00100144,
            "a0a1": 0.00345299,
            "a0a2": 0.00119305,
            "a1a0": 0.0032729,
            "a1a1": 0.0461098,
            "a1a2": 0.0976649,
            "a2a0": -0.0259457,
            "a2a1": -0.17283,
            "a2a2": 0.311369
        },
        "VT23": {
            "a0a0": 0.000102224,
            "a0a1": -0.00541213,
            "a0a2": -0.0207222,
            "a1a0": 0.000685895,
            "a1a1": 0.0508685,
            "a1a2": 0.134097,
            "a2a0": 0.00590789,
            "a2a1": -0.00311387,
            "a2a2": 1.27011
        },
        "T1A0": {
            "a0a0": -1.94942e-5,
            "a0a1": -0.00198641,
            "a0a2": 0.00561926,
            "a1a0": -0.0010883,
            "a1a1": 0.0171555,
            "a1a2": -0.0284302,
            "a2a0": 0.00133732,
            "a2a1": 0.0225253,
            "a2a2": 0.602571
        },
        "T1A1": {
            "a0a0": 0.000748619,
            "a0a1": 0.00264192,
            "a0a2": 0.000457953,
            "a1a0": 0.00262008,
            "a1a1": 0.0350338,
            "a1a2": 0.0685058,
            "a2a0": -0.0143874,
            "a2a1": -0.110266,
            "a2a2": 0.0301013
        },
        "T1A12": {
            "a0a0": -1.40123e-5,
            "a0a1": -0.00179731,
            "a0a2": -0.0111289,
            "a1a0": -0.000782261,
            "a1a1": 0.0110401,
            "a1a2": 0.0111596,
            "a2a0": 0.000961255,
            "a2a1": -0.00890788,
            "a2a2": 0.196926
        },
        "T1V": {
            "a0a0": 0.00100144,
            "a0a1": 0.0032729,
            "a0a2": -0.0259457,
            "a1a0": 0.00305694,
            "a1a1": 0.0471457,
            "a1a2": -0.140779,
            "a2a0": -0.0201025,
            "a2a1": -0.146684,
            "a2a2": 1.41353
        },
        "T1T1": {
            "a0a0": 0.000959993,
            "a0a1": 0.00298054,
            "a0a2": -0.021902,
            "a1a0": 0.00298054,
            "a1a1": 0.0388743,
            "a1a2": -0.127054,
            "a2a0": -0.021902,
            "a2a1": -0.127054,
            "a2a2": 1.17987
        },
        "T1T2": {
            "a0a0": 0.000959993,
            "a0a1": 0.0033093,
            "a0a2": -0.00157942,
            "a1a0": 0.00298054,
            "a1a1": 0.0374734,
            "a1a2": 0.0757939,
            "a2a0": -0.021902,
            "a2a1": -0.147213,
            "a2a2": 0.205781
        },
        "T1T23": {
            "a0a0": 0.000124001,
            "a0a1": -0.00357361,
            "a0a2": -0.021457,
            "a1a0": 0.000564149,
            "a1a1": 0.0439192,
            "a1a2": 0.113947,
            "a2a0": 0.00310002,
            "a2a1": -0.0450616,
            "a2a2": 0.833635
        },
        "T2A0": {
            "a0a0": -1.94942e-5,
            "a0a1": -0.00198641,
            "a0a2": 0.00561926,
            "a1a0": -0.000952643,
            "a1a1": 0.00958186,
            "a1a2": -0.0340567,
            "a2a0": -0.00638374,
            "a2a1": 0.0520347,
            "a2a2": 0.401004
        },
        "T2A1": {
            "a0a0": 0.000748619,
            "a0a1": 0.00264192,
            "a0a2": 0.000457953,
            "a1a0": 0.00269557,
            "a1a1": 0.0353882,
            "a1a2": 0.0616887,
            "a2a0": 0.00308407,
            "a2a1": 0.0742597,
            "a2a2": 0.298227
        },
        "T2A12": {
            "a0a0": -1.40123e-5,
            "a0a1": -0.00179731,
            "a0a2": -0.0111289,
            "a1a0": -0.000684753,
            "a1a1": 0.00653338,
            "a1a2": -0.0123362,
            "a2a0": -0.00458859,
            "a2a1": 0.0107905,
            "a2a2": 0.064546
        },
        "T2V": {
            "a0a0": 0.00100144,
            "a0a1": 0.0032729,
            "a0a2": -0.0259457,
            "a1a0": 0.00345299,
            "a1a1": 0.0461098,
            "a1a2": -0.17283,
            "a2a0": 0.00119305,
            "a2a1": 0.0976649,
            "a2a2": 0.311369
        },
        "T2T1": {
            "a0a0": 0.000959993,
            "a0a1": 0.00298054,
            "a0a2": -0.021902,
            "a1a0": 0.0033093,
            "a1a1": 0.0374734,
            "a1a2": -0.147213,
            "a2a0": -0.00157942,
            "a2a1": 0.0757939,
            "a2a2": 0.205781
        },
        "T2T2": {
            "a0a0": 0.000959993,
            "a0a1": 0.0033093,
            "a0a2": -0.00157942,
            "a1a0": 0.0033093,
            "a1a1": 0.0380582,
            "a1a2": 0.0583416,
            "a2a0": -0.00157942,
            "a2a1": 0.0583416,
            "a2a2": 0.511929
        },
        "T2T23": {
            "a0a0": 0.000124001,
            "a0a1": -0.00357361,
            "a0a2": -0.021457,
            "a1a0": 0.000113798,
            "a1a1": 0.0293159,
            "a1a2": 0.0258986,
            "a2a0": 0.000336753,
            "a2a1": 0.0750491,
            "a2a2": 0.855868
        },
        "T23A0": {
            "a0a0": 0.00126634,
            "a0a1": 0.00748769,
            "a0a2": -0.0402599,
            "a1a0": 0.00652093,
            "a1a1": 0.154274,
            "a1a2": -0.529594,
            "a2a0": 0.00245079,
            "a2a1": 0.556177,
            "a2a2": -0.21106
        },
        "T23A1": {
            "a0a0": 7.33418e-5,
            "a0a1": 0.00036488,
            "a0a2": 0.00158999,
            "a1a0": -0.00293944,
            "a1a1": 0.0266613,
            "a1a2": 0.0751121,
            "a2a0": -0.0090019,
            "a2a1": 0.0532568,
            "a2a2": 0.421504
        },
        "T23A12": {
            "a0a0": 0.000910234,
            "a0a1": 0.00594543,
            "a0a2": 0.0158999,
            "a1a0": 0.0046872,
            "a1a1": 0.119526,
            "a1a2": 0.416364,
            "a2a0": 0.00176161,
            "a2a1": 0.354629,
            "a2a2": 1.57214
        },
        "T23V": {
            "a0a0": 0.000102224,
            "a0a1": 0.000685895,
            "a0a2": 0.00590789,
            "a1a0": -0.00541213,
            "a1a1": 0.0508685,
            "a1a2": -0.00311387,
            "a2a0": -0.0207222,
            "a2a1": 0.134097,
            "a2a2": 1.27011
        },
        "T23T1": {
            "a0a0": 0.000124001,
            "a0a1": 0.000564149,
            "a0a2": 0.00310002,
            "a1a0": -0.00357361,
            "a1a1": 0.0439192,
            "a1a2": -0.0450616,
            "a2a0": -0.021457,
            "a2a1": 0.113947,
            "a2a2": 0.833635
        },
        "T23T2": {
            "a0a0": 0.000124001,
            "a0a1": 0.000113798,
            "a0a2": 0.000336753,
            "a1a0": -0.00357361,
            "a1a1": 0.0293159,
            "a1a2": 0.0750491,
            "a2a0": -0.021457,
            "a2a1": 0.0258986,
            "a2a2": 0.855868
        },
        "T23T23": {
            "a0a0": 0.00403553,
            "a0a1": 0.0232902,
            "a0a2": 0.0542229,
            "a1a0": 0.0232902,
            "a1a1": 0.374501,
            "a1a2": 1.15705,
            "a2a0": 0.0542229,
            "a2a1": 1.15705,
            "a2a2": 5.64638
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/Bomega_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.31116,
            "a1": -0.899421,
            "a2": 1.18918
        },
        "A1": {
            "a0": 0.236741,
            "a1": 0.335683,
            "a2": 0.554804
        },
        "A12": {
            "a0": 0.256632,
            "a1": 0.514604,
            "a2": 0.152119
        },
        "V": {
            "a0": 0.296408,
            "a1": -0.765338,
            "a2": 1.49266
        },
        "T1": {
            "a0": 0.250035,
            "a1": -0.670871,
            "a2": 1.28598
        },
        "T2": {
            "a0": 0.250035,
            "a1": 0.445816,
            "a2": 1.48095
        },
        "T23": {
            "a0": 0.695616,
            "a1": 1.18853,
            "a2": 1.96568
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0398828,
            "a1": 0.301201,
            "a2": 1.17883
        },
        "A1": {
            "a0": 0.0309549,
            "a1": 0.189106,
            "a2": 0.464345
        },
        "A12": {
            "a0": 0.0328937,
            "a1": 0.248554,
            "a2": 0.902388
        },
        "V": {
            "a0": 0.0387435,
            "a1": 0.236872,
            "a2": 0.943775
        },
        "T1": {
            "a0": 0.0349674,
            "a1": 0.191136,
            "a2": 0.744058
        },
        "T2": {
            "a0": 0.0349674,
            "a1": 0.188244,
            "a2": 0.57341
        },
        "T23": {
            "a0": 0.0806135,
            "a1": 0.630741,
            "a2": 2.11097
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.651636,
            "a0a2": -0.568439,
            "a1a0": 0.651636,
            "a1a1": 1.0,
            "a1a2": -0.574855,
            "a2a0": -0.568439,
            "a2a1": -0.574855,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0728943,
            "a0a1": -0.080318,
            "a0a2": -0.112101,
            "a1a0": -0.105026,
            "a1a1": 0.0473588,
            "a1a2": 0.05463,
            "a2a0": 0.169567,
            "a2a1": 0.0118456,
            "a2a2": 0.174447
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.692544,
            "a0a2": 0.635,
            "a1a0": 0.651636,
            "a1a1": 0.980674,
            "a1a2": 0.922721,
            "a2a0": -0.568439,
            "a2a1": -0.705134,
            "a2a2": -0.475739
        },
        "A0V": {
            "a0a0": 0.0727701,
            "a0a1": -0.10635,
            "a0a2": 0.124092,
            "a1a0": -0.190624,
            "a1a1": 0.0891667,
            "a1a2": 0.149973,
            "a2a0": 0.181973,
            "a2a1": -0.00634132,
            "a2a2": 0.276504
        },
        "A0T1": {
            "a0a0": 0.00712059,
            "a0a1": -0.127954,
            "a0a2": 0.207208,
            "a1a0": -0.253277,
            "a1a1": 0.0765006,
            "a1a2": 0.21946,
            "a2a0": 0.190052,
            "a2a1": 0.00303238,
            "a2a2": 0.186444
        },
        "A0T2": {
            "a0a0": 0.00712059,
            "a0a1": -0.143694,
            "a0a2": -0.120382,
            "a1a0": -0.253277,
            "a1a1": -0.0206626,
            "a1a2": 0.0842461,
            "a2a0": 0.190052,
            "a2a1": -0.00517141,
            "a2a2": 0.316084
        },
        "A0T23": {
            "a0a0": 0.641441,
            "a0a1": 0.519549,
            "a0a2": 0.466163,
            "a1a0": 0.452894,
            "a1a1": 0.89867,
            "a1a2": 0.862854,
            "a2a0": -0.348363,
            "a2a1": -0.666652,
            "a2a2": -0.311853
        },
        "A1A0": {
            "a0a0": 0.0728943,
            "a0a1": -0.105026,
            "a0a2": 0.169567,
            "a1a0": -0.080318,
            "a1a1": 0.0473588,
            "a1a2": 0.0118456,
            "a2a0": -0.112101,
            "a2a1": 0.05463,
            "a2a2": 0.174447
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.491736,
            "a0a2": 0.302093,
            "a1a0": 0.491736,
            "a1a1": 1.0,
            "a1a2": 0.860642,
            "a2a0": 0.302093,
            "a2a1": 0.860642,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0728943,
            "a0a1": -0.148987,
            "a0a2": -0.215124,
            "a1a0": -0.080318,
            "a1a1": 0.0225467,
            "a1a2": -0.173178,
            "a2a0": -0.112101,
            "a2a1": 0.0119641,
            "a2a2": -0.0920285
        },
        "A1V": {
            "a0a0": 0.937473,
            "a0a1": 0.478287,
            "a0a2": -0.397396,
            "a1a0": 0.513174,
            "a1a1": 0.97145,
            "a1a2": -0.606323,
            "a2a0": 0.293576,
            "a2a1": 0.865648,
            "a2a2": -0.222771
        },
        "A1T1": {
            "a0a0": 0.923056,
            "a0a1": 0.50528,
            "a0a2": -0.399899,
            "a1a0": 0.484618,
            "a1a1": 0.957635,
            "a1a2": -0.580459,
            "a2a0": 0.258943,
            "a2a1": 0.848271,
            "a2a2": -0.22455
        },
        "A1T2": {
            "a0a0": 0.923056,
            "a0a1": 0.509274,
            "a0a2": 0.232884,
            "a1a0": 0.484618,
            "a1a1": 0.975999,
            "a1a2": 0.702633,
            "a2a0": 0.258943,
            "a2a1": 0.815466,
            "a2a2": 0.896183
        },
        "A1T23": {
            "a0a0": 0.0826122,
            "a0a1": -0.13233,
            "a0a2": -0.0939637,
            "a1a0": -0.194657,
            "a1a1": -0.000571746,
            "a1a2": -0.0769177,
            "a2a0": -0.247148,
            "a2a1": -0.0627471,
            "a2a2": -0.0205772
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.651636,
            "a0a2": -0.568439,
            "a1a0": 0.692544,
            "a1a1": 0.980674,
            "a1a2": -0.705134,
            "a2a0": 0.635,
            "a2a1": 0.922721,
            "a2a2": -0.475739
        },
        "A12A1": {
            "a0a0": 0.0728943,
            "a0a1": -0.080318,
            "a0a2": -0.112101,
            "a1a0": -0.148987,
            "a1a1": 0.0225467,
            "a1a2": 0.0119641,
            "a2a0": -0.215124,
            "a2a1": -0.173178,
            "a2a2": -0.0920285
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.692544,
            "a0a2": 0.635,
            "a1a0": 0.692544,
            "a1a1": 1.0,
            "a1a2": 0.92225,
            "a2a0": 0.635,
            "a2a1": 0.92225,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0727701,
            "a0a1": -0.10635,
            "a0a2": 0.124092,
            "a1a0": -0.224516,
            "a1a1": 0.0674467,
            "a1a2": 0.0778296,
            "a2a0": -0.306877,
            "a2a1": -0.110344,
            "a2a2": 0.283149
        },
        "A12T1": {
            "a0a0": 0.00712059,
            "a0a1": -0.127954,
            "a0a2": 0.207208,
            "a1a0": -0.283819,
            "a1a1": 0.0497213,
            "a1a2": 0.157299,
            "a2a0": -0.369788,
            "a2a1": -0.129936,
            "a2a2": 0.336242
        },
        "A12T2": {
            "a0a0": 0.00712059,
            "a0a1": -0.143694,
            "a0a2": -0.120382,
            "a1a0": -0.283819,
            "a1a1": -0.0303669,
            "a1a2": -0.0031548,
            "a2a0": -0.369788,
            "a2a1": -0.223349,
            "a2a2": -0.0547857
        },
        "A12T23": {
            "a0a0": 0.641441,
            "a0a1": 0.519549,
            "a0a2": 0.466163,
            "a1a0": 0.449663,
            "a1a1": 0.899881,
            "a1a2": 0.793156,
            "a2a0": 0.399955,
            "a2a1": 0.780763,
            "a2a2": 0.788399
        },
        "VA0": {
            "a0a0": 0.0727701,
            "a0a1": -0.190624,
            "a0a2": 0.181973,
            "a1a0": -0.10635,
            "a1a1": 0.0891667,
            "a1a2": -0.00634132,
            "a2a0": 0.124092,
            "a2a1": 0.149973,
            "a2a2": 0.276504
        },
        "VA1": {
            "a0a0": 0.937473,
            "a0a1": 0.513174,
            "a0a2": 0.293576,
            "a1a0": 0.478287,
            "a1a1": 0.97145,
            "a1a2": 0.865648,
            "a2a0": -0.397396,
            "a2a1": -0.606323,
            "a2a2": -0.222771
        },
        "VA12": {
            "a0a0": 0.0727701,
            "a0a1": -0.224516,
            "a0a2": -0.306877,
            "a1a0": -0.10635,
            "a1a1": 0.0674467,
            "a1a2": -0.110344,
            "a2a0": 0.124092,
            "a2a1": 0.0778296,
            "a2a2": 0.283149
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.509025,
            "a0a2": -0.469321,
            "a1a0": 0.509025,
            "a1a1": 1.0,
            "a1a2": -0.592266,
            "a2a0": -0.469321,
            "a2a1": -0.592266,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.924521,
            "a0a1": 0.49182,
            "a0a2": -0.427306,
            "a1a0": 0.463633,
            "a1a1": 0.972392,
            "a1a2": -0.576209,
            "a2a0": -0.480054,
            "a2a1": -0.578181,
            "a2a2": 0.928299
        },
        "VT2": {
            "a0a0": 0.924521,
            "a0a1": 0.527557,
            "a0a2": 0.201938,
            "a1a0": 0.463633,
            "a1a1": 0.968687,
            "a1a2": 0.72815,
            "a2a0": -0.480054,
            "a2a1": -0.682487,
            "a2a2": 0.0446964
        },
        "VT23": {
            "a0a0": 0.0778273,
            "a0a1": -0.204643,
            "a0a2": -0.184533,
            "a1a0": -0.226742,
            "a1a1": 0.0376716,
            "a1a2": -0.0365555,
            "a2a0": 0.159127,
            "a2a1": 0.0304513,
            "a2a2": 0.364546
        },
        "T1A0": {
            "a0a0": 0.00712059,
            "a0a1": -0.253277,
            "a0a2": 0.190052,
            "a1a0": -0.127954,
            "a1a1": 0.0765006,
            "a1a2": 0.00303238,
            "a2a0": 0.207208,
            "a2a1": 0.21946,
            "a2a2": 0.186444
        },
        "T1A1": {
            "a0a0": 0.923056,
            "a0a1": 0.484618,
            "a0a2": 0.258943,
            "a1a0": 0.50528,
            "a1a1": 0.957635,
            "a1a2": 0.848271,
            "a2a0": -0.399899,
            "a2a1": -0.580459,
            "a2a2": -0.22455
        },
        "T1A12": {
            "a0a0": 0.00712059,
            "a0a1": -0.283819,
            "a0a2": -0.369788,
            "a1a0": -0.127954,
            "a1a1": 0.0497213,
            "a1a2": -0.129936,
            "a2a0": 0.207208,
            "a2a1": 0.157299,
            "a2a2": 0.336242
        },
        "T1V": {
            "a0a0": 0.924521,
            "a0a1": 0.463633,
            "a0a2": -0.480054,
            "a1a0": 0.49182,
            "a1a1": 0.972392,
            "a1a2": -0.578181,
            "a2a0": -0.427306,
            "a2a1": -0.576209,
            "a2a2": 0.928299
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.526164,
            "a0a2": -0.544754,
            "a1a0": 0.526164,
            "a1a1": 1.0,
            "a1a2": -0.608701,
            "a2a0": -0.544754,
            "a2a1": -0.608701,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.551855,
            "a0a2": 0.184455,
            "a1a0": 0.526164,
            "a1a1": 0.981006,
            "a1a2": 0.740669,
            "a2a0": -0.544754,
            "a2a1": -0.696425,
            "a2a2": 0.0087577
        },
        "T1T23": {
            "a0a0": 0.0253943,
            "a0a1": -0.253697,
            "a0a2": -0.26859,
            "a1a0": -0.231058,
            "a1a1": 0.0312833,
            "a1a2": -0.0457355,
            "a2a0": 0.224869,
            "a2a1": 0.108127,
            "a2a2": 0.415048
        },
        "T2A0": {
            "a0a0": 0.00712059,
            "a0a1": -0.253277,
            "a0a2": 0.190052,
            "a1a0": -0.143694,
            "a1a1": -0.0206626,
            "a1a2": -0.00517141,
            "a2a0": -0.120382,
            "a2a1": 0.0842461,
            "a2a2": 0.316084
        },
        "T2A1": {
            "a0a0": 0.923056,
            "a0a1": 0.484618,
            "a0a2": 0.258943,
            "a1a0": 0.509274,
            "a1a1": 0.975999,
            "a1a2": 0.815466,
            "a2a0": 0.232884,
            "a2a1": 0.702633,
            "a2a2": 0.896183
        },
        "T2A12": {
            "a0a0": 0.00712059,
            "a0a1": -0.283819,
            "a0a2": -0.369788,
            "a1a0": -0.143694,
            "a1a1": -0.0303669,
            "a1a2": -0.223349,
            "a2a0": -0.120382,
            "a2a1": -0.0031548,
            "a2a2": -0.0547857
        },
        "T2V": {
            "a0a0": 0.924521,
            "a0a1": 0.463633,
            "a0a2": -0.480054,
            "a1a0": 0.527557,
            "a1a1": 0.968687,
            "a1a2": -0.682487,
            "a2a0": 0.201938,
            "a2a1": 0.72815,
            "a2a2": 0.0446964
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.526164,
            "a0a2": -0.544754,
            "a1a0": 0.551855,
            "a1a1": 0.981006,
            "a1a2": -0.696425,
            "a2a0": 0.184455,
            "a2a1": 0.740669,
            "a2a2": 0.0087577
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.551855,
            "a0a2": 0.184455,
            "a1a0": 0.551855,
            "a1a1": 1.0,
            "a1a2": 0.656738,
            "a2a0": 0.184455,
            "a2a1": 0.656738,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.0253943,
            "a0a1": -0.253697,
            "a0a2": -0.26859,
            "a1a0": -0.244425,
            "a1a1": -0.0432036,
            "a1a2": -0.162978,
            "a2a0": -0.206908,
            "a2a1": -0.0639092,
            "a2a2": 0.130788
        },
        "T23A0": {
            "a0a0": 0.641441,
            "a0a1": 0.452894,
            "a0a2": -0.348363,
            "a1a0": 0.519549,
            "a1a1": 0.89867,
            "a1a2": -0.666652,
            "a2a0": 0.466163,
            "a2a1": 0.862854,
            "a2a2": -0.311853
        },
        "T23A1": {
            "a0a0": 0.0826122,
            "a0a1": -0.194657,
            "a0a2": -0.247148,
            "a1a0": -0.13233,
            "a1a1": -0.000571746,
            "a1a2": -0.0627471,
            "a2a0": -0.0939637,
            "a2a1": -0.0769177,
            "a2a2": -0.0205772
        },
        "T23A12": {
            "a0a0": 0.641441,
            "a0a1": 0.449663,
            "a0a2": 0.399955,
            "a1a0": 0.519549,
            "a1a1": 0.899881,
            "a1a2": 0.780763,
            "a2a0": 0.466163,
            "a2a1": 0.793156,
            "a2a2": 0.788399
        },
        "T23V": {
            "a0a0": 0.0778273,
            "a0a1": -0.226742,
            "a0a2": 0.159127,
            "a1a0": -0.204643,
            "a1a1": 0.0376716,
            "a1a2": 0.0304513,
            "a2a0": -0.184533,
            "a2a1": -0.0365555,
            "a2a2": 0.364546
        },
        "T23T1": {
            "a0a0": 0.0253943,
            "a0a1": -0.231058,
            "a0a2": 0.224869,
            "a1a0": -0.253697,
            "a1a1": 0.0312833,
            "a1a2": 0.108127,
            "a2a0": -0.26859,
            "a2a1": -0.0457355,
            "a2a2": 0.415048
        },
        "T23T2": {
            "a0a0": 0.0253943,
            "a0a1": -0.244425,
            "a0a2": -0.206908,
            "a1a0": -0.253697,
            "a1a1": -0.0432036,
            "a1a2": -0.0639092,
            "a2a0": -0.26859,
            "a2a1": -0.162978,
            "a2a2": 0.130788
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.630069,
            "a0a2": 0.569819,
            "a1a0": 0.630069,
            "a1a1": 1.0,
            "a1a2": 0.86171,
            "a2a0": 0.569819,
            "a2a1": 0.86171,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00159064,
            "a0a1": 0.00782793,
            "a0a2": -0.0267251,
            "a1a0": 0.00782793,
            "a1a1": 0.090722,
            "a1a2": -0.20411,
            "a2a0": -0.0267251,
            "a2a1": -0.20411,
            "a2a2": 1.38963
        },
        "A0A1": {
            "a0a0": 8.9993e-5,
            "a0a1": -0.000605763,
            "a0a2": -0.00207603,
            "a1a0": -0.00097922,
            "a1a1": 0.0026975,
            "a1a2": 0.00764061,
            "a2a0": 0.00618756,
            "a2a1": 0.00264066,
            "a2a2": 0.0954893
        },
        "A0A12": {
            "a0a0": 0.00131189,
            "a0a1": 0.0068652,
            "a0a2": 0.0228535,
            "a1a0": 0.00645616,
            "a1a1": 0.0734178,
            "a1a2": 0.250795,
            "a2a0": -0.0220418,
            "a2a1": -0.206605,
            "a2a2": -0.506071
        },
        "A0V": {
            "a0a0": 0.000112444,
            "a0a1": -0.00100471,
            "a0a2": 0.00467085,
            "a1a0": -0.0022245,
            "a1a1": 0.0063617,
            "a1a2": 0.0426322,
            "a2a0": 0.00831104,
            "a2a1": -0.00177069,
            "a2a2": 0.307624
        },
        "A0T1": {
            "a0a0": 9.93037e-6,
            "a0a1": -0.000975404,
            "a0a2": 0.00614893,
            "a1a0": -0.00266757,
            "a1a1": 0.00440417,
            "a1a2": 0.0491833,
            "a2a0": 0.00783402,
            "a2a1": 0.000683246,
            "a2a2": 0.163533
        },
        "A0T2": {
            "a0a0": 9.93037e-6,
            "a0a1": -0.00107881,
            "a0a2": -0.00275305,
            "a1a0": -0.00266757,
            "a1a1": -0.00117155,
            "a1a2": 0.0145503,
            "a2a0": 0.00783402,
            "a2a1": -0.00114757,
            "a2a2": 0.213657
        },
        "A0T23": {
            "a0a0": 0.00206229,
            "a0a1": 0.0130696,
            "a0a2": 0.0392468,
            "a1a0": 0.0109967,
            "a1a1": 0.170729,
            "a1a2": 0.548624,
            "a2a0": -0.0331047,
            "a2a1": -0.495678,
            "a2a2": -0.776034
        },
        "A1A0": {
            "a0a0": 8.9993e-5,
            "a0a1": -0.00097922,
            "a0a2": 0.00618756,
            "a1a0": -0.000605763,
            "a1a1": 0.0026975,
            "a1a2": 0.00264066,
            "a2a0": -0.00207603,
            "a2a1": 0.00764061,
            "a2a2": 0.0954893
        },
        "A1A1": {
            "a0a0": 0.000958205,
            "a0a1": 0.0028785,
            "a0a2": 0.00434221,
            "a1a0": 0.0028785,
            "a1a1": 0.035761,
            "a1a2": 0.0755732,
            "a2a0": 0.00434221,
            "a2a1": 0.0755732,
            "a2a2": 0.215616
        },
        "A1A12": {
            "a0a0": 7.42226e-5,
            "a0a1": -0.0011463,
            "a0a2": -0.00600913,
            "a1a0": -0.00049961,
            "a1a1": 0.00105976,
            "a1a2": -0.0295523,
            "a2a0": -0.00171223,
            "a2a1": 0.00138084,
            "a2a2": -0.0385617
        },
        "A1V": {
            "a0a0": 0.00112431,
            "a0a1": 0.00350697,
            "a0a2": -0.0116097,
            "a1a0": 0.00375983,
            "a1a1": 0.0435151,
            "a1a2": -0.108212,
            "a2a0": 0.00528154,
            "a2a1": 0.0952131,
            "a2a2": -0.0976264
        },
        "A1T1": {
            "a0a0": 0.000999127,
            "a0a1": 0.00298954,
            "a0a2": -0.00921056,
            "a1a0": 0.00320455,
            "a1a1": 0.0346137,
            "a1a2": -0.0816738,
            "a2a0": 0.00420444,
            "a2a1": 0.0752867,
            "a2a2": -0.0775818
        },
        "A1T2": {
            "a0a0": 0.000999127,
            "a0a1": 0.00296757,
            "a0a2": 0.00413365,
            "a1a0": 0.00320455,
            "a1a1": 0.0347436,
            "a1a2": 0.0761902,
            "a2a0": 0.00420444,
            "a2a1": 0.07128,
            "a2a2": 0.238618
        },
        "A1T23": {
            "a0a0": 0.000206149,
            "a0a1": -0.00258369,
            "a0a2": -0.00614004,
            "a1a0": -0.00296745,
            "a1a1": -6.8196e-5,
            "a1a2": -0.0307053,
            "a2a0": -0.00925137,
            "a2a1": -0.0183775,
            "a2a2": -0.0201702
        },
        "A12A0": {
            "a0a0": 0.00131189,
            "a0a1": 0.00645616,
            "a0a2": -0.0220418,
            "a1a0": 0.0068652,
            "a1a1": 0.0734178,
            "a1a2": -0.206605,
            "a2a0": 0.0228535,
            "a2a1": 0.250795,
            "a2a2": -0.506071
        },
        "A12A1": {
            "a0a0": 7.42226e-5,
            "a0a1": -0.00049961,
            "a0a2": -0.00171223,
            "a1a0": -0.0011463,
            "a1a1": 0.00105976,
            "a1a2": 0.00138084,
            "a2a0": -0.00600913,
            "a2a1": -0.0295523,
            "a2a2": -0.0385617
        },
        "A12A12": {
            "a0a0": 0.001082,
            "a0a1": 0.00566214,
            "a0a2": 0.0188486,
            "a1a0": 0.00566214,
            "a1a1": 0.061779,
            "a1a2": 0.206853,
            "a2a0": 0.0188486,
            "a2a1": 0.206853,
            "a2a2": 0.814303
        },
        "A12V": {
            "a0a0": 9.27396e-5,
            "a0a1": -0.000828642,
            "a0a2": 0.00385233,
            "a1a0": -0.00216205,
            "a1a1": 0.00397096,
            "a1a2": 0.0182572,
            "a2a0": -0.0107289,
            "a2a1": -0.023586,
            "a2a2": 0.241144
        },
        "A12T1": {
            "a0a0": 8.19017e-6,
            "a0a1": -0.000804474,
            "a0a2": 0.00507139,
            "a1a0": -0.00246675,
            "a1a1": 0.00236215,
            "a1a2": 0.0290906,
            "a2a0": -0.0116683,
            "a2a1": -0.0224112,
            "a2a2": 0.225762
        },
        "A12T2": {
            "a0a0": 8.19017e-6,
            "a0a1": -0.000889759,
            "a0a2": -0.0022706,
            "a1a0": -0.00246675,
            "a1a1": -0.00142083,
            "a1a2": -0.000449633,
            "a2a0": -0.0116683,
            "a2a1": -0.0379401,
            "a2a2": -0.0283482
        },
        "A12T23": {
            "a0a0": 0.0017009,
            "a0a1": 0.0107793,
            "a0a2": 0.0323692,
            "a1a0": 0.00900981,
            "a1a1": 0.141077,
            "a1a2": 0.41616,
            "a2a0": 0.0290946,
            "a2a1": 0.444389,
            "a2a2": 1.50183
        },
        "VA0": {
            "a0a0": 0.000112444,
            "a0a1": -0.0022245,
            "a0a2": 0.00831104,
            "a1a0": -0.00100471,
            "a1a1": 0.0063617,
            "a1a2": -0.00177069,
            "a2a0": 0.00467085,
            "a2a1": 0.0426322,
            "a2a2": 0.307624
        },
        "VA1": {
            "a0a0": 0.00112431,
            "a0a1": 0.00375983,
            "a0a2": 0.00528154,
            "a1a0": 0.00350697,
            "a1a1": 0.0435151,
            "a1a2": 0.0952131,
            "a2a0": -0.0116097,
            "a2a1": -0.108212,
            "a2a2": -0.0976264
        },
        "VA12": {
            "a0a0": 9.27396e-5,
            "a0a1": -0.00216205,
            "a0a2": -0.0107289,
            "a1a0": -0.000828642,
            "a1a1": 0.00397096,
            "a1a2": -0.023586,
            "a2a0": 0.00385233,
            "a2a1": 0.0182572,
            "a2a2": 0.241144
        },
        "VV": {
            "a0a0": 0.00150106,
            "a0a1": 0.00467146,
            "a0a2": -0.0171608,
            "a1a0": 0.00467146,
            "a1a1": 0.0561086,
            "a1a2": -0.132404,
            "a2a0": -0.0171608,
            "a2a1": -0.132404,
            "a2a2": 0.890711
        },
        "VT1": {
            "a0a0": 0.0012525,
            "a0a1": 0.00364207,
            "a0a2": -0.0123181,
            "a1a0": 0.00384019,
            "a1a1": 0.044025,
            "a1a2": -0.101555,
            "a2a0": -0.0158424,
            "a2a1": -0.104298,
            "a2a2": 0.651873
        },
        "VT2": {
            "a0a0": 0.0012525,
            "a0a1": 0.0038476,
            "a0a2": 0.00448624,
            "a1a0": 0.00384019,
            "a1a1": 0.0431936,
            "a1a2": 0.0989011,
            "a2a0": -0.0158424,
            "a2a1": -0.121251,
            "a2a2": 0.0241884
        },
        "VT23": {
            "a0a0": 0.000243074,
            "a0a1": -0.00500088,
            "a0a2": -0.0150923,
            "a1a0": -0.00432967,
            "a1a1": 0.00562833,
            "a1a2": -0.0182788,
            "a2a0": 0.0121065,
            "a2a1": 0.018127,
            "a2a2": 0.726277
        },
        "T1A0": {
            "a0a0": 9.93037e-6,
            "a0a1": -0.00266757,
            "a0a2": 0.00783402,
            "a1a0": -0.000975404,
            "a1a1": 0.00440417,
            "a1a2": 0.000683246,
            "a2a0": 0.00614893,
            "a2a1": 0.0491833,
            "a2a2": 0.163533
        },
        "T1A1": {
            "a0a0": 0.000999127,
            "a0a1": 0.00320455,
            "a0a2": 0.00420444,
            "a1a0": 0.00298954,
            "a1a1": 0.0346137,
            "a1a2": 0.0752867,
            "a2a0": -0.00921056,
            "a2a1": -0.0816738,
            "a2a2": -0.0775818
        },
        "T1A12": {
            "a0a0": 8.19017e-6,
            "a0a1": -0.00246675,
            "a0a2": -0.0116683,
            "a1a0": -0.000804474,
            "a1a1": 0.00236215,
            "a1a2": -0.0224112,
            "a2a0": 0.00507139,
            "a2a1": 0.0290906,
            "a2a2": 0.225762
        },
        "T1V": {
            "a0a0": 0.0012525,
            "a0a1": 0.00384019,
            "a0a2": -0.0158424,
            "a1a0": 0.00364207,
            "a1a1": 0.044025,
            "a1a2": -0.104298,
            "a2a0": -0.0123181,
            "a2a1": -0.101555,
            "a2a2": 0.651873
        },
        "T1T1": {
            "a0a0": 0.00122272,
            "a0a1": 0.00351664,
            "a0a2": -0.0141733,
            "a1a0": 0.00351664,
            "a1a1": 0.0365331,
            "a1a2": -0.0865674,
            "a2a0": -0.0141733,
            "a2a1": -0.0865674,
            "a2a2": 0.553622
        },
        "T1T2": {
            "a0a0": 0.00122272,
            "a0a1": 0.00363253,
            "a0a2": 0.00369844,
            "a1a0": 0.00351664,
            "a1a1": 0.0352969,
            "a1a2": 0.0811769,
            "a2a0": -0.0141733,
            "a2a1": -0.0975443,
            "a2a2": 0.00373648
        },
        "T1T23": {
            "a0a0": 7.15826e-5,
            "a0a1": -0.00559539,
            "a0a2": -0.019826,
            "a1a0": -0.00356018,
            "a1a1": 0.00377145,
            "a1a2": -0.0184535,
            "a2a0": 0.0134879,
            "a2a1": 0.0507447,
            "a2a2": 0.651909
        },
        "T2A0": {
            "a0a0": 9.93037e-6,
            "a0a1": -0.00266757,
            "a0a2": 0.00783402,
            "a1a0": -0.00107881,
            "a1a1": -0.00117155,
            "a1a2": -0.00114757,
            "a2a0": -0.00275305,
            "a2a1": 0.0145503,
            "a2a2": 0.213657
        },
        "T2A1": {
            "a0a0": 0.000999127,
            "a0a1": 0.00320455,
            "a0a2": 0.00420444,
            "a1a0": 0.00296757,
            "a1a1": 0.0347436,
            "a1a2": 0.07128,
            "a2a0": 0.00413365,
            "a2a1": 0.0761902,
            "a2a2": 0.238618
        },
        "T2A12": {
            "a0a0": 8.19017e-6,
            "a0a1": -0.00246675,
            "a0a2": -0.0116683,
            "a1a0": -0.000889759,
            "a1a1": -0.00142083,
            "a1a2": -0.0379401,
            "a2a0": -0.0022706,
            "a2a1": -0.000449633,
            "a2a2": -0.0283482
        },
        "T2V": {
            "a0a0": 0.0012525,
            "a0a1": 0.00384019,
            "a0a2": -0.0158424,
            "a1a0": 0.0038476,
            "a1a1": 0.0431936,
            "a1a2": -0.121251,
            "a2a0": 0.00448624,
            "a2a1": 0.0989011,
            "a2a2": 0.0241884
        },
        "T2T1": {
            "a0a0": 0.00122272,
            "a0a1": 0.00351664,
            "a0a2": -0.0141733,
            "a1a0": 0.00363253,
            "a1a1": 0.0352969,
            "a1a2": -0.0975443,
            "a2a0": 0.00369844,
            "a2a1": 0.0811769,
            "a2a2": 0.00373648
        },
        "T2T2": {
            "a0a0": 0.00122272,
            "a0a1": 0.00363253,
            "a0a2": 0.00369844,
            "a1a0": 0.00363253,
            "a1a1": 0.0354358,
            "a1a2": 0.070889,
            "a2a0": 0.00369844,
            "a2a1": 0.070889,
            "a2a2": 0.328799
        },
        "T2T23": {
            "a0a0": 7.15826e-5,
            "a0a1": -0.00559539,
            "a0a2": -0.019826,
            "a1a0": -0.00370916,
            "a1a1": -0.0051297,
            "a1a2": -0.0647639,
            "a2a0": -0.00956422,
            "a2a1": -0.0231143,
            "a2a2": 0.158312
        },
        "T23A0": {
            "a0a0": 0.00206229,
            "a0a1": 0.0109967,
            "a0a2": -0.0331047,
            "a1a0": 0.0130696,
            "a1a1": 0.170729,
            "a1a2": -0.495678,
            "a2a0": 0.0392468,
            "a2a1": 0.548624,
            "a2a2": -0.776034
        },
        "T23A1": {
            "a0a0": 0.000206149,
            "a0a1": -0.00296745,
            "a0a2": -0.00925137,
            "a1a0": -0.00258369,
            "a1a1": -6.8196e-5,
            "a1a2": -0.0183775,
            "a2a0": -0.00614004,
            "a2a1": -0.0307053,
            "a2a2": -0.0201702
        },
        "T23A12": {
            "a0a0": 0.0017009,
            "a0a1": 0.00900981,
            "a0a2": 0.0290946,
            "a1a0": 0.0107793,
            "a1a1": 0.141077,
            "a1a2": 0.444389,
            "a2a0": 0.0323692,
            "a2a1": 0.41616,
            "a2a2": 1.50183
        },
        "T23V": {
            "a0a0": 0.000243074,
            "a0a1": -0.00432967,
            "a0a2": 0.0121065,
            "a1a0": -0.00500088,
            "a1a1": 0.00562833,
            "a1a2": 0.018127,
            "a2a0": -0.0150923,
            "a2a1": -0.0182788,
            "a2a2": 0.726277
        },
        "T23T1": {
            "a0a0": 7.15826e-5,
            "a0a1": -0.00356018,
            "a0a2": 0.0134879,
            "a1a0": -0.00559539,
            "a1a1": 0.00377145,
            "a1a2": 0.0507447,
            "a2a0": -0.019826,
            "a2a1": -0.0184535,
            "a2a2": 0.651909
        },
        "T23T2": {
            "a0a0": 7.15826e-5,
            "a0a1": -0.00370916,
            "a0a2": -0.00956422,
            "a1a0": -0.00559539,
            "a1a1": -0.0051297,
            "a1a2": -0.0231143,
            "a2a0": -0.019826,
            "a2a1": -0.0647639,
            "a2a2": 0.158312
        },
        "T23T23": {
            "a0a0": 0.00649854,
            "a0a1": 0.0320367,
            "a0a2": 0.0969676,
            "a1a0": 0.0320367,
            "a1a1": 0.397834,
            "a1a2": 1.14734,
            "a2a0": 0.0969676,
            "a2a1": 1.14734,
            "a2a2": 4.45618
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/Brho_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.368537,
            "a1": -0.99213,
            "a2": 1.17153
        },
        "A1": {
            "a0": 0.266686,
            "a1": 0.36245,
            "a2": 0.553233
        },
        "A12": {
            "a0": 0.30709,
            "a1": 0.67158,
            "a2": 0.332409
        },
        "V": {
            "a0": 0.333132,
            "a1": -0.890388,
            "a2": 1.73694
        },
        "T1": {
            "a0": 0.281186,
            "a1": -0.780242,
            "a2": 1.50996
        },
        "T2": {
            "a0": 0.281186,
            "a1": 0.47418,
            "a2": 1.58032
        },
        "T23": {
            "a0": 0.806921,
            "a1": 1.45112,
            "a2": 2.49763
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.034013,
            "a1": 0.229661,
            "a2": 1.20592
        },
        "A1": {
            "a0": 0.0245046,
            "a1": 0.132373,
            "a2": 0.34748
        },
        "A12": {
            "a0": 0.0283419,
            "a1": 0.202903,
            "a2": 0.750634
        },
        "V": {
            "a0": 0.0319814,
            "a1": 0.180223,
            "a2": 1.12811
        },
        "T1": {
            "a0": 0.0255323,
            "a1": 0.143145,
            "a2": 0.927718
        },
        "T2": {
            "a0": 0.0255323,
            "a1": 0.138871,
            "a2": 0.598048
        },
        "T23": {
            "a0": 0.0797209,
            "a1": 0.506437,
            "a2": 1.72401
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.535716,
            "a0a2": -0.442281,
            "a1a0": 0.535716,
            "a1a1": 1.0,
            "a1a2": -0.421476,
            "a2a0": -0.442281,
            "a2a1": -0.421476,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": -0.0129942,
            "a0a1": 0.0415489,
            "a0a2": -0.157556,
            "a1a0": -0.233066,
            "a1a1": 0.199519,
            "a1a2": 0.175074,
            "a2a0": 0.191054,
            "a2a1": -0.0128731,
            "a2a2": 0.412444
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.585399,
            "a0a2": 0.524749,
            "a1a0": 0.535716,
            "a1a1": 0.952129,
            "a1a2": 0.92974,
            "a2a0": -0.442281,
            "a2a1": -0.660418,
            "a2a2": -0.455659
        },
        "A0V": {
            "a0a0": -0.0517051,
            "a0a1": -0.0815529,
            "a0a2": -0.138417,
            "a1a0": -0.330217,
            "a1a1": 0.258866,
            "a1a2": 0.0107543,
            "a2a0": 0.227698,
            "a2a1": -0.0777535,
            "a2a2": 0.707259
        },
        "A0T1": {
            "a0a0": 0.0385454,
            "a0a1": -0.0452427,
            "a0a2": -0.107245,
            "a1a0": -0.277604,
            "a1a1": 0.312038,
            "a1a2": -0.0271268,
            "a2a0": -0.0078903,
            "a2a1": -0.11516,
            "a2a2": 0.746241
        },
        "A0T2": {
            "a0a0": 0.0385454,
            "a0a1": 0.0124922,
            "a0a2": -0.21495,
            "a1a0": -0.277604,
            "a1a1": 0.213639,
            "a1a2": 0.175327,
            "a2a0": -0.0078903,
            "a2a1": -0.234528,
            "a2a2": 0.668351
        },
        "A0T23": {
            "a0a0": 0.603187,
            "a0a1": 0.408575,
            "a0a2": 0.0920986,
            "a1a0": 0.320801,
            "a1a1": 0.84822,
            "a1a2": 0.657525,
            "a2a0": -0.187326,
            "a2a1": -0.598374,
            "a2a2": 0.255212
        },
        "A1A0": {
            "a0a0": -0.0129942,
            "a0a1": -0.233066,
            "a0a2": 0.191054,
            "a1a0": 0.0415489,
            "a1a1": 0.199519,
            "a1a2": -0.0128731,
            "a2a0": -0.157556,
            "a2a1": 0.175074,
            "a2a2": 0.412444
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.484734,
            "a0a2": 0.350769,
            "a1a0": 0.484734,
            "a1a1": 1.0,
            "a1a2": 0.769212,
            "a2a0": 0.350769,
            "a2a1": 0.769212,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": -0.0129942,
            "a0a1": -0.273299,
            "a0a2": -0.364357,
            "a1a0": 0.0415489,
            "a1a1": 0.179116,
            "a1a2": 0.0445014,
            "a2a0": -0.157556,
            "a2a1": 0.0231649,
            "a2a2": 0.0228878
        },
        "A1V": {
            "a0a0": 0.895661,
            "a0a1": 0.441254,
            "a0a2": -0.17478,
            "a1a0": 0.46722,
            "a1a1": 0.91391,
            "a1a2": -0.360863,
            "a2a0": 0.319064,
            "a2a1": 0.729203,
            "a2a2": 0.228597
        },
        "A1T1": {
            "a0a0": 0.87435,
            "a0a1": 0.449501,
            "a0a2": -0.125197,
            "a1a0": 0.466212,
            "a1a1": 0.913393,
            "a1a2": -0.349544,
            "a2a0": 0.24376,
            "a2a1": 0.736437,
            "a2a2": 0.207847
        },
        "A1T2": {
            "a0a0": 0.87435,
            "a0a1": 0.425741,
            "a0a2": 0.292062,
            "a1a0": 0.466212,
            "a1a1": 0.937032,
            "a1a2": 0.483083,
            "a2a0": 0.24376,
            "a2a1": 0.628564,
            "a2a2": 0.864889
        },
        "A1T23": {
            "a0a0": 0.0668368,
            "a0a1": -0.222082,
            "a0a2": -0.0526237,
            "a1a0": -0.00659709,
            "a1a1": 0.16059,
            "a1a2": 0.117462,
            "a2a0": -0.034624,
            "a2a1": 0.0468962,
            "a2a2": 0.439747
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.535716,
            "a0a2": -0.442281,
            "a1a0": 0.585399,
            "a1a1": 0.952129,
            "a1a2": -0.660418,
            "a2a0": 0.524749,
            "a2a1": 0.92974,
            "a2a2": -0.455659
        },
        "A12A1": {
            "a0a0": -0.0129942,
            "a0a1": 0.0415489,
            "a0a2": -0.157556,
            "a1a0": -0.273299,
            "a1a1": 0.179116,
            "a1a2": 0.0231649,
            "a2a0": -0.364357,
            "a2a1": 0.0445014,
            "a2a2": 0.0228878
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.585399,
            "a0a2": 0.524749,
            "a1a0": 0.585399,
            "a1a1": 1.0,
            "a1a2": 0.93703,
            "a2a0": 0.524749,
            "a2a1": 0.93703,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": -0.0517051,
            "a0a1": -0.0815529,
            "a0a2": -0.138417,
            "a1a0": -0.360359,
            "a1a1": 0.252397,
            "a1a2": -0.239533,
            "a2a0": -0.440943,
            "a2a1": 0.148325,
            "a2a2": -0.0573688
        },
        "A12T1": {
            "a0a0": 0.0385454,
            "a0a1": -0.0452427,
            "a0a2": -0.107245,
            "a1a0": -0.245386,
            "a1a1": 0.305892,
            "a1a2": -0.281378,
            "a2a0": -0.400705,
            "a2a1": 0.185573,
            "a2a2": -0.0920519
        },
        "A12T2": {
            "a0a0": 0.0385454,
            "a0a1": 0.0124922,
            "a0a2": -0.21495,
            "a1a0": -0.245386,
            "a1a1": 0.268517,
            "a1a2": -0.0667267,
            "a2a0": -0.400705,
            "a2a1": 0.109788,
            "a2a2": 0.0350565
        },
        "A12T23": {
            "a0a0": 0.603187,
            "a0a1": 0.408575,
            "a0a2": 0.0920986,
            "a1a0": 0.30649,
            "a1a1": 0.875037,
            "a1a2": 0.451382,
            "a2a0": 0.252636,
            "a2a1": 0.774803,
            "a2a2": 0.55868
        },
        "VA0": {
            "a0a0": -0.0517051,
            "a0a1": -0.330217,
            "a0a2": 0.227698,
            "a1a0": -0.0815529,
            "a1a1": 0.258866,
            "a1a2": -0.0777535,
            "a2a0": -0.138417,
            "a2a1": 0.0107543,
            "a2a2": 0.707259
        },
        "VA1": {
            "a0a0": 0.895661,
            "a0a1": 0.46722,
            "a0a2": 0.319064,
            "a1a0": 0.441254,
            "a1a1": 0.91391,
            "a1a2": 0.729203,
            "a2a0": -0.17478,
            "a2a1": -0.360863,
            "a2a2": 0.228597
        },
        "VA12": {
            "a0a0": -0.0517051,
            "a0a1": -0.360359,
            "a0a2": -0.440943,
            "a1a0": -0.0815529,
            "a1a1": 0.252397,
            "a1a2": 0.148325,
            "a2a0": -0.138417,
            "a2a1": -0.239533,
            "a2a2": -0.0573688
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.496438,
            "a0a2": -0.215184,
            "a1a0": 0.496438,
            "a1a1": 1.0,
            "a1a2": -0.405493,
            "a2a0": -0.215184,
            "a2a1": -0.405493,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.848249,
            "a0a1": 0.419599,
            "a0a2": -0.125979,
            "a1a0": 0.433943,
            "a1a1": 0.957427,
            "a1a2": -0.402799,
            "a2a0": -0.34225,
            "a2a1": -0.383007,
            "a2a2": 0.968361
        },
        "VT2": {
            "a0a0": 0.848249,
            "a0a1": 0.419534,
            "a0a2": 0.267947,
            "a1a0": 0.433943,
            "a1a1": 0.933848,
            "a1a2": 0.488552,
            "a2a0": -0.34225,
            "a2a1": -0.566553,
            "a2a2": 0.551072
        },
        "VT23": {
            "a0a0": 0.0511788,
            "a0a1": -0.296496,
            "a0a2": -0.118693,
            "a1a0": -0.0795287,
            "a1a1": 0.250203,
            "a1a2": 0.193907,
            "a2a0": 0.0796622,
            "a2a1": -0.17974,
            "a2a2": 0.534691
        },
        "T1A0": {
            "a0a0": 0.0385454,
            "a0a1": -0.277604,
            "a0a2": -0.0078903,
            "a1a0": -0.0452427,
            "a1a1": 0.312038,
            "a1a2": -0.11516,
            "a2a0": -0.107245,
            "a2a1": -0.0271268,
            "a2a2": 0.746241
        },
        "T1A1": {
            "a0a0": 0.87435,
            "a0a1": 0.466212,
            "a0a2": 0.24376,
            "a1a0": 0.449501,
            "a1a1": 0.913393,
            "a1a2": 0.736437,
            "a2a0": -0.125197,
            "a2a1": -0.349544,
            "a2a2": 0.207847
        },
        "T1A12": {
            "a0a0": 0.0385454,
            "a0a1": -0.245386,
            "a0a2": -0.400705,
            "a1a0": -0.0452427,
            "a1a1": 0.305892,
            "a1a2": 0.185573,
            "a2a0": -0.107245,
            "a2a1": -0.281378,
            "a2a2": -0.0920519
        },
        "T1V": {
            "a0a0": 0.848249,
            "a0a1": 0.433943,
            "a0a2": -0.34225,
            "a1a0": 0.419599,
            "a1a1": 0.957427,
            "a1a2": -0.383007,
            "a2a0": -0.125979,
            "a2a1": -0.402799,
            "a2a2": 0.968361
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.499813,
            "a0a2": -0.349799,
            "a1a0": 0.499813,
            "a1a1": 1.0,
            "a1a2": -0.426798,
            "a2a0": -0.349799,
            "a2a1": -0.426798,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.521536,
            "a0a2": 0.109674,
            "a1a0": 0.499813,
            "a1a1": 0.961802,
            "a1a2": 0.497231,
            "a2a0": -0.349799,
            "a2a1": -0.594156,
            "a2a2": 0.542688
        },
        "T1T23": {
            "a0a0": 0.0160488,
            "a0a1": -0.230822,
            "a0a2": -0.28867,
            "a1a0": -0.105136,
            "a1a1": 0.272329,
            "a1a2": 0.189264,
            "a2a0": 0.100142,
            "a2a1": -0.223706,
            "a2a2": 0.521494
        },
        "T2A0": {
            "a0a0": 0.0385454,
            "a0a1": -0.277604,
            "a0a2": -0.0078903,
            "a1a0": 0.0124922,
            "a1a1": 0.213639,
            "a1a2": -0.234528,
            "a2a0": -0.21495,
            "a2a1": 0.175327,
            "a2a2": 0.668351
        },
        "T2A1": {
            "a0a0": 0.87435,
            "a0a1": 0.466212,
            "a0a2": 0.24376,
            "a1a0": 0.425741,
            "a1a1": 0.937032,
            "a1a2": 0.628564,
            "a2a0": 0.292062,
            "a2a1": 0.483083,
            "a2a2": 0.864889
        },
        "T2A12": {
            "a0a0": 0.0385454,
            "a0a1": -0.245386,
            "a0a2": -0.400705,
            "a1a0": 0.0124922,
            "a1a1": 0.268517,
            "a1a2": 0.109788,
            "a2a0": -0.21495,
            "a2a1": -0.0667267,
            "a2a2": 0.0350565
        },
        "T2V": {
            "a0a0": 0.848249,
            "a0a1": 0.433943,
            "a0a2": -0.34225,
            "a1a0": 0.419534,
            "a1a1": 0.933848,
            "a1a2": -0.566553,
            "a2a0": 0.267947,
            "a2a1": 0.488552,
            "a2a2": 0.551072
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.499813,
            "a0a2": -0.349799,
            "a1a0": 0.521536,
            "a1a1": 0.961802,
            "a1a2": -0.594156,
            "a2a0": 0.109674,
            "a2a1": 0.497231,
            "a2a2": 0.542688
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.521536,
            "a0a2": 0.109674,
            "a1a0": 0.521536,
            "a1a1": 1.0,
            "a1a2": 0.307106,
            "a2a0": 0.109674,
            "a2a1": 0.307106,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.0160488,
            "a0a1": -0.230822,
            "a0a2": -0.28867,
            "a1a0": -0.0874806,
            "a1a1": 0.228213,
            "a1a2": -0.0124292,
            "a2a0": -0.0598184,
            "a2a1": -0.0514516,
            "a2a2": 0.641521
        },
        "T23A0": {
            "a0a0": 0.603187,
            "a0a1": 0.320801,
            "a0a2": -0.187326,
            "a1a0": 0.408575,
            "a1a1": 0.84822,
            "a1a2": -0.598374,
            "a2a0": 0.0920986,
            "a2a1": 0.657525,
            "a2a2": 0.255212
        },
        "T23A1": {
            "a0a0": 0.0668368,
            "a0a1": -0.00659709,
            "a0a2": -0.034624,
            "a1a0": -0.222082,
            "a1a1": 0.16059,
            "a1a2": 0.0468962,
            "a2a0": -0.0526237,
            "a2a1": 0.117462,
            "a2a2": 0.439747
        },
        "T23A12": {
            "a0a0": 0.603187,
            "a0a1": 0.30649,
            "a0a2": 0.252636,
            "a1a0": 0.408575,
            "a1a1": 0.875037,
            "a1a2": 0.774803,
            "a2a0": 0.0920986,
            "a2a1": 0.451382,
            "a2a2": 0.55868
        },
        "T23V": {
            "a0a0": 0.0511788,
            "a0a1": -0.0795287,
            "a0a2": 0.0796622,
            "a1a0": -0.296496,
            "a1a1": 0.250203,
            "a1a2": -0.17974,
            "a2a0": -0.118693,
            "a2a1": 0.193907,
            "a2a2": 0.534691
        },
        "T23T1": {
            "a0a0": 0.0160488,
            "a0a1": -0.105136,
            "a0a2": 0.100142,
            "a1a0": -0.230822,
            "a1a1": 0.272329,
            "a1a2": -0.223706,
            "a2a0": -0.28867,
            "a2a1": 0.189264,
            "a2a2": 0.521494
        },
        "T23T2": {
            "a0a0": 0.0160488,
            "a0a1": -0.0874806,
            "a0a2": -0.0598184,
            "a1a0": -0.230822,
            "a1a1": 0.228213,
            "a1a2": -0.0514516,
            "a2a0": -0.28867,
            "a2a1": -0.0124292,
            "a2a2": 0.641521
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.554304,
            "a0a2": 0.378711,
            "a1a0": 0.554304,
            "a1a1": 1.0,
            "a1a2": 0.571604,
            "a2a0": 0.378711,
            "a2a1": 0.571604,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00115689,
            "a0a1": 0.00418473,
            "a0a2": -0.018141,
            "a1a0": 0.00418473,
            "a1a1": 0.0527443,
            "a1a2": -0.116729,
            "a2a0": -0.018141,
            "a2a1": -0.116729,
            "a2a2": 1.45424
        },
        "A0A1": {
            "a0a0": -1.08303e-5,
            "a0a1": 0.00018707,
            "a0a2": -0.00186213,
            "a1a0": -0.00131164,
            "a1a1": 0.00606556,
            "a1a2": 0.0139713,
            "a2a0": 0.00564574,
            "a2a1": -0.00205495,
            "a2a2": 0.172827
        },
        "A0A12": {
            "a0a0": 0.000963993,
            "a0a1": 0.00404004,
            "a0a2": 0.0133975,
            "a1a0": 0.00348699,
            "a1a1": 0.0443681,
            "a1a2": 0.16028,
            "a2a0": -0.0151162,
            "a2a1": -0.161594,
            "a2a2": -0.412464
        },
        "A0V": {
            "a0a0": -5.62439e-5,
            "a0a1": -0.000499914,
            "a0a2": -0.00531111,
            "a1a0": -0.00242541,
            "a1a1": 0.0107145,
            "a1a2": 0.00278625,
            "a2a0": 0.00878161,
            "a2a1": -0.0168985,
            "a2a2": 0.96216
        },
        "A0T1": {
            "a0a0": 3.3474e-5,
            "a0a1": -0.000220278,
            "a0a2": -0.00338406,
            "a1a0": -0.00162781,
            "a1a1": 0.0102583,
            "a1a2": -0.00577965,
            "a2a0": -0.000242941,
            "a2a1": -0.0198791,
            "a2a2": 0.834858
        },
        "A0T2": {
            "a0a0": 3.3474e-5,
            "a0a1": 5.90059e-5,
            "a0a2": -0.00437238,
            "a1a0": -0.00162781,
            "a1a1": 0.00681366,
            "a1a2": 0.024081,
            "a2a0": -0.000242941,
            "a2a1": -0.0392757,
            "a2a2": 0.482013
        },
        "A0T23": {
            "a0a0": 0.00163557,
            "a0a1": 0.00703789,
            "a0a2": 0.00540054,
            "a1a0": 0.00587349,
            "a1a1": 0.0986556,
            "a1a2": 0.260339,
            "a2a0": -0.018009,
            "a2a1": -0.36544,
            "a2a2": 0.530587
        },
        "A1A0": {
            "a0a0": -1.08303e-5,
            "a0a1": -0.00131164,
            "a0a2": 0.00564574,
            "a1a0": 0.00018707,
            "a1a1": 0.00606556,
            "a1a2": -0.00205495,
            "a2a0": -0.00186213,
            "a2a1": 0.0139713,
            "a2a2": 0.172827
        },
        "A1A1": {
            "a0a0": 0.000600477,
            "a0a1": 0.00157236,
            "a0a2": 0.00298675,
            "a1a0": 0.00157236,
            "a1a1": 0.0175226,
            "a1a2": 0.0353813,
            "a2a0": 0.00298675,
            "a2a1": 0.0353813,
            "a2a2": 0.120742
        },
        "A1A12": {
            "a0a0": -9.02455e-6,
            "a0a1": -0.00135886,
            "a0a2": -0.00670199,
            "a1a0": 0.000155879,
            "a1a1": 0.00481085,
            "a1a2": 0.00442182,
            "a2a0": -0.00155165,
            "a2a1": 0.00163323,
            "a2a2": 0.00596982
        },
        "A1V": {
            "a0a0": 0.000701923,
            "a0a1": 0.00194871,
            "a0a2": -0.00483162,
            "a1a0": 0.00197796,
            "a1a1": 0.0218029,
            "a1a2": -0.0538881,
            "a2a0": 0.00354572,
            "a2a1": 0.0456655,
            "a2a2": 0.0896088
        },
        "A1T1": {
            "a0a0": 0.000547046,
            "a0a1": 0.00157673,
            "a0a2": -0.00284615,
            "a1a0": 0.0015757,
            "a1a1": 0.0173075,
            "a1a2": -0.0429256,
            "a2a0": 0.00216262,
            "a2a1": 0.0366305,
            "a2a2": 0.0670021
        },
        "A1T2": {
            "a0a0": 0.000547046,
            "a0a1": 0.00144879,
            "a0a2": 0.00428016,
            "a1a0": 0.0015757,
            "a1a1": 0.0172252,
            "a1a2": 0.0382435,
            "a2a0": 0.00216262,
            "a2a1": 0.0303312,
            "a2a2": 0.179732
        },
        "A1T23": {
            "a0a0": 0.000130568,
            "a0a1": -0.00275605,
            "a0a2": -0.00222315,
            "a1a0": -6.96183e-5,
            "a1a1": 0.0107657,
            "a1a2": 0.0268061,
            "a2a0": -0.000959132,
            "a2a1": 0.00825262,
            "a2a2": 0.263434
        },
        "A12A0": {
            "a0a0": 0.000963993,
            "a0a1": 0.00348699,
            "a0a2": -0.0151162,
            "a1a0": 0.00404004,
            "a1a1": 0.0443681,
            "a1a2": -0.161594,
            "a2a0": 0.0133975,
            "a2a1": 0.16028,
            "a2a2": -0.412464
        },
        "A12A1": {
            "a0a0": -9.02455e-6,
            "a0a1": 0.000155879,
            "a0a2": -0.00155165,
            "a1a0": -0.00135886,
            "a1a1": 0.00481085,
            "a1a2": 0.00163323,
            "a2a0": -0.00670199,
            "a2a1": 0.00442182,
            "a2a2": 0.00596982
        },
        "A12A12": {
            "a0a0": 0.000803262,
            "a0a1": 0.00336642,
            "a0a2": 0.0111637,
            "a1a0": 0.00336642,
            "a1a1": 0.0411695,
            "a1a2": 0.142715,
            "a2a0": 0.0111637,
            "a2a1": 0.142715,
            "a2a2": 0.563452
        },
        "A12V": {
            "a0a0": -4.68661e-5,
            "a0a1": -0.000416561,
            "a0a2": -0.00442557,
            "a1a0": -0.00233841,
            "a1a1": 0.00922961,
            "a1a2": -0.0548283,
            "a2a0": -0.0105854,
            "a2a1": 0.0200657,
            "a2a2": -0.0485797
        },
        "A12T1": {
            "a0a0": 2.78927e-5,
            "a0a1": -0.00018355,
            "a0a2": -0.00281982,
            "a1a0": -0.00127124,
            "a1a1": 0.00888449,
            "a1a2": -0.0529656,
            "a2a0": -0.00767968,
            "a2a1": 0.0199399,
            "a2a2": -0.0641028
        },
        "A12T2": {
            "a0a0": 2.78927e-5,
            "a0a1": 4.91676e-5,
            "a0a2": -0.00364336,
            "a1a0": -0.00127124,
            "a1a1": 0.00756609,
            "a1a2": -0.00809699,
            "a2a0": -0.00767968,
            "a2a1": 0.0114444,
            "a2a2": 0.0157374
        },
        "A12T23": {
            "a0a0": 0.00136286,
            "a0a1": 0.00586443,
            "a0a2": 0.00450008,
            "a1a0": 0.00495766,
            "a1a1": 0.0899165,
            "a1a2": 0.157896,
            "a2a0": 0.015118,
            "a2a1": 0.29454,
            "a2a2": 0.722986
        },
        "VA0": {
            "a0a0": -5.62439e-5,
            "a0a1": -0.00242541,
            "a0a2": 0.00878161,
            "a1a0": -0.000499914,
            "a1a1": 0.0107145,
            "a1a2": -0.0168985,
            "a2a0": -0.00531111,
            "a2a1": 0.00278625,
            "a2a2": 0.96216
        },
        "VA1": {
            "a0a0": 0.000701923,
            "a0a1": 0.00197796,
            "a0a2": 0.00354572,
            "a1a0": 0.00194871,
            "a1a1": 0.0218029,
            "a1a2": 0.0456655,
            "a2a0": -0.00483162,
            "a2a1": -0.0538881,
            "a2a2": 0.0896088
        },
        "VA12": {
            "a0a0": -4.68661e-5,
            "a0a1": -0.00233841,
            "a0a2": -0.0105854,
            "a1a0": -0.000416561,
            "a1a1": 0.00922961,
            "a1a2": 0.0200657,
            "a2a0": -0.00442557,
            "a2a1": -0.0548283,
            "a2a2": -0.0485797
        },
        "VV": {
            "a0a0": 0.00102281,
            "a0a1": 0.00286136,
            "a0a2": -0.00776351,
            "a1a0": 0.00286136,
            "a1a1": 0.0324804,
            "a1a2": -0.0824414,
            "a2a0": -0.00776351,
            "a2a1": -0.0824414,
            "a2a2": 1.27263
        },
        "VT1": {
            "a0a0": 0.000692644,
            "a0a1": 0.00192092,
            "a0a2": -0.00373777,
            "a1a0": 0.00199679,
            "a1a1": 0.0246998,
            "a1a2": -0.0673465,
            "a2a0": -0.00985789,
            "a2a1": -0.0618493,
            "a2a2": 1.01346
        },
        "VT2": {
            "a0a0": 0.000692644,
            "a0a1": 0.00186327,
            "a0a2": 0.00512487,
            "a1a0": 0.00199679,
            "a1a1": 0.0233721,
            "a1a2": 0.0526572,
            "a2a0": -0.00985789,
            "a2a1": -0.088757,
            "a2a2": 0.371788
        },
        "VT23": {
            "a0a0": 0.000130485,
            "a0a1": -0.00480221,
            "a0a2": -0.00654428,
            "a1a0": -0.00114263,
            "a1a1": 0.0228364,
            "a1a2": 0.0602482,
            "a2a0": 0.00716433,
            "a2a1": -0.102688,
            "a2a2": 1.0399
        },
        "T1A0": {
            "a0a0": 3.3474e-5,
            "a0a1": -0.00162781,
            "a0a2": -0.000242941,
            "a1a0": -0.000220278,
            "a1a1": 0.0102583,
            "a1a2": -0.0198791,
            "a2a0": -0.00338406,
            "a2a1": -0.00577965,
            "a2a2": 0.834858
        },
        "T1A1": {
            "a0a0": 0.000547046,
            "a0a1": 0.0015757,
            "a0a2": 0.00216262,
            "a1a0": 0.00157673,
            "a1a1": 0.0173075,
            "a1a2": 0.0366305,
            "a2a0": -0.00284615,
            "a2a1": -0.0429256,
            "a2a2": 0.0670021
        },
        "T1A12": {
            "a0a0": 2.78927e-5,
            "a0a1": -0.00127124,
            "a0a2": -0.00767968,
            "a1a0": -0.00018355,
            "a1a1": 0.00888449,
            "a1a2": 0.0199399,
            "a2a0": -0.00281982,
            "a2a1": -0.0529656,
            "a2a2": -0.0641028
        },
        "T1V": {
            "a0a0": 0.000692644,
            "a0a1": 0.00199679,
            "a0a2": -0.00985789,
            "a1a0": 0.00192092,
            "a1a1": 0.0246998,
            "a1a2": -0.0618493,
            "a2a0": -0.00373777,
            "a2a1": -0.0673465,
            "a2a2": 1.01346
        },
        "T1T1": {
            "a0a0": 0.000651897,
            "a0a1": 0.00182673,
            "a0a2": -0.0082856,
            "a1a0": 0.00182673,
            "a1a1": 0.0204906,
            "a1a2": -0.0566782,
            "a2a0": -0.0082856,
            "a2a1": -0.0566782,
            "a2a2": 0.860661
        },
        "T1T2": {
            "a0a0": 0.000651897,
            "a0a1": 0.00184921,
            "a0a2": 0.00167467,
            "a1a0": 0.00182673,
            "a1a1": 0.0191194,
            "a1a2": 0.0425669,
            "a2a0": -0.0082856,
            "a2a1": -0.076547,
            "a2a2": 0.301095
        },
        "T1T23": {
            "a0a0": 3.26667e-5,
            "a0a1": -0.00298465,
            "a0a2": -0.0127066,
            "a1a0": -0.00119978,
            "a1a1": 0.0197422,
            "a1a2": 0.0467073,
            "a2a0": 0.00740638,
            "a2a1": -0.105104,
            "a2a2": 0.834073
        },
        "T2A0": {
            "a0a0": 3.3474e-5,
            "a0a1": -0.00162781,
            "a0a2": -0.000242941,
            "a1a0": 5.90059e-5,
            "a1a1": 0.00681366,
            "a1a2": -0.0392757,
            "a2a0": -0.00437238,
            "a2a1": 0.024081,
            "a2a2": 0.482013
        },
        "T2A1": {
            "a0a0": 0.000547046,
            "a0a1": 0.0015757,
            "a0a2": 0.00216262,
            "a1a0": 0.00144879,
            "a1a1": 0.0172252,
            "a1a2": 0.0303312,
            "a2a0": 0.00428016,
            "a2a1": 0.0382435,
            "a2a2": 0.179732
        },
        "T2A12": {
            "a0a0": 2.78927e-5,
            "a0a1": -0.00127124,
            "a0a2": -0.00767968,
            "a1a0": 4.91676e-5,
            "a1a1": 0.00756609,
            "a1a2": 0.0114444,
            "a2a0": -0.00364336,
            "a2a1": -0.00809699,
            "a2a2": 0.0157374
        },
        "T2V": {
            "a0a0": 0.000692644,
            "a0a1": 0.00199679,
            "a0a2": -0.00985789,
            "a1a0": 0.00186327,
            "a1a1": 0.0233721,
            "a1a2": -0.088757,
            "a2a0": 0.00512487,
            "a2a1": 0.0526572,
            "a2a2": 0.371788
        },
        "T2T1": {
            "a0a0": 0.000651897,
            "a0a1": 0.00182673,
            "a0a2": -0.0082856,
            "a1a0": 0.00184921,
            "a1a1": 0.0191194,
            "a1a2": -0.076547,
            "a2a0": 0.00167467,
            "a2a1": 0.0425669,
            "a2a2": 0.301095
        },
        "T2T2": {
            "a0a0": 0.000651897,
            "a0a1": 0.00184921,
            "a0a2": 0.00167467,
            "a1a0": 0.00184921,
            "a1a1": 0.0192851,
            "a1a2": 0.0255056,
            "a2a0": 0.00167467,
            "a2a1": 0.0255056,
            "a2a2": 0.357662
        },
        "T2T23": {
            "a0a0": 3.26667e-5,
            "a0a1": -0.00298465,
            "a0a2": -0.0127066,
            "a1a0": -0.00096849,
            "a1a1": 0.0160501,
            "a1a2": -0.00297574,
            "a2a0": -0.00285196,
            "a2a1": -0.0155833,
            "a2a2": 0.661432
        },
        "T23A0": {
            "a0a0": 0.00163557,
            "a0a1": 0.00587349,
            "a0a2": -0.018009,
            "a1a0": 0.00703789,
            "a1a1": 0.0986556,
            "a1a2": -0.36544,
            "a2a0": 0.00540054,
            "a2a1": 0.260339,
            "a2a2": 0.530587
        },
        "T23A1": {
            "a0a0": 0.000130568,
            "a0a1": -6.96183e-5,
            "a0a2": -0.000959132,
            "a1a0": -0.00275605,
            "a1a1": 0.0107657,
            "a1a2": 0.00825262,
            "a2a0": -0.00222315,
            "a2a1": 0.0268061,
            "a2a2": 0.263434
        },
        "T23A12": {
            "a0a0": 0.00136286,
            "a0a1": 0.00495766,
            "a0a2": 0.015118,
            "a1a0": 0.00586443,
            "a1a1": 0.0899165,
            "a1a2": 0.29454,
            "a2a0": 0.00450008,
            "a2a1": 0.157896,
            "a2a2": 0.722986
        },
        "T23V": {
            "a0a0": 0.000130485,
            "a0a1": -0.00114263,
            "a0a2": 0.00716433,
            "a1a0": -0.00480221,
            "a1a1": 0.0228364,
            "a1a2": -0.102688,
            "a2a0": -0.00654428,
            "a2a1": 0.0602482,
            "a2a2": 1.0399
        },
        "T23T1": {
            "a0a0": 3.26667e-5,
            "a0a1": -0.00119978,
            "a0a2": 0.00740638,
            "a1a0": -0.00298465,
            "a1a1": 0.0197422,
            "a1a2": -0.105104,
            "a2a0": -0.0127066,
            "a2a1": 0.0467073,
            "a2a2": 0.834073
        },
        "T23T2": {
            "a0a0": 3.26667e-5,
            "a0a1": -0.00096849,
            "a0a2": -0.00285196,
            "a1a0": -0.00298465,
            "a1a1": 0.0160501,
            "a1a2": -0.0155833,
            "a2a0": -0.0127066,
            "a2a1": -0.00297574,
            "a2a2": 0.661432
        },
        "T23T23": {
            "a0a0": 0.00635542,
            "a0a1": 0.0223792,
            "a0a2": 0.0520497,
            "a1a0": 0.0223792,
            "a1a1": 0.256478,
            "a1a2": 0.499067,
            "a2a0": 0.0520497,
            "a2a1": 0.499067,
            "a2a2": 2.97219
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/BsKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.334833,
            "a1": -0.885802,
            "a2": 3.57785
        },
        "A1": {
            "a0": 0.24377,
            "a1": 0.22805,
            "a2": 0.418086
        },
        "A12": {
            "a0": 0.244824,
            "a1": 0.551666,
            "a2": 0.369184
        },
        "V": {
            "a0": 0.30958,
            "a1": -0.974257,
            "a2": 2.39507
        },
        "T1": {
            "a0": 0.252862,
            "a1": -0.902997,
            "a2": 0.698405
        },
        "T2": {
            "a0": 0.252862,
            "a1": 0.250568,
            "a2": 0.343263
        },
        "T23": {
            "a0": 0.589155,
            "a1": 0.707579,
            "a2": 0.651813
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0229853,
            "a1": 0.1897,
            "a2": 1.3067
        },
        "A1": {
            "a0": 0.0180678,
            "a1": 0.168987,
            "a2": 0.749077
        },
        "A12": {
            "a0": 0.0168064,
            "a1": 0.11653,
            "a2": 0.590717
        },
        "V": {
            "a0": 0.0217927,
            "a1": 0.285867,
            "a2": 1.4896
        },
        "T1": {
            "a0": 0.0204971,
            "a1": 0.270492,
            "a2": 0.98244
        },
        "T2": {
            "a0": 0.0204971,
            "a1": 0.191802,
            "a2": 0.795412
        },
        "T23": {
            "a0": 0.0408723,
            "a1": 0.372578,
            "a2": 1.68992
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.459875,
            "a0a2": -0.387236,
            "a1a0": 0.459875,
            "a1a1": 1.0,
            "a1a2": 0.38739,
            "a2a0": -0.387236,
            "a2a1": 0.38739,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0936546,
            "a0a1": -0.0750817,
            "a0a2": -0.0541488,
            "a1a0": 0.202454,
            "a1a1": 0.217188,
            "a1a2": 0.133603,
            "a2a0": 0.162051,
            "a2a1": 0.346718,
            "a2a2": 0.34504
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.564753,
            "a0a2": 0.229795,
            "a1a0": 0.439629,
            "a1a1": 0.871026,
            "a1a2": 0.669496,
            "a2a0": -0.401319,
            "a2a1": 0.124251,
            "a2a2": 0.396291
        },
        "A0V": {
            "a0a0": 0.0923707,
            "a0a1": -0.22531,
            "a0a2": -0.188206,
            "a1a0": 0.121929,
            "a1a1": 0.0768419,
            "a1a2": -0.152379,
            "a2a0": 0.117635,
            "a2a1": 0.290873,
            "a2a2": 0.0869965
        },
        "A0T1": {
            "a0a0": -0.00892137,
            "a0a1": -0.235193,
            "a0a2": -0.236214,
            "a1a0": 0.0897183,
            "a1a1": 0.0955275,
            "a1a2": 0.00938459,
            "a2a0": 0.150599,
            "a2a1": 0.297187,
            "a2a2": 0.216475
        },
        "A0T2": {
            "a0a0": -0.00200833,
            "a0a1": -0.182726,
            "a0a2": -0.198338,
            "a1a0": 0.0914294,
            "a1a1": 0.0808404,
            "a1a2": 0.0184349,
            "a2a0": 0.146779,
            "a2a1": 0.273999,
            "a2a2": 0.265009
        },
        "A0T23": {
            "a0a0": 0.49427,
            "a0a1": 0.401776,
            "a0a2": 0.26174,
            "a1a0": 0.170281,
            "a1a1": 0.618662,
            "a1a2": 0.575696,
            "a2a0": -0.318347,
            "a2a1": 0.0183691,
            "a2a2": 0.169802
        },
        "A1A0": {
            "a0a0": 0.0936546,
            "a0a1": 0.202454,
            "a0a2": 0.162051,
            "a1a0": -0.0750817,
            "a1a1": 0.217188,
            "a1a2": 0.346718,
            "a2a0": -0.0541488,
            "a2a1": 0.133603,
            "a2a2": 0.34504
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.666973,
            "a0a2": 0.355611,
            "a1a0": 0.666973,
            "a1a1": 1.0,
            "a1a2": 0.83822,
            "a2a0": 0.355611,
            "a2a1": 0.83822,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0779004,
            "a0a1": 0.0586945,
            "a0a2": 0.0974924,
            "a1a0": -0.0888764,
            "a1a1": 0.0390177,
            "a1a2": 0.082542,
            "a2a0": -0.0623965,
            "a2a1": -0.0112989,
            "a2a2": 0.0494127
        },
        "A1V": {
            "a0a0": 0.873357,
            "a0a1": 0.586418,
            "a0a2": -0.0451569,
            "a1a0": 0.644491,
            "a1a1": 0.739363,
            "a1a2": 0.196375,
            "a2a0": 0.364411,
            "a2a1": 0.530631,
            "a2a2": 0.273158
        },
        "A1T1": {
            "a0a0": 0.758952,
            "a0a1": 0.525284,
            "a0a2": 0.00384598,
            "a1a0": 0.52663,
            "a1a1": 0.615878,
            "a1a2": 0.281099,
            "a2a0": 0.251937,
            "a2a1": 0.416102,
            "a2a2": 0.315574
        },
        "A1T2": {
            "a0a0": 0.760318,
            "a0a1": 0.52843,
            "a0a2": 0.271082,
            "a1a0": 0.527623,
            "a1a1": 0.684486,
            "a1a2": 0.523856,
            "a2a0": 0.251554,
            "a2a1": 0.482272,
            "a2a2": 0.464417
        },
        "A1T23": {
            "a0a0": -0.245119,
            "a0a1": -0.235707,
            "a0a2": -0.152698,
            "a1a0": -0.43224,
            "a1a1": -0.249187,
            "a1a2": -0.142173,
            "a2a0": -0.359419,
            "a2a1": -0.214314,
            "a2a2": -0.0906695
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.439629,
            "a0a2": -0.401319,
            "a1a0": 0.564753,
            "a1a1": 0.871026,
            "a1a2": 0.124251,
            "a2a0": 0.229795,
            "a2a1": 0.669496,
            "a2a2": 0.396291
        },
        "A12A1": {
            "a0a0": 0.0779004,
            "a0a1": -0.0888764,
            "a0a2": -0.0623965,
            "a1a0": 0.0586945,
            "a1a1": 0.0390177,
            "a1a2": -0.0112989,
            "a2a0": 0.0974924,
            "a2a1": 0.082542,
            "a2a2": 0.0494127
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.565861,
            "a0a2": 0.230703,
            "a1a0": 0.565861,
            "a1a1": 1.0,
            "a1a2": 0.775892,
            "a2a0": 0.230703,
            "a2a1": 0.775892,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0802443,
            "a0a1": -0.241159,
            "a0a2": -0.191516,
            "a1a0": 0.0108732,
            "a1a1": -0.0809899,
            "a1a2": -0.204646,
            "a2a0": 0.0335856,
            "a2a1": 0.0139167,
            "a2a2": -0.0630902
        },
        "A12T1": {
            "a0a0": -0.0231267,
            "a0a1": -0.251627,
            "a0a2": -0.244608,
            "a1a0": -0.014526,
            "a1a1": -0.0637184,
            "a1a2": -0.100894,
            "a2a0": 0.0352694,
            "a2a1": 0.0284319,
            "a2a2": -0.0483923
        },
        "A12T2": {
            "a0a0": -0.0160274,
            "a0a1": -0.196789,
            "a0a2": -0.207604,
            "a1a0": -0.0112167,
            "a1a1": -0.0350341,
            "a1a2": -0.0584198,
            "a2a0": 0.0353972,
            "a2a1": 0.0406434,
            "a2a2": 0.0605301
        },
        "A12T23": {
            "a0a0": 0.499479,
            "a0a1": 0.403095,
            "a0a2": 0.261077,
            "a1a0": 0.257969,
            "a1a1": 0.705327,
            "a1a2": 0.636236,
            "a2a0": 0.0363889,
            "a2a1": 0.465219,
            "a2a2": 0.53509
        },
        "VA0": {
            "a0a0": 0.0923707,
            "a0a1": 0.121929,
            "a0a2": 0.117635,
            "a1a0": -0.22531,
            "a1a1": 0.0768419,
            "a1a2": 0.290873,
            "a2a0": -0.188206,
            "a2a1": -0.152379,
            "a2a2": 0.0869965
        },
        "VA1": {
            "a0a0": 0.873357,
            "a0a1": 0.644491,
            "a0a2": 0.364411,
            "a1a0": 0.586418,
            "a1a1": 0.739363,
            "a1a2": 0.530631,
            "a2a0": -0.0451569,
            "a2a1": 0.196375,
            "a2a2": 0.273158
        },
        "VA12": {
            "a0a0": 0.0802443,
            "a0a1": 0.0108732,
            "a0a2": 0.0335856,
            "a1a0": -0.241159,
            "a1a1": -0.0809899,
            "a1a2": 0.0139167,
            "a2a0": -0.191516,
            "a2a1": -0.204646,
            "a2a2": -0.0630902
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.54343,
            "a0a2": -0.162903,
            "a1a0": 0.54343,
            "a1a1": 1.0,
            "a1a2": 0.516147,
            "a2a0": -0.162903,
            "a2a1": 0.516147,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.772386,
            "a0a1": 0.434891,
            "a0a2": -0.0927025,
            "a1a0": 0.742204,
            "a1a1": 0.93417,
            "a1a2": 0.500422,
            "a2a0": 0.0977099,
            "a2a1": 0.436677,
            "a2a2": 0.470684
        },
        "VT2": {
            "a0a0": 0.774746,
            "a0a1": 0.508289,
            "a0a2": 0.249496,
            "a1a0": 0.737049,
            "a1a1": 0.928457,
            "a1a2": 0.753681,
            "a2a0": 0.090931,
            "a2a1": 0.365471,
            "a2a2": 0.397831
        },
        "VT23": {
            "a0a0": -0.181613,
            "a0a1": -0.192058,
            "a0a2": -0.119417,
            "a1a0": -0.541422,
            "a1a1": -0.445685,
            "a1a2": -0.313078,
            "a2a0": -0.287125,
            "a2a1": -0.380468,
            "a2a2": -0.368974
        },
        "T1A0": {
            "a0a0": -0.00892137,
            "a0a1": 0.0897183,
            "a0a2": 0.150599,
            "a1a0": -0.235193,
            "a1a1": 0.0955275,
            "a1a2": 0.297187,
            "a2a0": -0.236214,
            "a2a1": 0.00938459,
            "a2a2": 0.216475
        },
        "T1A1": {
            "a0a0": 0.758952,
            "a0a1": 0.52663,
            "a0a2": 0.251937,
            "a1a0": 0.525284,
            "a1a1": 0.615878,
            "a1a2": 0.416102,
            "a2a0": 0.00384598,
            "a2a1": 0.281099,
            "a2a2": 0.315574
        },
        "T1A12": {
            "a0a0": -0.0231267,
            "a0a1": -0.014526,
            "a0a2": 0.0352694,
            "a1a0": -0.251627,
            "a1a1": -0.0637184,
            "a1a2": 0.0284319,
            "a2a0": -0.244608,
            "a2a1": -0.100894,
            "a2a2": -0.0483923
        },
        "T1V": {
            "a0a0": 0.772386,
            "a0a1": 0.742204,
            "a0a2": 0.0977099,
            "a1a0": 0.434891,
            "a1a1": 0.93417,
            "a1a2": 0.436677,
            "a2a0": -0.0927025,
            "a2a1": 0.500422,
            "a2a2": 0.470684
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.764051,
            "a0a2": 0.151961,
            "a1a0": 0.764051,
            "a1a1": 1.0,
            "a1a2": 0.62264,
            "a2a0": 0.151961,
            "a2a1": 0.62264,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.772271,
            "a0a2": 0.512531,
            "a1a0": 0.753154,
            "a1a1": 0.930527,
            "a1a2": 0.783763,
            "a2a0": 0.139655,
            "a2a1": 0.507859,
            "a2a2": 0.66071
        },
        "T1T23": {
            "a0a0": -0.296244,
            "a0a1": -0.334208,
            "a0a2": -0.212082,
            "a1a0": -0.526376,
            "a1a1": -0.442211,
            "a1a2": -0.28992,
            "a2a0": -0.360225,
            "a2a1": -0.277773,
            "a2a2": -0.169247
        },
        "T2A0": {
            "a0a0": -0.00200833,
            "a0a1": 0.0914294,
            "a0a2": 0.146779,
            "a1a0": -0.182726,
            "a1a1": 0.0808404,
            "a1a2": 0.273999,
            "a2a0": -0.198338,
            "a2a1": 0.0184349,
            "a2a2": 0.265009
        },
        "T2A1": {
            "a0a0": 0.760318,
            "a0a1": 0.527623,
            "a0a2": 0.251554,
            "a1a0": 0.52843,
            "a1a1": 0.684486,
            "a1a2": 0.482272,
            "a2a0": 0.271082,
            "a2a1": 0.523856,
            "a2a2": 0.464417
        },
        "T2A12": {
            "a0a0": -0.0160274,
            "a0a1": -0.0112167,
            "a0a2": 0.0353972,
            "a1a0": -0.196789,
            "a1a1": -0.0350341,
            "a1a2": 0.0406434,
            "a2a0": -0.207604,
            "a2a1": -0.0584198,
            "a2a2": 0.0605301
        },
        "T2V": {
            "a0a0": 0.774746,
            "a0a1": 0.737049,
            "a0a2": 0.090931,
            "a1a0": 0.508289,
            "a1a1": 0.928457,
            "a1a2": 0.365471,
            "a2a0": 0.249496,
            "a2a1": 0.753681,
            "a2a2": 0.397831
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.753154,
            "a0a2": 0.139655,
            "a1a0": 0.772271,
            "a1a1": 0.930527,
            "a1a2": 0.507859,
            "a2a0": 0.512531,
            "a2a1": 0.783763,
            "a2a2": 0.66071
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.774055,
            "a0a2": 0.514385,
            "a1a0": 0.774055,
            "a1a1": 1.0,
            "a1a2": 0.866737,
            "a2a0": 0.514385,
            "a2a1": 0.866737,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": -0.28726,
            "a0a1": -0.326542,
            "a0a2": -0.206655,
            "a1a0": -0.508081,
            "a1a1": -0.376713,
            "a1a2": -0.225654,
            "a2a0": -0.447282,
            "a2a1": -0.319064,
            "a2a2": -0.134646
        },
        "T23A0": {
            "a0a0": 0.49427,
            "a0a1": 0.170281,
            "a0a2": -0.318347,
            "a1a0": 0.401776,
            "a1a1": 0.618662,
            "a1a2": 0.0183691,
            "a2a0": 0.26174,
            "a2a1": 0.575696,
            "a2a2": 0.169802
        },
        "T23A1": {
            "a0a0": -0.245119,
            "a0a1": -0.43224,
            "a0a2": -0.359419,
            "a1a0": -0.235707,
            "a1a1": -0.249187,
            "a1a2": -0.214314,
            "a2a0": -0.152698,
            "a2a1": -0.142173,
            "a2a2": -0.0906695
        },
        "T23A12": {
            "a0a0": 0.499479,
            "a0a1": 0.257969,
            "a0a2": 0.0363889,
            "a1a0": 0.403095,
            "a1a1": 0.705327,
            "a1a2": 0.465219,
            "a2a0": 0.261077,
            "a2a1": 0.636236,
            "a2a2": 0.53509
        },
        "T23V": {
            "a0a0": -0.181613,
            "a0a1": -0.541422,
            "a0a2": -0.287125,
            "a1a0": -0.192058,
            "a1a1": -0.445685,
            "a1a2": -0.380468,
            "a2a0": -0.119417,
            "a2a1": -0.313078,
            "a2a2": -0.368974
        },
        "T23T1": {
            "a0a0": -0.296244,
            "a0a1": -0.526376,
            "a0a2": -0.360225,
            "a1a0": -0.334208,
            "a1a1": -0.442211,
            "a1a2": -0.277773,
            "a2a0": -0.212082,
            "a2a1": -0.28992,
            "a2a2": -0.169247
        },
        "T23T2": {
            "a0a0": -0.28726,
            "a0a1": -0.508081,
            "a0a2": -0.447282,
            "a1a0": -0.326542,
            "a1a1": -0.376713,
            "a1a2": -0.319064,
            "a2a0": -0.206655,
            "a2a1": -0.225654,
            "a2a2": -0.134646
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.621289,
            "a0a2": 0.361386,
            "a1a0": 0.621289,
            "a1a1": 1.0,
            "a1a2": 0.862167,
            "a2a0": 0.361386,
            "a2a1": 0.862167,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000528322,
            "a0a1": 0.00200519,
            "a0a2": -0.0116305,
            "a1a0": 0.00200519,
            "a1a1": 0.035986,
            "a1a2": 0.0960263,
            "a2a0": -0.0116305,
            "a2a1": 0.0960263,
            "a2a2": 1.70746
        },
        "A0A1": {
            "a0a0": 3.88941e-5,
            "a0a1": -0.000291633,
            "a0a2": -0.00093232,
            "a1a0": 0.000693904,
            "a1a1": 0.00696236,
            "a1a2": 0.0189849,
            "a2a0": 0.00382587,
            "a2a1": 0.0765605,
            "a2a2": 0.337731
        },
        "A0A12": {
            "a0a0": 0.0003863,
            "a0a1": 0.00151268,
            "a0a2": 0.00312011,
            "a1a0": 0.00140161,
            "a1a1": 0.0192547,
            "a1a2": 0.075023,
            "a2a0": -0.00881333,
            "a2a1": 0.0189197,
            "a2a2": 0.305892
        },
        "A0V": {
            "a0a0": 4.62695e-5,
            "a0a1": -0.00148045,
            "a0a2": -0.00644397,
            "a1a0": 0.000504065,
            "a1a1": 0.00416705,
            "a1a2": -0.0430588,
            "a2a0": 0.00334982,
            "a2a1": 0.108653,
            "a2a2": 0.169335
        },
        "A0T1": {
            "a0a0": -4.20313e-6,
            "a0a1": -0.00146227,
            "a0a2": -0.00533409,
            "a1a0": 0.000348851,
            "a1a1": 0.00490173,
            "a1a2": 0.00174899,
            "a2a0": 0.00403358,
            "a2a1": 0.105041,
            "a2a2": 0.277899
        },
        "A0T2": {
            "a0a0": -9.46188e-7,
            "a0a1": -0.000805569,
            "a0a2": -0.00362616,
            "a1a0": 0.000355504,
            "a1a1": 0.00294136,
            "a1a2": 0.00278164,
            "a2a0": 0.00393124,
            "a2a1": 0.0686715,
            "a2a2": 0.275441
        },
        "A0T23": {
            "a0a0": 0.000464347,
            "a0a1": 0.00344073,
            "a0a2": 0.0101668,
            "a1a0": 0.00132027,
            "a1a1": 0.0437258,
            "a1a2": 0.184556,
            "a2a0": -0.0170022,
            "a2a1": 0.00894293,
            "a2a2": 0.374961
        },
        "A1A0": {
            "a0a0": 3.88941e-5,
            "a0a1": 0.000693904,
            "a0a2": 0.00382587,
            "a1a0": -0.000291633,
            "a1a1": 0.00696236,
            "a1a2": 0.0765605,
            "a2a0": -0.00093232,
            "a2a1": 0.0189849,
            "a2a2": 0.337731
        },
        "A1A1": {
            "a0a0": 0.000326445,
            "a0a1": 0.00203642,
            "a0a2": 0.0048129,
            "a1a0": 0.00203642,
            "a1a1": 0.0285567,
            "a1a2": 0.106106,
            "a2a0": 0.0048129,
            "a2a1": 0.106106,
            "a2a2": 0.561117
        },
        "A1A12": {
            "a0a0": 2.36548e-5,
            "a0a1": 0.000123578,
            "a0a2": 0.00104053,
            "a1a0": -0.000252415,
            "a1a1": 0.000768342,
            "a1a2": 0.00823965,
            "a2a0": -0.000785529,
            "a2a1": -0.000986281,
            "a2a2": 0.0218648
        },
        "A1V": {
            "a0a0": 0.000343881,
            "a0a1": 0.00302883,
            "a0a2": -0.00121535,
            "a1a0": 0.00237346,
            "a1a1": 0.035717,
            "a1a2": 0.0494322,
            "a2a0": 0.0059488,
            "a2a1": 0.113627,
            "a2a2": 0.304797
        },
        "A1T1": {
            "a0a0": 0.000281068,
            "a0a1": 0.00256716,
            "a0a2": 6.82682e-5,
            "a1a0": 0.00182411,
            "a1a1": 0.0281516,
            "a1a2": 0.046668,
            "a2a0": 0.00386821,
            "a2a1": 0.0843104,
            "a2a2": 0.232238
        },
        "A1T2": {
            "a0a0": 0.000281574,
            "a0a1": 0.00183124,
            "a0a2": 0.00389581,
            "a1a0": 0.00182755,
            "a1a1": 0.0221856,
            "a1a2": 0.0704139,
            "a2a0": 0.00386234,
            "a2a1": 0.0692901,
            "a2a2": 0.276711
        },
        "A1T23": {
            "a0a0": -0.000181014,
            "a0a1": -0.0015867,
            "a0a2": -0.00466235,
            "a1a0": -0.00298543,
            "a1a1": -0.0156891,
            "a1a2": -0.0406012,
            "a2a0": -0.0110041,
            "a2a1": -0.0598129,
            "a2a2": -0.114777
        },
        "A12A0": {
            "a0a0": 0.0003863,
            "a0a1": 0.00140161,
            "a0a2": -0.00881333,
            "a1a0": 0.00151268,
            "a1a1": 0.0192547,
            "a1a2": 0.0189197,
            "a2a0": 0.00312011,
            "a2a1": 0.075023,
            "a2a2": 0.305892
        },
        "A12A1": {
            "a0a0": 2.36548e-5,
            "a0a1": -0.000252415,
            "a0a2": -0.000785529,
            "a1a0": 0.000123578,
            "a1a1": 0.000768342,
            "a1a2": -0.000986281,
            "a2a0": 0.00104053,
            "a2a1": 0.00823965,
            "a2a2": 0.0218648
        },
        "A12A12": {
            "a0a0": 0.000282456,
            "a0a1": 0.00110822,
            "a0a2": 0.00229038,
            "a1a0": 0.00110822,
            "a1a1": 0.0135793,
            "a1a2": 0.0534097,
            "a2a0": 0.00229038,
            "a2a1": 0.0534097,
            "a2a2": 0.348947
        },
        "A12V": {
            "a0a0": 2.93901e-5,
            "a0a1": -0.00115862,
            "a0a2": -0.00479459,
            "a1a0": 2.76125e-5,
            "a1a1": -0.00269795,
            "a1a2": -0.0355232,
            "a2a0": 0.000432358,
            "a2a1": 0.00235006,
            "a2a2": -0.0555153
        },
        "A12T1": {
            "a0a0": -7.96674e-6,
            "a0a1": -0.0011439,
            "a0a2": -0.0040388,
            "a1a0": -3.46959e-5,
            "a1a1": -0.00200844,
            "a1a2": -0.0115508,
            "a2a0": 0.000427041,
            "a2a1": 0.00454297,
            "a2a2": -0.0280842
        },
        "A12T2": {
            "a0a0": -5.52118e-6,
            "a0a1": -0.000634349,
            "a0a2": -0.00277526,
            "a1a0": -2.67916e-5,
            "a1a1": -0.000783038,
            "a1a2": -0.00541492,
            "a2a0": 0.000428589,
            "a2a1": 0.00460492,
            "a2a2": 0.0284409
        },
        "A12T23": {
            "a0a0": 0.0003431,
            "a0a1": 0.00252406,
            "a0a2": 0.00741501,
            "a1a0": 0.00122867,
            "a1a1": 0.030623,
            "a1a2": 0.125292,
            "a2a0": 0.000878572,
            "a2a1": 0.102389,
            "a2a2": 0.534163
        },
        "VA0": {
            "a0a0": 4.62695e-5,
            "a0a1": 0.000504065,
            "a0a2": 0.00334982,
            "a1a0": -0.00148045,
            "a1a1": 0.00416705,
            "a1a2": 0.108653,
            "a2a0": -0.00644397,
            "a2a1": -0.0430588,
            "a2a2": 0.169335
        },
        "VA1": {
            "a0a0": 0.000343881,
            "a0a1": 0.00237346,
            "a0a2": 0.0059488,
            "a1a0": 0.00302883,
            "a1a1": 0.035717,
            "a1a2": 0.113627,
            "a2a0": -0.00121535,
            "a2a1": 0.0494322,
            "a2a2": 0.304797
        },
        "VA12": {
            "a0a0": 2.93901e-5,
            "a0a1": 2.76125e-5,
            "a0a2": 0.000432358,
            "a1a0": -0.00115862,
            "a1a1": -0.00269795,
            "a1a2": 0.00235006,
            "a2a0": -0.00479459,
            "a2a1": -0.0355232,
            "a2a2": -0.0555153
        },
        "VV": {
            "a0a0": 0.000474922,
            "a0a1": 0.00338546,
            "a0a2": -0.00528824,
            "a1a0": 0.00338546,
            "a1a1": 0.0817197,
            "a1a2": 0.21979,
            "a2a0": -0.00528824,
            "a2a1": 0.21979,
            "a2a2": 2.21892
        },
        "VT1": {
            "a0a0": 0.000345015,
            "a0a1": 0.00256357,
            "a0a2": -0.00198476,
            "a1a0": 0.00434889,
            "a1a1": 0.0722344,
            "a1a2": 0.140542,
            "a2a0": 0.00298333,
            "a2a1": 0.175949,
            "a2a2": 0.68882
        },
        "VT2": {
            "a0a0": 0.000346069,
            "a0a1": 0.00212459,
            "a0a2": 0.00432481,
            "a1a0": 0.00431869,
            "a1a1": 0.050907,
            "a1a2": 0.171373,
            "a2a0": 0.00277635,
            "a2a1": 0.104418,
            "a2a2": 0.471369
        },
        "VT23": {
            "a0a0": -0.000161766,
            "a0a1": -0.00155941,
            "a0a2": -0.0043979,
            "a1a0": -0.00632598,
            "a1a1": -0.0474689,
            "a1a2": -0.151246,
            "a2a0": -0.0174812,
            "a2a1": -0.211157,
            "a2a2": -0.928824
        },
        "T1A0": {
            "a0a0": -4.20313e-6,
            "a0a1": 0.000348851,
            "a0a2": 0.00403358,
            "a1a0": -0.00146227,
            "a1a1": 0.00490173,
            "a1a2": 0.105041,
            "a2a0": -0.00533409,
            "a2a1": 0.00174899,
            "a2a2": 0.277899
        },
        "T1A1": {
            "a0a0": 0.000281068,
            "a0a1": 0.00182411,
            "a0a2": 0.00386821,
            "a1a0": 0.00256716,
            "a1a1": 0.0281516,
            "a1a2": 0.0843104,
            "a2a0": 6.82682e-5,
            "a2a1": 0.046668,
            "a2a2": 0.232238
        },
        "T1A12": {
            "a0a0": -7.96674e-6,
            "a0a1": -3.46959e-5,
            "a0a2": 0.000427041,
            "a1a0": -0.0011439,
            "a1a1": -0.00200844,
            "a1a2": 0.00454297,
            "a2a0": -0.0040388,
            "a2a1": -0.0115508,
            "a2a2": -0.0280842
        },
        "T1V": {
            "a0a0": 0.000345015,
            "a0a1": 0.00434889,
            "a0a2": 0.00298333,
            "a1a0": 0.00256357,
            "a1a1": 0.0722344,
            "a1a2": 0.175949,
            "a2a0": -0.00198476,
            "a2a1": 0.140542,
            "a2a2": 0.68882
        },
        "T1T1": {
            "a0a0": 0.000420131,
            "a0a1": 0.00423613,
            "a0a2": 0.00306007,
            "a1a0": 0.00423613,
            "a1a1": 0.073166,
            "a1a2": 0.165462,
            "a2a0": 0.00306007,
            "a2a1": 0.165462,
            "a2a2": 0.965188
        },
        "T1T2": {
            "a0a0": 0.000420131,
            "a0a1": 0.00303609,
            "a0a2": 0.00835613,
            "a1a0": 0.00417571,
            "a1a1": 0.0482765,
            "a1a2": 0.168629,
            "a2a0": 0.00281225,
            "a2a1": 0.0956978,
            "a2a2": 0.516308
        },
        "T1T23": {
            "a0a0": -0.000248182,
            "a0a1": -0.00255227,
            "a0a2": -0.0073462,
            "a1a0": -0.00581942,
            "a1a1": -0.0445658,
            "a1a2": -0.132525,
            "a2a0": -0.0144647,
            "a2a1": -0.101675,
            "a2a2": -0.280991
        },
        "T2A0": {
            "a0a0": -9.46188e-7,
            "a0a1": 0.000355504,
            "a0a2": 0.00393124,
            "a1a0": -0.000805569,
            "a1a1": 0.00294136,
            "a1a2": 0.0686715,
            "a2a0": -0.00362616,
            "a2a1": 0.00278164,
            "a2a2": 0.275441
        },
        "T2A1": {
            "a0a0": 0.000281574,
            "a0a1": 0.00182755,
            "a0a2": 0.00386234,
            "a1a0": 0.00183124,
            "a1a1": 0.0221856,
            "a1a2": 0.0692901,
            "a2a0": 0.00389581,
            "a2a1": 0.0704139,
            "a2a2": 0.276711
        },
        "T2A12": {
            "a0a0": -5.52118e-6,
            "a0a1": -2.67916e-5,
            "a0a2": 0.000428589,
            "a1a0": -0.000634349,
            "a1a1": -0.000783038,
            "a1a2": 0.00460492,
            "a2a0": -0.00277526,
            "a2a1": -0.00541492,
            "a2a2": 0.0284409
        },
        "T2V": {
            "a0a0": 0.000346069,
            "a0a1": 0.00431869,
            "a0a2": 0.00277635,
            "a1a0": 0.00212459,
            "a1a1": 0.050907,
            "a1a2": 0.104418,
            "a2a0": 0.00432481,
            "a2a1": 0.171373,
            "a2a2": 0.471369
        },
        "T2T1": {
            "a0a0": 0.000420131,
            "a0a1": 0.00417571,
            "a0a2": 0.00281225,
            "a1a0": 0.00303609,
            "a1a1": 0.0482765,
            "a1a2": 0.0956978,
            "a2a0": 0.00835613,
            "a2a1": 0.168629,
            "a2a2": 0.516308
        },
        "T2T2": {
            "a0a0": 0.000420131,
            "a0a1": 0.0030431,
            "a0a2": 0.00838635,
            "a1a0": 0.0030431,
            "a1a1": 0.0367879,
            "a1a2": 0.132231,
            "a2a0": 0.00838635,
            "a2a1": 0.132231,
            "a2a2": 0.632681
        },
        "T2T23": {
            "a0a0": -0.000240656,
            "a0a1": -0.00249372,
            "a0a2": -0.00715822,
            "a1a0": -0.00398304,
            "a1a1": -0.0269203,
            "a1a2": -0.0731415,
            "a2a0": -0.0145413,
            "a2a1": -0.0945557,
            "a2a2": -0.18099
        },
        "T23A0": {
            "a0a0": 0.000464347,
            "a0a1": 0.00132027,
            "a0a2": -0.0170022,
            "a1a0": 0.00344073,
            "a1a1": 0.0437258,
            "a1a2": 0.00894293,
            "a2a0": 0.0101668,
            "a2a1": 0.184556,
            "a2a2": 0.374961
        },
        "T23A1": {
            "a0a0": -0.000181014,
            "a0a1": -0.00298543,
            "a0a2": -0.0110041,
            "a1a0": -0.0015867,
            "a1a1": -0.0156891,
            "a1a2": -0.0598129,
            "a2a0": -0.00466235,
            "a2a1": -0.0406012,
            "a2a2": -0.114777
        },
        "T23A12": {
            "a0a0": 0.0003431,
            "a0a1": 0.00122867,
            "a0a2": 0.000878572,
            "a1a0": 0.00252406,
            "a1a1": 0.030623,
            "a1a2": 0.102389,
            "a2a0": 0.00741501,
            "a2a1": 0.125292,
            "a2a2": 0.534163
        },
        "T23V": {
            "a0a0": -0.000161766,
            "a0a1": -0.00632598,
            "a0a2": -0.0174812,
            "a1a0": -0.00155941,
            "a1a1": -0.0474689,
            "a1a2": -0.211157,
            "a2a0": -0.0043979,
            "a2a1": -0.151246,
            "a2a2": -0.928824
        },
        "T23T1": {
            "a0a0": -0.000248182,
            "a0a1": -0.00581942,
            "a0a2": -0.0144647,
            "a1a0": -0.00255227,
            "a1a1": -0.0445658,
            "a1a2": -0.101675,
            "a2a0": -0.0073462,
            "a2a1": -0.132525,
            "a2a2": -0.280991
        },
        "T23T2": {
            "a0a0": -0.000240656,
            "a0a1": -0.00398304,
            "a0a2": -0.0145413,
            "a1a0": -0.00249372,
            "a1a1": -0.0269203,
            "a1a2": -0.0945557,
            "a2a0": -0.00715822,
            "a2a1": -0.0731415,
            "a2a2": -0.18099
        },
        "T23T23": {
            "a0a0": 0.00167054,
            "a0a1": 0.00946107,
            "a0a2": 0.0249613,
            "a1a0": 0.00946107,
            "a1a1": 0.138815,
            "a1a2": 0.542846,
            "a2a0": 0.0249613,
            "a2a1": 0.542846,
            "a2a2": 2.85585
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/BsKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.336193,
            "a1": -0.928217,
            "a2": 2.22282
        },
        "A1": {
            "a0": 0.246167,
            "a1": 0.256127,
            "a2": 0.855255
        },
        "A12": {
            "a0": 0.245819,
            "a1": 0.553748,
            "a2": 0.681034
        },
        "V": {
            "a0": 0.311343,
            "a1": -0.925809,
            "a2": 2.88795
        },
        "T1": {
            "a0": 0.253828,
            "a1": -0.797024,
            "a2": 2.55188
        },
        "T2": {
            "a0": 0.253828,
            "a1": 0.355083,
            "a2": 2.4445
        },
        "T23": {
            "a0": 0.642869,
            "a1": 0.985255,
            "a2": 4.02518
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0317472,
            "a1": 0.236019,
            "a2": 1.43131
        },
        "A1": {
            "a0": 0.0225228,
            "a1": 0.190361,
            "a2": 0.701023
        },
        "A12": {
            "a0": 0.023213,
            "a1": 0.181729,
            "a2": 0.953447
        },
        "V": {
            "a0": 0.0295193,
            "a1": 0.33487,
            "a2": 1.84306
        },
        "T1": {
            "a0": 0.0269937,
            "a1": 0.303974,
            "a2": 1.41783
        },
        "T2": {
            "a0": 0.0269937,
            "a1": 0.236094,
            "a2": 1.05075
        },
        "T23": {
            "a0": 0.0576452,
            "a1": 0.493298,
            "a2": 2.44745
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.397573,
            "a0a2": -0.486283,
            "a1a0": 0.397573,
            "a1a1": 1.0,
            "a1a2": -0.280085,
            "a2a0": -0.486283,
            "a2a1": -0.280085,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.274093,
            "a0a1": 0.0313344,
            "a0a2": -0.0693858,
            "a1a0": 0.0280022,
            "a1a1": 0.279906,
            "a1a2": 0.252191,
            "a2a0": 0.190244,
            "a2a1": 0.0867147,
            "a2a2": 0.413743
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.463953,
            "a0a2": 0.12919,
            "a1a0": 0.397573,
            "a1a1": 0.936761,
            "a1a2": 0.715722,
            "a2a0": -0.486283,
            "a2a1": -0.546188,
            "a2a2": -0.109415
        },
        "A0V": {
            "a0a0": 0.291737,
            "a0a1": -0.0971017,
            "a0a2": -0.111238,
            "a1a0": -0.07172,
            "a1a1": 0.256591,
            "a1a2": -0.0669506,
            "a2a0": 0.152722,
            "a2a1": 0.114204,
            "a2a2": 0.544767
        },
        "A0T1": {
            "a0a0": 0.223786,
            "a0a1": -0.0985742,
            "a0a2": -0.0395031,
            "a1a0": 0.0215515,
            "a1a1": 0.243996,
            "a1a2": -0.153494,
            "a2a0": 0.0692448,
            "a2a1": 0.111867,
            "a2a2": 0.492848
        },
        "A0T2": {
            "a0a0": 0.223786,
            "a0a1": -0.0393619,
            "a0a2": -0.173118,
            "a1a0": 0.0215515,
            "a1a1": 0.266177,
            "a1a2": 0.177207,
            "a2a0": 0.0692448,
            "a2a1": 0.0375711,
            "a2a2": 0.629699
        },
        "A0T23": {
            "a0a0": 0.661426,
            "a0a1": 0.38418,
            "a0a2": -0.0248033,
            "a1a0": 0.274351,
            "a1a1": 0.83464,
            "a1a2": 0.528159,
            "a2a0": -0.180021,
            "a2a1": -0.439224,
            "a2a2": 0.424109
        },
        "A1A0": {
            "a0a0": 0.274093,
            "a0a1": 0.0280022,
            "a0a2": 0.190244,
            "a1a0": 0.0313344,
            "a1a1": 0.279906,
            "a1a2": 0.0867147,
            "a2a0": -0.0693858,
            "a2a1": 0.252191,
            "a2a2": 0.413743
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.431789,
            "a0a2": 0.216978,
            "a1a0": 0.431789,
            "a1a1": 1.0,
            "a1a2": 0.79379,
            "a2a0": 0.216978,
            "a2a1": 0.79379,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.274093,
            "a0a1": -0.0541603,
            "a0a2": -0.03078,
            "a1a0": 0.0313344,
            "a1a1": 0.238957,
            "a1a2": 0.15193,
            "a2a0": -0.0693858,
            "a2a1": 0.134521,
            "a2a2": 0.23128
        },
        "A1V": {
            "a0a0": 0.919112,
            "a0a1": 0.333319,
            "a0a2": -0.209345,
            "a1a0": 0.447518,
            "a1a1": 0.706451,
            "a1a2": -0.289505,
            "a2a0": 0.202387,
            "a2a1": 0.627343,
            "a2a2": 0.179292
        },
        "A1T1": {
            "a0a0": 0.8235,
            "a0a1": 0.306505,
            "a0a2": -0.314435,
            "a1a0": 0.454777,
            "a1a1": 0.608089,
            "a1a2": -0.400899,
            "a2a0": 0.252926,
            "a2a1": 0.560531,
            "a2a2": 0.0371558
        },
        "A1T2": {
            "a0a0": 0.8235,
            "a0a1": 0.394909,
            "a0a2": 0.243393,
            "a1a0": 0.454777,
            "a1a1": 0.826576,
            "a1a2": 0.537663,
            "a2a0": 0.252926,
            "a2a1": 0.686879,
            "a2a2": 0.866555
        },
        "A1T23": {
            "a0a0": 0.197105,
            "a0a1": -0.0981454,
            "a0a2": 0.112959,
            "a1a0": -0.0566345,
            "a1a1": 0.167454,
            "a1a2": 0.203154,
            "a2a0": -0.0178341,
            "a2a1": 0.0864764,
            "a2a2": 0.44681
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.397573,
            "a0a2": -0.486283,
            "a1a0": 0.463953,
            "a1a1": 0.936761,
            "a1a2": -0.546188,
            "a2a0": 0.12919,
            "a2a1": 0.715722,
            "a2a2": -0.109415
        },
        "A12A1": {
            "a0a0": 0.274093,
            "a0a1": 0.0313344,
            "a0a2": -0.0693858,
            "a1a0": -0.0541603,
            "a1a1": 0.238957,
            "a1a2": 0.134521,
            "a2a0": -0.03078,
            "a2a1": 0.15193,
            "a2a2": 0.23128
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.463953,
            "a0a2": 0.12919,
            "a1a0": 0.463953,
            "a1a1": 1.0,
            "a1a2": 0.723051,
            "a2a0": 0.12919,
            "a2a1": 0.723051,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.291737,
            "a0a1": -0.0971017,
            "a0a2": -0.111238,
            "a1a0": -0.120085,
            "a1a1": 0.226249,
            "a1a2": -0.236218,
            "a2a0": -0.162463,
            "a2a1": 0.553043,
            "a2a2": 0.206056
        },
        "A12T1": {
            "a0a0": 0.223786,
            "a0a1": -0.0985742,
            "a0a2": -0.0395031,
            "a1a0": 0.0107611,
            "a1a1": 0.219848,
            "a1a2": -0.319449,
            "a2a0": 0.168474,
            "a2a1": 0.602096,
            "a2a2": -0.120805
        },
        "A12T2": {
            "a0a0": 0.223786,
            "a0a1": -0.0393619,
            "a0a2": -0.173118,
            "a1a0": 0.0107611,
            "a1a1": 0.273911,
            "a1a2": -0.00398343,
            "a2a0": 0.168474,
            "a2a1": 0.477106,
            "a2a2": 0.308161
        },
        "A12T23": {
            "a0a0": 0.661426,
            "a0a1": 0.38418,
            "a0a2": -0.0248033,
            "a1a0": 0.255676,
            "a1a1": 0.837104,
            "a1a2": 0.329186,
            "a2a0": 0.0704339,
            "a2a1": 0.364656,
            "a2a2": 0.252966
        },
        "VA0": {
            "a0a0": 0.291737,
            "a0a1": -0.07172,
            "a0a2": 0.152722,
            "a1a0": -0.0971017,
            "a1a1": 0.256591,
            "a1a2": 0.114204,
            "a2a0": -0.111238,
            "a2a1": -0.0669506,
            "a2a2": 0.544767
        },
        "VA1": {
            "a0a0": 0.919112,
            "a0a1": 0.447518,
            "a0a2": 0.202387,
            "a1a0": 0.333319,
            "a1a1": 0.706451,
            "a1a2": 0.627343,
            "a2a0": -0.209345,
            "a2a1": -0.289505,
            "a2a2": 0.179292
        },
        "VA12": {
            "a0a0": 0.291737,
            "a0a1": -0.120085,
            "a0a2": -0.162463,
            "a1a0": -0.0971017,
            "a1a1": 0.226249,
            "a1a2": 0.553043,
            "a2a0": -0.111238,
            "a2a1": -0.236218,
            "a2a2": 0.206056
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.260658,
            "a0a2": -0.353116,
            "a1a0": 0.260658,
            "a1a1": 1.0,
            "a1a2": 0.112502,
            "a2a0": -0.353116,
            "a2a1": 0.112502,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.830873,
            "a0a1": 0.212706,
            "a0a2": -0.391712,
            "a1a0": 0.579288,
            "a1a1": 0.985725,
            "a1a2": -0.276886,
            "a2a0": -0.17966,
            "a2a1": 0.188388,
            "a2a2": 0.865906
        },
        "VT2": {
            "a0a0": 0.830873,
            "a0a1": 0.368095,
            "a0a2": 0.162643,
            "a1a0": 0.579288,
            "a1a1": 0.944122,
            "a1a2": 0.563558,
            "a2a0": -0.17966,
            "a2a1": -0.124001,
            "a2a2": 0.433663
        },
        "VT23": {
            "a0a0": 0.228049,
            "a0a1": -0.111385,
            "a0a2": 0.0567158,
            "a1a0": -0.113158,
            "a1a1": -0.0948564,
            "a1a2": -0.0732799,
            "a2a0": 0.0739112,
            "a2a1": -0.328396,
            "a2a2": 0.0923258
        },
        "T1A0": {
            "a0a0": 0.223786,
            "a0a1": 0.0215515,
            "a0a2": 0.0692448,
            "a1a0": -0.0985742,
            "a1a1": 0.243996,
            "a1a2": 0.111867,
            "a2a0": -0.0395031,
            "a2a1": -0.153494,
            "a2a2": 0.492848
        },
        "T1A1": {
            "a0a0": 0.8235,
            "a0a1": 0.454777,
            "a0a2": 0.252926,
            "a1a0": 0.306505,
            "a1a1": 0.608089,
            "a1a2": 0.560531,
            "a2a0": -0.314435,
            "a2a1": -0.400899,
            "a2a2": 0.0371558
        },
        "T1A12": {
            "a0a0": 0.223786,
            "a0a1": 0.0107611,
            "a0a2": 0.168474,
            "a1a0": -0.0985742,
            "a1a1": 0.219848,
            "a1a2": 0.602096,
            "a2a0": -0.0395031,
            "a2a1": -0.319449,
            "a2a2": -0.120805
        },
        "T1V": {
            "a0a0": 0.830873,
            "a0a1": 0.579288,
            "a0a2": -0.17966,
            "a1a0": 0.212706,
            "a1a1": 0.985725,
            "a1a2": 0.188388,
            "a2a0": -0.391712,
            "a2a1": -0.276886,
            "a2a2": 0.865906
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.589665,
            "a0a2": -0.470025,
            "a1a0": 0.589665,
            "a1a1": 1.0,
            "a1a2": -0.240007,
            "a2a0": -0.470025,
            "a2a1": -0.240007,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.636169,
            "a0a2": 0.235022,
            "a1a0": 0.589665,
            "a1a1": 0.91513,
            "a1a2": 0.544245,
            "a2a0": -0.470025,
            "a2a1": -0.477885,
            "a2a2": 0.225966
        },
        "T1T23": {
            "a0a0": 0.160692,
            "a0a1": -0.176947,
            "a0a2": -0.112869,
            "a1a0": -0.120127,
            "a1a1": -0.140283,
            "a1a2": -0.10925,
            "a2a0": 0.128881,
            "a2a1": -0.220629,
            "a2a2": 0.157881
        },
        "T2A0": {
            "a0a0": 0.223786,
            "a0a1": 0.0215515,
            "a0a2": 0.0692448,
            "a1a0": -0.0393619,
            "a1a1": 0.266177,
            "a1a2": 0.0375711,
            "a2a0": -0.173118,
            "a2a1": 0.177207,
            "a2a2": 0.629699
        },
        "T2A1": {
            "a0a0": 0.8235,
            "a0a1": 0.454777,
            "a0a2": 0.252926,
            "a1a0": 0.394909,
            "a1a1": 0.826576,
            "a1a2": 0.686879,
            "a2a0": 0.243393,
            "a2a1": 0.537663,
            "a2a2": 0.866555
        },
        "T2A12": {
            "a0a0": 0.223786,
            "a0a1": 0.0107611,
            "a0a2": 0.168474,
            "a1a0": -0.0393619,
            "a1a1": 0.273911,
            "a1a2": 0.477106,
            "a2a0": -0.173118,
            "a2a1": -0.00398343,
            "a2a2": 0.308161
        },
        "T2V": {
            "a0a0": 0.830873,
            "a0a1": 0.579288,
            "a0a2": -0.17966,
            "a1a0": 0.368095,
            "a1a1": 0.944122,
            "a1a2": -0.124001,
            "a2a0": 0.162643,
            "a2a1": 0.563558,
            "a2a2": 0.433663
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.589665,
            "a0a2": -0.470025,
            "a1a0": 0.636169,
            "a1a1": 0.91513,
            "a1a2": -0.477885,
            "a2a0": 0.235022,
            "a2a1": 0.544245,
            "a2a2": 0.225966
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.636169,
            "a0a2": 0.235022,
            "a1a0": 0.636169,
            "a1a1": 1.0,
            "a1a2": 0.564065,
            "a2a0": 0.235022,
            "a2a1": 0.564065,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.160692,
            "a0a1": -0.176947,
            "a0a2": -0.112869,
            "a1a0": -0.110533,
            "a1a1": -0.00716096,
            "a1a2": -0.000338984,
            "a2a0": -0.04949,
            "a2a1": -0.0954294,
            "a2a2": 0.538968
        },
        "T23A0": {
            "a0a0": 0.661426,
            "a0a1": 0.274351,
            "a0a2": -0.180021,
            "a1a0": 0.38418,
            "a1a1": 0.83464,
            "a1a2": -0.439224,
            "a2a0": -0.0248033,
            "a2a1": 0.528159,
            "a2a2": 0.424109
        },
        "T23A1": {
            "a0a0": 0.197105,
            "a0a1": -0.0566345,
            "a0a2": -0.0178341,
            "a1a0": -0.0981454,
            "a1a1": 0.167454,
            "a1a2": 0.0864764,
            "a2a0": 0.112959,
            "a2a1": 0.203154,
            "a2a2": 0.44681
        },
        "T23A12": {
            "a0a0": 0.661426,
            "a0a1": 0.255676,
            "a0a2": 0.0704339,
            "a1a0": 0.38418,
            "a1a1": 0.837104,
            "a1a2": 0.364656,
            "a2a0": -0.0248033,
            "a2a1": 0.329186,
            "a2a2": 0.252966
        },
        "T23V": {
            "a0a0": 0.228049,
            "a0a1": -0.113158,
            "a0a2": 0.0739112,
            "a1a0": -0.111385,
            "a1a1": -0.0948564,
            "a1a2": -0.328396,
            "a2a0": 0.0567158,
            "a2a1": -0.0732799,
            "a2a2": 0.0923258
        },
        "T23T1": {
            "a0a0": 0.160692,
            "a0a1": -0.120127,
            "a0a2": 0.128881,
            "a1a0": -0.176947,
            "a1a1": -0.140283,
            "a1a2": -0.220629,
            "a2a0": -0.112869,
            "a2a1": -0.10925,
            "a2a2": 0.157881
        },
        "T23T2": {
            "a0a0": 0.160692,
            "a0a1": -0.110533,
            "a0a2": -0.04949,
            "a1a0": -0.176947,
            "a1a1": -0.00716096,
            "a1a2": -0.0954294,
            "a2a0": -0.112869,
            "a2a1": -0.000338984,
            "a2a2": 0.538968
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.432761,
            "a0a2": 0.123366,
            "a1a0": 0.432761,
            "a1a1": 1.0,
            "a1a2": 0.518217,
            "a2a0": 0.123366,
            "a2a1": 0.518217,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00100789,
            "a0a1": 0.00297899,
            "a0a2": -0.0220968,
            "a1a0": 0.00297899,
            "a1a1": 0.0557047,
            "a1a2": -0.094617,
            "a2a0": -0.0220968,
            "a2a1": -0.094617,
            "a2a2": 2.04865
        },
        "A0A1": {
            "a0a0": 0.000195986,
            "a0a1": 0.000189368,
            "a0a2": -0.00154422,
            "a1a0": 0.000148854,
            "a1a1": 0.0125758,
            "a1a2": 0.0417261,
            "a2a0": 0.00613289,
            "a2a1": 0.0236268,
            "a2a2": 0.415142
        },
        "A0A12": {
            "a0a0": 0.000736949,
            "a0a1": 0.00267672,
            "a0a2": 0.0039105,
            "a1a0": 0.00217819,
            "a1a1": 0.0401789,
            "a1a2": 0.16106,
            "a2a0": -0.0161568,
            "a2a1": -0.142069,
            "a2a2": -0.149317
        },
        "A0V": {
            "a0a0": 0.000273403,
            "a0a1": -0.00103231,
            "a0a2": -0.0065088,
            "a1a0": -0.000499681,
            "a1a1": 0.0202798,
            "a1a2": -0.0291233,
            "a2a0": 0.0064527,
            "a2a1": 0.0547383,
            "a2a2": 1.43709
        },
        "A0T1": {
            "a0a0": 0.000191779,
            "a0a1": -0.000951274,
            "a0a2": -0.00177812,
            "a1a0": 0.000137305,
            "a1a1": 0.0175052,
            "a1a2": -0.0513646,
            "a2a0": 0.00267537,
            "a2a1": 0.0486712,
            "a2a2": 1.00017
        },
        "A0T2": {
            "a0a0": 0.000191779,
            "a0a1": -0.00029503,
            "a0a2": -0.00577495,
            "a1a0": 0.000137305,
            "a1a1": 0.014832,
            "a1a2": 0.0439468,
            "a2a0": 0.00267537,
            "a2a1": 0.0126961,
            "a2a2": 0.947037
        },
        "A0T23": {
            "a0a0": 0.00121046,
            "a0a1": 0.00601658,
            "a0a2": -0.00192721,
            "a1a0": 0.00373264,
            "a1a1": 0.097175,
            "a1a2": 0.305087,
            "a2a0": -0.0148532,
            "a2a1": -0.31012,
            "a2a2": 1.48568
        },
        "A1A0": {
            "a0a0": 0.000195986,
            "a0a1": 0.000148854,
            "a0a2": 0.00613289,
            "a1a0": 0.000189368,
            "a1a1": 0.0125758,
            "a1a2": 0.0236268,
            "a2a0": -0.00154422,
            "a2a1": 0.0417261,
            "a2a2": 0.415142
        },
        "A1A1": {
            "a0a0": 0.000507274,
            "a0a1": 0.00185128,
            "a0a2": 0.00342586,
            "a1a0": 0.00185128,
            "a1a1": 0.0362374,
            "a1a2": 0.105929,
            "a2a0": 0.00342586,
            "a2a1": 0.105929,
            "a2a2": 0.491434
        },
        "A1A12": {
            "a0a0": 0.000143302,
            "a0a1": -0.00022168,
            "a0a2": -0.000660978,
            "a1a0": 0.000138463,
            "a1a1": 0.00826649,
            "a1a2": 0.0275751,
            "a2a0": -0.00112911,
            "a2a1": 0.0171374,
            "a2a2": 0.154585
        },
        "A1V": {
            "a0a0": 0.000611077,
            "a0a1": 0.00251396,
            "a0a2": -0.00869008,
            "a1a0": 0.00251475,
            "a1a1": 0.0450336,
            "a1a2": -0.101572,
            "a2a0": 0.00418815,
            "a2a1": 0.14727,
            "a2a2": 0.23165
        },
        "A1T1": {
            "a0a0": 0.000500665,
            "a0a1": 0.00209844,
            "a0a2": -0.010041,
            "a1a0": 0.00233689,
            "a1a1": 0.035187,
            "a1a2": -0.108203,
            "a2a0": 0.00478616,
            "a2a1": 0.119445,
            "a2a2": 0.0369304
        },
        "A1T2": {
            "a0a0": 0.000500665,
            "a0a1": 0.00209992,
            "a0a2": 0.0057601,
            "a1a0": 0.00233689,
            "a1a1": 0.0371489,
            "a1a2": 0.107545,
            "a2a0": 0.00478616,
            "a2a1": 0.113683,
            "a2a2": 0.638306
        },
        "A1T23": {
            "a0a0": 0.000255907,
            "a0a1": -0.00109044,
            "a0a2": 0.00622668,
            "a1a0": -0.000621474,
            "a1a1": 0.0157248,
            "a1a2": 0.0946491,
            "a2a0": -0.000720687,
            "a2a1": 0.0299047,
            "a2a2": 0.766599
        },
        "A12A0": {
            "a0a0": 0.000736949,
            "a0a1": 0.00217819,
            "a0a2": -0.0161568,
            "a1a0": 0.00267672,
            "a1a1": 0.0401789,
            "a1a2": -0.142069,
            "a2a0": 0.0039105,
            "a2a1": 0.16106,
            "a2a2": -0.149317
        },
        "A12A1": {
            "a0a0": 0.000143302,
            "a0a1": 0.000138463,
            "a0a2": -0.00112911,
            "a1a0": -0.00022168,
            "a1a1": 0.00826649,
            "a1a2": 0.0171374,
            "a2a0": -0.000660978,
            "a2a1": 0.0275751,
            "a2a2": 0.154585
        },
        "A12A12": {
            "a0a0": 0.000538845,
            "a0a1": 0.00195717,
            "a0a2": 0.00285929,
            "a1a0": 0.00195717,
            "a1a1": 0.0330253,
            "a1a2": 0.125282,
            "a2a0": 0.00285929,
            "a2a1": 0.125282,
            "a2a2": 0.909061
        },
        "A12V": {
            "a0a0": 0.000199907,
            "a0a1": -0.000754806,
            "a0a2": -0.00475913,
            "a1a0": -0.000644194,
            "a1a1": 0.0137685,
            "a1a2": -0.0791184,
            "a2a0": -0.00457254,
            "a2a1": 0.176576,
            "a2a2": 0.362094
        },
        "A12T1": {
            "a0a0": 0.000140225,
            "a0a1": -0.000695555,
            "a0a2": -0.00130013,
            "a1a0": 5.27888e-5,
            "a1a1": 0.0121446,
            "a1a2": -0.0823094,
            "a2a0": 0.00433603,
            "a2a1": 0.174501,
            "a2a2": -0.163308
        },
        "A12T2": {
            "a0a0": 0.000140225,
            "a0a1": -0.000215721,
            "a0a2": -0.00422254,
            "a1a0": 5.27888e-5,
            "a1a1": 0.0117521,
            "a1a2": -0.000760643,
            "a2a0": 0.00433603,
            "a2a1": 0.107398,
            "a2a2": 0.308727
        },
        "A12T23": {
            "a0a0": 0.000885066,
            "a0a1": 0.00439922,
            "a0a2": -0.00140914,
            "a1a0": 0.0026784,
            "a1a1": 0.0750434,
            "a1a2": 0.146413,
            "a2a0": 0.00387116,
            "a2a1": 0.17151,
            "a2a2": 0.5903
        },
        "VA0": {
            "a0a0": 0.000273403,
            "a0a1": -0.000499681,
            "a0a2": 0.0064527,
            "a1a0": -0.00103231,
            "a1a1": 0.0202798,
            "a1a2": 0.0547383,
            "a2a0": -0.0065088,
            "a2a1": -0.0291233,
            "a2a2": 1.43709
        },
        "VA1": {
            "a0a0": 0.000611077,
            "a0a1": 0.00251475,
            "a0a2": 0.00418815,
            "a1a0": 0.00251396,
            "a1a1": 0.0450336,
            "a1a2": 0.14727,
            "a2a0": -0.00869008,
            "a2a1": -0.101572,
            "a2a2": 0.23165
        },
        "VA12": {
            "a0a0": 0.000199907,
            "a0a1": -0.000644194,
            "a0a2": -0.00457254,
            "a1a0": -0.000754806,
            "a1a1": 0.0137685,
            "a1a2": 0.176576,
            "a2a0": -0.00475913,
            "a2a1": -0.0791184,
            "a2a2": 0.362094
        },
        "VV": {
            "a0a0": 0.000871389,
            "a0a1": 0.00257664,
            "a0a2": -0.0192116,
            "a1a0": 0.00257664,
            "a1a1": 0.112138,
            "a1a2": 0.069435,
            "a2a0": -0.0192116,
            "a2a1": 0.069435,
            "a2a2": 3.39688
        },
        "VT1": {
            "a0a0": 0.000662068,
            "a0a1": 0.00190863,
            "a0a2": -0.0163945,
            "a1a0": 0.00523641,
            "a1a1": 0.100339,
            "a1a2": -0.131463,
            "a2a0": -0.00893829,
            "a2a1": 0.105543,
            "a2a2": 2.26275
        },
        "VT2": {
            "a0a0": 0.000662068,
            "a0a1": 0.00256537,
            "a0a2": 0.00504476,
            "a1a0": 0.00523641,
            "a1a1": 0.0746429,
            "a1a2": 0.198297,
            "a2a0": -0.00893829,
            "a2a1": -0.0539572,
            "a2a2": 0.839833
        },
        "VT23": {
            "a0a0": 0.000388059,
            "a0a1": -0.00162197,
            "a0a2": 0.00409754,
            "a1a0": -0.00218435,
            "a1a1": -0.0156694,
            "a1a2": -0.0600585,
            "a2a0": 0.0078526,
            "a2a1": -0.298571,
            "a2a2": 0.416463
        },
        "T1A0": {
            "a0a0": 0.000191779,
            "a0a1": 0.000137305,
            "a0a2": 0.00267537,
            "a1a0": -0.000951274,
            "a1a1": 0.0175052,
            "a1a2": 0.0486712,
            "a2a0": -0.00177812,
            "a2a1": -0.0513646,
            "a2a2": 1.00017
        },
        "T1A1": {
            "a0a0": 0.000500665,
            "a0a1": 0.00233689,
            "a0a2": 0.00478616,
            "a1a0": 0.00209844,
            "a1a1": 0.035187,
            "a1a2": 0.119445,
            "a2a0": -0.010041,
            "a2a1": -0.108203,
            "a2a2": 0.0369304
        },
        "T1A12": {
            "a0a0": 0.000140225,
            "a0a1": 5.27888e-5,
            "a0a2": 0.00433603,
            "a1a0": -0.000695555,
            "a1a1": 0.0121446,
            "a1a2": 0.174501,
            "a2a0": -0.00130013,
            "a2a1": -0.0823094,
            "a2a2": -0.163308
        },
        "T1V": {
            "a0a0": 0.000662068,
            "a0a1": 0.00523641,
            "a0a2": -0.00893829,
            "a1a0": 0.00190863,
            "a1a1": 0.100339,
            "a1a2": 0.105543,
            "a2a0": -0.0163945,
            "a2a1": -0.131463,
            "a2a2": 2.26275
        },
        "T1T1": {
            "a0a0": 0.000728659,
            "a0a1": 0.00483842,
            "a0a2": -0.017989,
            "a1a0": 0.00483842,
            "a1a1": 0.0924002,
            "a1a2": -0.103439,
            "a2a0": -0.017989,
            "a2a1": -0.103439,
            "a2a2": 2.01025
        },
        "T1T2": {
            "a0a0": 0.000728659,
            "a0a1": 0.00405433,
            "a0a2": 0.00666609,
            "a1a0": 0.00483842,
            "a1a1": 0.0656755,
            "a1a2": 0.173833,
            "a2a0": -0.017989,
            "a2a1": -0.159968,
            "a2a2": 0.336641
        },
        "T1T23": {
            "a0a0": 0.000250045,
            "a0a1": -0.00235622,
            "a0a2": -0.00745678,
            "a1a0": -0.00210495,
            "a1a1": -0.0210354,
            "a1a2": -0.0812777,
            "a2a0": 0.0105336,
            "a2a1": -0.154311,
            "a2a2": 0.54786
        },
        "T2A0": {
            "a0a0": 0.000191779,
            "a0a1": 0.000137305,
            "a0a2": 0.00267537,
            "a1a0": -0.00029503,
            "a1a1": 0.014832,
            "a1a2": 0.0126961,
            "a2a0": -0.00577495,
            "a2a1": 0.0439468,
            "a2a2": 0.947037
        },
        "T2A1": {
            "a0a0": 0.000500665,
            "a0a1": 0.00233689,
            "a0a2": 0.00478616,
            "a1a0": 0.00209992,
            "a1a1": 0.0371489,
            "a1a2": 0.113683,
            "a2a0": 0.0057601,
            "a2a1": 0.107545,
            "a2a2": 0.638306
        },
        "T2A12": {
            "a0a0": 0.000140225,
            "a0a1": 5.27888e-5,
            "a0a2": 0.00433603,
            "a1a0": -0.000215721,
            "a1a1": 0.0117521,
            "a1a2": 0.107398,
            "a2a0": -0.00422254,
            "a2a1": -0.000760643,
            "a2a2": 0.308727
        },
        "T2V": {
            "a0a0": 0.000662068,
            "a0a1": 0.00523641,
            "a0a2": -0.00893829,
            "a1a0": 0.00256537,
            "a1a1": 0.0746429,
            "a1a2": -0.0539572,
            "a2a0": 0.00504476,
            "a2a1": 0.198297,
            "a2a2": 0.839833
        },
        "T2T1": {
            "a0a0": 0.000728659,
            "a0a1": 0.00483842,
            "a0a2": -0.017989,
            "a1a0": 0.00405433,
            "a1a1": 0.0656755,
            "a1a2": -0.159968,
            "a2a0": 0.00666609,
            "a2a1": 0.173833,
            "a2a2": 0.336641
        },
        "T2T2": {
            "a0a0": 0.000728659,
            "a0a1": 0.00405433,
            "a0a2": 0.00666609,
            "a1a0": 0.00405433,
            "a1a1": 0.0557401,
            "a1a2": 0.139931,
            "a2a0": 0.00666609,
            "a2a1": 0.139931,
            "a2a2": 1.10408
        },
        "T2T23": {
            "a0a0": 0.000250045,
            "a0a1": -0.00235622,
            "a0a2": -0.00745678,
            "a1a0": -0.00150432,
            "a1a1": -0.000833997,
            "a1a2": -0.000195874,
            "a2a0": -0.00299765,
            "a2a1": -0.0494643,
            "a2a2": 1.38604
        },
        "T23A0": {
            "a0a0": 0.00121046,
            "a0a1": 0.00373264,
            "a0a2": -0.0148532,
            "a1a0": 0.00601658,
            "a1a1": 0.097175,
            "a1a2": -0.31012,
            "a2a0": -0.00192721,
            "a2a1": 0.305087,
            "a2a2": 1.48568
        },
        "T23A1": {
            "a0a0": 0.000255907,
            "a0a1": -0.000621474,
            "a0a2": -0.000720687,
            "a1a0": -0.00109044,
            "a1a1": 0.0157248,
            "a1a2": 0.0299047,
            "a2a0": 0.00622668,
            "a2a1": 0.0946491,
            "a2a2": 0.766599
        },
        "T23A12": {
            "a0a0": 0.000885066,
            "a0a1": 0.0026784,
            "a0a2": 0.00387116,
            "a1a0": 0.00439922,
            "a1a1": 0.0750434,
            "a1a2": 0.17151,
            "a2a0": -0.00140914,
            "a2a1": 0.146413,
            "a2a2": 0.5903
        },
        "T23V": {
            "a0a0": 0.000388059,
            "a0a1": -0.00218435,
            "a0a2": 0.0078526,
            "a1a0": -0.00162197,
            "a1a1": -0.0156694,
            "a1a2": -0.298571,
            "a2a0": 0.00409754,
            "a2a1": -0.0600585,
            "a2a2": 0.416463
        },
        "T23T1": {
            "a0a0": 0.000250045,
            "a0a1": -0.00210495,
            "a0a2": 0.0105336,
            "a1a0": -0.00235622,
            "a1a1": -0.0210354,
            "a1a2": -0.154311,
            "a2a0": -0.00745678,
            "a2a1": -0.0812777,
            "a2a2": 0.54786
        },
        "T23T2": {
            "a0a0": 0.000250045,
            "a0a1": -0.00150432,
            "a0a2": -0.00299765,
            "a1a0": -0.00235622,
            "a1a1": -0.000833997,
            "a1a2": -0.0494643,
            "a2a0": -0.00745678,
            "a2a1": -0.000195874,
            "a2a2": 1.38604
        },
        "T23T23": {
            "a0a0": 0.00332296,
            "a0a1": 0.0123061,
            "a0a2": 0.017405,
            "a1a0": 0.0123061,
            "a1a1": 0.243343,
            "a1a2": 0.625653,
            "a2a0": 0.017405,
            "a2a1": 0.625653,
            "a2a2": 5.98999
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/Bsphi_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.392684,
            "a1": -1.14658,
            "a2": 1.4639
        },
        "A1": {
            "a0": 0.299069,
            "a1": 0.301557,
            "a2": 0.589849
        },
        "A12": {
            "a0": 0.248898,
            "a1": 0.628974,
            "a2": 0.466142
        },
        "V": {
            "a0": 0.379571,
            "a1": -1.1058,
            "a2": 2.841
        },
        "T1": {
            "a0": 0.319726,
            "a1": -1.03036,
            "a2": 0.559841
        },
        "T2": {
            "a0": 0.319726,
            "a1": 0.396709,
            "a2": 0.577747
        },
        "T23": {
            "a0": 0.648658,
            "a1": 0.939555,
            "a2": 1.38462
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0229837,
            "a1": 0.209203,
            "a2": 1.20582
        },
        "A1": {
            "a0": 0.021292,
            "a1": 0.19133,
            "a2": 0.83417
        },
        "A12": {
            "a0": 0.0145679,
            "a1": 0.0994926,
            "a2": 0.6046
        },
        "V": {
            "a0": 0.024997,
            "a1": 0.266894,
            "a2": 1.54768
        },
        "T1": {
            "a0": 0.0196966,
            "a1": 0.206822,
            "a2": 0.89443
        },
        "T2": {
            "a0": 0.0196966,
            "a1": 0.174036,
            "a2": 0.75663
        },
        "T23": {
            "a0": 0.0392313,
            "a1": 0.313302,
            "a2": 1.51545
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.543112,
            "a0a2": -0.0610903,
            "a1a0": 0.543112,
            "a1a1": 1.0,
            "a1a2": 0.530885,
            "a2a0": -0.0610903,
            "a2a1": 0.530885,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.259468,
            "a0a1": 0.145154,
            "a0a2": 0.0912849,
            "a1a0": 0.168256,
            "a1a1": 0.183277,
            "a1a2": 0.125436,
            "a2a0": 0.0692766,
            "a2a1": 0.0835088,
            "a2a2": 0.0538145
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.601697,
            "a0a2": 0.249703,
            "a1a0": 0.524244,
            "a1a1": 0.843757,
            "a1a2": 0.507635,
            "a2a0": -0.0753014,
            "a2a1": 0.282469,
            "a2a2": 0.414469
        },
        "A0V": {
            "a0a0": 0.227483,
            "a0a1": 0.094824,
            "a0a2": 0.0554278,
            "a1a0": 0.0544415,
            "a1a1": 0.194622,
            "a1a2": 0.159342,
            "a2a0": -0.0295046,
            "a2a1": 0.0994795,
            "a2a2": 0.0810802
        },
        "A0T1": {
            "a0a0": 0.237881,
            "a0a1": 0.0588478,
            "a0a2": -0.0164522,
            "a1a0": 0.00772548,
            "a1a1": 0.19786,
            "a1a2": 0.194334,
            "a2a0": -0.0619998,
            "a2a1": 0.118574,
            "a2a2": 0.0927693
        },
        "A0T2": {
            "a0a0": 0.233604,
            "a0a1": 0.12608,
            "a0a2": 0.107284,
            "a1a0": 0.00117985,
            "a1a1": 0.077953,
            "a1a2": 0.0529914,
            "a2a0": -0.0634246,
            "a2a1": -0.000658922,
            "a2a2": -0.0295575
        },
        "A0T23": {
            "a0a0": 0.502367,
            "a0a1": 0.356989,
            "a0a2": 0.224503,
            "a1a0": 0.185038,
            "a1a1": 0.500858,
            "a1a2": 0.358154,
            "a2a0": -0.220439,
            "a2a1": -0.00763682,
            "a2a2": -0.016457
        },
        "A1A0": {
            "a0a0": 0.259468,
            "a0a1": 0.168256,
            "a0a2": 0.0692766,
            "a1a0": 0.145154,
            "a1a1": 0.183277,
            "a1a2": 0.0835088,
            "a2a0": 0.0912849,
            "a2a1": 0.125436,
            "a2a2": 0.0538145
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.754941,
            "a0a2": 0.462443,
            "a1a0": 0.754941,
            "a1a1": 1.0,
            "a1a2": 0.817207,
            "a2a0": 0.462443,
            "a2a1": 0.817207,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.265165,
            "a0a1": 0.0826043,
            "a0a2": 0.0525776,
            "a1a0": 0.146685,
            "a1a1": 0.0699618,
            "a1a2": -0.000913071,
            "a2a0": 0.09089,
            "a2a1": 0.0284503,
            "a2a2": -0.0070357
        },
        "A1V": {
            "a0a0": 0.848918,
            "a0a1": 0.697594,
            "a0a2": -0.015819,
            "a1a0": 0.725939,
            "a1a1": 0.898424,
            "a1a2": 0.141947,
            "a2a0": 0.46158,
            "a2a1": 0.682199,
            "a2a2": 0.214367
        },
        "A1T1": {
            "a0a0": 0.798444,
            "a0a1": 0.688588,
            "a0a2": 0.177936,
            "a1a0": 0.632625,
            "a1a1": 0.87965,
            "a1a2": 0.447475,
            "a2a0": 0.37485,
            "a2a1": 0.66044,
            "a2a2": 0.458828
        },
        "A1T2": {
            "a0a0": 0.797927,
            "a0a1": 0.657266,
            "a0a2": 0.476718,
            "a1a0": 0.629962,
            "a1a1": 0.840695,
            "a1a2": 0.683514,
            "a2a0": 0.372372,
            "a2a1": 0.626498,
            "a2a2": 0.609875
        },
        "A1T23": {
            "a0a0": 0.066046,
            "a0a1": -0.12935,
            "a0a2": -0.179476,
            "a1a0": -0.0698186,
            "a1a1": -0.181168,
            "a1a2": -0.229055,
            "a2a0": -0.0937555,
            "a2a1": -0.182251,
            "a2a2": -0.16888
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.524244,
            "a0a2": -0.0753014,
            "a1a0": 0.601697,
            "a1a1": 0.843757,
            "a1a2": 0.282469,
            "a2a0": 0.249703,
            "a2a1": 0.507635,
            "a2a2": 0.414469
        },
        "A12A1": {
            "a0a0": 0.265165,
            "a0a1": 0.146685,
            "a0a2": 0.09089,
            "a1a0": 0.0826043,
            "a1a1": 0.0699618,
            "a1a2": 0.0284503,
            "a2a0": 0.0525776,
            "a2a1": -0.000913071,
            "a2a2": -0.0070357
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.604463,
            "a0a2": 0.255794,
            "a1a0": 0.604463,
            "a1a1": 1.0,
            "a1a2": 0.701749,
            "a2a0": 0.255794,
            "a2a1": 0.701749,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.233051,
            "a0a1": 0.0949337,
            "a0a2": 0.0512743,
            "a1a0": 0.0151844,
            "a1a1": 0.140001,
            "a1a2": 0.157367,
            "a2a0": -0.0155394,
            "a2a1": 0.0788165,
            "a2a2": 0.184393
        },
        "A12T1": {
            "a0a0": 0.24433,
            "a0a1": 0.0600347,
            "a0a2": -0.0173738,
            "a1a0": 0.035654,
            "a1a1": 0.144454,
            "a1a2": 0.162125,
            "a2a0": 0.0185158,
            "a2a1": 0.0771971,
            "a2a2": 0.081733
        },
        "A12T2": {
            "a0a0": 0.239781,
            "a0a1": 0.1284,
            "a0a2": 0.108962,
            "a1a0": 0.0289826,
            "a1a1": 0.108539,
            "a1a2": 0.0992399,
            "a2a0": 0.0156208,
            "a2a1": 0.0384099,
            "a2a2": 0.0337387
        },
        "A12T23": {
            "a0a0": 0.509782,
            "a0a1": 0.35422,
            "a0a2": 0.223071,
            "a1a0": 0.303974,
            "a1a1": 0.665303,
            "a1a2": 0.52601,
            "a2a0": 0.0669908,
            "a2a1": 0.321861,
            "a2a2": 0.316871
        },
        "VA0": {
            "a0a0": 0.227483,
            "a0a1": 0.0544415,
            "a0a2": -0.0295046,
            "a1a0": 0.094824,
            "a1a1": 0.194622,
            "a1a2": 0.0994795,
            "a2a0": 0.0554278,
            "a2a1": 0.159342,
            "a2a2": 0.0810802
        },
        "VA1": {
            "a0a0": 0.848918,
            "a0a1": 0.725939,
            "a0a2": 0.46158,
            "a1a0": 0.697594,
            "a1a1": 0.898424,
            "a1a2": 0.682199,
            "a2a0": -0.015819,
            "a2a1": 0.141947,
            "a2a2": 0.214367
        },
        "VA12": {
            "a0a0": 0.233051,
            "a0a1": 0.0151844,
            "a0a2": -0.0155394,
            "a1a0": 0.0949337,
            "a1a1": 0.140001,
            "a1a2": 0.0788165,
            "a2a0": 0.0512743,
            "a2a1": 0.157367,
            "a2a2": 0.184393
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.752257,
            "a0a2": -0.073159,
            "a1a0": 0.752257,
            "a1a1": 1.0,
            "a1a2": 0.340981,
            "a2a0": -0.073159,
            "a2a1": 0.340981,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.871501,
            "a0a1": 0.704973,
            "a0a2": 0.197669,
            "a1a0": 0.665004,
            "a1a1": 0.918613,
            "a1a2": 0.485302,
            "a2a0": -0.0408181,
            "a2a1": 0.168658,
            "a2a2": 0.263544
        },
        "VT2": {
            "a0a0": 0.874653,
            "a0a1": 0.734348,
            "a0a2": 0.567857,
            "a1a0": 0.662696,
            "a1a1": 0.887615,
            "a1a2": 0.730115,
            "a2a0": -0.0479293,
            "a2a1": 0.113844,
            "a2a2": 0.157336
        },
        "VT23": {
            "a0a0": 0.178911,
            "a0a1": -0.0583373,
            "a0a2": -0.115288,
            "a1a0": -0.0616355,
            "a1a1": -0.0557376,
            "a1a2": -0.0960718,
            "a2a0": -0.0337237,
            "a2a1": 0.0810396,
            "a2a2": 0.120866
        },
        "T1A0": {
            "a0a0": 0.237881,
            "a0a1": 0.00772548,
            "a0a2": -0.0619998,
            "a1a0": 0.0588478,
            "a1a1": 0.19786,
            "a1a2": 0.118574,
            "a2a0": -0.0164522,
            "a2a1": 0.194334,
            "a2a2": 0.0927693
        },
        "T1A1": {
            "a0a0": 0.798444,
            "a0a1": 0.632625,
            "a0a2": 0.37485,
            "a1a0": 0.688588,
            "a1a1": 0.87965,
            "a1a2": 0.66044,
            "a2a0": 0.177936,
            "a2a1": 0.447475,
            "a2a2": 0.458828
        },
        "T1A12": {
            "a0a0": 0.24433,
            "a0a1": 0.035654,
            "a0a2": 0.0185158,
            "a1a0": 0.0600347,
            "a1a1": 0.144454,
            "a1a2": 0.0771971,
            "a2a0": -0.0173738,
            "a2a1": 0.162125,
            "a2a2": 0.081733
        },
        "T1V": {
            "a0a0": 0.871501,
            "a0a1": 0.665004,
            "a0a2": -0.0408181,
            "a1a0": 0.704973,
            "a1a1": 0.918613,
            "a1a2": 0.168658,
            "a2a0": 0.197669,
            "a2a1": 0.485302,
            "a2a2": 0.263544
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.707244,
            "a0a2": 0.135403,
            "a1a0": 0.707244,
            "a1a1": 1.0,
            "a1a2": 0.60866,
            "a2a0": 0.135403,
            "a2a1": 0.60866,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.756326,
            "a0a2": 0.58817,
            "a1a0": 0.695595,
            "a1a1": 0.898614,
            "a1a2": 0.757797,
            "a2a0": 0.122986,
            "a2a1": 0.43592,
            "a2a2": 0.548753
        },
        "T1T23": {
            "a0a0": 0.106997,
            "a0a1": -0.0468462,
            "a0a2": -0.0665121,
            "a1a0": -0.132744,
            "a1a1": -0.0846096,
            "a1a2": -0.1054,
            "a2a0": -0.0859385,
            "a2a1": 0.0316071,
            "a2a2": 0.0605338
        },
        "T2A0": {
            "a0a0": 0.233604,
            "a0a1": 0.00117985,
            "a0a2": -0.0634246,
            "a1a0": 0.12608,
            "a1a1": 0.077953,
            "a1a2": -0.000658922,
            "a2a0": 0.107284,
            "a2a1": 0.0529914,
            "a2a2": -0.0295575
        },
        "T2A1": {
            "a0a0": 0.797927,
            "a0a1": 0.629962,
            "a0a2": 0.372372,
            "a1a0": 0.657266,
            "a1a1": 0.840695,
            "a1a2": 0.626498,
            "a2a0": 0.476718,
            "a2a1": 0.683514,
            "a2a2": 0.609875
        },
        "T2A12": {
            "a0a0": 0.239781,
            "a0a1": 0.0289826,
            "a0a2": 0.0156208,
            "a1a0": 0.1284,
            "a1a1": 0.108539,
            "a1a2": 0.0384099,
            "a2a0": 0.108962,
            "a2a1": 0.0992399,
            "a2a2": 0.0337387
        },
        "T2V": {
            "a0a0": 0.874653,
            "a0a1": 0.662696,
            "a0a2": -0.0479293,
            "a1a0": 0.734348,
            "a1a1": 0.887615,
            "a1a2": 0.113844,
            "a2a0": 0.567857,
            "a2a1": 0.730115,
            "a2a2": 0.157336
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.695595,
            "a0a2": 0.122986,
            "a1a0": 0.756326,
            "a1a1": 0.898614,
            "a1a2": 0.43592,
            "a2a0": 0.58817,
            "a2a1": 0.757797,
            "a2a2": 0.548753
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.763934,
            "a0a2": 0.596802,
            "a1a0": 0.763934,
            "a1a1": 1.0,
            "a1a2": 0.876868,
            "a2a0": 0.596802,
            "a2a1": 0.876868,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.103086,
            "a0a1": -0.0526742,
            "a0a2": -0.070705,
            "a1a0": -0.0470224,
            "a1a1": -0.0325138,
            "a1a2": -0.0573909,
            "a2a0": -0.0290609,
            "a2a1": 0.00817669,
            "a2a2": 0.0608352
        },
        "T23A0": {
            "a0a0": 0.502367,
            "a0a1": 0.185038,
            "a0a2": -0.220439,
            "a1a0": 0.356989,
            "a1a1": 0.500858,
            "a1a2": -0.00763682,
            "a2a0": 0.224503,
            "a2a1": 0.358154,
            "a2a2": -0.016457
        },
        "T23A1": {
            "a0a0": 0.066046,
            "a0a1": -0.0698186,
            "a0a2": -0.0937555,
            "a1a0": -0.12935,
            "a1a1": -0.181168,
            "a1a2": -0.182251,
            "a2a0": -0.179476,
            "a2a1": -0.229055,
            "a2a2": -0.16888
        },
        "T23A12": {
            "a0a0": 0.509782,
            "a0a1": 0.303974,
            "a0a2": 0.0669908,
            "a1a0": 0.35422,
            "a1a1": 0.665303,
            "a1a2": 0.321861,
            "a2a0": 0.223071,
            "a2a1": 0.52601,
            "a2a2": 0.316871
        },
        "T23V": {
            "a0a0": 0.178911,
            "a0a1": -0.0616355,
            "a0a2": -0.0337237,
            "a1a0": -0.0583373,
            "a1a1": -0.0557376,
            "a1a2": 0.0810396,
            "a2a0": -0.115288,
            "a2a1": -0.0960718,
            "a2a2": 0.120866
        },
        "T23T1": {
            "a0a0": 0.106997,
            "a0a1": -0.132744,
            "a0a2": -0.0859385,
            "a1a0": -0.0468462,
            "a1a1": -0.0846096,
            "a1a2": 0.0316071,
            "a2a0": -0.0665121,
            "a2a1": -0.1054,
            "a2a2": 0.0605338
        },
        "T23T2": {
            "a0a0": 0.103086,
            "a0a1": -0.0470224,
            "a0a2": -0.0290609,
            "a1a0": -0.0526742,
            "a1a1": -0.0325138,
            "a1a2": 0.00817669,
            "a2a0": -0.070705,
            "a2a1": -0.0573909,
            "a2a2": 0.0608352
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.674706,
            "a0a2": 0.488365,
            "a1a0": 0.674706,
            "a1a1": 1.0,
            "a1a2": 0.849263,
            "a2a0": 0.488365,
            "a2a1": 0.849263,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00052825,
            "a0a1": 0.00261142,
            "a0a2": -0.00169307,
            "a1a0": 0.00261142,
            "a1a1": 0.0437659,
            "a1a2": 0.133922,
            "a2a0": -0.00169307,
            "a2a1": 0.133922,
            "a2a2": 1.45401
        },
        "A0A1": {
            "a0a0": 0.000126975,
            "a0a1": 0.000638307,
            "a0a2": 0.00175014,
            "a1a0": 0.000749472,
            "a1a1": 0.00733599,
            "a1a2": 0.0218899,
            "a2a0": 0.00177863,
            "a2a1": 0.0192663,
            "a2a2": 0.05413
        },
        "A0A12": {
            "a0a0": 0.000334824,
            "a0a1": 0.0013759,
            "a0a2": 0.00346986,
            "a1a0": 0.00159771,
            "a1a1": 0.0175621,
            "a1a2": 0.0642078,
            "a2a0": -0.00132277,
            "a2a1": 0.033888,
            "a2a2": 0.302165
        },
        "A0V": {
            "a0a0": 0.000130695,
            "a0a1": 0.00058167,
            "a0a2": 0.00197165,
            "a1a0": 0.000284699,
            "a1a1": 0.0108667,
            "a1a2": 0.0515917,
            "a2a0": -0.000889327,
            "a2a1": 0.0320152,
            "a2a2": 0.151314
        },
        "A0T1": {
            "a0a0": 0.000107689,
            "a0a1": 0.000279734,
            "a0a2": -0.000338213,
            "a1a0": 3.18336e-5,
            "a1a1": 0.00856097,
            "a1a2": 0.0363634,
            "a2a0": -0.00147254,
            "a2a1": 0.0295713,
            "a2a2": 0.100054
        },
        "A0T2": {
            "a0a0": 0.000105753,
            "a0a1": 0.00050432,
            "a0a2": 0.00186569,
            "a1a0": 4.8617e-6,
            "a1a1": 0.00283817,
            "a1a2": 0.00838797,
            "a2a0": -0.00150638,
            "a2a1": -0.000138279,
            "a2a2": -0.0269672
        },
        "A0T23": {
            "a0a0": 0.000452973,
            "a0a1": 0.00257062,
            "a0a2": 0.00781961,
            "a1a0": 0.00151866,
            "a1a1": 0.0328281,
            "a1a2": 0.113548,
            "a2a0": -0.0104281,
            "a2a1": -0.00288509,
            "a2a2": -0.030073
        },
        "A1A0": {
            "a0a0": 0.000126975,
            "a0a1": 0.000749472,
            "a0a2": 0.00177863,
            "a1a0": 0.000638307,
            "a1a1": 0.00733599,
            "a1a2": 0.0192663,
            "a2a0": 0.00175014,
            "a2a1": 0.0218899,
            "a2a2": 0.05413
        },
        "A1A1": {
            "a0a0": 0.000453349,
            "a0a1": 0.00307547,
            "a0a2": 0.00821352,
            "a1a0": 0.00307547,
            "a1a1": 0.036607,
            "a1a2": 0.130427,
            "a2a0": 0.00821352,
            "a2a1": 0.130427,
            "a2a2": 0.69584
        },
        "A1A12": {
            "a0a0": 8.22489e-5,
            "a0a1": 0.000174988,
            "a0a2": 0.000676839,
            "a1a0": 0.000408852,
            "a1a1": 0.00133178,
            "a1a2": -0.000105622,
            "a2a0": 0.00110451,
            "a2a1": 0.00236119,
            "a2a2": -0.00354838
        },
        "A1V": {
            "a0a0": 0.000451825,
            "a0a1": 0.00396422,
            "a0a2": -0.000521287,
            "a1a0": 0.00347193,
            "a1a1": 0.0458777,
            "a1a2": 0.0420329,
            "a2a0": 0.00962477,
            "a2a1": 0.151881,
            "a2a2": 0.276754
        },
        "A1T1": {
            "a0a0": 0.000334852,
            "a0a1": 0.0030323,
            "a0a2": 0.00338865,
            "a1a0": 0.00238408,
            "a1a1": 0.0348087,
            "a1a2": 0.0765768,
            "a2a0": 0.00615893,
            "a2a1": 0.113942,
            "a2a2": 0.342335
        },
        "A1T2": {
            "a0a0": 0.000334635,
            "a0a1": 0.00243554,
            "a0a2": 0.00768,
            "a1a0": 0.00237404,
            "a1a1": 0.0279936,
            "a1a2": 0.0989494,
            "a2a0": 0.0061182,
            "a2a1": 0.0909521,
            "a2a2": 0.384928
        },
        "A1T23": {
            "a0a0": 5.51689e-5,
            "a0a1": -0.000862869,
            "a0a2": -0.00579115,
            "a1a0": -0.000524065,
            "a1a1": -0.0108599,
            "a1a2": -0.0664148,
            "a2a0": -0.0030682,
            "a2a1": -0.0476309,
            "a2a2": -0.213489
        },
        "A12A0": {
            "a0a0": 0.000334824,
            "a0a1": 0.00159771,
            "a0a2": -0.00132277,
            "a1a0": 0.0013759,
            "a1a1": 0.0175621,
            "a1a2": 0.033888,
            "a2a0": 0.00346986,
            "a2a1": 0.0642078,
            "a2a2": 0.302165
        },
        "A12A1": {
            "a0a0": 8.22489e-5,
            "a0a1": 0.000408852,
            "a0a2": 0.00110451,
            "a1a0": 0.000174988,
            "a1a1": 0.00133178,
            "a1a2": 0.00236119,
            "a2a0": 0.000676839,
            "a2a1": -0.000105622,
            "a2a2": -0.00354838
        },
        "A12A12": {
            "a0a0": 0.000212224,
            "a0a1": 0.000876108,
            "a0a2": 0.00225298,
            "a1a0": 0.000876108,
            "a1a1": 0.00989877,
            "a1a2": 0.0422125,
            "a2a0": 0.00225298,
            "a2a1": 0.0422125,
            "a2a2": 0.365541
        },
        "A12V": {
            "a0a0": 8.48666e-5,
            "a0a1": 0.000369111,
            "a0a2": 0.00115606,
            "a1a0": 3.77639e-5,
            "a1a1": 0.00371758,
            "a1a2": 0.0242318,
            "a2a0": -0.00023485,
            "a2a1": 0.0127182,
            "a2a2": 0.172542
        },
        "A12T1": {
            "a0a0": 7.01078e-5,
            "a0a1": 0.000180882,
            "a0a2": -0.00022638,
            "a1a0": 6.98702e-5,
            "a1a1": 0.00297246,
            "a1a2": 0.0144273,
            "a2a0": 0.000220498,
            "a2a1": 0.00965307,
            "a2a2": 0.044199
        },
        "A12T2": {
            "a0a0": 6.88024e-5,
            "a0a1": 0.000325538,
            "a0a2": 0.00120103,
            "a1a0": 5.67964e-5,
            "a1a1": 0.00187938,
            "a1a2": 0.00747069,
            "a2a0": 0.000186022,
            "a2a1": 0.00404157,
            "a2a2": 0.0154341
        },
        "A12T23": {
            "a0a0": 0.000291349,
            "a0a1": 0.00161672,
            "a0a2": 0.00492474,
            "a1a0": 0.00118648,
            "a1a1": 0.0207383,
            "a1a2": 0.0793098,
            "a2a0": 0.00158897,
            "a2a1": 0.0609677,
            "a2a2": 0.290331
        },
        "VA0": {
            "a0a0": 0.000130695,
            "a0a1": 0.000284699,
            "a0a2": -0.000889327,
            "a1a0": 0.00058167,
            "a1a1": 0.0108667,
            "a1a2": 0.0320152,
            "a2a0": 0.00197165,
            "a2a1": 0.0515917,
            "a2a2": 0.151314
        },
        "VA1": {
            "a0a0": 0.000451825,
            "a0a1": 0.00347193,
            "a0a2": 0.00962477,
            "a1a0": 0.00396422,
            "a1a1": 0.0458777,
            "a1a2": 0.151881,
            "a2a0": -0.000521287,
            "a2a1": 0.0420329,
            "a2a2": 0.276754
        },
        "VA12": {
            "a0a0": 8.48666e-5,
            "a0a1": 3.77639e-5,
            "a0a2": -0.00023485,
            "a1a0": 0.000369111,
            "a1a1": 0.00371758,
            "a1a2": 0.0127182,
            "a2a0": 0.00115606,
            "a2a1": 0.0242318,
            "a2a2": 0.172542
        },
        "VV": {
            "a0a0": 0.000624852,
            "a0a1": 0.00501873,
            "a0a2": -0.00283033,
            "a1a0": 0.00501873,
            "a1a1": 0.0712323,
            "a1a2": 0.140848,
            "a2a0": -0.00283033,
            "a2a1": 0.140848,
            "a2a2": 2.39532
        },
        "VT1": {
            "a0a0": 0.00042909,
            "a0a1": 0.00364466,
            "a0a2": 0.00441951,
            "a1a0": 0.00349587,
            "a1a1": 0.0507069,
            "a1a2": 0.11585,
            "a2a0": -0.0012443,
            "a2a1": 0.0539865,
            "a2a2": 0.364822
        },
        "VT2": {
            "a0a0": 0.000430642,
            "a0a1": 0.00319469,
            "a0a2": 0.0107402,
            "a1a0": 0.00348374,
            "a1a1": 0.0412289,
            "a1a2": 0.147439,
            "a2a0": -0.00146108,
            "a2a1": 0.030664,
            "a2a2": 0.184244
        },
        "VT23": {
            "a0a0": 0.000175452,
            "a0a1": -0.000456876,
            "a0a2": -0.00436733,
            "a1a0": -0.000645359,
            "a1a1": -0.00466069,
            "a1a2": -0.0388577,
            "a2a0": -0.00204762,
            "a2a1": 0.0392955,
            "a2a2": 0.283484
        },
        "T1A0": {
            "a0a0": 0.000107689,
            "a0a1": 3.18336e-5,
            "a0a2": -0.00147254,
            "a1a0": 0.000279734,
            "a1a1": 0.00856097,
            "a1a2": 0.0295713,
            "a2a0": -0.000338213,
            "a2a1": 0.0363634,
            "a2a2": 0.100054
        },
        "T1A1": {
            "a0a0": 0.000334852,
            "a0a1": 0.00238408,
            "a0a2": 0.00615893,
            "a1a0": 0.0030323,
            "a1a1": 0.0348087,
            "a1a2": 0.113942,
            "a2a0": 0.00338865,
            "a2a1": 0.0765768,
            "a2a2": 0.342335
        },
        "T1A12": {
            "a0a0": 7.01078e-5,
            "a0a1": 6.98702e-5,
            "a0a2": 0.000220498,
            "a1a0": 0.000180882,
            "a1a1": 0.00297246,
            "a1a2": 0.00965307,
            "a2a0": -0.00022638,
            "a2a1": 0.0144273,
            "a2a2": 0.044199
        },
        "T1V": {
            "a0a0": 0.00042909,
            "a0a1": 0.00349587,
            "a0a2": -0.0012443,
            "a1a0": 0.00364466,
            "a1a1": 0.0507069,
            "a1a2": 0.0539865,
            "a2a0": 0.00441951,
            "a2a1": 0.11585,
            "a2a2": 0.364822
        },
        "T1T1": {
            "a0a0": 0.000387958,
            "a0a1": 0.00288109,
            "a0a2": 0.00238544,
            "a1a0": 0.00288109,
            "a1a1": 0.0427752,
            "a1a2": 0.112595,
            "a2a0": 0.00238544,
            "a2a1": 0.112595,
            "a2a2": 0.800005
        },
        "T1T2": {
            "a0a0": 0.000387958,
            "a0a1": 0.00259262,
            "a0a2": 0.00876554,
            "a1a0": 0.00283364,
            "a1a1": 0.032345,
            "a1a2": 0.118586,
            "a2a0": 0.00216669,
            "a2a1": 0.0678566,
            "a2a2": 0.37137
        },
        "T1T23": {
            "a0a0": 8.26794e-5,
            "a0a1": -0.000289088,
            "a0a2": -0.00198534,
            "a1a0": -0.00107707,
            "a1a1": -0.00548251,
            "a1a2": -0.0330354,
            "a2a0": -0.00301555,
            "a2a1": 0.00885718,
            "a2a2": 0.0820517
        },
        "T2A0": {
            "a0a0": 0.000105753,
            "a0a1": 4.8617e-6,
            "a0a2": -0.00150638,
            "a1a0": 0.00050432,
            "a1a1": 0.00283817,
            "a1a2": -0.000138279,
            "a2a0": 0.00186569,
            "a2a1": 0.00838797,
            "a2a2": -0.0269672
        },
        "T2A1": {
            "a0a0": 0.000334635,
            "a0a1": 0.00237404,
            "a0a2": 0.0061182,
            "a1a0": 0.00243554,
            "a1a1": 0.0279936,
            "a1a2": 0.0909521,
            "a2a0": 0.00768,
            "a2a1": 0.0989494,
            "a2a2": 0.384928
        },
        "T2A12": {
            "a0a0": 6.88024e-5,
            "a0a1": 5.67964e-5,
            "a0a2": 0.000186022,
            "a1a0": 0.000325538,
            "a1a1": 0.00187938,
            "a1a2": 0.00404157,
            "a2a0": 0.00120103,
            "a2a1": 0.00747069,
            "a2a2": 0.0154341
        },
        "T2V": {
            "a0a0": 0.000430642,
            "a0a1": 0.00348374,
            "a0a2": -0.00146108,
            "a1a0": 0.00319469,
            "a1a1": 0.0412289,
            "a1a2": 0.030664,
            "a2a0": 0.0107402,
            "a2a1": 0.147439,
            "a2a2": 0.184244
        },
        "T2T1": {
            "a0a0": 0.000387958,
            "a0a1": 0.00283364,
            "a0a2": 0.00216669,
            "a1a0": 0.00259262,
            "a1a1": 0.032345,
            "a1a2": 0.0678566,
            "a2a0": 0.00876554,
            "a2a1": 0.118586,
            "a2a2": 0.37137
        },
        "T2T2": {
            "a0a0": 0.000387958,
            "a0a1": 0.00261871,
            "a0a2": 0.00889418,
            "a1a0": 0.00261871,
            "a1a1": 0.0302884,
            "a1a2": 0.115467,
            "a2a0": 0.00889418,
            "a2a1": 0.115467,
            "a2a2": 0.572489
        },
        "T2T23": {
            "a0a0": 7.9657e-5,
            "a0a1": -0.000325053,
            "a0a2": -0.0021105,
            "a1a0": -0.000321052,
            "a1a1": -0.00177284,
            "a1a2": -0.0151364,
            "a2a0": -0.00086263,
            "a2a1": 0.00193832,
            "a2a2": 0.069756
        },
        "T23A0": {
            "a0a0": 0.000452973,
            "a0a1": 0.00151866,
            "a0a2": -0.0104281,
            "a1a0": 0.00257062,
            "a1a1": 0.0328281,
            "a1a2": -0.00288509,
            "a2a0": 0.00781961,
            "a2a1": 0.113548,
            "a2a2": -0.030073
        },
        "T23A1": {
            "a0a0": 5.51689e-5,
            "a0a1": -0.000524065,
            "a0a2": -0.0030682,
            "a1a0": -0.000862869,
            "a1a1": -0.0108599,
            "a1a2": -0.0476309,
            "a2a0": -0.00579115,
            "a2a1": -0.0664148,
            "a2a2": -0.213489
        },
        "T23A12": {
            "a0a0": 0.000291349,
            "a0a1": 0.00118648,
            "a0a2": 0.00158897,
            "a1a0": 0.00161672,
            "a1a1": 0.0207383,
            "a1a2": 0.0609677,
            "a2a0": 0.00492474,
            "a2a1": 0.0793098,
            "a2a2": 0.290331
        },
        "T23V": {
            "a0a0": 0.000175452,
            "a0a1": -0.000645359,
            "a0a2": -0.00204762,
            "a1a0": -0.000456876,
            "a1a1": -0.00466069,
            "a1a2": 0.0392955,
            "a2a0": -0.00436733,
            "a2a1": -0.0388577,
            "a2a2": 0.283484
        },
        "T23T1": {
            "a0a0": 8.26794e-5,
            "a0a1": -0.00107707,
            "a0a2": -0.00301555,
            "a1a0": -0.000289088,
            "a1a1": -0.00548251,
            "a1a2": 0.00885718,
            "a2a0": -0.00198534,
            "a2a1": -0.0330354,
            "a2a2": 0.0820517
        },
        "T23T2": {
            "a0a0": 7.9657e-5,
            "a0a1": -0.000321052,
            "a0a2": -0.00086263,
            "a1a0": -0.000325053,
            "a1a1": -0.00177284,
            "a1a2": 0.00193832,
            "a2a0": -0.0021105,
            "a2a1": -0.0151364,
            "a2a2": 0.069756
        },
        "T23T23": {
            "a0a0": 0.00153909,
            "a0a1": 0.00829298,
            "a0a2": 0.0290348,
            "a1a0": 0.00829298,
            "a1a1": 0.0981583,
            "a1a2": 0.403226,
            "a2a0": 0.0290348,
            "a2a1": 0.403226,
            "a2a2": 2.2966
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v1/Bsphi_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.432827,
            "a1": -1.06489,
            "a2": 2.74057
        },
        "A1": {
            "a0": 0.315308,
            "a1": 0.463536,
            "a2": 1.70324
        },
        "A12": {
            "a0": 0.274342,
            "a1": 0.768187,
            "a2": 0.914273
        },
        "V": {
            "a0": 0.406684,
            "a1": -1.05775,
            "a2": 3.65981
        },
        "T1": {
            "a0": 0.330869,
            "a1": -0.939304,
            "a2": 3.20045
        },
        "T2": {
            "a0": 0.330869,
            "a1": 0.579533,
            "a2": 3.69393
        },
        "T23": {
            "a0": 0.763057,
            "a1": 1.54912,
            "a2": 4.58628
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0350432,
            "a1": 0.304956,
            "a2": 1.52243
        },
        "A1": {
            "a0": 0.0271721,
            "a1": 0.218872,
            "a2": 0.834282
        },
        "A12": {
            "a0": 0.0222117,
            "a1": 0.175381,
            "a2": 0.999736
        },
        "V": {
            "a0": 0.0326803,
            "a1": 0.299559,
            "a2": 1.53848
        },
        "T1": {
            "a0": 0.0300715,
            "a1": 0.2296,
            "a2": 1.3049
        },
        "T2": {
            "a0": 0.0300715,
            "a1": 0.2139,
            "a2": 1.13133
        },
        "T23": {
            "a0": 0.0614055,
            "a1": 0.473111,
            "a2": 2.5058
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.232742,
            "a0a2": -0.180726,
            "a1a0": 0.232742,
            "a1a1": 1.0,
            "a1a2": 0.1197,
            "a2a0": -0.180726,
            "a2a1": 0.1197,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.150552,
            "a0a1": -0.0159038,
            "a0a2": 0.0310735,
            "a1a0": -0.0195146,
            "a1a1": 0.354447,
            "a1a2": 0.382974,
            "a2a0": 0.0697684,
            "a2a1": 0.233829,
            "a2a2": 0.586788
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.254855,
            "a0a2": 0.158672,
            "a1a0": 0.232742,
            "a1a1": 0.943852,
            "a1a2": 0.933617,
            "a2a0": -0.180726,
            "a2a1": -0.191651,
            "a2a2": 0.185652
        },
        "A0V": {
            "a0a0": 0.210251,
            "a0a1": -0.121119,
            "a0a2": 0.238808,
            "a1a0": -0.144564,
            "a1a1": 0.424505,
            "a1a2": 0.253968,
            "a2a0": -0.0202877,
            "a2a1": 0.170128,
            "a2a2": 0.692238
        },
        "A0T1": {
            "a0a0": 0.111473,
            "a0a1": -0.148457,
            "a0a2": 0.3188,
            "a1a0": -0.224456,
            "a1a1": 0.396979,
            "a1a2": 0.197447,
            "a2a0": -0.148789,
            "a2a1": 0.162959,
            "a2a2": 0.615862
        },
        "A0T2": {
            "a0a0": 0.111473,
            "a0a1": -0.111983,
            "a0a2": 0.00760307,
            "a1a0": -0.224456,
            "a1a1": 0.26954,
            "a1a2": 0.418137,
            "a2a0": -0.148789,
            "a2a1": 0.0615144,
            "a2a2": 0.766779
        },
        "A0T23": {
            "a0a0": 0.751266,
            "a0a1": 0.142068,
            "a0a2": -0.01267,
            "a1a0": 0.143079,
            "a1a1": 0.857096,
            "a1a2": 0.851759,
            "a2a0": -0.110117,
            "a2a1": -0.242299,
            "a2a2": 0.4752
        },
        "A1A0": {
            "a0a0": 0.150552,
            "a0a1": -0.0195146,
            "a0a2": 0.0697684,
            "a1a0": -0.0159038,
            "a1a1": 0.354447,
            "a1a2": 0.233829,
            "a2a0": 0.0310735,
            "a2a1": 0.382974,
            "a2a2": 0.586788
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.51148,
            "a0a2": 0.266973,
            "a1a0": 0.51148,
            "a1a1": 1.0,
            "a1a2": 0.836096,
            "a2a0": 0.266973,
            "a2a1": 0.836096,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.150552,
            "a0a1": -0.0697336,
            "a0a2": -0.153828,
            "a1a0": -0.0159038,
            "a1a1": 0.280619,
            "a1a2": 0.199855,
            "a2a0": 0.0310735,
            "a2a1": 0.201488,
            "a2a2": 0.299358
        },
        "A1V": {
            "a0a0": 0.898551,
            "a0a1": 0.518011,
            "a0a2": -0.258776,
            "a1a0": 0.464575,
            "a1a1": 0.958243,
            "a1a2": -0.135798,
            "a2a0": 0.22617,
            "a2a1": 0.776897,
            "a2a2": 0.373608
        },
        "A1T1": {
            "a0a0": 0.875369,
            "a0a1": 0.557601,
            "a0a2": -0.345168,
            "a1a0": 0.388787,
            "a1a1": 0.946273,
            "a1a2": -0.177629,
            "a2a0": 0.0901855,
            "a2a1": 0.745901,
            "a2a2": 0.320585
        },
        "A1T2": {
            "a0a0": 0.875369,
            "a0a1": 0.549121,
            "a0a2": 0.24354,
            "a1a0": 0.388787,
            "a1a1": 0.960496,
            "a1a2": 0.703867,
            "a2a0": 0.0901855,
            "a2a1": 0.703572,
            "a2a2": 0.938889
        },
        "A1T23": {
            "a0a0": 0.0456053,
            "a0a1": -0.0952294,
            "a0a2": -0.0444143,
            "a1a0": -0.118902,
            "a1a1": 0.204486,
            "a1a2": 0.268608,
            "a2a0": -0.0407488,
            "a2a1": 0.104121,
            "a2a2": 0.445784
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.232742,
            "a0a2": -0.180726,
            "a1a0": 0.254855,
            "a1a1": 0.943852,
            "a1a2": -0.191651,
            "a2a0": 0.158672,
            "a2a1": 0.933617,
            "a2a2": 0.185652
        },
        "A12A1": {
            "a0a0": 0.150552,
            "a0a1": -0.0159038,
            "a0a2": 0.0310735,
            "a1a0": -0.0697336,
            "a1a1": 0.280619,
            "a1a2": 0.201488,
            "a2a0": -0.153828,
            "a2a1": 0.199855,
            "a2a2": 0.299358
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.254855,
            "a0a2": 0.158672,
            "a1a0": 0.254855,
            "a1a1": 1.0,
            "a1a2": 0.891034,
            "a2a0": 0.158672,
            "a2a1": 0.891034,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.210251,
            "a0a1": -0.121119,
            "a0a2": 0.238808,
            "a1a0": -0.170015,
            "a1a1": 0.375246,
            "a1a2": 0.00990253,
            "a2a0": -0.305315,
            "a2a1": 0.290845,
            "a2a2": 0.298817
        },
        "A12T1": {
            "a0a0": 0.111473,
            "a0a1": -0.148457,
            "a0a2": 0.3188,
            "a1a0": -0.199598,
            "a1a1": 0.350619,
            "a1a2": -0.0223698,
            "a2a0": -0.360302,
            "a2a1": 0.269132,
            "a2a2": 0.233193
        },
        "A12T2": {
            "a0a0": 0.111473,
            "a0a1": -0.111983,
            "a0a2": 0.00760307,
            "a1a0": -0.199598,
            "a1a1": 0.259523,
            "a1a2": 0.168337,
            "a2a0": -0.360302,
            "a2a1": 0.129596,
            "a2a2": 0.365102
        },
        "A12T23": {
            "a0a0": 0.751266,
            "a0a1": 0.142068,
            "a0a2": -0.01267,
            "a1a0": 0.140687,
            "a1a1": 0.915461,
            "a1a2": 0.687116,
            "a2a0": 0.0493506,
            "a2a1": 0.750222,
            "a2a2": 0.830703
        },
        "VA0": {
            "a0a0": 0.210251,
            "a0a1": -0.144564,
            "a0a2": -0.0202877,
            "a1a0": -0.121119,
            "a1a1": 0.424505,
            "a1a2": 0.170128,
            "a2a0": 0.238808,
            "a2a1": 0.253968,
            "a2a2": 0.692238
        },
        "VA1": {
            "a0a0": 0.898551,
            "a0a1": 0.464575,
            "a0a2": 0.22617,
            "a1a0": 0.518011,
            "a1a1": 0.958243,
            "a1a2": 0.776897,
            "a2a0": -0.258776,
            "a2a1": -0.135798,
            "a2a2": 0.373608
        },
        "VA12": {
            "a0a0": 0.210251,
            "a0a1": -0.170015,
            "a0a2": -0.305315,
            "a1a0": -0.121119,
            "a1a1": 0.375246,
            "a1a2": 0.290845,
            "a2a0": 0.238808,
            "a2a1": 0.00990253,
            "a2a2": 0.298817
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.485459,
            "a0a2": -0.346193,
            "a1a0": 0.485459,
            "a1a1": 1.0,
            "a1a2": -0.210947,
            "a2a0": -0.346193,
            "a2a1": -0.210947,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.918038,
            "a0a1": 0.493033,
            "a0a2": -0.376692,
            "a1a0": 0.415176,
            "a1a1": 0.985636,
            "a1a2": -0.278417,
            "a2a0": -0.46874,
            "a2a1": -0.236437,
            "a2a2": 0.960609
        },
        "VT2": {
            "a0a0": 0.918038,
            "a0a1": 0.524464,
            "a0a2": 0.152902,
            "a1a0": 0.415176,
            "a1a1": 0.966886,
            "a1a2": 0.644884,
            "a2a0": -0.46874,
            "a2a1": -0.354122,
            "a2a2": 0.555428
        },
        "VT23": {
            "a0a0": 0.161294,
            "a0a1": -0.147821,
            "a0a2": -0.180251,
            "a1a0": -0.210752,
            "a1a1": 0.303366,
            "a1a2": 0.325895,
            "a2a0": 0.256352,
            "a2a1": -0.038168,
            "a2a2": 0.482079
        },
        "T1A0": {
            "a0a0": 0.111473,
            "a0a1": -0.224456,
            "a0a2": -0.148789,
            "a1a0": -0.148457,
            "a1a1": 0.396979,
            "a1a2": 0.162959,
            "a2a0": 0.3188,
            "a2a1": 0.197447,
            "a2a2": 0.615862
        },
        "T1A1": {
            "a0a0": 0.875369,
            "a0a1": 0.388787,
            "a0a2": 0.0901855,
            "a1a0": 0.557601,
            "a1a1": 0.946273,
            "a1a2": 0.745901,
            "a2a0": -0.345168,
            "a2a1": -0.177629,
            "a2a2": 0.320585
        },
        "T1A12": {
            "a0a0": 0.111473,
            "a0a1": -0.199598,
            "a0a2": -0.360302,
            "a1a0": -0.148457,
            "a1a1": 0.350619,
            "a1a2": 0.269132,
            "a2a0": 0.3188,
            "a2a1": -0.0223698,
            "a2a2": 0.233193
        },
        "T1V": {
            "a0a0": 0.918038,
            "a0a1": 0.415176,
            "a0a2": -0.46874,
            "a1a0": 0.493033,
            "a1a1": 0.985636,
            "a1a2": -0.236437,
            "a2a0": -0.376692,
            "a2a1": -0.278417,
            "a2a2": 0.960609
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.481899,
            "a0a2": -0.557551,
            "a1a0": 0.481899,
            "a1a1": 1.0,
            "a1a2": -0.333433,
            "a2a0": -0.557551,
            "a2a1": -0.333433,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.515991,
            "a0a2": -0.00277296,
            "a1a0": 0.481899,
            "a1a1": 0.974996,
            "a1a2": 0.62146,
            "a2a0": -0.557551,
            "a2a1": -0.414377,
            "a2a2": 0.484353
        },
        "T1T23": {
            "a0a0": -0.00264728,
            "a0a1": -0.20229,
            "a0a2": -0.31018,
            "a1a0": -0.265736,
            "a1a1": 0.266897,
            "a1a2": 0.29741,
            "a2a0": 0.366903,
            "a2a1": -0.0469587,
            "a2a2": 0.401824
        },
        "T2A0": {
            "a0a0": 0.111473,
            "a0a1": -0.224456,
            "a0a2": -0.148789,
            "a1a0": -0.111983,
            "a1a1": 0.26954,
            "a1a2": 0.0615144,
            "a2a0": 0.00760307,
            "a2a1": 0.418137,
            "a2a2": 0.766779
        },
        "T2A1": {
            "a0a0": 0.875369,
            "a0a1": 0.388787,
            "a0a2": 0.0901855,
            "a1a0": 0.549121,
            "a1a1": 0.960496,
            "a1a2": 0.703572,
            "a2a0": 0.24354,
            "a2a1": 0.703867,
            "a2a2": 0.938889
        },
        "T2A12": {
            "a0a0": 0.111473,
            "a0a1": -0.199598,
            "a0a2": -0.360302,
            "a1a0": -0.111983,
            "a1a1": 0.259523,
            "a1a2": 0.129596,
            "a2a0": 0.00760307,
            "a2a1": 0.168337,
            "a2a2": 0.365102
        },
        "T2V": {
            "a0a0": 0.918038,
            "a0a1": 0.415176,
            "a0a2": -0.46874,
            "a1a0": 0.524464,
            "a1a1": 0.966886,
            "a1a2": -0.354122,
            "a2a0": 0.152902,
            "a2a1": 0.644884,
            "a2a2": 0.555428
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.481899,
            "a0a2": -0.557551,
            "a1a0": 0.515991,
            "a1a1": 0.974996,
            "a1a2": -0.414377,
            "a2a0": -0.00277296,
            "a2a1": 0.62146,
            "a2a2": 0.484353
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.515991,
            "a0a2": -0.00277296,
            "a1a0": 0.515991,
            "a1a1": 1.0,
            "a1a2": 0.53586,
            "a2a0": -0.00277296,
            "a2a1": 0.53586,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": -0.00264728,
            "a0a1": -0.20229,
            "a0a2": -0.31018,
            "a1a0": -0.231931,
            "a1a1": 0.185599,
            "a1a2": 0.134379,
            "a2a0": -0.0435254,
            "a2a1": 0.0675975,
            "a2a2": 0.585872
        },
        "T23A0": {
            "a0a0": 0.751266,
            "a0a1": 0.143079,
            "a0a2": -0.110117,
            "a1a0": 0.142068,
            "a1a1": 0.857096,
            "a1a2": -0.242299,
            "a2a0": -0.01267,
            "a2a1": 0.851759,
            "a2a2": 0.4752
        },
        "T23A1": {
            "a0a0": 0.0456053,
            "a0a1": -0.118902,
            "a0a2": -0.0407488,
            "a1a0": -0.0952294,
            "a1a1": 0.204486,
            "a1a2": 0.104121,
            "a2a0": -0.0444143,
            "a2a1": 0.268608,
            "a2a2": 0.445784
        },
        "T23A12": {
            "a0a0": 0.751266,
            "a0a1": 0.140687,
            "a0a2": 0.0493506,
            "a1a0": 0.142068,
            "a1a1": 0.915461,
            "a1a2": 0.750222,
            "a2a0": -0.01267,
            "a2a1": 0.687116,
            "a2a2": 0.830703
        },
        "T23V": {
            "a0a0": 0.161294,
            "a0a1": -0.210752,
            "a0a2": 0.256352,
            "a1a0": -0.147821,
            "a1a1": 0.303366,
            "a1a2": -0.038168,
            "a2a0": -0.180251,
            "a2a1": 0.325895,
            "a2a2": 0.482079
        },
        "T23T1": {
            "a0a0": -0.00264728,
            "a0a1": -0.265736,
            "a0a2": 0.366903,
            "a1a0": -0.20229,
            "a1a1": 0.266897,
            "a1a2": -0.0469587,
            "a2a0": -0.31018,
            "a2a1": 0.29741,
            "a2a2": 0.401824
        },
        "T23T2": {
            "a0a0": -0.00264728,
            "a0a1": -0.231931,
            "a0a2": -0.0435254,
            "a1a0": -0.20229,
            "a1a1": 0.185599,
            "a1a2": 0.0675975,
            "a2a0": -0.31018,
            "a2a1": 0.134379,
            "a2a2": 0.585872
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.292298,
            "a0a2": 0.13014,
            "a1a0": 0.292298,
            "a1a1": 1.0,
            "a1a2": 0.699462,
            "a2a0": 0.13014,
            "a2a1": 0.699462,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00122803,
            "a0a1": 0.00248723,
            "a0a2": -0.0096419,
            "a1a0": 0.00248723,
            "a1a1": 0.0929983,
            "a1a2": 0.0555738,
            "a2a0": -0.0096419,
            "a2a1": 0.0555738,
            "a2a2": 2.31779
        },
        "A0A1": {
            "a0a0": 0.000143355,
            "a0a1": -0.000121981,
            "a0a2": 0.000908462,
            "a1a0": -0.000161704,
            "a1a1": 0.0236581,
            "a1a2": 0.0974361,
            "a2a0": 0.00288615,
            "a2a1": 0.0779158,
            "a2a2": 0.7453
        },
        "A0A12": {
            "a0a0": 0.000778369,
            "a0a1": 0.00156632,
            "a0a2": 0.00555892,
            "a1a0": 0.0015765,
            "a1a1": 0.0504805,
            "a1a2": 0.284637,
            "a2a0": -0.00611139,
            "a2a1": -0.0511716,
            "a2a2": 0.282567
        },
        "A0V": {
            "a0a0": 0.000240785,
            "a0a1": -0.00127145,
            "a0a2": 0.0128749,
            "a1a0": -0.00144074,
            "a1a1": 0.0387795,
            "a1a2": 0.119154,
            "a2a0": -0.00100939,
            "a2a1": 0.0775881,
            "a2a2": 1.62138
        },
        "A0T1": {
            "a0a0": 0.000117471,
            "a0a1": -0.00119447,
            "a0a2": 0.014578,
            "a1a0": -0.00205837,
            "a1a1": 0.0277956,
            "a1a2": 0.0785714,
            "a2a0": -0.00681183,
            "a2a1": 0.0569623,
            "a2a2": 1.22348
        },
        "A0T2": {
            "a0a0": 0.000117471,
            "a0a1": -0.0008394,
            "a0a2": 0.000301428,
            "a1a0": -0.00205837,
            "a1a1": 0.0175822,
            "a1a2": 0.14426,
            "a2a0": -0.00681183,
            "a2a1": 0.020032,
            "a2a2": 1.32068
        },
        "A0T23": {
            "a0a0": 0.00161661,
            "a0a1": 0.00235539,
            "a0a2": -0.00111256,
            "a1a0": 0.00267929,
            "a1a1": 0.12366,
            "a1a2": 0.650879,
            "a2a0": -0.0102943,
            "a2a1": -0.174522,
            "a2a2": 1.81284
        },
        "A1A0": {
            "a0a0": 0.000143355,
            "a0a1": -0.000161704,
            "a0a2": 0.00288615,
            "a1a0": -0.000121981,
            "a1a1": 0.0236581,
            "a1a2": 0.0779158,
            "a2a0": 0.000908462,
            "a2a1": 0.0974361,
            "a2a2": 0.7453
        },
        "A1A1": {
            "a0a0": 0.000738324,
            "a0a1": 0.00304188,
            "a0a2": 0.00605207,
            "a1a0": 0.00304188,
            "a1a1": 0.0479049,
            "a1a2": 0.152672,
            "a2a0": 0.00605207,
            "a2a1": 0.152672,
            "a2a2": 0.696026
        },
        "A1A12": {
            "a0a0": 9.08639e-5,
            "a0a1": -0.000332313,
            "a0a2": -0.00417873,
            "a1a0": -7.73164e-5,
            "a1a1": 0.0107718,
            "a1a2": 0.0437312,
            "a2a0": 0.000575817,
            "a2a1": 0.0294811,
            "a2a2": 0.249683
        },
        "A1V": {
            "a0a0": 0.000797908,
            "a0a1": 0.00421643,
            "a0a2": -0.0108178,
            "a1a0": 0.00332301,
            "a1a1": 0.0628272,
            "a1a2": -0.0457274,
            "a2a0": 0.00616642,
            "a2a1": 0.194159,
            "a2a2": 0.479537
        },
        "A1T1": {
            "a0a0": 0.000715269,
            "a0a1": 0.00347871,
            "a0a2": -0.0122386,
            "a1a0": 0.00255892,
            "a1a1": 0.047553,
            "a1a2": -0.050732,
            "a2a0": 0.00226258,
            "a2a1": 0.142878,
            "a2a2": 0.349007
        },
        "A1T2": {
            "a0a0": 0.000715269,
            "a0a1": 0.00319156,
            "a0a2": 0.00748661,
            "a1a0": 0.00255892,
            "a1a1": 0.0449673,
            "a1a2": 0.17429,
            "a2a0": 0.00226258,
            "a2a1": 0.125554,
            "a2a2": 0.886172
        },
        "A1T23": {
            "a0a0": 7.60933e-5,
            "a0a1": -0.00122421,
            "a0a2": -0.00302407,
            "a1a0": -0.00159804,
            "a1a1": 0.0211747,
            "a1a2": 0.147318,
            "a2a0": -0.00208754,
            "a2a1": 0.0410972,
            "a2a2": 0.931931
        },
        "A12A0": {
            "a0a0": 0.000778369,
            "a0a1": 0.0015765,
            "a0a2": -0.00611139,
            "a1a0": 0.00156632,
            "a1a1": 0.0504805,
            "a1a2": -0.0511716,
            "a2a0": 0.00555892,
            "a2a1": 0.284637,
            "a2a2": 0.282567
        },
        "A12A1": {
            "a0a0": 9.08639e-5,
            "a0a1": -7.73164e-5,
            "a0a2": 0.000575817,
            "a1a0": -0.000332313,
            "a1a1": 0.0107718,
            "a1a2": 0.0294811,
            "a2a0": -0.00417873,
            "a2a1": 0.0437312,
            "a2a2": 0.249683
        },
        "A12A12": {
            "a0a0": 0.000493359,
            "a0a1": 0.00099279,
            "a0a2": 0.00352345,
            "a1a0": 0.00099279,
            "a1a1": 0.0307584,
            "a1a2": 0.156229,
            "a2a0": 0.00352345,
            "a2a1": 0.156229,
            "a2a2": 0.999472
        },
        "A12V": {
            "a0a0": 0.000152618,
            "a0a1": -0.000805893,
            "a0a2": 0.00816062,
            "a1a0": -0.000974439,
            "a1a1": 0.0197142,
            "a1a2": 0.0026719,
            "a2a0": -0.00997517,
            "a2a1": 0.0871023,
            "a2a2": 0.459604
        },
        "A12T1": {
            "a0a0": 7.44574e-5,
            "a0a1": -0.000757099,
            "a0a2": 0.00924011,
            "a1a0": -0.00105267,
            "a1a1": 0.0141185,
            "a1a2": -0.00511943,
            "a2a0": -0.010832,
            "a2a1": 0.0617763,
            "a2a2": 0.304214
        },
        "A12T2": {
            "a0a0": 7.44574e-5,
            "a0a1": -0.000532043,
            "a0a2": 0.000191056,
            "a1a0": -0.00105267,
            "a1a1": 0.00973575,
            "a1a2": 0.0334005,
            "a2a0": -0.010832,
            "a2a1": 0.0277134,
            "a2a2": 0.412943
        },
        "A12T23": {
            "a0a0": 0.00102467,
            "a0a1": 0.00149294,
            "a0a2": -0.000705185,
            "a1a0": 0.00151511,
            "a1a1": 0.07596,
            "a1a2": 0.301966,
            "a2a0": 0.0030296,
            "a2a1": 0.354844,
            "a2a2": 2.08102
        },
        "VA0": {
            "a0a0": 0.000240785,
            "a0a1": -0.00144074,
            "a0a2": -0.00100939,
            "a1a0": -0.00127145,
            "a1a1": 0.0387795,
            "a1a2": 0.0775881,
            "a2a0": 0.0128749,
            "a2a1": 0.119154,
            "a2a2": 1.62138
        },
        "VA1": {
            "a0a0": 0.000797908,
            "a0a1": 0.00332301,
            "a0a2": 0.00616642,
            "a1a0": 0.00421643,
            "a1a1": 0.0628272,
            "a1a2": 0.194159,
            "a2a0": -0.0108178,
            "a2a1": -0.0457274,
            "a2a2": 0.479537
        },
        "VA12": {
            "a0a0": 0.000152618,
            "a0a1": -0.000974439,
            "a0a2": -0.00997517,
            "a1a0": -0.000805893,
            "a1a1": 0.0197142,
            "a1a2": 0.0871023,
            "a2a0": 0.00816062,
            "a2a1": 0.0026719,
            "a2a2": 0.459604
        },
        "VV": {
            "a0a0": 0.001068,
            "a0a1": 0.00475249,
            "a0a2": -0.0174059,
            "a1a0": 0.00475249,
            "a1a1": 0.0897355,
            "a1a2": -0.0972181,
            "a2a0": -0.0174059,
            "a2a1": -0.0972181,
            "a2a2": 2.36693
        },
        "VT1": {
            "a0a0": 0.000902198,
            "a0a1": 0.00369943,
            "a0a2": -0.0160638,
            "a1a0": 0.00373998,
            "a1a1": 0.0677908,
            "a1a2": -0.108832,
            "a2a0": -0.021686,
            "a2a1": -0.0835179,
            "a2a2": 1.92849
        },
        "VT2": {
            "a0a0": 0.000902198,
            "a0a1": 0.00366617,
            "a0a2": 0.00565313,
            "a1a0": 0.00373998,
            "a1a1": 0.0619538,
            "a1a2": 0.218552,
            "a2a0": -0.021686,
            "a2a1": -0.116535,
            "a2a2": 0.966743
        },
        "VT23": {
            "a0a0": 0.000323677,
            "a0a1": -0.00228553,
            "a0a2": -0.0147608,
            "a1a0": -0.00387669,
            "a1a1": 0.0429944,
            "a1a2": 0.244628,
            "a2a0": 0.0242179,
            "a2a1": -0.0277814,
            "a2a2": 1.85847
        },
        "T1A0": {
            "a0a0": 0.000117471,
            "a0a1": -0.00205837,
            "a0a2": -0.00681183,
            "a1a0": -0.00119447,
            "a1a1": 0.0277956,
            "a1a2": 0.0569623,
            "a2a0": 0.014578,
            "a2a1": 0.0785714,
            "a2a2": 1.22348
        },
        "T1A1": {
            "a0a0": 0.000715269,
            "a0a1": 0.00255892,
            "a0a2": 0.00226258,
            "a1a0": 0.00347871,
            "a1a1": 0.047553,
            "a1a2": 0.142878,
            "a2a0": -0.0122386,
            "a2a1": -0.050732,
            "a2a2": 0.349007
        },
        "T1A12": {
            "a0a0": 7.44574e-5,
            "a0a1": -0.00105267,
            "a0a2": -0.010832,
            "a1a0": -0.000757099,
            "a1a1": 0.0141185,
            "a1a2": 0.0617763,
            "a2a0": 0.00924011,
            "a2a1": -0.00511943,
            "a2a2": 0.304214
        },
        "T1V": {
            "a0a0": 0.000902198,
            "a0a1": 0.00373998,
            "a0a2": -0.021686,
            "a1a0": 0.00369943,
            "a1a1": 0.0677908,
            "a1a2": -0.0835179,
            "a2a0": -0.0160638,
            "a2a1": -0.108832,
            "a2a2": 1.92849
        },
        "T1T1": {
            "a0a0": 0.000904294,
            "a0a1": 0.00332723,
            "a0a2": -0.0218785,
            "a1a0": 0.00332723,
            "a1a1": 0.0527161,
            "a1a2": -0.0998981,
            "a2a0": -0.0218785,
            "a2a1": -0.0998981,
            "a2a2": 1.70277
        },
        "T1T2": {
            "a0a0": 0.000904294,
            "a0a1": 0.003319,
            "a0a2": -9.43387e-5,
            "a1a0": 0.00332723,
            "a1a1": 0.0478835,
            "a1a2": 0.161427,
            "a2a0": -0.0218785,
            "a2a1": -0.11566,
            "a2a2": 0.71504
        },
        "T1T23": {
            "a0a0": -4.88834e-6,
            "a0a1": -0.00287801,
            "a0a2": -0.023373,
            "a1a0": -0.00374653,
            "a1a1": 0.028992,
            "a1a2": 0.171109,
            "a2a0": 0.0293992,
            "a2a1": -0.0289906,
            "a2a2": 1.31389
        },
        "T2A0": {
            "a0a0": 0.000117471,
            "a0a1": -0.00205837,
            "a0a2": -0.00681183,
            "a1a0": -0.0008394,
            "a1a1": 0.0175822,
            "a1a2": 0.020032,
            "a2a0": 0.000301428,
            "a2a1": 0.14426,
            "a2a2": 1.32068
        },
        "T2A1": {
            "a0a0": 0.000715269,
            "a0a1": 0.00255892,
            "a0a2": 0.00226258,
            "a1a0": 0.00319156,
            "a1a1": 0.0449673,
            "a1a2": 0.125554,
            "a2a0": 0.00748661,
            "a2a1": 0.17429,
            "a2a2": 0.886172
        },
        "T2A12": {
            "a0a0": 7.44574e-5,
            "a0a1": -0.00105267,
            "a0a2": -0.010832,
            "a1a0": -0.000532043,
            "a1a1": 0.00973575,
            "a1a2": 0.0277134,
            "a2a0": 0.000191056,
            "a2a1": 0.0334005,
            "a2a2": 0.412943
        },
        "T2V": {
            "a0a0": 0.000902198,
            "a0a1": 0.00373998,
            "a0a2": -0.021686,
            "a1a0": 0.00366617,
            "a1a1": 0.0619538,
            "a1a2": -0.116535,
            "a2a0": 0.00565313,
            "a2a1": 0.218552,
            "a2a2": 0.966743
        },
        "T2T1": {
            "a0a0": 0.000904294,
            "a0a1": 0.00332723,
            "a0a2": -0.0218785,
            "a1a0": 0.003319,
            "a1a1": 0.0478835,
            "a1a2": -0.11566,
            "a2a0": -9.43387e-5,
            "a2a1": 0.161427,
            "a2a2": 0.71504
        },
        "T2T2": {
            "a0a0": 0.000904294,
            "a0a1": 0.003319,
            "a0a2": -9.43387e-5,
            "a1a0": 0.003319,
            "a1a1": 0.0457532,
            "a1a2": 0.129674,
            "a2a0": -9.43387e-5,
            "a2a1": 0.129674,
            "a2a2": 1.27992
        },
        "T2T23": {
            "a0a0": -4.88834e-6,
            "a0a1": -0.00287801,
            "a0a2": -0.023373,
            "a1a0": -0.00304634,
            "a1a1": 0.0187823,
            "a1a2": 0.0720256,
            "a2a0": -0.00302371,
            "a2a1": 0.0361813,
            "a2a2": 1.66088
        },
        "T23A0": {
            "a0a0": 0.00161661,
            "a0a1": 0.00267929,
            "a0a2": -0.0102943,
            "a1a0": 0.00235539,
            "a1a1": 0.12366,
            "a1a2": -0.174522,
            "a2a0": -0.00111256,
            "a2a1": 0.650879,
            "a2a2": 1.81284
        },
        "T23A1": {
            "a0a0": 7.60933e-5,
            "a0a1": -0.00159804,
            "a0a2": -0.00208754,
            "a1a0": -0.00122421,
            "a1a1": 0.0211747,
            "a1a2": 0.0410972,
            "a2a0": -0.00302407,
            "a2a1": 0.147318,
            "a2a2": 0.931931
        },
        "T23A12": {
            "a0a0": 0.00102467,
            "a0a1": 0.00151511,
            "a0a2": 0.0030296,
            "a1a0": 0.00149294,
            "a1a1": 0.07596,
            "a1a2": 0.354844,
            "a2a0": -0.000705185,
            "a2a1": 0.301966,
            "a2a2": 2.08102
        },
        "T23V": {
            "a0a0": 0.000323677,
            "a0a1": -0.00387669,
            "a0a2": 0.0242179,
            "a1a0": -0.00228553,
            "a1a1": 0.0429944,
            "a1a2": -0.0277814,
            "a2a0": -0.0147608,
            "a2a1": 0.244628,
            "a2a2": 1.85847
        },
        "T23T1": {
            "a0a0": -4.88834e-6,
            "a0a1": -0.00374653,
            "a0a2": 0.0293992,
            "a1a0": -0.00287801,
            "a1a1": 0.028992,
            "a1a2": -0.0289906,
            "a2a0": -0.023373,
            "a2a1": 0.171109,
            "a2a2": 1.31389
        },
        "T23T2": {
            "a0a0": -4.88834e-6,
            "a0a1": -0.00304634,
            "a0a2": -0.00302371,
            "a1a0": -0.00287801,
            "a1a1": 0.0187823,
            "a1a2": 0.0361813,
            "a2a0": -0.023373,
            "a2a1": 0.0720256,
            "a2a2": 1.66088
        },
        "T23T23": {
            "a0a0": 0.00377064,
            "a0a1": 0.00849172,
            "a0a2": 0.0200246,
            "a1a0": 0.00849172,
            "a1a1": 0.223834,
            "a1a2": 0.829226,
            "a2a0": 0.0200246,
            "a2a1": 0.829226,
            "a2a2": 6.27902
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/BKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.369196,
            "a1": -1.36584,
            "a2": 0.128191
        },
        "A1": {
            "a0": 0.29725,
            "a1": 0.392378,
            "a2": 1.18916
        },
        "A12": {
            "a0": 0.265375,
            "a1": 0.533638,
            "a2": 0.483166
        },
        "V": {
            "a0": 0.376313,
            "a1": -1.16597,
            "a2": 2.42443
        },
        "T1": {
            "a0": 0.312055,
            "a1": -1.00893,
            "a2": 1.5272
        },
        "T2": {
            "a0": 0.312055,
            "a1": 0.496846,
            "a2": 1.61431
        },
        "T23": {
            "a0": 0.667412,
            "a1": 1.31812,
            "a2": 3.82334
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0289419,
            "a1": 0.256849,
            "a2": 1.63438
        },
        "A1": {
            "a0": 0.026356,
            "a1": 0.187894,
            "a2": 1.02531
        },
        "A12": {
            "a0": 0.0208033,
            "a1": 0.128772,
            "a2": 0.656273
        },
        "V": {
            "a0": 0.0332944,
            "a1": 0.261268,
            "a2": 1.53102
        },
        "T1": {
            "a0": 0.027496,
            "a1": 0.189575,
            "a2": 1.63965
        },
        "T2": {
            "a0": 0.027496,
            "a1": 0.166219,
            "a2": 0.803783
        },
        "T23": {
            "a0": 0.0633333,
            "a1": 0.222129,
            "a2": 2.20338
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.633689,
            "a0a2": 0.0575305,
            "a1a0": 0.633689,
            "a1a1": 1.0,
            "a1a2": 0.486314,
            "a2a0": 0.0575305,
            "a2a1": 0.486314,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0615373,
            "a0a1": 0.169044,
            "a0a2": 0.240647,
            "a1a0": 0.300568,
            "a1a1": 0.472167,
            "a1a2": 0.321569,
            "a2a0": 0.515475,
            "a2a1": 0.743538,
            "a2a2": 0.661689
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.609495,
            "a0a2": 0.0355029,
            "a1a0": 0.621073,
            "a1a1": 0.756564,
            "a1a2": 0.46913,
            "a2a0": 0.05503,
            "a2a1": 0.326536,
            "a2a2": 0.665149
        },
        "A0V": {
            "a0a0": 0.0393316,
            "a0a1": 0.178168,
            "a0a2": 0.195421,
            "a1a0": 0.280475,
            "a1a1": 0.553833,
            "a1a2": 0.0752289,
            "a2a0": 0.545574,
            "a2a1": 0.731129,
            "a2a2": 0.00860747
        },
        "A0T1": {
            "a0a0": 0.0164883,
            "a0a1": 0.0452644,
            "a0a2": -0.158457,
            "a1a0": 0.241261,
            "a1a1": 0.448732,
            "a1a2": -0.182566,
            "a2a0": 0.475401,
            "a2a1": 0.674459,
            "a2a2": -0.125613
        },
        "A0T2": {
            "a0a0": 0.0217598,
            "a0a1": 0.150264,
            "a0a2": 0.0311554,
            "a1a0": 0.24405,
            "a1a1": 0.495428,
            "a1a2": 0.181197,
            "a2a0": 0.474921,
            "a2a1": 0.701034,
            "a2a2": 0.273928
        },
        "A0T23": {
            "a0a0": 0.451075,
            "a0a1": 0.104911,
            "a0a2": -0.347452,
            "a1a0": 0.573536,
            "a1a1": 0.53356,
            "a1a2": -0.19402,
            "a2a0": 0.663092,
            "a2a1": 0.426721,
            "a2a2": -0.318126
        },
        "A1A0": {
            "a0a0": 0.0615373,
            "a0a1": 0.300568,
            "a0a2": 0.515475,
            "a1a0": 0.169044,
            "a1a1": 0.472167,
            "a1a2": 0.743538,
            "a2a0": 0.240647,
            "a2a1": 0.321569,
            "a2a2": 0.661689
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.702494,
            "a0a2": 0.153604,
            "a1a0": 0.702494,
            "a1a1": 1.0,
            "a1a2": 0.747682,
            "a2a0": 0.153604,
            "a2a1": 0.747682,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0555181,
            "a0a1": 0.0105278,
            "a0a2": 0.205325,
            "a1a0": 0.166407,
            "a1a1": 0.284455,
            "a1a2": 0.480939,
            "a2a0": 0.245093,
            "a2a1": 0.316222,
            "a2a2": 0.535592
        },
        "A1V": {
            "a0a0": 0.922982,
            "a0a1": 0.731071,
            "a0a2": -0.35833,
            "a1a0": 0.678427,
            "a1a1": 0.862475,
            "a1a2": -0.0633373,
            "a2a0": 0.194572,
            "a2a1": 0.517205,
            "a2a2": 0.253395
        },
        "A1T1": {
            "a0a0": 0.899902,
            "a0a1": 0.68101,
            "a0a2": -0.468536,
            "a1a0": 0.630965,
            "a1a1": 0.760031,
            "a1a2": -0.373063,
            "a2a0": 0.135433,
            "a2a1": 0.400555,
            "a2a2": -0.127614
        },
        "A1T2": {
            "a0a0": 0.899616,
            "a0a1": 0.692637,
            "a0a2": -0.202092,
            "a1a0": 0.634299,
            "a1a1": 0.915195,
            "a1a2": 0.226359,
            "a2a0": 0.140073,
            "a2a1": 0.59715,
            "a2a2": 0.402339
        },
        "A1T23": {
            "a0a0": 0.564524,
            "a0a1": 0.30614,
            "a0a2": -0.362387,
            "a1a0": 0.695868,
            "a1a1": 0.457217,
            "a1a2": -0.440385,
            "a2a0": 0.553618,
            "a2a1": 0.252273,
            "a2a2": -0.40495
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.621073,
            "a0a2": 0.05503,
            "a1a0": 0.609495,
            "a1a1": 0.756564,
            "a1a2": 0.326536,
            "a2a0": 0.0355029,
            "a2a1": 0.46913,
            "a2a2": 0.665149
        },
        "A12A1": {
            "a0a0": 0.0555181,
            "a0a1": 0.166407,
            "a0a2": 0.245093,
            "a1a0": 0.0105278,
            "a1a1": 0.284455,
            "a1a2": 0.316222,
            "a2a0": 0.205325,
            "a2a1": 0.480939,
            "a2a2": 0.535592
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.617726,
            "a0a2": 0.0443495,
            "a1a0": 0.617726,
            "a1a1": 1.0,
            "a1a2": 0.700096,
            "a2a0": 0.0443495,
            "a2a1": 0.700096,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0335119,
            "a0a1": 0.172545,
            "a0a2": 0.202654,
            "a1a0": -0.0140921,
            "a1a1": 0.350603,
            "a1a2": 0.234661,
            "a2a0": 0.196602,
            "a2a1": 0.485841,
            "a2a2": 0.139392
        },
        "A12T1": {
            "a0a0": 0.010524,
            "a0a1": 0.0391092,
            "a0a2": -0.154503,
            "a1a0": -0.0243359,
            "a1a1": 0.234436,
            "a1a2": -0.0609604,
            "a2a0": 0.173373,
            "a2a1": 0.402833,
            "a2a2": -0.0779755
        },
        "A12T2": {
            "a0a0": 0.0157345,
            "a0a1": 0.145566,
            "a0a2": 0.0343108,
            "a1a0": -0.0214341,
            "a1a1": 0.28577,
            "a1a2": 0.248484,
            "a2a0": 0.173504,
            "a2a1": 0.422339,
            "a2a2": 0.253397
        },
        "A12T23": {
            "a0a0": 0.448529,
            "a0a1": 0.100428,
            "a0a2": -0.348189,
            "a1a0": 0.386552,
            "a1a1": 0.537224,
            "a1a2": -0.0377692,
            "a2a0": 0.403006,
            "a2a1": 0.571118,
            "a2a2": -0.0276853
        },
        "VA0": {
            "a0a0": 0.0393316,
            "a0a1": 0.280475,
            "a0a2": 0.545574,
            "a1a0": 0.178168,
            "a1a1": 0.553833,
            "a1a2": 0.731129,
            "a2a0": 0.195421,
            "a2a1": 0.0752289,
            "a2a2": 0.00860747
        },
        "VA1": {
            "a0a0": 0.922982,
            "a0a1": 0.678427,
            "a0a2": 0.194572,
            "a1a0": 0.731071,
            "a1a1": 0.862475,
            "a1a2": 0.517205,
            "a2a0": -0.35833,
            "a2a1": -0.0633373,
            "a2a2": 0.253395
        },
        "VA12": {
            "a0a0": 0.0335119,
            "a0a1": -0.0140921,
            "a0a2": 0.196602,
            "a1a0": 0.172545,
            "a1a1": 0.350603,
            "a1a2": 0.485841,
            "a2a0": 0.202654,
            "a2a1": 0.234661,
            "a2a2": 0.139392
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.757379,
            "a0a2": -0.397005,
            "a1a0": 0.757379,
            "a1a1": 1.0,
            "a1a2": 0.0346143,
            "a2a0": -0.397005,
            "a2a1": 0.0346143,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.901557,
            "a0a1": 0.716437,
            "a0a2": -0.400738,
            "a1a0": 0.709376,
            "a1a1": 0.906137,
            "a1a2": -0.236675,
            "a2a0": -0.354268,
            "a2a1": -0.0783557,
            "a2a2": 0.338328
        },
        "VT2": {
            "a0a0": 0.899723,
            "a0a1": 0.702845,
            "a0a2": -0.147198,
            "a1a0": 0.709471,
            "a1a1": 0.916209,
            "a1a2": 0.261192,
            "a2a0": -0.352355,
            "a2a1": -0.0541063,
            "a2a2": 0.38493
        },
        "VT23": {
            "a0a0": 0.573778,
            "a0a1": 0.277866,
            "a0a2": -0.360324,
            "a1a0": 0.70266,
            "a1a1": 0.480664,
            "a1a2": -0.355976,
            "a2a0": 0.016202,
            "a2a1": 6.71602e-5,
            "a2a2": 0.0569126
        },
        "T1A0": {
            "a0a0": 0.0164883,
            "a0a1": 0.241261,
            "a0a2": 0.475401,
            "a1a0": 0.0452644,
            "a1a1": 0.448732,
            "a1a2": 0.674459,
            "a2a0": -0.158457,
            "a2a1": -0.182566,
            "a2a2": -0.125613
        },
        "T1A1": {
            "a0a0": 0.899902,
            "a0a1": 0.630965,
            "a0a2": 0.135433,
            "a1a0": 0.68101,
            "a1a1": 0.760031,
            "a1a2": 0.400555,
            "a2a0": -0.468536,
            "a2a1": -0.373063,
            "a2a2": -0.127614
        },
        "T1A12": {
            "a0a0": 0.010524,
            "a0a1": -0.0243359,
            "a0a2": 0.173373,
            "a1a0": 0.0391092,
            "a1a1": 0.234436,
            "a1a2": 0.402833,
            "a2a0": -0.154503,
            "a2a1": -0.0609604,
            "a2a2": -0.0779755
        },
        "T1V": {
            "a0a0": 0.901557,
            "a0a1": 0.709376,
            "a0a2": -0.354268,
            "a1a0": 0.716437,
            "a1a1": 0.906137,
            "a1a2": -0.0783557,
            "a2a0": -0.400738,
            "a2a1": -0.236675,
            "a2a2": 0.338328
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.713877,
            "a0a2": -0.473872,
            "a1a0": 0.713877,
            "a1a1": 1.0,
            "a1a2": 0.00093065,
            "a2a0": -0.473872,
            "a2a1": 0.00093065,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.686349,
            "a0a2": -0.229853,
            "a1a0": 0.706907,
            "a1a1": 0.881232,
            "a1a2": 0.365115,
            "a2a0": -0.48143,
            "a2a1": -0.239308,
            "a2a2": 0.626511
        },
        "T1T23": {
            "a0a0": 0.515437,
            "a0a1": 0.236189,
            "a0a2": -0.310316,
            "a1a0": 0.601021,
            "a1a1": 0.427022,
            "a1a2": -0.210129,
            "a2a0": -0.27088,
            "a2a1": -0.105814,
            "a2a2": 0.447129
        },
        "T2A0": {
            "a0a0": 0.0217598,
            "a0a1": 0.24405,
            "a0a2": 0.474921,
            "a1a0": 0.150264,
            "a1a1": 0.495428,
            "a1a2": 0.701034,
            "a2a0": 0.0311554,
            "a2a1": 0.181197,
            "a2a2": 0.273928
        },
        "T2A1": {
            "a0a0": 0.899616,
            "a0a1": 0.634299,
            "a0a2": 0.140073,
            "a1a0": 0.692637,
            "a1a1": 0.915195,
            "a1a2": 0.59715,
            "a2a0": -0.202092,
            "a2a1": 0.226359,
            "a2a2": 0.402339
        },
        "T2A12": {
            "a0a0": 0.0157345,
            "a0a1": -0.0214341,
            "a0a2": 0.173504,
            "a1a0": 0.145566,
            "a1a1": 0.28577,
            "a1a2": 0.422339,
            "a2a0": 0.0343108,
            "a2a1": 0.248484,
            "a2a2": 0.253397
        },
        "T2V": {
            "a0a0": 0.899723,
            "a0a1": 0.709471,
            "a0a2": -0.352355,
            "a1a0": 0.702845,
            "a1a1": 0.916209,
            "a1a2": -0.0541063,
            "a2a0": -0.147198,
            "a2a1": 0.261192,
            "a2a2": 0.38493
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.706907,
            "a0a2": -0.48143,
            "a1a0": 0.686349,
            "a1a1": 0.881232,
            "a1a2": -0.239308,
            "a2a0": -0.229853,
            "a2a1": 0.365115,
            "a2a2": 0.626511
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.692809,
            "a0a2": -0.227854,
            "a1a0": 0.692809,
            "a1a1": 1.0,
            "a1a2": 0.382807,
            "a2a0": -0.227854,
            "a2a1": 0.382807,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.517204,
            "a0a1": 0.237634,
            "a0a2": -0.313381,
            "a1a0": 0.658722,
            "a1a1": 0.46875,
            "a1a2": -0.326765,
            "a2a0": 0.0969361,
            "a2a1": 0.216438,
            "a2a2": 0.27039
        },
        "T23A0": {
            "a0a0": 0.451075,
            "a0a1": 0.573536,
            "a0a2": 0.663092,
            "a1a0": 0.104911,
            "a1a1": 0.53356,
            "a1a2": 0.426721,
            "a2a0": -0.347452,
            "a2a1": -0.19402,
            "a2a2": -0.318126
        },
        "T23A1": {
            "a0a0": 0.564524,
            "a0a1": 0.695868,
            "a0a2": 0.553618,
            "a1a0": 0.30614,
            "a1a1": 0.457217,
            "a1a2": 0.252273,
            "a2a0": -0.362387,
            "a2a1": -0.440385,
            "a2a2": -0.40495
        },
        "T23A12": {
            "a0a0": 0.448529,
            "a0a1": 0.386552,
            "a0a2": 0.403006,
            "a1a0": 0.100428,
            "a1a1": 0.537224,
            "a1a2": 0.571118,
            "a2a0": -0.348189,
            "a2a1": -0.0377692,
            "a2a2": -0.0276853
        },
        "T23V": {
            "a0a0": 0.573778,
            "a0a1": 0.70266,
            "a0a2": 0.016202,
            "a1a0": 0.277866,
            "a1a1": 0.480664,
            "a1a2": 6.71602e-5,
            "a2a0": -0.360324,
            "a2a1": -0.355976,
            "a2a2": 0.0569126
        },
        "T23T1": {
            "a0a0": 0.515437,
            "a0a1": 0.601021,
            "a0a2": -0.27088,
            "a1a0": 0.236189,
            "a1a1": 0.427022,
            "a1a2": -0.105814,
            "a2a0": -0.310316,
            "a2a1": -0.210129,
            "a2a2": 0.447129
        },
        "T23T2": {
            "a0a0": 0.517204,
            "a0a1": 0.658722,
            "a0a2": 0.0969361,
            "a1a0": 0.237634,
            "a1a1": 0.46875,
            "a1a2": 0.216438,
            "a2a0": -0.313381,
            "a2a1": -0.326765,
            "a2a2": 0.27039
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.327243,
            "a0a2": -0.711856,
            "a1a0": 0.327243,
            "a1a1": 1.0,
            "a1a2": 0.287454,
            "a2a0": -0.711856,
            "a2a1": 0.287454,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000837635,
            "a0a1": 0.00471065,
            "a0a2": 0.00272131,
            "a1a0": 0.00471065,
            "a1a1": 0.0659712,
            "a1a2": 0.204148,
            "a2a0": 0.00272131,
            "a2a1": 0.204148,
            "a2a2": 2.67119
        },
        "A0A1": {
            "a0a0": 4.69403e-5,
            "a0a1": 0.000919267,
            "a0a2": 0.00714105,
            "a1a0": 0.0020347,
            "a1a1": 0.022787,
            "a1a2": 0.0846849,
            "a2a0": 0.0222044,
            "a2a1": 0.228333,
            "a2a2": 1.10882
        },
        "A0A12": {
            "a0a0": 0.000602086,
            "a0a1": 0.00227154,
            "a0a2": 0.000674336,
            "a1a0": 0.00331857,
            "a1a1": 0.0250234,
            "a1a2": 0.079078,
            "a2a0": 0.00187104,
            "a2a1": 0.0687236,
            "a2a2": 0.713438
        },
        "A0V": {
            "a0a0": 3.79001e-5,
            "a0a1": 0.00134723,
            "a0a2": 0.00865921,
            "a1a0": 0.00239851,
            "a1a1": 0.0371657,
            "a1a2": 0.029583,
            "a2a0": 0.0296877,
            "a2a1": 0.312199,
            "a2a2": 0.0215381
        },
        "A0T1": {
            "a0a0": 1.31212e-5,
            "a0a1": 0.000248351,
            "a0a2": -0.00751951,
            "a1a0": 0.00170386,
            "a1a1": 0.0218497,
            "a1a2": -0.0768858,
            "a2a0": 0.021364,
            "a2a1": 0.208973,
            "a2a2": -0.336619
        },
        "A0T2": {
            "a0a0": 1.73162e-5,
            "a0a1": 0.000722872,
            "a0a2": 0.00072477,
            "a1a0": 0.00172356,
            "a1a1": 0.0211513,
            "a1a2": 0.0374082,
            "a2a0": 0.0213424,
            "a2a1": 0.190446,
            "a2a2": 0.359855
        },
        "A0T23": {
            "a0a0": 0.000826815,
            "a0a1": 0.000674452,
            "a0a2": -0.022157,
            "a1a0": 0.00932974,
            "a1a1": 0.0304414,
            "a1a2": -0.109803,
            "a2a0": 0.0686369,
            "a2a1": 0.154917,
            "a2a2": -1.14562
        },
        "A1A0": {
            "a0a0": 4.69403e-5,
            "a0a1": 0.0020347,
            "a0a2": 0.0222044,
            "a1a0": 0.000919267,
            "a1a1": 0.022787,
            "a1a2": 0.228333,
            "a2a0": 0.00714105,
            "a2a1": 0.0846849,
            "a2a2": 1.10882
        },
        "A1A1": {
            "a0a0": 0.000694641,
            "a0a1": 0.00347885,
            "a0a2": 0.00415084,
            "a1a0": 0.00347885,
            "a1a1": 0.0353042,
            "a1a2": 0.144041,
            "a2a0": 0.00415084,
            "a2a1": 0.144041,
            "a2a2": 1.05126
        },
        "A1A12": {
            "a0a0": 3.04401e-5,
            "a0a1": 3.57306e-5,
            "a0a2": 0.00355147,
            "a1a0": 0.000650453,
            "a1a1": 0.00688257,
            "a1a2": 0.0593046,
            "a2a0": 0.00522776,
            "a2a1": 0.0417512,
            "a2a2": 0.36039
        },
        "A1V": {
            "a0a0": 0.000809924,
            "a0a1": 0.00503414,
            "a0a2": -0.0144592,
            "a1a0": 0.00424412,
            "a1a1": 0.0423395,
            "a1a2": -0.0182202,
            "a2a0": 0.00664211,
            "a2a1": 0.138549,
            "a2a2": 0.397771
        },
        "A1T1": {
            "a0a0": 0.000652147,
            "a0a1": 0.00340264,
            "a0a2": -0.0202476,
            "a1a0": 0.00325978,
            "a1a1": 0.0270724,
            "a1a2": -0.114933,
            "a2a0": 0.00381811,
            "a2a1": 0.0778571,
            "a2a2": -0.214537
        },
        "A1T2": {
            "a0a0": 0.00065194,
            "a0a1": 0.00303435,
            "a0a2": -0.00428123,
            "a1a0": 0.00327701,
            "a1a1": 0.028583,
            "a1a2": 0.0341862,
            "a2a0": 0.00394892,
            "a2a1": 0.10177,
            "a2a2": 0.331577
        },
        "A1T23": {
            "a0a0": 0.000942311,
            "a0a1": 0.00179228,
            "a0a2": -0.0210447,
            "a1a0": 0.0082808,
            "a1a1": 0.0190827,
            "a1a2": -0.18232,
            "a2a0": 0.0359498,
            "a2a1": 0.0574551,
            "a2a2": -0.914838
        },
        "A12A0": {
            "a0a0": 0.000602086,
            "a0a1": 0.00331857,
            "a0a2": 0.00187104,
            "a1a0": 0.00227154,
            "a1a1": 0.0250234,
            "a1a2": 0.0687236,
            "a2a0": 0.000674336,
            "a2a1": 0.079078,
            "a2a2": 0.713438
        },
        "A12A1": {
            "a0a0": 3.04401e-5,
            "a0a1": 0.000650453,
            "a0a2": 0.00522776,
            "a1a0": 3.57306e-5,
            "a1a1": 0.00688257,
            "a1a2": 0.0417512,
            "a2a0": 0.00355147,
            "a2a1": 0.0593046,
            "a2a2": 0.36039
        },
        "A12A12": {
            "a0a0": 0.000432775,
            "a0a1": 0.00165482,
            "a0a2": 0.000605487,
            "a1a0": 0.00165482,
            "a1a1": 0.0165823,
            "a1a2": 0.059165,
            "a2a0": 0.000605487,
            "a2a1": 0.059165,
            "a2a2": 0.430695
        },
        "A12V": {
            "a0a0": 2.32114e-5,
            "a0a1": 0.000937822,
            "a0a2": 0.00645455,
            "a1a0": -6.04184e-5,
            "a1a1": 0.0117957,
            "a1a2": 0.0462642,
            "a2a0": 0.0042958,
            "a2a1": 0.0833038,
            "a2a2": 0.140056
        },
        "A12T1": {
            "a0a0": 6.01978e-6,
            "a0a1": 0.000154238,
            "a0a2": -0.0052701,
            "a1a0": -8.61667e-5,
            "a1a1": 0.00572307,
            "a1a2": -0.0128712,
            "a2a0": 0.00312849,
            "a2a1": 0.0501177,
            "a2a2": -0.083906
        },
        "A12T2": {
            "a0a0": 9.00023e-6,
            "a0a1": 0.000503353,
            "a0a2": 0.000573722,
            "a1a0": -7.58925e-5,
            "a1a1": 0.00611674,
            "a1a2": 0.0257193,
            "a2a0": 0.00313087,
            "a2a1": 0.0460709,
            "a2a2": 0.133667
        },
        "A12T23": {
            "a0a0": 0.000590954,
            "a0a1": 0.000464079,
            "a0a2": -0.0159601,
            "a1a0": 0.00315256,
            "a1a1": 0.0153668,
            "a1a2": -0.0107164,
            "a2a0": 0.0167505,
            "a2a1": 0.083256,
            "a2a2": -0.0400335
        },
        "VA0": {
            "a0a0": 3.79001e-5,
            "a0a1": 0.00239851,
            "a0a2": 0.0296877,
            "a1a0": 0.00134723,
            "a1a1": 0.0371657,
            "a1a2": 0.312199,
            "a2a0": 0.00865921,
            "a2a1": 0.029583,
            "a2a2": 0.0215381
        },
        "VA1": {
            "a0a0": 0.000809924,
            "a0a1": 0.00424412,
            "a0a2": 0.00664211,
            "a1a0": 0.00503414,
            "a1a1": 0.0423395,
            "a1a2": 0.138549,
            "a2a0": -0.0144592,
            "a2a1": -0.0182202,
            "a2a2": 0.397771
        },
        "VA12": {
            "a0a0": 2.32114e-5,
            "a0a1": -6.04184e-5,
            "a0a2": 0.0042958,
            "a1a0": 0.000937822,
            "a1a1": 0.0117957,
            "a1a2": 0.0833038,
            "a2a0": 0.00645455,
            "a2a1": 0.0462642,
            "a2a2": 0.140056
        },
        "VV": {
            "a0a0": 0.00110852,
            "a0a1": 0.00658825,
            "a0a2": -0.0202371,
            "a1a0": 0.00658825,
            "a1a1": 0.0682608,
            "a1a2": 0.0138459,
            "a2a0": -0.0202371,
            "a2a1": 0.0138459,
            "a2a2": 2.34402
        },
        "VT1": {
            "a0a0": 0.000825342,
            "a0a1": 0.004522,
            "a0a2": -0.0218767,
            "a1a0": 0.00509604,
            "a1a1": 0.0448809,
            "a1a2": -0.101388,
            "a2a0": -0.0149136,
            "a2a1": -0.0227422,
            "a2a2": 0.849315
        },
        "VT2": {
            "a0a0": 0.000823664,
            "a0a1": 0.00388965,
            "a0a2": -0.00393922,
            "a1a0": 0.00509672,
            "a1a1": 0.0397888,
            "a1a2": 0.0548511,
            "a2a0": -0.0148331,
            "a2a1": -0.0137692,
            "a2a2": 0.473698
        },
        "VT23": {
            "a0a0": 0.00120989,
            "a0a1": 0.00205499,
            "a0a2": -0.0264334,
            "a1a0": 0.0116269,
            "a1a1": 0.0278953,
            "a1a2": -0.204925,
            "a2a0": 0.00157102,
            "a2a1": 2.28401e-5,
            "a2a2": 0.19199
        },
        "T1A0": {
            "a0a0": 1.31212e-5,
            "a0a1": 0.00170386,
            "a0a2": 0.021364,
            "a1a0": 0.000248351,
            "a1a1": 0.0218497,
            "a1a2": 0.208973,
            "a2a0": -0.00751951,
            "a2a1": -0.0768858,
            "a2a2": -0.336619
        },
        "T1A1": {
            "a0a0": 0.000652147,
            "a0a1": 0.00325978,
            "a0a2": 0.00381811,
            "a1a0": 0.00340264,
            "a1a1": 0.0270724,
            "a1a2": 0.0778571,
            "a2a0": -0.0202476,
            "a2a1": -0.114933,
            "a2a2": -0.214537
        },
        "T1A12": {
            "a0a0": 6.01978e-6,
            "a0a1": -8.61667e-5,
            "a0a2": 0.00312849,
            "a1a0": 0.000154238,
            "a1a1": 0.00572307,
            "a1a2": 0.0501177,
            "a2a0": -0.0052701,
            "a2a1": -0.0128712,
            "a2a2": -0.083906
        },
        "T1V": {
            "a0a0": 0.000825342,
            "a0a1": 0.00509604,
            "a0a2": -0.0149136,
            "a1a0": 0.004522,
            "a1a1": 0.0448809,
            "a1a2": -0.0227422,
            "a2a0": -0.0218767,
            "a2a1": -0.101388,
            "a2a2": 0.849315
        },
        "T1T1": {
            "a0a0": 0.000756032,
            "a0a1": 0.00372113,
            "a0a2": -0.0213639,
            "a1a0": 0.00372113,
            "a1a1": 0.0359388,
            "a1a2": 0.00028928,
            "a2a0": -0.0213639,
            "a2a1": 0.00028928,
            "a2a2": 2.68844
        },
        "T1T2": {
            "a0a0": 0.000756032,
            "a0a1": 0.00313686,
            "a0a2": -0.00507995,
            "a1a0": 0.0036848,
            "a1a1": 0.0277685,
            "a1a2": 0.0556352,
            "a2a0": -0.0217047,
            "a2a1": -0.0652209,
            "a2a2": 0.825691
        },
        "T1T23": {
            "a0a0": 0.00089759,
            "a0a1": 0.00144256,
            "a0a2": -0.0188003,
            "a1a0": 0.0072161,
            "a1a1": 0.0179819,
            "a1a2": -0.0877721,
            "a2a0": -0.0281293,
            "a2a1": -0.0385387,
            "a2a2": 1.61537
        },
        "T2A0": {
            "a0a0": 1.73162e-5,
            "a0a1": 0.00172356,
            "a0a2": 0.0213424,
            "a1a0": 0.000722872,
            "a1a1": 0.0211513,
            "a1a2": 0.190446,
            "a2a0": 0.00072477,
            "a2a1": 0.0374082,
            "a2a2": 0.359855
        },
        "T2A1": {
            "a0a0": 0.00065194,
            "a0a1": 0.00327701,
            "a0a2": 0.00394892,
            "a1a0": 0.00303435,
            "a1a1": 0.028583,
            "a1a2": 0.10177,
            "a2a0": -0.00428123,
            "a2a1": 0.0341862,
            "a2a2": 0.331577
        },
        "T2A12": {
            "a0a0": 9.00023e-6,
            "a0a1": -7.58925e-5,
            "a0a2": 0.00313087,
            "a1a0": 0.000503353,
            "a1a1": 0.00611674,
            "a1a2": 0.0460709,
            "a2a0": 0.000573722,
            "a2a1": 0.0257193,
            "a2a2": 0.133667
        },
        "T2V": {
            "a0a0": 0.000823664,
            "a0a1": 0.00509672,
            "a0a2": -0.0148331,
            "a1a0": 0.00388965,
            "a1a1": 0.0397888,
            "a1a2": -0.0137692,
            "a2a0": -0.00393922,
            "a2a1": 0.0548511,
            "a2a2": 0.473698
        },
        "T2T1": {
            "a0a0": 0.000756032,
            "a0a1": 0.0036848,
            "a0a2": -0.0217047,
            "a1a0": 0.00313686,
            "a1a1": 0.0277685,
            "a1a2": -0.0652209,
            "a2a0": -0.00507995,
            "a2a1": 0.0556352,
            "a2a2": 0.825691
        },
        "T2T2": {
            "a0a0": 0.000756032,
            "a0a1": 0.00316639,
            "a0a2": -0.00503577,
            "a1a0": 0.00316639,
            "a1a1": 0.0276287,
            "a1a2": 0.0511444,
            "a2a0": -0.00503577,
            "a2a1": 0.0511444,
            "a2a2": 0.646067
        },
        "T2T23": {
            "a0a0": 0.000900667,
            "a0a1": 0.00145139,
            "a0a2": -0.0189859,
            "a1a0": 0.00693449,
            "a1a1": 0.0173072,
            "a1a2": -0.119675,
            "a2a0": 0.00493465,
            "a2a1": 0.0386434,
            "a2a2": 0.478871
        },
        "T23A0": {
            "a0a0": 0.000826815,
            "a0a1": 0.00932974,
            "a0a2": 0.0686369,
            "a1a0": 0.000674452,
            "a1a1": 0.0304414,
            "a1a2": 0.154917,
            "a2a0": -0.022157,
            "a2a1": -0.109803,
            "a2a2": -1.14562
        },
        "T23A1": {
            "a0a0": 0.000942311,
            "a0a1": 0.0082808,
            "a0a2": 0.0359498,
            "a1a0": 0.00179228,
            "a1a1": 0.0190827,
            "a1a2": 0.0574551,
            "a2a0": -0.0210447,
            "a2a1": -0.18232,
            "a2a2": -0.914838
        },
        "T23A12": {
            "a0a0": 0.000590954,
            "a0a1": 0.00315256,
            "a0a2": 0.0167505,
            "a1a0": 0.000464079,
            "a1a1": 0.0153668,
            "a1a2": 0.083256,
            "a2a0": -0.0159601,
            "a2a1": -0.0107164,
            "a2a2": -0.0400335
        },
        "T23V": {
            "a0a0": 0.00120989,
            "a0a1": 0.0116269,
            "a0a2": 0.00157102,
            "a1a0": 0.00205499,
            "a1a1": 0.0278953,
            "a1a2": 2.28401e-5,
            "a2a0": -0.0264334,
            "a2a1": -0.204925,
            "a2a2": 0.19199
        },
        "T23T1": {
            "a0a0": 0.00089759,
            "a0a1": 0.0072161,
            "a0a2": -0.0281293,
            "a1a0": 0.00144256,
            "a1a1": 0.0179819,
            "a1a2": -0.0385387,
            "a2a0": -0.0188003,
            "a2a1": -0.0877721,
            "a2a2": 1.61537
        },
        "T23T2": {
            "a0a0": 0.000900667,
            "a0a1": 0.00693449,
            "a0a2": 0.00493465,
            "a1a0": 0.00145139,
            "a1a1": 0.0173072,
            "a1a2": 0.0386434,
            "a2a0": -0.0189859,
            "a2a1": -0.119675,
            "a2a2": 0.478871
        },
        "T23T23": {
            "a0a0": 0.0040111,
            "a0a1": 0.00460369,
            "a0a2": -0.0993374,
            "a1a0": 0.00460369,
            "a1a1": 0.0493411,
            "a1a2": 0.140689,
            "a2a0": -0.0993374,
            "a2a1": 0.140689,
            "a2a2": 4.85487
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/BKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.355851,
            "a1": -1.04363,
            "a2": 1.12403
        },
        "A1": {
            "a0": 0.269264,
            "a1": 0.304578,
            "a2": -0.10662
        },
        "A12": {
            "a0": 0.255783,
            "a1": 0.601902,
            "a2": 0.117626
        },
        "V": {
            "a0": 0.341428,
            "a1": -1.04834,
            "a2": 2.37143
        },
        "T1": {
            "a0": 0.28235,
            "a1": -0.888396,
            "a2": 1.94823
        },
        "T2": {
            "a0": 0.28235,
            "a1": 0.398974,
            "a2": 0.36137
        },
        "T23": {
            "a0": 0.667768,
            "a1": 1.47676,
            "a2": 1.92352
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0462313,
            "a1": 0.268857,
            "a2": 1.35295
        },
        "A1": {
            "a0": 0.0293981,
            "a1": 0.189926,
            "a2": 0.479212
        },
        "A12": {
            "a0": 0.0332308,
            "a1": 0.203756,
            "a2": 0.839054
        },
        "V": {
            "a0": 0.0360552,
            "a1": 0.240855,
            "a2": 1.38825
        },
        "T1": {
            "a0": 0.0306646,
            "a1": 0.185458,
            "a2": 1.09865
        },
        "T2": {
            "a0": 0.0306646,
            "a1": 0.183893,
            "a2": 0.514046
        },
        "T23": {
            "a0": 0.0831775,
            "a1": 0.49123,
            "a2": 1.95757
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.317804,
            "a0a2": -0.357411,
            "a1a0": 0.317804,
            "a1a1": 1.0,
            "a1a2": -0.453809,
            "a2a0": -0.357411,
            "a2a1": -0.453809,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.07425,
            "a0a1": -0.0776887,
            "a0a2": 0.0472153,
            "a1a0": 0.0123412,
            "a1a1": 0.179589,
            "a1a2": 0.143343,
            "a2a0": -0.0405148,
            "a2a1": -0.0558461,
            "a2a2": 0.00366388
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.546571,
            "a0a2": 0.35966,
            "a1a0": 0.317804,
            "a1a1": 0.813819,
            "a1a2": 0.802623,
            "a2a0": -0.357411,
            "a2a1": -0.435518,
            "a2a2": -0.280068
        },
        "A0V": {
            "a0a0": 0.0487672,
            "a0a1": -0.0813098,
            "a0a2": 0.124826,
            "a1a0": -0.0419978,
            "a1a1": 0.254118,
            "a1a2": -1.21958e-5,
            "a2a0": -0.0268353,
            "a2a1": -0.101528,
            "a2a2": 0.235726
        },
        "A0T1": {
            "a0a0": 0.0610924,
            "a0a1": -0.0684839,
            "a0a2": 0.111411,
            "a1a0": -0.0576052,
            "a1a1": 0.26737,
            "a1a2": -0.0147119,
            "a2a0": -0.0889491,
            "a2a1": -0.106668,
            "a2a2": 0.231827
        },
        "A0T2": {
            "a0a0": 0.0610924,
            "a0a1": -0.0682354,
            "a0a2": -0.0189088,
            "a1a0": -0.0576052,
            "a1a1": 0.180848,
            "a1a2": 0.254732,
            "a2a0": -0.0889491,
            "a2a1": -0.0618769,
            "a2a2": 0.0928528
        },
        "A0T23": {
            "a0a0": 0.65031,
            "a0a1": 0.365253,
            "a0a2": 0.0867595,
            "a1a0": 0.326683,
            "a1a1": 0.841457,
            "a1a2": 0.730673,
            "a2a0": -0.350224,
            "a2a1": -0.337236,
            "a2a2": 0.0410013
        },
        "A1A0": {
            "a0a0": 0.07425,
            "a0a1": 0.0123412,
            "a0a2": -0.0405148,
            "a1a0": -0.0776887,
            "a1a1": 0.179589,
            "a1a2": -0.0558461,
            "a2a0": 0.0472153,
            "a2a1": 0.143343,
            "a2a2": 0.00366388
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.466474,
            "a0a2": 0.280936,
            "a1a0": 0.466474,
            "a1a1": 1.0,
            "a1a2": 0.717856,
            "a2a0": 0.280936,
            "a2a1": 0.717856,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.07425,
            "a0a1": -0.17383,
            "a0a2": -0.271301,
            "a1a0": -0.0776887,
            "a1a1": 0.123579,
            "a1a2": -0.156642,
            "a2a0": 0.0472153,
            "a2a1": 0.121826,
            "a2a2": 0.00220348
        },
        "A1V": {
            "a0a0": 0.919697,
            "a0a1": 0.467005,
            "a0a2": -0.485362,
            "a1a0": 0.454858,
            "a1a1": 0.965108,
            "a1a2": -0.526988,
            "a2a0": 0.251687,
            "a2a1": 0.752819,
            "a2a2": -0.0991215
        },
        "A1T1": {
            "a0a0": 0.903634,
            "a0a1": 0.483998,
            "a0a2": -0.524691,
            "a1a0": 0.427669,
            "a1a1": 0.959237,
            "a1a2": -0.534867,
            "a2a0": 0.238482,
            "a2a1": 0.7487,
            "a2a2": -0.130777
        },
        "A1T2": {
            "a0a0": 0.903634,
            "a0a1": 0.482804,
            "a0a2": 0.333139,
            "a1a0": 0.427669,
            "a1a1": 0.988941,
            "a1a2": 0.686711,
            "a2a0": 0.238482,
            "a2a1": 0.723632,
            "a2a2": 0.902898
        },
        "A1T23": {
            "a0a0": 0.185706,
            "a0a1": 0.047665,
            "a0a2": -0.034695,
            "a1a0": -0.0252612,
            "a1a1": 0.273285,
            "a1a2": 0.0313522,
            "a2a0": 0.0748869,
            "a2a1": 0.202513,
            "a2a2": 0.100408
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.317804,
            "a0a2": -0.357411,
            "a1a0": 0.546571,
            "a1a1": 0.813819,
            "a1a2": -0.435518,
            "a2a0": 0.35966,
            "a2a1": 0.802623,
            "a2a2": -0.280068
        },
        "A12A1": {
            "a0a0": 0.07425,
            "a0a1": -0.0776887,
            "a0a2": 0.0472153,
            "a1a0": -0.17383,
            "a1a1": 0.123579,
            "a1a2": 0.121826,
            "a2a0": -0.271301,
            "a2a1": -0.156642,
            "a2a2": 0.00220348
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.546571,
            "a0a2": 0.35966,
            "a1a0": 0.546571,
            "a1a1": 1.0,
            "a1a2": 0.830963,
            "a2a0": 0.35966,
            "a2a1": 0.830963,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0487672,
            "a0a1": -0.0813098,
            "a0a2": 0.124826,
            "a1a0": -0.207207,
            "a1a1": 0.208704,
            "a1a2": -0.0424022,
            "a2a0": -0.311073,
            "a2a1": -0.0367557,
            "a2a2": 0.116866
        },
        "A12T1": {
            "a0a0": 0.0610924,
            "a0a1": -0.0684839,
            "a0a2": 0.111411,
            "a1a0": -0.178929,
            "a1a1": 0.219434,
            "a1a2": -0.0505785,
            "a2a0": -0.289091,
            "a2a1": -0.0270934,
            "a2a2": 0.108945
        },
        "A12T2": {
            "a0a0": 0.0610924,
            "a0a1": -0.0682354,
            "a0a2": -0.0189088,
            "a1a0": -0.178929,
            "a1a1": 0.131111,
            "a1a2": 0.107137,
            "a2a0": -0.289091,
            "a2a1": -0.141922,
            "a2a2": 0.0320733
        },
        "A12T23": {
            "a0a0": 0.65031,
            "a0a1": 0.365253,
            "a0a2": 0.0867595,
            "a1a0": 0.332259,
            "a1a1": 0.846861,
            "a1a2": 0.609793,
            "a2a0": 0.177522,
            "a2a1": 0.611282,
            "a2a2": 0.660209
        },
        "VA0": {
            "a0a0": 0.0487672,
            "a0a1": -0.0419978,
            "a0a2": -0.0268353,
            "a1a0": -0.0813098,
            "a1a1": 0.254118,
            "a1a2": -0.101528,
            "a2a0": 0.124826,
            "a2a1": -1.21958e-5,
            "a2a2": 0.235726
        },
        "VA1": {
            "a0a0": 0.919697,
            "a0a1": 0.454858,
            "a0a2": 0.251687,
            "a1a0": 0.467005,
            "a1a1": 0.965108,
            "a1a2": 0.752819,
            "a2a0": -0.485362,
            "a2a1": -0.526988,
            "a2a2": -0.0991215
        },
        "VA12": {
            "a0a0": 0.0487672,
            "a0a1": -0.207207,
            "a0a2": -0.311073,
            "a1a0": -0.0813098,
            "a1a1": 0.208704,
            "a1a2": -0.0367557,
            "a2a0": 0.124826,
            "a2a1": -0.0424022,
            "a2a2": 0.116866
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.500818,
            "a0a2": -0.569767,
            "a1a0": 0.500818,
            "a1a1": 1.0,
            "a1a2": -0.582944,
            "a2a0": -0.569767,
            "a2a1": -0.582944,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.911585,
            "a0a1": 0.484295,
            "a0a2": -0.547445,
            "a1a0": 0.459419,
            "a1a1": 0.983988,
            "a1a2": -0.580691,
            "a2a0": -0.561358,
            "a2a1": -0.570928,
            "a2a2": 0.943765
        },
        "VT2": {
            "a0a0": 0.911585,
            "a0a1": 0.487597,
            "a0a2": 0.290853,
            "a1a0": 0.459419,
            "a1a1": 0.974719,
            "a1a2": 0.723718,
            "a2a0": -0.561358,
            "a2a1": -0.565072,
            "a2a2": -0.00960533
        },
        "VT23": {
            "a0a0": 0.162307,
            "a0a1": -0.0050207,
            "a0a2": -0.100404,
            "a1a0": -0.0304565,
            "a1a1": 0.328724,
            "a1a2": 0.0956533,
            "a2a0": 0.116747,
            "a2a1": 0.00210801,
            "a2a2": 0.267102
        },
        "T1A0": {
            "a0a0": 0.0610924,
            "a0a1": -0.0576052,
            "a0a2": -0.0889491,
            "a1a0": -0.0684839,
            "a1a1": 0.26737,
            "a1a2": -0.106668,
            "a2a0": 0.111411,
            "a2a1": -0.0147119,
            "a2a2": 0.231827
        },
        "T1A1": {
            "a0a0": 0.903634,
            "a0a1": 0.427669,
            "a0a2": 0.238482,
            "a1a0": 0.483998,
            "a1a1": 0.959237,
            "a1a2": 0.7487,
            "a2a0": -0.524691,
            "a2a1": -0.534867,
            "a2a2": -0.130777
        },
        "T1A12": {
            "a0a0": 0.0610924,
            "a0a1": -0.178929,
            "a0a2": -0.289091,
            "a1a0": -0.0684839,
            "a1a1": 0.219434,
            "a1a2": -0.0270934,
            "a2a0": 0.111411,
            "a2a1": -0.0505785,
            "a2a2": 0.108945
        },
        "T1V": {
            "a0a0": 0.911585,
            "a0a1": 0.459419,
            "a0a2": -0.561358,
            "a1a0": 0.484295,
            "a1a1": 0.983988,
            "a1a2": -0.570928,
            "a2a0": -0.547445,
            "a2a1": -0.580691,
            "a2a2": 0.943765
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.507785,
            "a0a2": -0.650505,
            "a1a0": 0.507785,
            "a1a1": 1.0,
            "a1a2": -0.613315,
            "a2a0": -0.650505,
            "a2a1": -0.613315,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.489794,
            "a0a2": 0.259401,
            "a1a0": 0.507785,
            "a1a1": 0.98278,
            "a1a2": 0.737334,
            "a2a0": -0.650505,
            "a2a1": -0.59488,
            "a2a2": -0.0612914
        },
        "T1T23": {
            "a0a0": 0.14679,
            "a0a1": -0.019664,
            "a0a2": -0.148504,
            "a1a0": -0.0186457,
            "a1a1": 0.343317,
            "a1a2": 0.107252,
            "a2a0": 0.10594,
            "a2a1": -0.0186458,
            "a2a2": 0.24433
        },
        "T2A0": {
            "a0a0": 0.0610924,
            "a0a1": -0.0576052,
            "a0a2": -0.0889491,
            "a1a0": -0.0682354,
            "a1a1": 0.180848,
            "a1a2": -0.0618769,
            "a2a0": -0.0189088,
            "a2a1": 0.254732,
            "a2a2": 0.0928528
        },
        "T2A1": {
            "a0a0": 0.903634,
            "a0a1": 0.427669,
            "a0a2": 0.238482,
            "a1a0": 0.482804,
            "a1a1": 0.988941,
            "a1a2": 0.723632,
            "a2a0": 0.333139,
            "a2a1": 0.686711,
            "a2a2": 0.902898
        },
        "T2A12": {
            "a0a0": 0.0610924,
            "a0a1": -0.178929,
            "a0a2": -0.289091,
            "a1a0": -0.0682354,
            "a1a1": 0.131111,
            "a1a2": -0.141922,
            "a2a0": -0.0189088,
            "a2a1": 0.107137,
            "a2a2": 0.0320733
        },
        "T2V": {
            "a0a0": 0.911585,
            "a0a1": 0.459419,
            "a0a2": -0.561358,
            "a1a0": 0.487597,
            "a1a1": 0.974719,
            "a1a2": -0.565072,
            "a2a0": 0.290853,
            "a2a1": 0.723718,
            "a2a2": -0.00960533
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.507785,
            "a0a2": -0.650505,
            "a1a0": 0.489794,
            "a1a1": 0.98278,
            "a1a2": -0.59488,
            "a2a0": 0.259401,
            "a2a1": 0.737334,
            "a2a2": -0.0612914
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.489794,
            "a0a2": 0.259401,
            "a1a0": 0.489794,
            "a1a1": 1.0,
            "a1a2": 0.706282,
            "a2a0": 0.259401,
            "a2a1": 0.706282,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.14679,
            "a0a1": -0.019664,
            "a0a2": -0.148504,
            "a1a0": -0.0165274,
            "a1a1": 0.27275,
            "a1a2": 0.0258112,
            "a2a0": 0.0799752,
            "a2a1": 0.299076,
            "a2a2": 0.29676
        },
        "T23A0": {
            "a0a0": 0.65031,
            "a0a1": 0.326683,
            "a0a2": -0.350224,
            "a1a0": 0.365253,
            "a1a1": 0.841457,
            "a1a2": -0.337236,
            "a2a0": 0.0867595,
            "a2a1": 0.730673,
            "a2a2": 0.0410013
        },
        "T23A1": {
            "a0a0": 0.185706,
            "a0a1": -0.0252612,
            "a0a2": 0.0748869,
            "a1a0": 0.047665,
            "a1a1": 0.273285,
            "a1a2": 0.202513,
            "a2a0": -0.034695,
            "a2a1": 0.0313522,
            "a2a2": 0.100408
        },
        "T23A12": {
            "a0a0": 0.65031,
            "a0a1": 0.332259,
            "a0a2": 0.177522,
            "a1a0": 0.365253,
            "a1a1": 0.846861,
            "a1a2": 0.611282,
            "a2a0": 0.0867595,
            "a2a1": 0.609793,
            "a2a2": 0.660209
        },
        "T23V": {
            "a0a0": 0.162307,
            "a0a1": -0.0304565,
            "a0a2": 0.116747,
            "a1a0": -0.0050207,
            "a1a1": 0.328724,
            "a1a2": 0.00210801,
            "a2a0": -0.100404,
            "a2a1": 0.0956533,
            "a2a2": 0.267102
        },
        "T23T1": {
            "a0a0": 0.14679,
            "a0a1": -0.0186457,
            "a0a2": 0.10594,
            "a1a0": -0.019664,
            "a1a1": 0.343317,
            "a1a2": -0.0186458,
            "a2a0": -0.148504,
            "a2a1": 0.107252,
            "a2a2": 0.24433
        },
        "T23T2": {
            "a0a0": 0.14679,
            "a0a1": -0.0165274,
            "a0a2": 0.0799752,
            "a1a0": -0.019664,
            "a1a1": 0.27275,
            "a1a2": 0.299076,
            "a2a0": -0.148504,
            "a2a1": 0.0258112,
            "a2a2": 0.29676
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.412321,
            "a0a2": 0.132192,
            "a1a0": 0.412321,
            "a1a1": 1.0,
            "a1a2": 0.795368,
            "a2a0": 0.132192,
            "a2a1": 0.795368,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00213734,
            "a0a1": 0.00395017,
            "a0a2": -0.0223556,
            "a1a0": 0.00395017,
            "a1a1": 0.0722839,
            "a1a2": -0.165073,
            "a2a0": -0.0223556,
            "a2a1": -0.165073,
            "a2a2": 1.83048
        },
        "A0A1": {
            "a0a0": 0.000100914,
            "a0a1": -0.000682147,
            "a0a2": 0.00104604,
            "a1a0": 9.75431e-5,
            "a1a1": 0.00917033,
            "a1a2": 0.0184682,
            "a2a0": -0.00161144,
            "a2a1": -0.0143502,
            "a2a2": 0.00237548
        },
        "A0A12": {
            "a0a0": 0.0015363,
            "a0a1": 0.00514866,
            "a0a2": 0.0139514,
            "a1a0": 0.00283936,
            "a1a1": 0.044582,
            "a1a2": 0.18106,
            "a2a0": -0.0160691,
            "a2a1": -0.12006,
            "a2a2": -0.317934
        },
        "A0V": {
            "a0a0": 8.1289e-5,
            "a0a1": -0.00090539,
            "a0a2": 0.00801143,
            "a1a0": -0.000407113,
            "a1a1": 0.0164555,
            "a1a2": -4.55197e-6,
            "a2a0": -0.00130905,
            "a2a1": -0.0330845,
            "a2a2": 0.44275
        },
        "A0T1": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.000587178,
            "a0a2": 0.0056588,
            "a1a0": -0.00047492,
            "a1a1": 0.0133315,
            "a1a2": -0.00434557,
            "a2a0": -0.0036903,
            "a2a1": -0.0267646,
            "a2a2": 0.34459
        },
        "A0T2": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.000580113,
            "a0a2": -0.000449368,
            "a1a0": -0.00047492,
            "a1a1": 0.00894128,
            "a1a2": 0.0352051,
            "a2a0": -0.0036903,
            "a2a1": -0.0153949,
            "a2a2": 0.0645772
        },
        "A0T23": {
            "a0a0": 0.00250071,
            "a0a1": 0.00829499,
            "a0a2": 0.00785183,
            "a1a0": 0.00730556,
            "a1a1": 0.111132,
            "a1a2": 0.384557,
            "a2a0": -0.0394125,
            "a2a1": -0.22413,
            "a2a2": 0.108592
        },
        "A1A0": {
            "a0a0": 0.000100914,
            "a0a1": 9.75431e-5,
            "a0a2": -0.00161144,
            "a1a0": -0.000682147,
            "a1a1": 0.00917033,
            "a1a2": -0.0143502,
            "a2a0": 0.00104604,
            "a2a1": 0.0184682,
            "a2a2": 0.00237548
        },
        "A1A1": {
            "a0a0": 0.000864246,
            "a0a1": 0.00260453,
            "a0a2": 0.00395779,
            "a1a0": 0.00260453,
            "a1a1": 0.0360718,
            "a1a2": 0.0653354,
            "a2a0": 0.00395779,
            "a2a1": 0.0653354,
            "a2a2": 0.229644
        },
        "A1A12": {
            "a0a0": 7.25363e-5,
            "a0a1": -0.00104125,
            "a0a2": -0.00669207,
            "a1a0": -0.000490323,
            "a1a1": 0.00478235,
            "a1a2": -0.0249621,
            "a2a0": 0.000751883,
            "a2a1": 0.0118954,
            "a2a2": 0.000885987
        },
        "A1V": {
            "a0a0": 0.000974834,
            "a0a1": 0.00330671,
            "a0a2": -0.0198086,
            "a1a0": 0.00311478,
            "a1a1": 0.0441485,
            "a1a2": -0.138948,
            "a2a0": 0.00434866,
            "a2a1": 0.086891,
            "a2a2": -0.0659423
        },
        "A1T1": {
            "a0a0": 0.000814609,
            "a0a1": 0.0026388,
            "a0a2": -0.0169465,
            "a1a0": 0.00249075,
            "a1a1": 0.0337874,
            "a1a2": -0.111606,
            "a2a0": 0.00350446,
            "a2a1": 0.0665396,
            "a2a2": -0.0688519
        },
        "A1T2": {
            "a0a0": 0.000814609,
            "a0a1": 0.00261009,
            "a0a2": 0.00503438,
            "a1a0": 0.00249075,
            "a1a1": 0.0345398,
            "a1a2": 0.067044,
            "a2a0": 0.00350446,
            "a2a1": 0.0637692,
            "a2a2": 0.222417
        },
        "A1T23": {
            "a0a0": 0.000454099,
            "a0a1": 0.00068834,
            "a0a2": -0.00199666,
            "a1a0": -0.000399064,
            "a1a1": 0.0254968,
            "a1a2": 0.0116565,
            "a2a0": 0.00298496,
            "a2a1": 0.0476722,
            "a2a2": 0.0941919
        },
        "A12A0": {
            "a0a0": 0.0015363,
            "a0a1": 0.00283936,
            "a0a2": -0.0160691,
            "a1a0": 0.00514866,
            "a1a1": 0.044582,
            "a1a2": -0.12006,
            "a2a0": 0.0139514,
            "a2a1": 0.18106,
            "a2a2": -0.317934
        },
        "A12A1": {
            "a0a0": 7.25363e-5,
            "a0a1": -0.000490323,
            "a0a2": 0.000751883,
            "a1a0": -0.00104125,
            "a1a1": 0.00478235,
            "a1a2": 0.0118954,
            "a2a0": -0.00669207,
            "a2a1": -0.0249621,
            "a2a2": 0.000885987
        },
        "A12A12": {
            "a0a0": 0.00110428,
            "a0a1": 0.00370082,
            "a0a2": 0.0100282,
            "a1a0": 0.00370082,
            "a1a1": 0.0415166,
            "a1a2": 0.142064,
            "a2a0": 0.0100282,
            "a2a1": 0.142064,
            "a2a2": 0.704012
        },
        "A12V": {
            "a0a0": 5.84299e-5,
            "a0a1": -0.000650788,
            "a0a2": 0.00575856,
            "a1a0": -0.00152224,
            "a1a1": 0.0102423,
            "a1a2": -0.0119941,
            "a2a0": -0.00941065,
            "a2a1": -0.00742799,
            "a2a2": 0.136128
        },
        "A12T1": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00042206,
            "a0a2": 0.0040675,
            "a1a0": -0.00111797,
            "a1a1": 0.00829199,
            "a1a2": -0.0113223,
            "a2a0": -0.0074381,
            "a2a1": -0.00421598,
            "a2a2": 0.100428
        },
        "A12T2": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.000416981,
            "a0a2": -0.000323002,
            "a1a0": -0.00111797,
            "a1a1": 0.00491265,
            "a1a2": 0.0112216,
            "a2a0": -0.0074381,
            "a2a1": -0.0218981,
            "a2a2": 0.0138336
        },
        "A12T23": {
            "a0a0": 0.00179749,
            "a0a1": 0.00596238,
            "a0a2": 0.00564384,
            "a1a0": 0.0056311,
            "a1a1": 0.0847634,
            "a1a2": 0.243226,
            "a2a0": 0.0123893,
            "a2a1": 0.251951,
            "a2a2": 1.0844
        },
        "VA0": {
            "a0a0": 8.1289e-5,
            "a0a1": -0.000407113,
            "a0a2": -0.00130905,
            "a1a0": -0.00090539,
            "a1a1": 0.0164555,
            "a1a2": -0.0330845,
            "a2a0": 0.00801143,
            "a2a1": -4.55197e-6,
            "a2a2": 0.44275
        },
        "VA1": {
            "a0a0": 0.000974834,
            "a0a1": 0.00311478,
            "a0a2": 0.00434866,
            "a1a0": 0.00330671,
            "a1a1": 0.0441485,
            "a1a2": 0.086891,
            "a2a0": -0.0198086,
            "a2a1": -0.138948,
            "a2a2": -0.0659423
        },
        "VA12": {
            "a0a0": 5.84299e-5,
            "a0a1": -0.00152224,
            "a0a2": -0.00941065,
            "a1a0": -0.000650788,
            "a1a1": 0.0102423,
            "a1a2": -0.00742799,
            "a2a0": 0.00575856,
            "a2a1": -0.0119941,
            "a2a2": 0.136128
        },
        "VV": {
            "a0a0": 0.00129997,
            "a0a1": 0.00434915,
            "a0a2": -0.0285189,
            "a1a0": 0.00434915,
            "a1a1": 0.0580113,
            "a1a2": -0.194918,
            "a2a0": -0.0285189,
            "a2a1": -0.194918,
            "a2a2": 1.92725
        },
        "VT1": {
            "a0a0": 0.00100787,
            "a0a1": 0.00323834,
            "a0a2": -0.0216853,
            "a1a0": 0.00339315,
            "a1a1": 0.0439533,
            "a1a2": -0.153659,
            "a2a0": -0.0238972,
            "a2a1": -0.146992,
            "a2a2": 1.43943
        },
        "VT2": {
            "a0a0": 0.00100787,
            "a0a1": 0.00323292,
            "a0a2": 0.00539067,
            "a1a0": 0.00339315,
            "a1a1": 0.043172,
            "a1a2": 0.0896041,
            "a2a0": -0.0238972,
            "a2a1": -0.144257,
            "a2a2": -0.00685461
        },
        "VT23": {
            "a0a0": 0.000486755,
            "a0a1": -8.89235e-5,
            "a0a2": -0.00708657,
            "a1a0": -0.000610159,
            "a1a1": 0.0388931,
            "a1a2": 0.0450997,
            "a2a0": 0.0134809,
            "a2a1": 0.00143756,
            "a2a2": 0.725879
        },
        "T1A0": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.00047492,
            "a0a2": -0.0036903,
            "a1a0": -0.000587178,
            "a1a1": 0.0133315,
            "a1a2": -0.0267646,
            "a2a0": 0.0056588,
            "a2a1": -0.00434557,
            "a2a2": 0.34459
        },
        "T1A1": {
            "a0a0": 0.000814609,
            "a0a1": 0.00249075,
            "a0a2": 0.00350446,
            "a1a0": 0.0026388,
            "a1a1": 0.0337874,
            "a1a2": 0.0665396,
            "a2a0": -0.0169465,
            "a2a1": -0.111606,
            "a2a2": -0.0688519
        },
        "T1A12": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00111797,
            "a0a2": -0.0074381,
            "a1a0": -0.00042206,
            "a1a1": 0.00829199,
            "a1a2": -0.00421598,
            "a2a0": 0.0040675,
            "a2a1": -0.0113223,
            "a2a2": 0.100428
        },
        "T1V": {
            "a0a0": 0.00100787,
            "a0a1": 0.00339315,
            "a0a2": -0.0238972,
            "a1a0": 0.00323834,
            "a1a1": 0.0439533,
            "a1a2": -0.146992,
            "a2a0": -0.0216853,
            "a2a1": -0.153659,
            "a2a2": 1.43943
        },
        "T1T1": {
            "a0a0": 0.00094032,
            "a0a1": 0.00288777,
            "a0a2": -0.0219152,
            "a1a0": 0.00288777,
            "a1a1": 0.0343945,
            "a1a2": -0.124964,
            "a2a0": -0.0219152,
            "a2a1": -0.124964,
            "a2a2": 1.20702
        },
        "T1T2": {
            "a0a0": 0.00094032,
            "a0a1": 0.00276196,
            "a0a2": 0.00408895,
            "a1a0": 0.00288777,
            "a1a1": 0.0335171,
            "a1a2": 0.0702928,
            "a2a0": -0.0219152,
            "a2a1": -0.120186,
            "a2a2": -0.0346146
        },
        "T1T23": {
            "a0a0": 0.000374405,
            "a0a1": -0.000296207,
            "a0a2": -0.00891443,
            "a1a0": -0.000287627,
            "a1a1": 0.031277,
            "a1a2": 0.0389373,
            "a2a0": 0.00968106,
            "a2a1": -0.0100629,
            "a2a2": 0.525475
        },
        "T2A0": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.00047492,
            "a0a2": -0.0036903,
            "a1a0": -0.000580113,
            "a1a1": 0.00894128,
            "a1a2": -0.0153949,
            "a2a0": -0.000449368,
            "a2a1": 0.0352051,
            "a2a2": 0.0645772
        },
        "T2A1": {
            "a0a0": 0.000814609,
            "a0a1": 0.00249075,
            "a0a2": 0.00350446,
            "a1a0": 0.00261009,
            "a1a1": 0.0345398,
            "a1a2": 0.0637692,
            "a2a0": 0.00503438,
            "a2a1": 0.067044,
            "a2a2": 0.222417
        },
        "T2A12": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00111797,
            "a0a2": -0.0074381,
            "a1a0": -0.000416981,
            "a1a1": 0.00491265,
            "a1a2": -0.0218981,
            "a2a0": -0.000323002,
            "a2a1": 0.0112216,
            "a2a2": 0.0138336
        },
        "T2V": {
            "a0a0": 0.00100787,
            "a0a1": 0.00339315,
            "a0a2": -0.0238972,
            "a1a0": 0.00323292,
            "a1a1": 0.043172,
            "a1a2": -0.144257,
            "a2a0": 0.00539067,
            "a2a1": 0.0896041,
            "a2a2": -0.00685461
        },
        "T2T1": {
            "a0a0": 0.00094032,
            "a0a1": 0.00288777,
            "a0a2": -0.0219152,
            "a1a0": 0.00276196,
            "a1a1": 0.0335171,
            "a1a2": -0.120186,
            "a2a0": 0.00408895,
            "a2a1": 0.0702928,
            "a2a2": -0.0346146
        },
        "T2T2": {
            "a0a0": 0.00094032,
            "a0a1": 0.00276196,
            "a0a2": 0.00408895,
            "a1a0": 0.00276196,
            "a1a1": 0.0338168,
            "a1a2": 0.0667645,
            "a2a0": 0.00408895,
            "a2a1": 0.0667645,
            "a2a2": 0.264243
        },
        "T2T23": {
            "a0a0": 0.000374405,
            "a0a1": -0.000296207,
            "a0a2": -0.00891443,
            "a1a0": -0.000252799,
            "a1a1": 0.0246386,
            "a1a2": 0.00929163,
            "a2a0": 0.0034195,
            "a2a1": 0.0755212,
            "a2a2": 0.298624
        },
        "T23A0": {
            "a0a0": 0.00250071,
            "a0a1": 0.00730556,
            "a0a2": -0.0394125,
            "a1a0": 0.00829499,
            "a1a1": 0.111132,
            "a1a2": -0.22413,
            "a2a0": 0.00785183,
            "a2a1": 0.384557,
            "a2a2": 0.108592
        },
        "T23A1": {
            "a0a0": 0.000454099,
            "a0a1": -0.000399064,
            "a0a2": 0.00298496,
            "a1a0": 0.00068834,
            "a1a1": 0.0254968,
            "a1a2": 0.0476722,
            "a2a0": -0.00199666,
            "a2a1": 0.0116565,
            "a2a2": 0.0941919
        },
        "T23A12": {
            "a0a0": 0.00179749,
            "a0a1": 0.0056311,
            "a0a2": 0.0123893,
            "a1a0": 0.00596238,
            "a1a1": 0.0847634,
            "a1a2": 0.251951,
            "a2a0": 0.00564384,
            "a2a1": 0.243226,
            "a2a2": 1.0844
        },
        "T23V": {
            "a0a0": 0.000486755,
            "a0a1": -0.000610159,
            "a0a2": 0.0134809,
            "a1a0": -8.89235e-5,
            "a1a1": 0.0388931,
            "a1a2": 0.00143756,
            "a2a0": -0.00708657,
            "a2a1": 0.0450997,
            "a2a2": 0.725879
        },
        "T23T1": {
            "a0a0": 0.000374405,
            "a0a1": -0.000287627,
            "a0a2": 0.00968106,
            "a1a0": -0.000296207,
            "a1a1": 0.031277,
            "a1a2": -0.0100629,
            "a2a0": -0.00891443,
            "a2a1": 0.0389373,
            "a2a2": 0.525475
        },
        "T23T2": {
            "a0a0": 0.000374405,
            "a0a1": -0.000252799,
            "a0a2": 0.0034195,
            "a1a0": -0.000296207,
            "a1a1": 0.0246386,
            "a1a2": 0.0755212,
            "a2a0": -0.00891443,
            "a2a1": 0.00929163,
            "a2a2": 0.298624
        },
        "T23T23": {
            "a0a0": 0.0069185,
            "a0a1": 0.0168471,
            "a0a2": 0.0215242,
            "a1a0": 0.0168471,
            "a1a1": 0.241307,
            "a1a2": 0.764839,
            "a2a0": 0.0215242,
            "a2a1": 0.764839,
            "a2a2": 3.83208
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/Bomega_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.327866,
            "a1": -0.826659,
            "a2": 1.42113
        },
        "A1": {
            "a0": 0.242567,
            "a1": 0.342791,
            "a2": 0.0926204
        },
        "A12": {
            "a0": 0.270411,
            "a1": 0.65589,
            "a2": 0.277567
        },
        "V": {
            "a0": 0.304239,
            "a1": -0.832336,
            "a2": 1.71741
        },
        "T1": {
            "a0": 0.25137,
            "a1": -0.715314,
            "a2": 1.41463
        },
        "T2": {
            "a0": 0.25137,
            "a1": 0.412936,
            "a2": 0.460141
        },
        "T23": {
            "a0": 0.682582,
            "a1": 1.64618,
            "a2": 2.4695
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0480786,
            "a1": 0.300443,
            "a2": 1.24689
        },
        "A1": {
            "a0": 0.0308564,
            "a1": 0.239608,
            "a2": 0.570419
        },
        "A12": {
            "a0": 0.0396533,
            "a1": 0.258819,
            "a2": 0.982795
        },
        "V": {
            "a0": 0.0382072,
            "a1": 0.290439,
            "a2": 1.24298
        },
        "T1": {
            "a0": 0.0309314,
            "a1": 0.22443,
            "a2": 1.00661
        },
        "T2": {
            "a0": 0.0309314,
            "a1": 0.228611,
            "a2": 0.568578
        },
        "T23": {
            "a0": 0.090213,
            "a1": 0.619209,
            "a2": 2.19156
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.524953,
            "a0a2": -0.333809,
            "a1a0": 0.524953,
            "a1a1": 1.0,
            "a1a2": -0.527838,
            "a2a0": -0.333809,
            "a2a1": -0.527838,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.208291,
            "a0a1": 0.0203634,
            "a0a2": -0.003157,
            "a1a0": 0.0991649,
            "a1a1": 0.129635,
            "a1a2": 0.0879324,
            "a2a0": 0.038899,
            "a2a1": -0.0409849,
            "a2a2": 0.030867
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.635848,
            "a0a2": 0.480903,
            "a1a0": 0.524953,
            "a1a1": 0.936956,
            "a1a2": 0.842975,
            "a2a0": -0.333809,
            "a2a1": -0.565729,
            "a2a2": -0.41337
        },
        "A0V": {
            "a0a0": 0.180387,
            "a0a1": 0.00675486,
            "a0a2": 0.0542034,
            "a1a0": 0.0333335,
            "a1a1": 0.18914,
            "a1a2": 0.0132115,
            "a2a0": 0.0733891,
            "a2a1": -0.089888,
            "a2a2": 0.218305
        },
        "A0T1": {
            "a0a0": 0.176195,
            "a0a1": 0.0165732,
            "a0a2": 0.0546399,
            "a1a0": 0.0625209,
            "a1a1": 0.214334,
            "a1a2": -0.0370608,
            "a2a0": -0.018428,
            "a2a1": -0.101042,
            "a2a2": 0.245985
        },
        "A0T2": {
            "a0a0": 0.176195,
            "a0a1": 0.0131824,
            "a0a2": -0.0269823,
            "a1a0": 0.0625209,
            "a1a1": 0.132122,
            "a1a2": 0.132955,
            "a2a0": -0.018428,
            "a2a1": -0.0449619,
            "a2a2": 0.102269
        },
        "A0T23": {
            "a0a0": 0.770702,
            "a0a1": 0.525096,
            "a0a2": 0.34287,
            "a1a0": 0.533311,
            "a1a1": 0.931289,
            "a1a2": 0.800563,
            "a2a0": -0.352216,
            "a2a1": -0.451853,
            "a2a2": -0.120401
        },
        "A1A0": {
            "a0a0": 0.208291,
            "a0a1": 0.0991649,
            "a0a2": 0.038899,
            "a1a0": 0.0203634,
            "a1a1": 0.129635,
            "a1a2": -0.0409849,
            "a2a0": -0.003157,
            "a2a1": 0.0879324,
            "a2a2": 0.030867
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.589017,
            "a0a2": 0.456565,
            "a1a0": 0.589017,
            "a1a1": 1.0,
            "a1a2": 0.851387,
            "a2a0": 0.456565,
            "a2a1": 0.851387,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.208291,
            "a0a1": 0.0294822,
            "a0a2": -0.127614,
            "a1a0": 0.0203634,
            "a1a1": 0.0946149,
            "a1a2": -0.185653,
            "a2a0": -0.003157,
            "a2a1": 0.0700719,
            "a2a2": -0.103081
        },
        "A1V": {
            "a0a0": 0.93855,
            "a0a1": 0.58298,
            "a0a2": -0.467719,
            "a1a0": 0.567415,
            "a1a1": 0.978333,
            "a1a2": -0.562547,
            "a2a0": 0.417325,
            "a2a1": 0.872621,
            "a2a2": -0.225765
        },
        "A1T1": {
            "a0a0": 0.930331,
            "a0a1": 0.591319,
            "a0a2": -0.488715,
            "a1a0": 0.568897,
            "a1a1": 0.975522,
            "a1a2": -0.601925,
            "a2a0": 0.410182,
            "a2a1": 0.867738,
            "a2a2": -0.283797
        },
        "A1T2": {
            "a0a0": 0.930331,
            "a0a1": 0.590133,
            "a0a2": 0.452079,
            "a1a0": 0.568897,
            "a1a1": 0.99461,
            "a1a2": 0.815498,
            "a2a0": 0.410182,
            "a2a1": 0.848605,
            "a2a2": 0.948437
        },
        "A1T23": {
            "a0a0": 0.233233,
            "a0a1": 0.183956,
            "a0a2": 0.111102,
            "a1a0": 0.0552365,
            "a1a1": 0.215988,
            "a1a2": -0.0268958,
            "a2a0": 0.0332995,
            "a2a1": 0.158992,
            "a2a2": 0.0198595
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.524953,
            "a0a2": -0.333809,
            "a1a0": 0.635848,
            "a1a1": 0.936956,
            "a1a2": -0.565729,
            "a2a0": 0.480903,
            "a2a1": 0.842975,
            "a2a2": -0.41337
        },
        "A12A1": {
            "a0a0": 0.208291,
            "a0a1": 0.0203634,
            "a0a2": -0.003157,
            "a1a0": 0.0294822,
            "a1a1": 0.0946149,
            "a1a2": 0.0700719,
            "a2a0": -0.127614,
            "a2a1": -0.185653,
            "a2a2": -0.103081
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.635848,
            "a0a2": 0.480903,
            "a1a0": 0.635848,
            "a1a1": 1.0,
            "a1a2": 0.872133,
            "a2a0": 0.480903,
            "a2a1": 0.872133,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.180387,
            "a0a1": 0.00675486,
            "a0a2": 0.0542034,
            "a1a0": -0.0294389,
            "a1a1": 0.159192,
            "a1a2": -0.024179,
            "a2a0": -0.18189,
            "a2a1": -0.100046,
            "a2a2": 0.171179
        },
        "A12T1": {
            "a0a0": 0.176195,
            "a0a1": 0.0165732,
            "a0a2": 0.0546399,
            "a1a0": 0.00753627,
            "a1a1": 0.181094,
            "a1a2": -0.0622939,
            "a2a0": -0.153147,
            "a2a1": -0.079686,
            "a2a2": 0.138865
        },
        "A12T2": {
            "a0a0": 0.176195,
            "a0a1": 0.0131824,
            "a0a2": -0.0269823,
            "a1a0": 0.00753627,
            "a1a1": 0.098796,
            "a1a2": 0.0775529,
            "a2a0": -0.153147,
            "a2a1": -0.176376,
            "a2a2": -0.0779294
        },
        "A12T23": {
            "a0a0": 0.770702,
            "a0a1": 0.525096,
            "a0a2": 0.34287,
            "a1a0": 0.553929,
            "a1a1": 0.904364,
            "a1a2": 0.728249,
            "a2a0": 0.382613,
            "a2a1": 0.697291,
            "a2a2": 0.739104
        },
        "VA0": {
            "a0a0": 0.180387,
            "a0a1": 0.0333335,
            "a0a2": 0.0733891,
            "a1a0": 0.00675486,
            "a1a1": 0.18914,
            "a1a2": -0.089888,
            "a2a0": 0.0542034,
            "a2a1": 0.0132115,
            "a2a2": 0.218305
        },
        "VA1": {
            "a0a0": 0.93855,
            "a0a1": 0.567415,
            "a0a2": 0.417325,
            "a1a0": 0.58298,
            "a1a1": 0.978333,
            "a1a2": 0.872621,
            "a2a0": -0.467719,
            "a2a1": -0.562547,
            "a2a2": -0.225765
        },
        "VA12": {
            "a0a0": 0.180387,
            "a0a1": -0.0294389,
            "a0a2": -0.18189,
            "a1a0": 0.00675486,
            "a1a1": 0.159192,
            "a1a2": -0.100046,
            "a2a0": 0.0542034,
            "a2a1": -0.024179,
            "a2a2": 0.171179
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.588129,
            "a0a2": -0.528796,
            "a1a0": 0.588129,
            "a1a1": 1.0,
            "a1a2": -0.574626,
            "a2a0": -0.528796,
            "a2a1": -0.574626,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.933939,
            "a0a1": 0.572136,
            "a0a2": -0.509374,
            "a1a0": 0.577399,
            "a1a1": 0.990621,
            "a1a2": -0.611285,
            "a2a0": -0.548404,
            "a2a1": -0.566372,
            "a2a2": 0.955873
        },
        "VT2": {
            "a0a0": 0.933939,
            "a0a1": 0.580763,
            "a0a2": 0.419125,
            "a1a0": 0.577399,
            "a1a1": 0.984317,
            "a1a2": 0.848277,
            "a2a0": -0.548404,
            "a2a1": -0.585025,
            "a2a2": -0.137805
        },
        "VT23": {
            "a0a0": 0.192203,
            "a0a1": 0.119915,
            "a0a2": 0.050211,
            "a1a0": 0.0455985,
            "a1a1": 0.264461,
            "a1a2": 0.0275854,
            "a2a0": 0.0698679,
            "a2a1": 0.00030263,
            "a2a2": 0.279111
        },
        "T1A0": {
            "a0a0": 0.176195,
            "a0a1": 0.0625209,
            "a0a2": -0.018428,
            "a1a0": 0.0165732,
            "a1a1": 0.214334,
            "a1a2": -0.101042,
            "a2a0": 0.0546399,
            "a2a1": -0.0370608,
            "a2a2": 0.245985
        },
        "T1A1": {
            "a0a0": 0.930331,
            "a0a1": 0.568897,
            "a0a2": 0.410182,
            "a1a0": 0.591319,
            "a1a1": 0.975522,
            "a1a2": 0.867738,
            "a2a0": -0.488715,
            "a2a1": -0.601925,
            "a2a2": -0.283797
        },
        "T1A12": {
            "a0a0": 0.176195,
            "a0a1": 0.00753627,
            "a0a2": -0.153147,
            "a1a0": 0.0165732,
            "a1a1": 0.181094,
            "a1a2": -0.079686,
            "a2a0": 0.0546399,
            "a2a1": -0.0622939,
            "a2a2": 0.138865
        },
        "T1V": {
            "a0a0": 0.933939,
            "a0a1": 0.577399,
            "a0a2": -0.548404,
            "a1a0": 0.572136,
            "a1a1": 0.990621,
            "a1a2": -0.566372,
            "a2a0": -0.509374,
            "a2a1": -0.611285,
            "a2a2": 0.955873
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.60369,
            "a0a2": -0.601034,
            "a1a0": 0.60369,
            "a1a1": 1.0,
            "a1a2": -0.623859,
            "a2a0": -0.601034,
            "a2a1": -0.623859,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.597246,
            "a0a2": 0.401851,
            "a1a0": 0.60369,
            "a1a1": 0.987462,
            "a1a2": 0.853099,
            "a2a0": -0.601034,
            "a2a1": -0.632653,
            "a2a2": -0.191974
        },
        "T1T23": {
            "a0a0": 0.194852,
            "a0a1": 0.138023,
            "a0a2": 0.0241146,
            "a1a0": 0.0579645,
            "a1a1": 0.287881,
            "a1a2": 0.0469743,
            "a2a0": 0.0533288,
            "a2a1": -0.0507952,
            "a2a2": 0.234941
        },
        "T2A0": {
            "a0a0": 0.176195,
            "a0a1": 0.0625209,
            "a0a2": -0.018428,
            "a1a0": 0.0131824,
            "a1a1": 0.132122,
            "a1a2": -0.0449619,
            "a2a0": -0.0269823,
            "a2a1": 0.132955,
            "a2a2": 0.102269
        },
        "T2A1": {
            "a0a0": 0.930331,
            "a0a1": 0.568897,
            "a0a2": 0.410182,
            "a1a0": 0.590133,
            "a1a1": 0.99461,
            "a1a2": 0.848605,
            "a2a0": 0.452079,
            "a2a1": 0.815498,
            "a2a2": 0.948437
        },
        "T2A12": {
            "a0a0": 0.176195,
            "a0a1": 0.00753627,
            "a0a2": -0.153147,
            "a1a0": 0.0131824,
            "a1a1": 0.098796,
            "a1a2": -0.176376,
            "a2a0": -0.0269823,
            "a2a1": 0.0775529,
            "a2a2": -0.0779294
        },
        "T2V": {
            "a0a0": 0.933939,
            "a0a1": 0.577399,
            "a0a2": -0.548404,
            "a1a0": 0.580763,
            "a1a1": 0.984317,
            "a1a2": -0.585025,
            "a2a0": 0.419125,
            "a2a1": 0.848277,
            "a2a2": -0.137805
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.60369,
            "a0a2": -0.601034,
            "a1a0": 0.597246,
            "a1a1": 0.987462,
            "a1a2": -0.632653,
            "a2a0": 0.401851,
            "a2a1": 0.853099,
            "a2a2": -0.191974
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.597246,
            "a0a2": 0.401851,
            "a1a0": 0.597246,
            "a1a1": 1.0,
            "a1a2": 0.825029,
            "a2a0": 0.401851,
            "a2a1": 0.825029,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.194852,
            "a0a1": 0.138023,
            "a0a2": 0.0241146,
            "a1a0": 0.0485042,
            "a1a1": 0.216984,
            "a1a2": -0.0266729,
            "a2a0": 0.0244994,
            "a2a1": 0.213229,
            "a2a2": 0.134367
        },
        "T23A0": {
            "a0a0": 0.770702,
            "a0a1": 0.533311,
            "a0a2": -0.352216,
            "a1a0": 0.525096,
            "a1a1": 0.931289,
            "a1a2": -0.451853,
            "a2a0": 0.34287,
            "a2a1": 0.800563,
            "a2a2": -0.120401
        },
        "T23A1": {
            "a0a0": 0.233233,
            "a0a1": 0.0552365,
            "a0a2": 0.0332995,
            "a1a0": 0.183956,
            "a1a1": 0.215988,
            "a1a2": 0.158992,
            "a2a0": 0.111102,
            "a2a1": -0.0268958,
            "a2a2": 0.0198595
        },
        "T23A12": {
            "a0a0": 0.770702,
            "a0a1": 0.553929,
            "a0a2": 0.382613,
            "a1a0": 0.525096,
            "a1a1": 0.904364,
            "a1a2": 0.697291,
            "a2a0": 0.34287,
            "a2a1": 0.728249,
            "a2a2": 0.739104
        },
        "T23V": {
            "a0a0": 0.192203,
            "a0a1": 0.0455985,
            "a0a2": 0.0698679,
            "a1a0": 0.119915,
            "a1a1": 0.264461,
            "a1a2": 0.00030263,
            "a2a0": 0.050211,
            "a2a1": 0.0275854,
            "a2a2": 0.279111
        },
        "T23T1": {
            "a0a0": 0.194852,
            "a0a1": 0.0579645,
            "a0a2": 0.0533288,
            "a1a0": 0.138023,
            "a1a1": 0.287881,
            "a1a2": -0.0507952,
            "a2a0": 0.0241146,
            "a2a1": 0.0469743,
            "a2a2": 0.234941
        },
        "T23T2": {
            "a0a0": 0.194852,
            "a0a1": 0.0485042,
            "a0a2": 0.0244994,
            "a1a0": 0.138023,
            "a1a1": 0.216984,
            "a1a2": 0.213229,
            "a2a0": 0.0241146,
            "a2a1": -0.0266729,
            "a2a2": 0.134367
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.570765,
            "a0a2": 0.339481,
            "a1a0": 0.570765,
            "a1a1": 1.0,
            "a1a2": 0.838329,
            "a2a0": 0.339481,
            "a2a1": 0.838329,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00231155,
            "a0a1": 0.0075829,
            "a0a2": -0.0200114,
            "a1a0": 0.0075829,
            "a1a1": 0.0902662,
            "a1a2": -0.197738,
            "a2a0": -0.0200114,
            "a2a1": -0.197738,
            "a2a2": 1.55473
        },
        "A0A1": {
            "a0a0": 0.000309007,
            "a0a1": 0.000234587,
            "a0a2": -8.65807e-5,
            "a1a0": 0.000919318,
            "a1a1": 0.00933227,
            "a1a2": 0.0150697,
            "a2a0": 0.00149662,
            "a2a1": -0.0122448,
            "a2a2": 0.0219541
        },
        "A0A12": {
            "a0a0": 0.00190648,
            "a0a1": 0.00791226,
            "a0a2": 0.0227234,
            "a1a0": 0.00625407,
            "a1a1": 0.072858,
            "a1a2": 0.248909,
            "a2a0": -0.0165046,
            "a2a1": -0.182571,
            "a2a2": -0.506558
        },
        "A0V": {
            "a0a0": 0.000331362,
            "a0a1": 9.43241e-5,
            "a0a2": 0.00323922,
            "a1a0": 0.000382638,
            "a1a1": 0.0165045,
            "a1a2": 0.00493377,
            "a2a0": 0.00349626,
            "a2a1": -0.0325524,
            "a2a2": 0.338341
        },
        "A0T1": {
            "a0a0": 0.000262026,
            "a0a1": 0.000178829,
            "a0a2": 0.00264437,
            "a1a0": 0.000581016,
            "a1a1": 0.0144522,
            "a1a2": -0.0112082,
            "a2a0": -0.000710729,
            "a2a1": -0.0282753,
            "a2a2": 0.308742
        },
        "A0T2": {
            "a0a0": 0.000262026,
            "a0a1": 0.000144892,
            "a0a2": -0.0007376,
            "a1a0": 0.000581016,
            "a1a1": 0.00907479,
            "a1a2": 0.0227122,
            "a2a0": -0.000710729,
            "a2a1": -0.0128165,
            "a2a2": 0.0725039
        },
        "A0T23": {
            "a0a0": 0.00334278,
            "a0a1": 0.0156325,
            "a0a2": 0.0361273,
            "a1a0": 0.0144548,
            "a1a1": 0.173255,
            "a1a2": 0.527123,
            "a2a0": -0.0396191,
            "a2a1": -0.348869,
            "a2a2": -0.329012
        },
        "A1A0": {
            "a0a0": 0.000309007,
            "a0a1": 0.000919318,
            "a0a2": 0.00149662,
            "a1a0": 0.000234587,
            "a1a1": 0.00933227,
            "a1a2": -0.0122448,
            "a2a0": -8.65807e-5,
            "a2a1": 0.0150697,
            "a2a2": 0.0219541
        },
        "A1A1": {
            "a0a0": 0.000952117,
            "a0a1": 0.00435486,
            "a0a2": 0.00803603,
            "a1a0": 0.00435486,
            "a1a1": 0.0574119,
            "a1a2": 0.116365,
            "a2a0": 0.00803603,
            "a2a1": 0.116365,
            "a2a2": 0.325378
        },
        "A1A12": {
            "a0a0": 0.000254857,
            "a0a1": 0.000235451,
            "a0a2": -0.00386996,
            "a1a0": 0.000193478,
            "a1a1": 0.00586754,
            "a1a2": -0.0437185,
            "a2a0": -7.14083e-5,
            "a2a1": 0.0103451,
            "a2a2": -0.0577879
        },
        "A1V": {
            "a0a0": 0.00110649,
            "a0a1": 0.0052246,
            "a0a2": -0.0179388,
            "a1a0": 0.00519453,
            "a1a1": 0.0680835,
            "a1a2": -0.167542,
            "a2a0": 0.00909523,
            "a2a1": 0.144569,
            "a2a2": -0.160071
        },
        "A1T1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00409494,
            "a0a2": -0.0151796,
            "a1a0": 0.00421632,
            "a1a1": 0.0524588,
            "a1a2": -0.145179,
            "a2a0": 0.0072372,
            "a2a1": 0.111087,
            "a2a2": -0.162953
        },
        "A1T2": {
            "a0a0": 0.000887937,
            "a0a1": 0.00416287,
            "a0a2": 0.00793139,
            "a1a0": 0.00421632,
            "a1a1": 0.0544818,
            "a1a2": 0.1111,
            "a2a0": 0.0072372,
            "a2a1": 0.110662,
            "a2a2": 0.307604
        },
        "A1T23": {
            "a0a0": 0.000649238,
            "a0a1": 0.00351476,
            "a0a2": 0.00751315,
            "a1a0": 0.00119398,
            "a1a1": 0.0320455,
            "a1a2": -0.0141234,
            "a2a0": 0.00171357,
            "a2a1": 0.0561573,
            "a2a2": 0.0248265
        },
        "A12A0": {
            "a0a0": 0.00190648,
            "a0a1": 0.00625407,
            "a0a2": -0.0165046,
            "a1a0": 0.00791226,
            "a1a1": 0.072858,
            "a1a2": -0.182571,
            "a2a0": 0.0227234,
            "a2a1": 0.248909,
            "a2a2": -0.506558
        },
        "A12A1": {
            "a0a0": 0.000254857,
            "a0a1": 0.000193478,
            "a0a2": -7.14083e-5,
            "a1a0": 0.000235451,
            "a1a1": 0.00586754,
            "a1a2": 0.0103451,
            "a2a0": -0.00386996,
            "a2a1": -0.0437185,
            "a2a2": -0.0577879
        },
        "A12A12": {
            "a0a0": 0.00157239,
            "a0a1": 0.00652572,
            "a0a2": 0.0187413,
            "a1a0": 0.00652572,
            "a1a1": 0.0669871,
            "a1a2": 0.221841,
            "a2a0": 0.0187413,
            "a2a1": 0.221841,
            "a2a2": 0.965887
        },
        "A12V": {
            "a0a0": 0.000273294,
            "a0a1": 7.77948e-5,
            "a0a2": 0.00267158,
            "a1a0": -0.000291114,
            "a1a1": 0.0119666,
            "a1a2": -0.0077785,
            "a2a0": -0.00682995,
            "a2a1": -0.0285574,
            "a2a2": 0.209111
        },
        "A12T1": {
            "a0a0": 0.000216109,
            "a0a1": 0.000147491,
            "a0a2": 0.00218097,
            "a1a0": 6.03325e-5,
            "a1a1": 0.0105192,
            "a1a2": -0.0162293,
            "a2a0": -0.00465556,
            "a2a1": -0.0175762,
            "a2a2": 0.137378
        },
        "A12T2": {
            "a0a0": 0.000216109,
            "a0a1": 0.000119501,
            "a0a2": -0.000608343,
            "a1a0": 6.03325e-5,
            "a1a1": 0.00584565,
            "a1a2": 0.0114126,
            "a2a0": -0.00465556,
            "a2a1": -0.0396279,
            "a2a2": -0.0435466
        },
        "A12T23": {
            "a0a0": 0.00275699,
            "a0a1": 0.012893,
            "a0a2": 0.0297964,
            "a1a0": 0.0129336,
            "a1a1": 0.144936,
            "a1a2": 0.413075,
            "a2a0": 0.0339228,
            "a2a1": 0.424341,
            "a2a2": 1.59193
        },
        "VA0": {
            "a0a0": 0.000331362,
            "a0a1": 0.000382638,
            "a0a2": 0.00349626,
            "a1a0": 9.43241e-5,
            "a1a1": 0.0165045,
            "a1a2": -0.0325524,
            "a2a0": 0.00323922,
            "a2a1": 0.00493377,
            "a2a2": 0.338341
        },
        "VA1": {
            "a0a0": 0.00110649,
            "a0a1": 0.00519453,
            "a0a2": 0.00909523,
            "a1a0": 0.0052246,
            "a1a1": 0.0680835,
            "a1a2": 0.144569,
            "a2a0": -0.0179388,
            "a2a1": -0.167542,
            "a2a2": -0.160071
        },
        "VA12": {
            "a0a0": 0.000273294,
            "a0a1": -0.000291114,
            "a0a2": -0.00682995,
            "a1a0": 7.77948e-5,
            "a1a1": 0.0119666,
            "a1a2": -0.0285574,
            "a2a0": 0.00267158,
            "a2a1": -0.0077785,
            "a2a2": 0.209111
        },
        "VV": {
            "a0a0": 0.00145979,
            "a0a1": 0.00652637,
            "a0a2": -0.0251128,
            "a1a0": 0.00652637,
            "a1a1": 0.0843547,
            "a1a2": -0.207445,
            "a2a0": -0.0251128,
            "a2a1": -0.207445,
            "a2a2": 1.54499
        },
        "VT1": {
            "a0a0": 0.00110373,
            "a0a1": 0.00490596,
            "a0a2": -0.0195903,
            "a1a0": 0.00518717,
            "a1a1": 0.0645717,
            "a1a2": -0.178714,
            "a2a0": -0.0210845,
            "a2a1": -0.157995,
            "a2a2": 1.19598
        },
        "VT2": {
            "a0a0": 0.00110373,
            "a0a1": 0.00507273,
            "a0a2": 0.00910497,
            "a1a0": 0.00518717,
            "a1a1": 0.0653563,
            "a1a2": 0.140082,
            "a2a0": -0.0210845,
            "a2a1": -0.16624,
            "a2a2": -0.0973907
        },
        "VT23": {
            "a0a0": 0.000662481,
            "a0a1": 0.00283698,
            "a0a2": 0.00420434,
            "a1a0": 0.00119474,
            "a1a1": 0.0475614,
            "a1a2": 0.0175585,
            "a2a0": 0.00783447,
            "a2a1": 0.000232923,
            "a2a2": 0.760315
        },
        "T1A0": {
            "a0a0": 0.000262026,
            "a0a1": 0.000581016,
            "a0a2": -0.000710729,
            "a1a0": 0.000178829,
            "a1a1": 0.0144522,
            "a1a2": -0.0282753,
            "a2a0": 0.00264437,
            "a2a1": -0.0112082,
            "a2a2": 0.308742
        },
        "T1A1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00421632,
            "a0a2": 0.0072372,
            "a1a0": 0.00409494,
            "a1a1": 0.0524588,
            "a1a2": 0.111087,
            "a2a0": -0.0151796,
            "a2a1": -0.145179,
            "a2a2": -0.162953
        },
        "T1A12": {
            "a0a0": 0.000216109,
            "a0a1": 6.03325e-5,
            "a0a2": -0.00465556,
            "a1a0": 0.000147491,
            "a1a1": 0.0105192,
            "a1a2": -0.0175762,
            "a2a0": 0.00218097,
            "a2a1": -0.0162293,
            "a2a2": 0.137378
        },
        "T1V": {
            "a0a0": 0.00110373,
            "a0a1": 0.00518717,
            "a0a2": -0.0210845,
            "a1a0": 0.00490596,
            "a1a1": 0.0645717,
            "a1a2": -0.157995,
            "a2a0": -0.0195903,
            "a2a1": -0.178714,
            "a2a2": 1.19598
        },
        "T1T1": {
            "a0a0": 0.000956752,
            "a0a1": 0.00419077,
            "a0a2": -0.0187137,
            "a1a0": 0.00419077,
            "a1a1": 0.0503686,
            "a1a2": -0.140938,
            "a2a0": -0.0187137,
            "a2a1": -0.140938,
            "a2a2": 1.01326
        },
        "T1T2": {
            "a0a0": 0.000956752,
            "a0a1": 0.00422329,
            "a0a2": 0.00706732,
            "a1a0": 0.00419077,
            "a1a1": 0.0506639,
            "a1a2": 0.10886,
            "a2a0": -0.0187137,
            "a2a1": -0.145587,
            "a2a2": -0.109873
        },
        "T1T23": {
            "a0a0": 0.000543719,
            "a0a1": 0.00264357,
            "a0a2": 0.00163469,
            "a1a0": 0.00117358,
            "a1a1": 0.0400066,
            "a1a2": 0.0231044,
            "a2a0": 0.00484274,
            "a2a1": -0.0316607,
            "a2a2": 0.518289
        },
        "T2A0": {
            "a0a0": 0.000262026,
            "a0a1": 0.000581016,
            "a0a2": -0.000710729,
            "a1a0": 0.000144892,
            "a1a1": 0.00907479,
            "a1a2": -0.0128165,
            "a2a0": -0.0007376,
            "a2a1": 0.0227122,
            "a2a2": 0.0725039
        },
        "T2A1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00421632,
            "a0a2": 0.0072372,
            "a1a0": 0.00416287,
            "a1a1": 0.0544818,
            "a1a2": 0.110662,
            "a2a0": 0.00793139,
            "a2a1": 0.1111,
            "a2a2": 0.307604
        },
        "T2A12": {
            "a0a0": 0.000216109,
            "a0a1": 6.03325e-5,
            "a0a2": -0.00465556,
            "a1a0": 0.000119501,
            "a1a1": 0.00584565,
            "a1a2": -0.0396279,
            "a2a0": -0.000608343,
            "a2a1": 0.0114126,
            "a2a2": -0.0435466
        },
        "T2V": {
            "a0a0": 0.00110373,
            "a0a1": 0.00518717,
            "a0a2": -0.0210845,
            "a1a0": 0.00507273,
            "a1a1": 0.0653563,
            "a1a2": -0.16624,
            "a2a0": 0.00910497,
            "a2a1": 0.140082,
            "a2a2": -0.0973907
        },
        "T2T1": {
            "a0a0": 0.000956752,
            "a0a1": 0.00419077,
            "a0a2": -0.0187137,
            "a1a0": 0.00422329,
            "a1a1": 0.0506639,
            "a1a2": -0.145587,
            "a2a0": 0.00706732,
            "a2a1": 0.10886,
            "a2a2": -0.109873
        },
        "T2T2": {
            "a0a0": 0.000956752,
            "a0a1": 0.00422329,
            "a0a2": 0.00706732,
            "a1a0": 0.00422329,
            "a1a1": 0.0522632,
            "a1a2": 0.10724,
            "a2a0": 0.00706732,
            "a2a1": 0.10724,
            "a2a2": 0.323281
        },
        "T2T23": {
            "a0a0": 0.000543719,
            "a0a1": 0.00264357,
            "a0a2": 0.00163469,
            "a1a0": 0.00100034,
            "a1a1": 0.0307159,
            "a1a2": -0.0133636,
            "a2a0": 0.00125665,
            "a2a1": 0.0750714,
            "a2a2": 0.167431
        },
        "T23A0": {
            "a0a0": 0.00334278,
            "a0a1": 0.0144548,
            "a0a2": -0.0396191,
            "a1a0": 0.0156325,
            "a1a1": 0.173255,
            "a1a2": -0.348869,
            "a2a0": 0.0361273,
            "a2a1": 0.527123,
            "a2a2": -0.329012
        },
        "T23A1": {
            "a0a0": 0.000649238,
            "a0a1": 0.00119398,
            "a0a2": 0.00171357,
            "a1a0": 0.00351476,
            "a1a1": 0.0320455,
            "a1a2": 0.0561573,
            "a2a0": 0.00751315,
            "a2a1": -0.0141234,
            "a2a2": 0.0248265
        },
        "T23A12": {
            "a0a0": 0.00275699,
            "a0a1": 0.0129336,
            "a0a2": 0.0339228,
            "a1a0": 0.012893,
            "a1a1": 0.144936,
            "a1a2": 0.424341,
            "a2a0": 0.0297964,
            "a2a1": 0.413075,
            "a2a2": 1.59193
        },
        "T23V": {
            "a0a0": 0.000662481,
            "a0a1": 0.00119474,
            "a0a2": 0.00783447,
            "a1a0": 0.00283698,
            "a1a1": 0.0475614,
            "a1a2": 0.000232923,
            "a2a0": 0.00420434,
            "a2a1": 0.0175585,
            "a2a2": 0.760315
        },
        "T23T1": {
            "a0a0": 0.000543719,
            "a0a1": 0.00117358,
            "a0a2": 0.00484274,
            "a1a0": 0.00264357,
            "a1a1": 0.0400066,
            "a1a2": -0.0316607,
            "a2a0": 0.00163469,
            "a2a1": 0.0231044,
            "a2a2": 0.518289
        },
        "T23T2": {
            "a0a0": 0.000543719,
            "a0a1": 0.00100034,
            "a0a2": 0.00125665,
            "a1a0": 0.00264357,
            "a1a1": 0.0307159,
            "a1a2": 0.0750714,
            "a2a0": 0.00163469,
            "a2a1": -0.0133636,
            "a2a2": 0.167431
        },
        "T23T23": {
            "a0a0": 0.00813839,
            "a0a1": 0.0318833,
            "a0a2": 0.0671178,
            "a1a0": 0.0318833,
            "a1a1": 0.38342,
            "a1a2": 1.13764,
            "a2a0": 0.0671178,
            "a2a1": 1.13764,
            "a2a2": 4.80295
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/Brho_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.356161,
            "a1": -0.833013,
            "a2": 1.33088
        },
        "A1": {
            "a0": 0.261755,
            "a1": 0.393552,
            "a2": 0.163472
        },
        "A12": {
            "a0": 0.296777,
            "a1": 0.758805,
            "a2": 0.464519
        },
        "V": {
            "a0": 0.327414,
            "a1": -0.859703,
            "a2": 1.80233
        },
        "T1": {
            "a0": 0.271842,
            "a1": -0.742455,
            "a2": 1.45328
        },
        "T2": {
            "a0": 0.271842,
            "a1": 0.47089,
            "a2": 0.576188
        },
        "T23": {
            "a0": 0.747176,
            "a1": 1.89557,
            "a2": 2.92992
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0418849,
            "a1": 0.204028,
            "a2": 1.04954
        },
        "A1": {
            "a0": 0.0263558,
            "a1": 0.139048,
            "a2": 0.407577
        },
        "A12": {
            "a0": 0.0349012,
            "a1": 0.19709,
            "a2": 0.756364
        },
        "V": {
            "a0": 0.0310591,
            "a1": 0.182789,
            "a2": 0.965056
        },
        "T1": {
            "a0": 0.0255064,
            "a1": 0.142515,
            "a2": 0.773122
        },
        "T2": {
            "a0": 0.0255064,
            "a1": 0.134181,
            "a2": 0.46486
        },
        "T23": {
            "a0": 0.0756934,
            "a1": 0.428422,
            "a2": 1.80694
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.420778,
            "a0a2": -0.143956,
            "a1a0": 0.420778,
            "a1a1": 1.0,
            "a1a2": -0.208128,
            "a2a0": -0.143956,
            "a2a1": -0.208128,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.14551,
            "a0a1": -0.0490346,
            "a0a2": -0.087215,
            "a1a0": -0.0399745,
            "a1a1": 0.191692,
            "a1a2": 0.197389,
            "a2a0": 0.0775014,
            "a2a1": 0.0803786,
            "a2a2": 0.262602
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.560162,
            "a0a2": 0.379389,
            "a1a0": 0.420778,
            "a1a1": 0.878654,
            "a1a2": 0.835221,
            "a2a0": -0.143956,
            "a2a1": -0.301839,
            "a2a2": -0.237279
        },
        "A0V": {
            "a0a0": 0.162806,
            "a0a1": -0.0673115,
            "a0a2": -0.00691872,
            "a1a0": -0.101518,
            "a1a1": 0.257751,
            "a1a2": 0.0875959,
            "a2a0": 0.0283636,
            "a2a1": 0.0139713,
            "a2a2": 0.587489
        },
        "A0T1": {
            "a0a0": 0.154979,
            "a0a1": -0.0650376,
            "a0a2": 0.0149822,
            "a1a0": -0.108818,
            "a1a1": 0.277496,
            "a1a2": 0.059132,
            "a2a0": -0.119069,
            "a2a1": 0.0143235,
            "a2a2": 0.570876
        },
        "A0T2": {
            "a0a0": 0.154979,
            "a0a1": -0.045616,
            "a0a2": -0.128378,
            "a1a0": -0.108818,
            "a1a1": 0.196344,
            "a1a2": 0.237963,
            "a2a0": -0.119069,
            "a2a1": 0.0559857,
            "a2a2": 0.434492
        },
        "A0T23": {
            "a0a0": 0.722288,
            "a0a1": 0.432084,
            "a0a2": 0.165574,
            "a1a0": 0.336047,
            "a1a1": 0.882879,
            "a1a2": 0.714205,
            "a2a0": -0.0852885,
            "a2a1": -0.0130609,
            "a2a2": 0.368898
        },
        "A1A0": {
            "a0a0": 0.14551,
            "a0a1": -0.0399745,
            "a0a2": 0.0775014,
            "a1a0": -0.0490346,
            "a1a1": 0.191692,
            "a1a2": 0.0803786,
            "a2a0": -0.087215,
            "a2a1": 0.197389,
            "a2a2": 0.262602
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.463562,
            "a0a2": 0.430821,
            "a1a0": 0.463562,
            "a1a1": 1.0,
            "a1a2": 0.855292,
            "a2a0": 0.430821,
            "a2a1": 0.855292,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.14551,
            "a0a1": -0.117876,
            "a0a2": -0.220421,
            "a1a0": -0.0490346,
            "a1a1": 0.15811,
            "a1a2": 0.0105215,
            "a2a0": -0.087215,
            "a2a1": 0.120708,
            "a2a2": 0.0893465
        },
        "A1V": {
            "a0a0": 0.898215,
            "a0a1": 0.455522,
            "a0a2": -0.233801,
            "a1a0": 0.421516,
            "a1a1": 0.951944,
            "a1a2": -0.287515,
            "a2a0": 0.359928,
            "a2a1": 0.863959,
            "a2a2": 0.00832263
        },
        "A1T1": {
            "a0a0": 0.883765,
            "a0a1": 0.45945,
            "a0a2": -0.266969,
            "a1a0": 0.391121,
            "a1a1": 0.94772,
            "a1a2": -0.315991,
            "a2a0": 0.296924,
            "a2a1": 0.864044,
            "a2a2": -0.0380933
        },
        "A1T2": {
            "a0a0": 0.883765,
            "a0a1": 0.451192,
            "a0a2": 0.373169,
            "a1a0": 0.391121,
            "a1a1": 0.985101,
            "a1a2": 0.758907,
            "a2a0": 0.296924,
            "a2a1": 0.85297,
            "a2a2": 0.935301
        },
        "A1T23": {
            "a0a0": 0.151393,
            "a0a1": 0.0815966,
            "a0a2": 0.0597889,
            "a1a0": -0.0119934,
            "a1a1": 0.279373,
            "a1a2": 0.17884,
            "a2a0": -0.0316816,
            "a2a1": 0.268353,
            "a2a2": 0.321497
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.420778,
            "a0a2": -0.143956,
            "a1a0": 0.560162,
            "a1a1": 0.878654,
            "a1a2": -0.301839,
            "a2a0": 0.379389,
            "a2a1": 0.835221,
            "a2a2": -0.237279
        },
        "A12A1": {
            "a0a0": 0.14551,
            "a0a1": -0.0490346,
            "a0a2": -0.087215,
            "a1a0": -0.117876,
            "a1a1": 0.15811,
            "a1a2": 0.120708,
            "a2a0": -0.220421,
            "a2a1": 0.0105215,
            "a2a2": 0.0893465
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.560162,
            "a0a2": 0.379389,
            "a1a0": 0.560162,
            "a1a1": 1.0,
            "a1a2": 0.888517,
            "a2a0": 0.379389,
            "a2a1": 0.888517,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.162806,
            "a0a1": -0.0673115,
            "a0a2": -0.00691872,
            "a1a0": -0.147677,
            "a1a1": 0.243376,
            "a1a2": -0.129316,
            "a2a0": -0.277849,
            "a2a1": 0.12472,
            "a2a2": -0.00436693
        },
        "A12T1": {
            "a0a0": 0.154979,
            "a0a1": -0.0650376,
            "a0a2": 0.0149822,
            "a1a0": -0.113553,
            "a1a1": 0.258363,
            "a1a2": -0.144638,
            "a2a0": -0.239591,
            "a2a1": 0.145888,
            "a2a2": -0.0360844
        },
        "A12T2": {
            "a0a0": 0.154979,
            "a0a1": -0.045616,
            "a0a2": -0.128378,
            "a1a0": -0.113553,
            "a1a1": 0.176462,
            "a1a2": 0.0831349,
            "a2a0": -0.239591,
            "a2a1": 0.0361868,
            "a2a2": 0.0905477
        },
        "A12T23": {
            "a0a0": 0.722288,
            "a0a1": 0.432084,
            "a0a2": 0.165574,
            "a1a0": 0.348382,
            "a1a1": 0.828268,
            "a1a2": 0.56051,
            "a2a0": 0.174868,
            "a2a1": 0.651724,
            "a2a2": 0.57696
        },
        "VA0": {
            "a0a0": 0.162806,
            "a0a1": -0.101518,
            "a0a2": 0.0283636,
            "a1a0": -0.0673115,
            "a1a1": 0.257751,
            "a1a2": 0.0139713,
            "a2a0": -0.00691872,
            "a2a1": 0.0875959,
            "a2a2": 0.587489
        },
        "VA1": {
            "a0a0": 0.898215,
            "a0a1": 0.421516,
            "a0a2": 0.359928,
            "a1a0": 0.455522,
            "a1a1": 0.951944,
            "a1a2": 0.863959,
            "a2a0": -0.233801,
            "a2a1": -0.287515,
            "a2a2": 0.00832263
        },
        "VA12": {
            "a0a0": 0.162806,
            "a0a1": -0.147677,
            "a0a2": -0.277849,
            "a1a0": -0.0673115,
            "a1a1": 0.243376,
            "a1a2": 0.12472,
            "a2a0": -0.00691872,
            "a2a1": -0.129316,
            "a2a2": -0.00436693
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.478989,
            "a0a2": -0.320106,
            "a1a0": 0.478989,
            "a1a1": 1.0,
            "a1a2": -0.368747,
            "a2a0": -0.320106,
            "a2a1": -0.368747,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.903883,
            "a0a1": 0.429438,
            "a0a2": -0.295409,
            "a1a0": 0.424917,
            "a1a1": 0.974964,
            "a1a2": -0.389981,
            "a2a0": -0.416869,
            "a2a1": -0.350252,
            "a2a2": 0.963351
        },
        "VT2": {
            "a0a0": 0.903883,
            "a0a1": 0.433029,
            "a0a2": 0.307516,
            "a1a0": 0.424917,
            "a1a1": 0.966197,
            "a1a2": 0.77383,
            "a2a0": -0.416869,
            "a2a1": -0.331524,
            "a2a2": 0.216879
        },
        "VT23": {
            "a0a0": 0.156321,
            "a0a1": 0.025362,
            "a0a2": -0.0251026,
            "a1a0": -0.0581407,
            "a1a1": 0.323304,
            "a1a2": 0.218078,
            "a2a0": 0.103292,
            "a2a1": 0.155892,
            "a2a2": 0.503158
        },
        "T1A0": {
            "a0a0": 0.154979,
            "a0a1": -0.108818,
            "a0a2": -0.119069,
            "a1a0": -0.0650376,
            "a1a1": 0.277496,
            "a1a2": 0.0143235,
            "a2a0": 0.0149822,
            "a2a1": 0.059132,
            "a2a2": 0.570876
        },
        "T1A1": {
            "a0a0": 0.883765,
            "a0a1": 0.391121,
            "a0a2": 0.296924,
            "a1a0": 0.45945,
            "a1a1": 0.94772,
            "a1a2": 0.864044,
            "a2a0": -0.266969,
            "a2a1": -0.315991,
            "a2a2": -0.0380933
        },
        "T1A12": {
            "a0a0": 0.154979,
            "a0a1": -0.113553,
            "a0a2": -0.239591,
            "a1a0": -0.0650376,
            "a1a1": 0.258363,
            "a1a2": 0.145888,
            "a2a0": 0.0149822,
            "a2a1": -0.144638,
            "a2a2": -0.0360844
        },
        "T1V": {
            "a0a0": 0.903883,
            "a0a1": 0.424917,
            "a0a2": -0.416869,
            "a1a0": 0.429438,
            "a1a1": 0.974964,
            "a1a2": -0.350252,
            "a2a0": -0.295409,
            "a2a1": -0.389981,
            "a2a2": 0.963351
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.459358,
            "a0a2": -0.476541,
            "a1a0": 0.459358,
            "a1a1": 1.0,
            "a1a2": -0.415604,
            "a2a0": -0.476541,
            "a2a1": -0.415604,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.437561,
            "a0a2": 0.233252,
            "a1a0": 0.459358,
            "a1a1": 0.979099,
            "a1a2": 0.794505,
            "a2a0": -0.476541,
            "a2a1": -0.379259,
            "a2a2": 0.151377
        },
        "T1T23": {
            "a0a0": 0.135214,
            "a0a1": -0.0100969,
            "a0a2": -0.115455,
            "a1a0": -0.0475993,
            "a1a1": 0.340185,
            "a1a2": 0.236253,
            "a2a0": 0.123225,
            "a2a1": 0.126775,
            "a2a2": 0.45558
        },
        "T2A0": {
            "a0a0": 0.154979,
            "a0a1": -0.108818,
            "a0a2": -0.119069,
            "a1a0": -0.045616,
            "a1a1": 0.196344,
            "a1a2": 0.0559857,
            "a2a0": -0.128378,
            "a2a1": 0.237963,
            "a2a2": 0.434492
        },
        "T2A1": {
            "a0a0": 0.883765,
            "a0a1": 0.391121,
            "a0a2": 0.296924,
            "a1a0": 0.451192,
            "a1a1": 0.985101,
            "a1a2": 0.85297,
            "a2a0": 0.373169,
            "a2a1": 0.758907,
            "a2a2": 0.935301
        },
        "T2A12": {
            "a0a0": 0.154979,
            "a0a1": -0.113553,
            "a0a2": -0.239591,
            "a1a0": -0.045616,
            "a1a1": 0.176462,
            "a1a2": 0.0361868,
            "a2a0": -0.128378,
            "a2a1": 0.0831349,
            "a2a2": 0.0905477
        },
        "T2V": {
            "a0a0": 0.903883,
            "a0a1": 0.424917,
            "a0a2": -0.416869,
            "a1a0": 0.433029,
            "a1a1": 0.966197,
            "a1a2": -0.331524,
            "a2a0": 0.307516,
            "a2a1": 0.77383,
            "a2a2": 0.216879
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.459358,
            "a0a2": -0.476541,
            "a1a0": 0.437561,
            "a1a1": 0.979099,
            "a1a2": -0.379259,
            "a2a0": 0.233252,
            "a2a1": 0.794505,
            "a2a2": 0.151377
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.437561,
            "a0a2": 0.233252,
            "a1a0": 0.437561,
            "a1a1": 1.0,
            "a1a2": 0.774552,
            "a2a0": 0.233252,
            "a2a1": 0.774552,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.135214,
            "a0a1": -0.0100969,
            "a0a2": -0.115455,
            "a1a0": -0.0177069,
            "a1a1": 0.278883,
            "a1a2": 0.171586,
            "a2a0": -0.0394587,
            "a2a1": 0.328087,
            "a2a2": 0.489246
        },
        "T23A0": {
            "a0a0": 0.722288,
            "a0a1": 0.336047,
            "a0a2": -0.0852885,
            "a1a0": 0.432084,
            "a1a1": 0.882879,
            "a1a2": -0.0130609,
            "a2a0": 0.165574,
            "a2a1": 0.714205,
            "a2a2": 0.368898
        },
        "T23A1": {
            "a0a0": 0.151393,
            "a0a1": -0.0119934,
            "a0a2": -0.0316816,
            "a1a0": 0.0815966,
            "a1a1": 0.279373,
            "a1a2": 0.268353,
            "a2a0": 0.0597889,
            "a2a1": 0.17884,
            "a2a2": 0.321497
        },
        "T23A12": {
            "a0a0": 0.722288,
            "a0a1": 0.348382,
            "a0a2": 0.174868,
            "a1a0": 0.432084,
            "a1a1": 0.828268,
            "a1a2": 0.651724,
            "a2a0": 0.165574,
            "a2a1": 0.56051,
            "a2a2": 0.57696
        },
        "T23V": {
            "a0a0": 0.156321,
            "a0a1": -0.0581407,
            "a0a2": 0.103292,
            "a1a0": 0.025362,
            "a1a1": 0.323304,
            "a1a2": 0.155892,
            "a2a0": -0.0251026,
            "a2a1": 0.218078,
            "a2a2": 0.503158
        },
        "T23T1": {
            "a0a0": 0.135214,
            "a0a1": -0.0475993,
            "a0a2": 0.123225,
            "a1a0": -0.0100969,
            "a1a1": 0.340185,
            "a1a2": 0.126775,
            "a2a0": -0.115455,
            "a2a1": 0.236253,
            "a2a2": 0.45558
        },
        "T23T2": {
            "a0a0": 0.135214,
            "a0a1": -0.0177069,
            "a0a2": -0.0394587,
            "a1a0": -0.0100969,
            "a1a1": 0.278883,
            "a1a2": 0.328087,
            "a2a0": -0.115455,
            "a2a1": 0.171586,
            "a2a2": 0.489246
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.393994,
            "a0a2": 0.140703,
            "a1a0": 0.393994,
            "a1a1": 1.0,
            "a1a2": 0.827864,
            "a2a0": 0.140703,
            "a2a1": 0.827864,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00175434,
            "a0a1": 0.00359583,
            "a0a2": -0.0063283,
            "a1a0": 0.00359583,
            "a1a1": 0.0416273,
            "a1a2": -0.0445678,
            "a2a0": -0.0063283,
            "a2a1": -0.0445678,
            "a2a2": 1.10154
        },
        "A0A1": {
            "a0a0": 0.00016063,
            "a0a1": -0.000285577,
            "a0a2": -0.00148887,
            "a1a0": -0.000214955,
            "a1a1": 0.0054382,
            "a1a2": 0.0164142,
            "a2a0": 0.00214381,
            "a2a1": 0.0117302,
            "a2a2": 0.112333
        },
        "A0A12": {
            "a0a0": 0.00146183,
            "a0a1": 0.00462419,
            "a0a2": 0.0120191,
            "a1a0": 0.00299628,
            "a1a1": 0.0353323,
            "a1a2": 0.128891,
            "a2a0": -0.00527315,
            "a2a1": -0.0624369,
            "a2a2": -0.188361
        },
        "A0V": {
            "a0a0": 0.000211795,
            "a0a1": -0.000515342,
            "a0a2": -0.000279663,
            "a1a0": -0.000643311,
            "a1a1": 0.00961255,
            "a1a2": 0.0172475,
            "a2a0": 0.000924593,
            "a2a1": 0.00268032,
            "a2a2": 0.59505
        },
        "A0T1": {
            "a0a0": 0.000165569,
            "a0a1": -0.000388224,
            "a0a2": 0.000485156,
            "a1a0": -0.000566288,
            "a1a1": 0.00806878,
            "a1a2": 0.00932737,
            "a2a0": -0.00318749,
            "a2a1": 0.00214245,
            "a2a2": 0.463224
        },
        "A0T2": {
            "a0a0": 0.000165569,
            "a0a1": -0.000256369,
            "a0a2": -0.0024996,
            "a1a0": -0.000566288,
            "a1a1": 0.00537524,
            "a1a2": 0.0225694,
            "a2a0": -0.00318749,
            "a2a1": 0.00788442,
            "a2a2": 0.211985
        },
        "A0T23": {
            "a0a0": 0.00228995,
            "a0a1": 0.00775348,
            "a0a2": 0.0125312,
            "a1a0": 0.00518975,
            "a1a1": 0.0771723,
            "a1a2": 0.263303,
            "a2a0": -0.00677563,
            "a2a1": -0.00587281,
            "a2a2": 0.699602
        },
        "A1A0": {
            "a0a0": 0.00016063,
            "a0a1": -0.000214955,
            "a0a2": 0.00214381,
            "a1a0": -0.000285577,
            "a1a1": 0.0054382,
            "a1a2": 0.0117302,
            "a2a0": -0.00148887,
            "a2a1": 0.0164142,
            "a2a2": 0.112333
        },
        "A1A1": {
            "a0a0": 0.000694626,
            "a0a1": 0.00169882,
            "a0a2": 0.00462788,
            "a1a0": 0.00169882,
            "a1a1": 0.0193342,
            "a1a2": 0.0484716,
            "a2a0": 0.00462788,
            "a2a1": 0.0484716,
            "a2a2": 0.166119
        },
        "A1A12": {
            "a0a0": 0.000133847,
            "a0a1": -0.000612301,
            "a0a2": -0.00439399,
            "a1a0": -0.000237962,
            "a1a1": 0.004333,
            "a1a2": 0.00110656,
            "a2a0": -0.00124063,
            "a2a1": 0.00969641,
            "a2a2": 0.0275434
        },
        "A1V": {
            "a0a0": 0.000735266,
            "a0a1": 0.00219449,
            "a0a2": -0.00594668,
            "a1a0": 0.0018204,
            "a1a1": 0.0241949,
            "a1a2": -0.0385813,
            "a2a0": 0.00455631,
            "a2a1": 0.0643653,
            "a2a2": 0.00327357
        },
        "A1T1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00172574,
            "a0a2": -0.00543983,
            "a1a0": 0.00138715,
            "a1a1": 0.0187804,
            "a1a2": -0.0339692,
            "a2a0": 0.00308676,
            "a2a1": 0.0501888,
            "a2a2": -0.0120034
        },
        "A1T2": {
            "a0a0": 0.000594103,
            "a0a1": 0.00159562,
            "a0a2": 0.00457197,
            "a1a0": 0.00138715,
            "a1a1": 0.0183796,
            "a1a2": 0.0490539,
            "a2a0": 0.00308676,
            "a2a1": 0.0466482,
            "a2a2": 0.177208
        },
        "A1T23": {
            "a0a0": 0.000302022,
            "a0a1": 0.000921338,
            "a0a2": 0.00284734,
            "a1a0": -0.00012623,
            "a1a1": 0.0166425,
            "a1a2": 0.0449337,
            "a2a0": -0.000977405,
            "a2a1": 0.0468584,
            "a2a2": 0.236772
        },
        "A12A0": {
            "a0a0": 0.00146183,
            "a0a1": 0.00299628,
            "a0a2": -0.00527315,
            "a1a0": 0.00462419,
            "a1a1": 0.0353323,
            "a1a2": -0.0624369,
            "a2a0": 0.0120191,
            "a2a1": 0.128891,
            "a2a2": -0.188361
        },
        "A12A1": {
            "a0a0": 0.000133847,
            "a0a1": -0.000237962,
            "a0a2": -0.00124063,
            "a1a0": -0.000612301,
            "a1a1": 0.004333,
            "a1a2": 0.00969641,
            "a2a0": -0.00439399,
            "a2a1": 0.00110656,
            "a2a2": 0.0275434
        },
        "A12A12": {
            "a0a0": 0.00121809,
            "a0a1": 0.00385318,
            "a0a2": 0.0100151,
            "a1a0": 0.00385318,
            "a1a1": 0.0388446,
            "a1a2": 0.132453,
            "a2a0": 0.0100151,
            "a2a1": 0.132453,
            "a2a2": 0.572087
        },
        "A12V": {
            "a0a0": 0.000176482,
            "a0a1": -0.000429417,
            "a0a2": -0.000233034,
            "a1a0": -0.000903999,
            "a1a1": 0.00876784,
            "a1a2": -0.0245964,
            "a2a0": -0.00652723,
            "a2a1": 0.0172431,
            "a2a2": -0.00318757
        },
        "A12T1": {
            "a0a0": 0.000137963,
            "a0a1": -0.000323494,
            "a0a2": 0.000404263,
            "a1a0": -0.00057084,
            "a1a1": 0.007257,
            "a1a2": -0.0220393,
            "a2a0": -0.00462222,
            "a2a1": 0.0157257,
            "a2a2": -0.0211008
        },
        "A12T2": {
            "a0a0": 0.000137963,
            "a0a1": -0.000213624,
            "a0a2": -0.00208283,
            "a1a0": -0.00057084,
            "a1a1": 0.00466668,
            "a1a2": 0.00761678,
            "a2a0": -0.00462222,
            "a2a1": 0.0036726,
            "a2a2": 0.0318369
        },
        "A12T23": {
            "a0a0": 0.00190813,
            "a0a1": 0.0064607,
            "a0a2": 0.0104418,
            "a1a0": 0.00519732,
            "a1a1": 0.0699371,
            "a1a2": 0.199615,
            "a2a0": 0.0100115,
            "a2a1": 0.211186,
            "a2a2": 0.788535
        },
        "VA0": {
            "a0a0": 0.000211795,
            "a0a1": -0.000643311,
            "a0a2": 0.000924593,
            "a1a0": -0.000515342,
            "a1a1": 0.00961255,
            "a1a2": 0.00268032,
            "a2a0": -0.000279663,
            "a2a1": 0.0172475,
            "a2a2": 0.59505
        },
        "VA1": {
            "a0a0": 0.000735266,
            "a0a1": 0.0018204,
            "a0a2": 0.00455631,
            "a1a0": 0.00219449,
            "a1a1": 0.0241949,
            "a1a2": 0.0643653,
            "a2a0": -0.00594668,
            "a2a1": -0.0385813,
            "a2a2": 0.00327357
        },
        "VA12": {
            "a0a0": 0.000176482,
            "a0a1": -0.000903999,
            "a0a2": -0.00652723,
            "a1a0": -0.000429417,
            "a1a1": 0.00876784,
            "a1a2": 0.0172431,
            "a2a0": -0.000233034,
            "a2a1": -0.0245964,
            "a2a2": -0.00318757
        },
        "VV": {
            "a0a0": 0.000964666,
            "a0a1": 0.00271934,
            "a0a2": -0.00959476,
            "a1a0": 0.00271934,
            "a1a1": 0.0334117,
            "a1a2": -0.0650474,
            "a2a0": -0.00959476,
            "a2a1": -0.0650474,
            "a2a2": 0.931333
        },
        "VT1": {
            "a0a0": 0.00071606,
            "a0a1": 0.00190086,
            "a0a2": -0.0070935,
            "a1a0": 0.00198108,
            "a1a1": 0.025398,
            "a1a2": -0.0551113,
            "a2a0": -0.0102613,
            "a2a1": -0.048172,
            "a2a2": 0.718762
        },
        "VT2": {
            "a0a0": 0.00071606,
            "a0a1": 0.00180467,
            "a0a2": 0.00443996,
            "a1a0": 0.00198108,
            "a1a1": 0.0236977,
            "a1a2": 0.0657532,
            "a2a0": -0.0102613,
            "a2a1": -0.0429298,
            "a2a2": 0.0972954
        },
        "VT23": {
            "a0a0": 0.000367505,
            "a0a1": 0.000337476,
            "a0a2": -0.00140881,
            "a1a0": -0.000804429,
            "a1a1": 0.0253181,
            "a1a2": 0.0720285,
            "a2a0": 0.00754533,
            "a2a1": 0.0644535,
            "a2a2": 0.877405
        },
        "T1A0": {
            "a0a0": 0.000165569,
            "a0a1": -0.000566288,
            "a0a2": -0.00318749,
            "a1a0": -0.000388224,
            "a1a1": 0.00806878,
            "a1a2": 0.00214245,
            "a2a0": 0.000485156,
            "a2a1": 0.00932737,
            "a2a2": 0.463224
        },
        "T1A1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00138715,
            "a0a2": 0.00308676,
            "a1a0": 0.00172574,
            "a1a1": 0.0187804,
            "a1a2": 0.0501888,
            "a2a0": -0.00543983,
            "a2a1": -0.0339692,
            "a2a2": -0.0120034
        },
        "T1A12": {
            "a0a0": 0.000137963,
            "a0a1": -0.00057084,
            "a0a2": -0.00462222,
            "a1a0": -0.000323494,
            "a1a1": 0.007257,
            "a1a2": 0.0157257,
            "a2a0": 0.000404263,
            "a2a1": -0.0220393,
            "a2a2": -0.0211008
        },
        "T1V": {
            "a0a0": 0.00071606,
            "a0a1": 0.00198108,
            "a0a2": -0.0102613,
            "a1a0": 0.00190086,
            "a1a1": 0.025398,
            "a1a2": -0.048172,
            "a2a0": -0.0070935,
            "a2a1": -0.0551113,
            "a2a2": 0.718762
        },
        "T1T1": {
            "a0a0": 0.000650576,
            "a0a1": 0.00166979,
            "a0a2": -0.00939717,
            "a1a0": 0.00166979,
            "a1a1": 0.0203106,
            "a1a2": -0.0457919,
            "a2a0": -0.00939717,
            "a2a1": -0.0457919,
            "a2a2": 0.597718
        },
        "T1T2": {
            "a0a0": 0.000650576,
            "a0a1": 0.00149754,
            "a0a2": 0.00276565,
            "a1a0": 0.00166979,
            "a1a1": 0.0187232,
            "a1a2": 0.0526357,
            "a2a0": -0.00939717,
            "a2a1": -0.0393438,
            "a2a2": 0.054404
        },
        "T1T23": {
            "a0a0": 0.000261053,
            "a0a1": -0.000110333,
            "a0a2": -0.00532114,
            "a1a0": -0.000513477,
            "a1a1": 0.0207706,
            "a1a2": 0.0608391,
            "a2a0": 0.00721118,
            "a2a1": 0.0419908,
            "a2a2": 0.636439
        },
        "T2A0": {
            "a0a0": 0.000165569,
            "a0a1": -0.000566288,
            "a0a2": -0.00318749,
            "a1a0": -0.000256369,
            "a1a1": 0.00537524,
            "a1a2": 0.00788442,
            "a2a0": -0.0024996,
            "a2a1": 0.0225694,
            "a2a2": 0.211985
        },
        "T2A1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00138715,
            "a0a2": 0.00308676,
            "a1a0": 0.00159562,
            "a1a1": 0.0183796,
            "a1a2": 0.0466482,
            "a2a0": 0.00457197,
            "a2a1": 0.0490539,
            "a2a2": 0.177208
        },
        "T2A12": {
            "a0a0": 0.000137963,
            "a0a1": -0.00057084,
            "a0a2": -0.00462222,
            "a1a0": -0.000213624,
            "a1a1": 0.00466668,
            "a1a2": 0.0036726,
            "a2a0": -0.00208283,
            "a2a1": 0.00761678,
            "a2a2": 0.0318369
        },
        "T2V": {
            "a0a0": 0.00071606,
            "a0a1": 0.00198108,
            "a0a2": -0.0102613,
            "a1a0": 0.00180467,
            "a1a1": 0.0236977,
            "a1a2": -0.0429298,
            "a2a0": 0.00443996,
            "a2a1": 0.0657532,
            "a2a2": 0.0972954
        },
        "T2T1": {
            "a0a0": 0.000650576,
            "a0a1": 0.00166979,
            "a0a2": -0.00939717,
            "a1a0": 0.00149754,
            "a1a1": 0.0187232,
            "a1a2": -0.0393438,
            "a2a0": 0.00276565,
            "a2a1": 0.0526357,
            "a2a2": 0.054404
        },
        "T2T2": {
            "a0a0": 0.000650576,
            "a0a1": 0.00149754,
            "a0a2": 0.00276565,
            "a1a0": 0.00149754,
            "a1a1": 0.0180046,
            "a1a2": 0.0483131,
            "a2a0": 0.00276565,
            "a2a1": 0.0483131,
            "a2a2": 0.216095
        },
        "T2T23": {
            "a0a0": 0.000261053,
            "a0a1": -0.000110333,
            "a0a2": -0.00532114,
            "a1a0": -0.000179843,
            "a1a1": 0.0160319,
            "a1a2": 0.0416024,
            "a2a0": -0.00138843,
            "a2a1": 0.0653406,
            "a2a2": 0.410954
        },
        "T23A0": {
            "a0a0": 0.00228995,
            "a0a1": 0.00518975,
            "a0a2": -0.00677563,
            "a1a0": 0.00775348,
            "a1a1": 0.0771723,
            "a1a2": -0.00587281,
            "a2a0": 0.0125312,
            "a2a1": 0.263303,
            "a2a2": 0.699602
        },
        "T23A1": {
            "a0a0": 0.000302022,
            "a0a1": -0.00012623,
            "a0a2": -0.000977405,
            "a1a0": 0.000921338,
            "a1a1": 0.0166425,
            "a1a2": 0.0468584,
            "a2a0": 0.00284734,
            "a2a1": 0.0449337,
            "a2a2": 0.236772
        },
        "T23A12": {
            "a0a0": 0.00190813,
            "a0a1": 0.00519732,
            "a0a2": 0.0100115,
            "a1a0": 0.0064607,
            "a1a1": 0.0699371,
            "a1a2": 0.211186,
            "a2a0": 0.0104418,
            "a2a1": 0.199615,
            "a2a2": 0.788535
        },
        "T23V": {
            "a0a0": 0.000367505,
            "a0a1": -0.000804429,
            "a0a2": 0.00754533,
            "a1a0": 0.000337476,
            "a1a1": 0.0253181,
            "a1a2": 0.0644535,
            "a2a0": -0.00140881,
            "a2a1": 0.0720285,
            "a2a2": 0.877405
        },
        "T23T1": {
            "a0a0": 0.000261053,
            "a0a1": -0.000513477,
            "a0a2": 0.00721118,
            "a1a0": -0.000110333,
            "a1a1": 0.0207706,
            "a1a2": 0.0419908,
            "a2a0": -0.00532114,
            "a2a1": 0.0608391,
            "a2a2": 0.636439
        },
        "T23T2": {
            "a0a0": 0.000261053,
            "a0a1": -0.000179843,
            "a0a2": -0.00138843,
            "a1a0": -0.000110333,
            "a1a1": 0.0160319,
            "a1a2": 0.0653406,
            "a2a0": -0.00532114,
            "a2a1": 0.0416024,
            "a2a2": 0.410954
        },
        "T23T23": {
            "a0a0": 0.0057295,
            "a0a1": 0.0127767,
            "a0a2": 0.0192444,
            "a1a0": 0.0127767,
            "a1a1": 0.183545,
            "a1a2": 0.640876,
            "a2a0": 0.0192444,
            "a2a1": 0.640876,
            "a2a2": 3.26503
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/BsKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.362963,
            "a1": -0.362957,
            "a2": 8.02781
        },
        "A1": {
            "a0": 0.223059,
            "a1": 0.239792,
            "a2": 1.76787
        },
        "A12": {
            "a0": 0.265392,
            "a1": 1.11596,
            "a2": 3.42926
        },
        "V": {
            "a0": 0.278079,
            "a1": -0.819609,
            "a2": 5.07652
        },
        "T1": {
            "a0": 0.236867,
            "a1": -0.74862,
            "a2": 2.49014
        },
        "T2": {
            "a0": 0.236867,
            "a1": 0.31254,
            "a2": 1.58141
        },
        "T23": {
            "a0": 0.603261,
            "a1": 2.39992,
            "a2": 9.64299
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0234533,
            "a1": 0.198835,
            "a2": 2.06851
        },
        "A1": {
            "a0": 0.013302,
            "a1": 0.163684,
            "a2": 0.847143
        },
        "A12": {
            "a0": 0.0171486,
            "a1": 0.109877,
            "a2": 0.781028
        },
        "V": {
            "a0": 0.0168539,
            "a1": 0.185225,
            "a2": 1.42445
        },
        "T1": {
            "a0": 0.0125651,
            "a1": 0.152386,
            "a2": 1.37313
        },
        "T2": {
            "a0": 0.0125651,
            "a1": 0.146484,
            "a2": 0.926831
        },
        "T23": {
            "a0": 0.0384066,
            "a1": 0.268067,
            "a2": 2.02932
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.177032,
            "a0a2": -0.555183,
            "a1a0": 0.177032,
            "a1a1": 1.0,
            "a1a2": 0.546177,
            "a2a0": -0.555183,
            "a2a1": 0.546177,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": -0.141507,
            "a0a1": -0.363351,
            "a0a2": -0.31687,
            "a1a0": -0.332325,
            "a1a1": -0.293015,
            "a1a2": -0.0693014,
            "a2a0": -0.103545,
            "a2a1": 0.0409633,
            "a2a2": 0.288282
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.0569814,
            "a0a2": -0.419409,
            "a1a0": 0.154307,
            "a1a1": 0.717687,
            "a1a2": 0.595313,
            "a2a0": -0.56455,
            "a2a1": 0.45339,
            "a2a2": 0.812797
        },
        "A0V": {
            "a0a0": -0.0931008,
            "a0a1": -0.387349,
            "a0a2": -0.112596,
            "a1a0": -0.289015,
            "a1a1": -0.105074,
            "a1a2": 0.324019,
            "a2a0": -0.122815,
            "a2a1": 0.193406,
            "a2a2": 0.452578
        },
        "A0T1": {
            "a0a0": -0.160233,
            "a0a1": -0.372754,
            "a0a2": -0.0433857,
            "a1a0": -0.107149,
            "a1a1": -0.282179,
            "a1a2": -0.28148,
            "a2a0": -0.00868904,
            "a2a1": -0.00942076,
            "a2a2": -0.208967
        },
        "A0T2": {
            "a0a0": -0.162113,
            "a0a1": -0.364171,
            "a0a2": -0.200011,
            "a1a0": -0.11162,
            "a1a1": -0.395373,
            "a1a2": -0.40957,
            "a2a0": -0.00719266,
            "a2a1": -0.0576759,
            "a2a2": -0.173825
        },
        "A0T23": {
            "a0a0": 0.38877,
            "a0a1": 0.1921,
            "a0a2": 0.0226697,
            "a1a0": -0.012276,
            "a1a1": 0.356886,
            "a1a2": 0.21341,
            "a2a0": -0.280199,
            "a2a1": 0.0857518,
            "a2a2": 0.0987118
        },
        "A1A0": {
            "a0a0": -0.141507,
            "a0a1": -0.332325,
            "a0a2": -0.103545,
            "a1a0": -0.363351,
            "a1a1": -0.293015,
            "a1a2": 0.0409633,
            "a2a0": -0.31687,
            "a2a1": -0.0693014,
            "a2a2": 0.288282
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.569618,
            "a0a2": 0.141453,
            "a1a0": 0.569618,
            "a1a1": 1.0,
            "a1a2": 0.835906,
            "a2a0": 0.141453,
            "a2a1": 0.835906,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": -0.143968,
            "a0a1": -0.471211,
            "a0a2": -0.291928,
            "a1a0": -0.369177,
            "a1a1": -0.523027,
            "a1a2": -0.25881,
            "a2a0": -0.323051,
            "a2a1": -0.317379,
            "a2a2": -0.0153085
        },
        "A1V": {
            "a0a0": 0.748675,
            "a0a1": 0.510642,
            "a0a2": -0.249453,
            "a1a0": 0.544786,
            "a1a1": 0.787662,
            "a1a2": 0.0252656,
            "a2a0": 0.235334,
            "a2a1": 0.631081,
            "a2a2": 0.294508
        },
        "A1T1": {
            "a0a0": 0.627873,
            "a0a1": 0.581448,
            "a0a2": 0.122755,
            "a1a0": 0.348166,
            "a1a1": 0.853782,
            "a1a2": 0.404963,
            "a2a0": 0.0362833,
            "a2a1": 0.612597,
            "a2a2": 0.37131
        },
        "A1T2": {
            "a0a0": 0.624353,
            "a0a1": 0.582203,
            "a0a2": 0.300824,
            "a1a0": 0.343462,
            "a1a1": 0.934554,
            "a1a2": 0.711292,
            "a2a0": 0.0340307,
            "a2a1": 0.716747,
            "a2a2": 0.621381
        },
        "A1T23": {
            "a0a0": 0.187166,
            "a0a1": 0.0178298,
            "a0a2": -0.063455,
            "a1a0": 0.118729,
            "a1a1": 0.00129688,
            "a1a2": -0.0717891,
            "a2a0": 0.0354622,
            "a2a1": 0.00602626,
            "a2a2": -0.0400357
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.154307,
            "a0a2": -0.56455,
            "a1a0": 0.0569814,
            "a1a1": 0.717687,
            "a1a2": 0.45339,
            "a2a0": -0.419409,
            "a2a1": 0.595313,
            "a2a2": 0.812797
        },
        "A12A1": {
            "a0a0": -0.143968,
            "a0a1": -0.369177,
            "a0a2": -0.323051,
            "a1a0": -0.471211,
            "a1a1": -0.523027,
            "a1a2": -0.317379,
            "a2a0": -0.291928,
            "a2a1": -0.25881,
            "a2a2": -0.0153085
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.0602462,
            "a0a2": -0.419319,
            "a1a0": 0.0602462,
            "a1a1": 1.0,
            "a1a2": 0.827165,
            "a2a0": -0.419319,
            "a2a1": 0.827165,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": -0.0959201,
            "a0a1": -0.397153,
            "a0a2": -0.116036,
            "a1a0": -0.479308,
            "a1a1": -0.236048,
            "a1a2": 0.356375,
            "a2a0": -0.336875,
            "a2a1": -0.00312411,
            "a2a2": 0.455792
        },
        "A12T1": {
            "a0a0": -0.16488,
            "a0a1": -0.380724,
            "a0a2": -0.0424267,
            "a1a0": -0.220341,
            "a1a1": -0.445956,
            "a1a2": -0.358411,
            "a2a0": -0.110624,
            "a2a1": -0.231786,
            "a2a2": -0.311731
        },
        "A12T2": {
            "a0a0": -0.165963,
            "a0a1": -0.367623,
            "a0a2": -0.199825,
            "a1a0": -0.215251,
            "a1a1": -0.560699,
            "a1a2": -0.533424,
            "a2a0": -0.104655,
            "a2a1": -0.322123,
            "a2a2": -0.380828
        },
        "A12T23": {
            "a0a0": 0.39073,
            "a0a1": 0.183029,
            "a0a2": 0.016025,
            "a1a0": -0.208173,
            "a1a1": 0.20389,
            "a1a2": 0.174958,
            "a2a0": -0.35038,
            "a2a1": 0.0899749,
            "a2a2": 0.135055
        },
        "VA0": {
            "a0a0": -0.0931008,
            "a0a1": -0.289015,
            "a0a2": -0.122815,
            "a1a0": -0.387349,
            "a1a1": -0.105074,
            "a1a2": 0.193406,
            "a2a0": -0.112596,
            "a2a1": 0.324019,
            "a2a2": 0.452578
        },
        "VA1": {
            "a0a0": 0.748675,
            "a0a1": 0.544786,
            "a0a2": 0.235334,
            "a1a0": 0.510642,
            "a1a1": 0.787662,
            "a1a2": 0.631081,
            "a2a0": -0.249453,
            "a2a1": 0.0252656,
            "a2a2": 0.294508
        },
        "VA12": {
            "a0a0": -0.0959201,
            "a0a1": -0.479308,
            "a0a2": -0.336875,
            "a1a0": -0.397153,
            "a1a1": -0.236048,
            "a1a2": -0.00312411,
            "a2a0": -0.116036,
            "a2a1": 0.356375,
            "a2a2": 0.455792
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.538997,
            "a0a2": -0.35181,
            "a1a0": 0.538997,
            "a1a1": 1.0,
            "a1a2": 0.336505,
            "a2a0": -0.35181,
            "a2a1": 0.336505,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.61424,
            "a0a1": 0.535998,
            "a0a2": 0.117882,
            "a1a0": 0.438641,
            "a1a1": 0.791157,
            "a1a2": 0.164365,
            "a2a0": -0.226294,
            "a2a1": -0.0552815,
            "a2a2": -0.115686
        },
        "VT2": {
            "a0a0": 0.608361,
            "a0a1": 0.571105,
            "a0a2": 0.294505,
            "a1a0": 0.438753,
            "a1a1": 0.777269,
            "a1a2": 0.443965,
            "a2a0": -0.219393,
            "a2a1": -0.0628556,
            "a2a2": -0.0780622
        },
        "VT23": {
            "a0a0": 0.213139,
            "a0a1": -0.05564,
            "a0a2": -0.135495,
            "a1a0": 0.0253339,
            "a1a1": 0.0435899,
            "a1a2": -0.0678068,
            "a2a0": -0.156827,
            "a2a1": 0.0758894,
            "a2a2": 0.0368552
        },
        "T1A0": {
            "a0a0": -0.160233,
            "a0a1": -0.107149,
            "a0a2": -0.00868904,
            "a1a0": -0.372754,
            "a1a1": -0.282179,
            "a1a2": -0.00942076,
            "a2a0": -0.0433857,
            "a2a1": -0.28148,
            "a2a2": -0.208967
        },
        "T1A1": {
            "a0a0": 0.627873,
            "a0a1": 0.348166,
            "a0a2": 0.0362833,
            "a1a0": 0.581448,
            "a1a1": 0.853782,
            "a1a2": 0.612597,
            "a2a0": 0.122755,
            "a2a1": 0.404963,
            "a2a2": 0.37131
        },
        "T1A12": {
            "a0a0": -0.16488,
            "a0a1": -0.220341,
            "a0a2": -0.110624,
            "a1a0": -0.380724,
            "a1a1": -0.445956,
            "a1a2": -0.231786,
            "a2a0": -0.0424267,
            "a2a1": -0.358411,
            "a2a2": -0.311731
        },
        "T1V": {
            "a0a0": 0.61424,
            "a0a1": 0.438641,
            "a0a2": -0.226294,
            "a1a0": 0.535998,
            "a1a1": 0.791157,
            "a1a2": -0.0552815,
            "a2a0": 0.117882,
            "a2a1": 0.164365,
            "a2a2": -0.115686
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.477676,
            "a0a2": -0.199077,
            "a1a0": 0.477676,
            "a1a1": 1.0,
            "a1a2": 0.547672,
            "a2a0": -0.199077,
            "a2a1": 0.547672,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.401707,
            "a0a2": -0.0434984,
            "a1a0": 0.465303,
            "a1a1": 0.916814,
            "a1a2": 0.725354,
            "a2a0": -0.206239,
            "a2a1": 0.502395,
            "a2a2": 0.850427
        },
        "T1T23": {
            "a0a0": 0.233068,
            "a0a1": -0.147402,
            "a0a2": -0.226867,
            "a1a0": 0.106583,
            "a1a1": 0.138779,
            "a1a2": 0.115956,
            "a2a0": 0.0434983,
            "a2a1": 0.377312,
            "a2a2": 0.544213
        },
        "T2A0": {
            "a0a0": -0.162113,
            "a0a1": -0.11162,
            "a0a2": -0.00719266,
            "a1a0": -0.364171,
            "a1a1": -0.395373,
            "a1a2": -0.0576759,
            "a2a0": -0.200011,
            "a2a1": -0.40957,
            "a2a2": -0.173825
        },
        "T2A1": {
            "a0a0": 0.624353,
            "a0a1": 0.343462,
            "a0a2": 0.0340307,
            "a1a0": 0.582203,
            "a1a1": 0.934554,
            "a1a2": 0.716747,
            "a2a0": 0.300824,
            "a2a1": 0.711292,
            "a2a2": 0.621381
        },
        "T2A12": {
            "a0a0": -0.165963,
            "a0a1": -0.215251,
            "a0a2": -0.104655,
            "a1a0": -0.367623,
            "a1a1": -0.560699,
            "a1a2": -0.322123,
            "a2a0": -0.199825,
            "a2a1": -0.533424,
            "a2a2": -0.380828
        },
        "T2V": {
            "a0a0": 0.608361,
            "a0a1": 0.438753,
            "a0a2": -0.219393,
            "a1a0": 0.571105,
            "a1a1": 0.777269,
            "a1a2": -0.0628556,
            "a2a0": 0.294505,
            "a2a1": 0.443965,
            "a2a2": -0.0780622
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.465303,
            "a0a2": -0.206239,
            "a1a0": 0.401707,
            "a1a1": 0.916814,
            "a1a2": 0.502395,
            "a2a0": -0.0434984,
            "a2a1": 0.725354,
            "a2a2": 0.850427
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.406149,
            "a0a2": -0.0430609,
            "a1a0": 0.406149,
            "a1a1": 1.0,
            "a1a2": 0.804295,
            "a2a0": -0.0430609,
            "a2a1": 0.804295,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.228256,
            "a0a1": -0.15531,
            "a0a2": -0.231563,
            "a1a0": 0.129801,
            "a1a1": 0.0195611,
            "a1a2": -0.0101927,
            "a2a0": 0.0939918,
            "a2a1": 0.201846,
            "a2a2": 0.323161
        },
        "T23A0": {
            "a0a0": 0.38877,
            "a0a1": -0.012276,
            "a0a2": -0.280199,
            "a1a0": 0.1921,
            "a1a1": 0.356886,
            "a1a2": 0.0857518,
            "a2a0": 0.0226697,
            "a2a1": 0.21341,
            "a2a2": 0.0987118
        },
        "T23A1": {
            "a0a0": 0.187166,
            "a0a1": 0.118729,
            "a0a2": 0.0354622,
            "a1a0": 0.0178298,
            "a1a1": 0.00129688,
            "a1a2": 0.00602626,
            "a2a0": -0.063455,
            "a2a1": -0.0717891,
            "a2a2": -0.0400357
        },
        "T23A12": {
            "a0a0": 0.39073,
            "a0a1": -0.208173,
            "a0a2": -0.35038,
            "a1a0": 0.183029,
            "a1a1": 0.20389,
            "a1a2": 0.0899749,
            "a2a0": 0.016025,
            "a2a1": 0.174958,
            "a2a2": 0.135055
        },
        "T23V": {
            "a0a0": 0.213139,
            "a0a1": 0.0253339,
            "a0a2": -0.156827,
            "a1a0": -0.05564,
            "a1a1": 0.0435899,
            "a1a2": 0.0758894,
            "a2a0": -0.135495,
            "a2a1": -0.0678068,
            "a2a2": 0.0368552
        },
        "T23T1": {
            "a0a0": 0.233068,
            "a0a1": 0.106583,
            "a0a2": 0.0434983,
            "a1a0": -0.147402,
            "a1a1": 0.138779,
            "a1a2": 0.377312,
            "a2a0": -0.226867,
            "a2a1": 0.115956,
            "a2a2": 0.544213
        },
        "T23T2": {
            "a0a0": 0.228256,
            "a0a1": 0.129801,
            "a0a2": 0.0939918,
            "a1a0": -0.15531,
            "a1a1": 0.0195611,
            "a1a2": 0.201846,
            "a2a0": -0.231563,
            "a2a1": -0.0101927,
            "a2a2": 0.323161
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.185051,
            "a0a2": -0.293585,
            "a1a0": 0.185051,
            "a1a1": 1.0,
            "a1a2": 0.801952,
            "a2a0": -0.293585,
            "a2a1": 0.801952,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000550056,
            "a0a1": 0.000825561,
            "a0a2": -0.0269337,
            "a1a0": 0.000825561,
            "a1a1": 0.0395354,
            "a1a2": 0.224638,
            "a2a0": -0.0269337,
            "a2a1": 0.224638,
            "a2a2": 4.27872
        },
        "A0A1": {
            "a0a0": -4.41469e-5,
            "a0a1": -0.00139488,
            "a0a2": -0.00629567,
            "a1a0": -0.000878968,
            "a1a1": -0.00953654,
            "a1a2": -0.0116732,
            "a2a0": -0.00284907,
            "a2a1": 0.0138694,
            "a2a2": 0.505163
        },
        "A0A12": {
            "a0a0": 0.000402192,
            "a0a1": 0.00014684,
            "a0a2": -0.00768258,
            "a1a0": 0.00052615,
            "a1a1": 0.0156796,
            "a1a2": 0.0924496,
            "a2a0": -0.0200257,
            "a2a1": 0.103047,
            "a2a2": 1.31312
        },
        "A0V": {
            "a0a0": -3.68009e-5,
            "a0a1": -0.0016827,
            "a0a2": -0.00376159,
            "a1a0": -0.000968534,
            "a1a1": -0.00386978,
            "a1a2": 0.091772,
            "a2a0": -0.00428163,
            "a2a1": 0.0741015,
            "a2a2": 1.33351
        },
        "A0T1": {
            "a0a0": -4.72194e-5,
            "a0a1": -0.0013322,
            "a0a2": -0.00139721,
            "a1a0": -0.000267698,
            "a1a1": -0.00854992,
            "a1a2": -0.0768517,
            "a2a0": -0.000225837,
            "a2a1": -0.00296952,
            "a2a2": -0.593535
        },
        "A0T2": {
            "a0a0": -4.77735e-5,
            "a0a1": -0.00125112,
            "a0a2": -0.00434768,
            "a1a0": -0.000278869,
            "a1a1": -0.0115157,
            "a1a2": -0.0754782,
            "a2a0": -0.000186944,
            "a2a1": -0.017476,
            "a2a2": -0.333249
        },
        "A0T23": {
            "a0a0": 0.000350189,
            "a0a1": 0.00120775,
            "a0a2": 0.00107895,
            "a1a0": -9.37462e-5,
            "a1a1": 0.0190225,
            "a1a2": 0.0861111,
            "a2a0": -0.0222602,
            "a2a1": 0.0475493,
            "a2a2": 0.414359
        },
        "A1A0": {
            "a0a0": -4.41469e-5,
            "a0a1": -0.000878968,
            "a0a2": -0.00284907,
            "a1a0": -0.00139488,
            "a1a1": -0.00953654,
            "a1a2": 0.0138694,
            "a2a0": -0.00629567,
            "a2a1": -0.0116732,
            "a2a2": 0.505163
        },
        "A1A1": {
            "a0a0": 0.000176944,
            "a0a1": 0.00124025,
            "a0a2": 0.00159399,
            "a1a0": 0.00124025,
            "a1a1": 0.0267926,
            "a1a2": 0.11591,
            "a2a0": 0.00159399,
            "a2a1": 0.11591,
            "a2a2": 0.717651
        },
        "A1A12": {
            "a0a0": -3.28406e-5,
            "a0a1": -0.000688717,
            "a0a2": -0.00303292,
            "a1a0": -0.00103627,
            "a1a1": -0.00940674,
            "a1a2": -0.0330868,
            "a2a0": -0.00469307,
            "a2a1": -0.0295422,
            "a2a2": -0.0101287
        },
        "A1V": {
            "a0a0": 0.000167847,
            "a0a1": 0.00125815,
            "a0a2": -0.00472665,
            "a1a0": 0.00150292,
            "a1a1": 0.0238807,
            "a1a2": 0.00589092,
            "a2a0": 0.00336003,
            "a2a1": 0.0990242,
            "a2a2": 0.355386
        },
        "A1T1": {
            "a0a0": 0.000104943,
            "a0a1": 0.00117862,
            "a0a2": 0.00224217,
            "a1a0": 0.000716078,
            "a1a1": 0.021296,
            "a1a2": 0.0910196,
            "a2a0": 0.000386216,
            "a2a1": 0.0790816,
            "a2a2": 0.431923
        },
        "A1T2": {
            "a0a0": 0.000104355,
            "a0a1": 0.00113444,
            "a0a2": 0.00370878,
            "a1a0": 0.000706402,
            "a1a1": 0.022408,
            "a1a2": 0.107908,
            "a2a0": 0.000362237,
            "a2a1": 0.0889433,
            "a2a2": 0.487883
        },
        "A1T23": {
            "a0a0": 9.56204e-5,
            "a0a1": 6.35781e-5,
            "a0a2": -0.00171291,
            "a1a0": 0.000746397,
            "a1a1": 5.6905e-5,
            "a1a2": -0.023846,
            "a2a0": 0.00115379,
            "a2a1": 0.00136851,
            "a2a2": -0.0688264
        },
        "A12A0": {
            "a0a0": 0.000402192,
            "a0a1": 0.00052615,
            "a0a2": -0.0200257,
            "a1a0": 0.00014684,
            "a1a1": 0.0156796,
            "a1a2": 0.103047,
            "a2a0": -0.00768258,
            "a2a1": 0.0924496,
            "a2a2": 1.31312
        },
        "A12A1": {
            "a0a0": -3.28406e-5,
            "a0a1": -0.00103627,
            "a0a2": -0.00469307,
            "a1a0": -0.000688717,
            "a1a1": -0.00940674,
            "a1a2": -0.0295422,
            "a2a0": -0.00303292,
            "a2a1": -0.0330868,
            "a2a2": -0.0101287
        },
        "A12A12": {
            "a0a0": 0.000294076,
            "a0a1": 0.000113519,
            "a0a2": -0.00561618,
            "a1a0": 0.000113519,
            "a1a1": 0.012073,
            "a1a2": 0.0709849,
            "a2a0": -0.00561618,
            "a2a1": 0.0709849,
            "a2a2": 0.610004
        },
        "A12V": {
            "a0a0": -2.7723e-5,
            "a0a1": -0.0012615,
            "a0a2": -0.00283446,
            "a1a0": -0.000887614,
            "a1a1": -0.00480406,
            "a1a2": 0.0557778,
            "a2a0": -0.00443441,
            "a2a1": -0.000451952,
            "a2a2": 0.507084
        },
        "A12T1": {
            "a0a0": -3.55273e-5,
            "a0a1": -0.00099491,
            "a0a2": -0.000999036,
            "a1a0": -0.000304208,
            "a1a1": -0.00746695,
            "a1a2": -0.0540757,
            "a2a0": -0.00108563,
            "a2a1": -0.0275865,
            "a2a2": -0.334318
        },
        "A12T2": {
            "a0a0": -3.57607e-5,
            "a0a1": -0.00092347,
            "a0a2": -0.003176,
            "a1a0": -0.00029718,
            "a1a1": -0.00902461,
            "a1a2": -0.0543226,
            "a2a0": -0.00102705,
            "a2a1": -0.0368535,
            "a2a2": -0.275674
        },
        "A12T23": {
            "a0a0": 0.000257343,
            "a0a1": 0.00084138,
            "a0a2": 0.000557671,
            "a1a0": -0.000878493,
            "a1a1": 0.00600547,
            "a1a2": 0.0390114,
            "a2a0": -0.0105102,
            "a2a1": 0.0188379,
            "a2a2": 0.214056
        },
        "VA0": {
            "a0a0": -3.68009e-5,
            "a0a1": -0.000968534,
            "a0a2": -0.00428163,
            "a1a0": -0.0016827,
            "a1a1": -0.00386978,
            "a1a2": 0.0741015,
            "a2a0": -0.00376159,
            "a2a1": 0.091772,
            "a2a2": 1.33351
        },
        "VA1": {
            "a0a0": 0.000167847,
            "a0a1": 0.00150292,
            "a0a2": 0.00336003,
            "a1a0": 0.00125815,
            "a1a1": 0.0238807,
            "a1a2": 0.0990242,
            "a2a0": -0.00472665,
            "a2a1": 0.00589092,
            "a2a2": 0.355386
        },
        "VA12": {
            "a0a0": -2.7723e-5,
            "a0a1": -0.000887614,
            "a0a2": -0.00443441,
            "a1a0": -0.0012615,
            "a1a1": -0.00480406,
            "a1a2": -0.000451952,
            "a2a0": -0.00283446,
            "a2a1": 0.0557778,
            "a2a2": 0.507084
        },
        "VV": {
            "a0a0": 0.000284055,
            "a0a1": 0.00168263,
            "a0a2": -0.00844608,
            "a1a0": 0.00168263,
            "a1a1": 0.0343084,
            "a1a2": 0.0887846,
            "a2a0": -0.00844608,
            "a2a1": 0.0887846,
            "a2a2": 2.02905
        },
        "VT1": {
            "a0a0": 0.000130079,
            "a0a1": 0.0013766,
            "a0a2": 0.0027281,
            "a1a0": 0.00102088,
            "a1a1": 0.0223309,
            "a1a2": 0.0418045,
            "a2a0": -0.00405028,
            "a2a1": -0.0119997,
            "a2a2": -0.226277
        },
        "VT2": {
            "a0a0": 0.000128834,
            "a0a1": 0.00140997,
            "a0a2": 0.00460039,
            "a1a0": 0.00102114,
            "a1a1": 0.0210893,
            "a1a2": 0.0762166,
            "a2a0": -0.00392676,
            "a2a1": -0.0131154,
            "a2a2": -0.103059
        },
        "VT23": {
            "a0a0": 0.000137965,
            "a0a1": -0.000251381,
            "a0a2": -0.00463419,
            "a1a0": 0.000180222,
            "a1a1": 0.00216436,
            "a1a2": -0.0254873,
            "a2a0": -0.00857969,
            "a2a1": 0.0289782,
            "a2a2": 0.106536
        },
        "T1A0": {
            "a0a0": -4.72194e-5,
            "a0a1": -0.000267698,
            "a0a2": -0.000225837,
            "a1a0": -0.0013322,
            "a1a1": -0.00854992,
            "a1a2": -0.00296952,
            "a2a0": -0.00139721,
            "a2a1": -0.0768517,
            "a2a2": -0.593535
        },
        "T1A1": {
            "a0a0": 0.000104943,
            "a0a1": 0.000716078,
            "a0a2": 0.000386216,
            "a1a0": 0.00117862,
            "a1a1": 0.021296,
            "a1a2": 0.0790816,
            "a2a0": 0.00224217,
            "a2a1": 0.0910196,
            "a2a2": 0.431923
        },
        "T1A12": {
            "a0a0": -3.55273e-5,
            "a0a1": -0.000304208,
            "a0a2": -0.00108563,
            "a1a0": -0.00099491,
            "a1a1": -0.00746695,
            "a1a2": -0.0275865,
            "a2a0": -0.000999036,
            "a2a1": -0.0540757,
            "a2a2": -0.334318
        },
        "T1V": {
            "a0a0": 0.000130079,
            "a0a1": 0.00102088,
            "a0a2": -0.00405028,
            "a1a0": 0.0013766,
            "a1a1": 0.0223309,
            "a1a2": -0.0119997,
            "a2a0": 0.0027281,
            "a2a1": 0.0418045,
            "a2a2": -0.226277
        },
        "T1T1": {
            "a0a0": 0.000157882,
            "a0a1": 0.000914626,
            "a0a2": -0.00343478,
            "a1a0": 0.000914626,
            "a1a1": 0.0232214,
            "a1a2": 0.114598,
            "a2a0": -0.00343478,
            "a2a1": 0.114598,
            "a2a2": 1.88549
        },
        "T1T2": {
            "a0a0": 0.000157882,
            "a0a1": 0.000739377,
            "a0a2": -0.000506571,
            "a1a0": 0.000890934,
            "a1a1": 0.0204652,
            "a1a2": 0.102446,
            "a2a0": -0.00355836,
            "a2a1": 0.101053,
            "a2a2": 1.08231
        },
        "T1T23": {
            "a0a0": 0.000112475,
            "a0a1": -0.000496493,
            "a0a2": -0.0057848,
            "a1a0": 0.000623787,
            "a1a1": 0.00566905,
            "a1a2": 0.0358582,
            "a2a0": 0.00229398,
            "a2a1": 0.138886,
            "a2a2": 1.51646
        },
        "T2A0": {
            "a0a0": -4.77735e-5,
            "a0a1": -0.000278869,
            "a0a2": -0.000186944,
            "a1a0": -0.00125112,
            "a1a1": -0.0115157,
            "a1a2": -0.017476,
            "a2a0": -0.00434768,
            "a2a1": -0.0754782,
            "a2a2": -0.333249
        },
        "T2A1": {
            "a0a0": 0.000104355,
            "a0a1": 0.000706402,
            "a0a2": 0.000362237,
            "a1a0": 0.00113444,
            "a1a1": 0.022408,
            "a1a2": 0.0889433,
            "a2a0": 0.00370878,
            "a2a1": 0.107908,
            "a2a2": 0.487883
        },
        "T2A12": {
            "a0a0": -3.57607e-5,
            "a0a1": -0.00029718,
            "a0a2": -0.00102705,
            "a1a0": -0.00092347,
            "a1a1": -0.00902461,
            "a1a2": -0.0368535,
            "a2a0": -0.003176,
            "a2a1": -0.0543226,
            "a2a2": -0.275674
        },
        "T2V": {
            "a0a0": 0.000128834,
            "a0a1": 0.00102114,
            "a0a2": -0.00392676,
            "a1a0": 0.00140997,
            "a1a1": 0.0210893,
            "a1a2": -0.0131154,
            "a2a0": 0.00460039,
            "a2a1": 0.0762166,
            "a2a2": -0.103059
        },
        "T2T1": {
            "a0a0": 0.000157882,
            "a0a1": 0.000890934,
            "a0a2": -0.00355836,
            "a1a0": 0.000739377,
            "a1a1": 0.0204652,
            "a1a2": 0.101053,
            "a2a0": -0.000506571,
            "a2a1": 0.102446,
            "a2a2": 1.08231
        },
        "T2T2": {
            "a0a0": 0.000157882,
            "a0a1": 0.000747553,
            "a0a2": -0.000501476,
            "a1a0": 0.000747553,
            "a1a1": 0.0214576,
            "a1a2": 0.109196,
            "a2a0": -0.000501476,
            "a2a1": 0.109196,
            "a2a2": 0.859015
        },
        "T2T23": {
            "a0a0": 0.000110153,
            "a0a1": -0.000523131,
            "a0a2": -0.00590454,
            "a1a0": 0.000730254,
            "a1a1": 0.000768117,
            "a1a2": -0.00302991,
            "a2a0": 0.00334577,
            "a2a1": 0.0501493,
            "a2a2": 0.607814
        },
        "T23A0": {
            "a0a0": 0.000350189,
            "a0a1": -9.37462e-5,
            "a0a2": -0.0222602,
            "a1a0": 0.00120775,
            "a1a1": 0.0190225,
            "a1a2": 0.0475493,
            "a2a0": 0.00107895,
            "a2a1": 0.0861111,
            "a2a2": 0.414359
        },
        "T23A1": {
            "a0a0": 9.56204e-5,
            "a0a1": 0.000746397,
            "a0a2": 0.00115379,
            "a1a0": 6.35781e-5,
            "a1a1": 5.6905e-5,
            "a1a2": 0.00136851,
            "a2a0": -0.00171291,
            "a2a1": -0.023846,
            "a2a2": -0.0688264
        },
        "T23A12": {
            "a0a0": 0.000257343,
            "a0a1": -0.000878493,
            "a0a2": -0.0105102,
            "a1a0": 0.00084138,
            "a1a1": 0.00600547,
            "a1a2": 0.0188379,
            "a2a0": 0.000557671,
            "a2a1": 0.0390114,
            "a2a2": 0.214056
        },
        "T23V": {
            "a0a0": 0.000137965,
            "a0a1": 0.000180222,
            "a0a2": -0.00857969,
            "a1a0": -0.000251381,
            "a1a1": 0.00216436,
            "a1a2": 0.0289782,
            "a2a0": -0.00463419,
            "a2a1": -0.0254873,
            "a2a2": 0.106536
        },
        "T23T1": {
            "a0a0": 0.000112475,
            "a0a1": 0.000623787,
            "a0a2": 0.00229398,
            "a1a0": -0.000496493,
            "a1a1": 0.00566905,
            "a1a2": 0.138886,
            "a2a0": -0.0057848,
            "a2a1": 0.0358582,
            "a2a2": 1.51646
        },
        "T23T2": {
            "a0a0": 0.000110153,
            "a0a1": 0.000730254,
            "a0a2": 0.00334577,
            "a1a0": -0.000523131,
            "a1a1": 0.000768117,
            "a1a2": 0.0501493,
            "a2a0": -0.00590454,
            "a2a1": -0.00302991,
            "a2a2": 0.607814
        },
        "T23T23": {
            "a0a0": 0.00147506,
            "a0a1": 0.0019052,
            "a0a2": -0.0228818,
            "a1a0": 0.0019052,
            "a1a1": 0.0718601,
            "a1a2": 0.436258,
            "a2a0": -0.0228818,
            "a2a1": 0.436258,
            "a2a2": 4.11814
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/BsKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.313562,
            "a1": -0.65825,
            "a2": 2.5656
        },
        "A1": {
            "a0": 0.229573,
            "a1": 0.269837,
            "a2": 0.127316
        },
        "A12": {
            "a0": 0.229271,
            "a1": 0.596532,
            "a2": 0.537308
        },
        "V": {
            "a0": 0.295992,
            "a1": -0.902993,
            "a2": 2.64726
        },
        "T1": {
            "a0": 0.238606,
            "a1": -0.757262,
            "a2": 2.0769
        },
        "T2": {
            "a0": 0.238606,
            "a1": 0.336985,
            "a2": 0.517612
        },
        "T23": {
            "a0": 0.596801,
            "a1": 1.58159,
            "a2": 3.65013
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0476648,
            "a1": 0.23322,
            "a2": 1.44171
        },
        "A1": {
            "a0": 0.0253791,
            "a1": 0.189026,
            "a2": 0.561306
        },
        "A12": {
            "a0": 0.0348517,
            "a1": 0.210483,
            "a2": 1.12293
        },
        "V": {
            "a0": 0.0304217,
            "a1": 0.267183,
            "a2": 1.32806
        },
        "T1": {
            "a0": 0.0242043,
            "a1": 0.201394,
            "a2": 1.00179
        },
        "T2": {
            "a0": 0.0242043,
            "a1": 0.185293,
            "a2": 0.611376
        },
        "T23": {
            "a0": 0.0762938,
            "a1": 0.559727,
            "a2": 3.27488
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.396541,
            "a0a2": -0.243893,
            "a1a0": 0.396541,
            "a1a1": 1.0,
            "a1a2": -0.163961,
            "a2a0": -0.243893,
            "a2a1": -0.163961,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0601549,
            "a0a1": -0.0821646,
            "a0a2": -0.00788412,
            "a1a0": 0.00567894,
            "a1a1": 0.164005,
            "a1a2": 0.0717017,
            "a2a0": 0.0729226,
            "a2a1": 0.0294432,
            "a2a2": 0.133926
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.497311,
            "a0a2": 0.0890646,
            "a1a0": 0.396541,
            "a1a1": 0.758878,
            "a1a2": 0.455679,
            "a2a0": -0.243893,
            "a2a1": -0.378195,
            "a2a2": -0.273699
        },
        "A0V": {
            "a0a0": 0.09761,
            "a0a1": -0.111428,
            "a0a2": 0.0641058,
            "a1a0": 0.0358146,
            "a1a1": 0.161141,
            "a1a2": 0.00703178,
            "a2a0": 0.122297,
            "a2a1": -0.0698717,
            "a2a2": 0.304806
        },
        "A0T1": {
            "a0a0": 0.0336161,
            "a0a1": -0.115699,
            "a0a2": 0.129395,
            "a1a0": -0.0305343,
            "a1a1": 0.15421,
            "a1a2": 0.0558939,
            "a2a0": -0.0529309,
            "a2a1": -0.0840521,
            "a2a2": 0.371887
        },
        "A0T2": {
            "a0a0": 0.0336161,
            "a0a1": -0.0944318,
            "a0a2": -0.0840508,
            "a1a0": -0.0305343,
            "a1a1": 0.129191,
            "a1a2": 0.0556386,
            "a2a0": -0.0529309,
            "a2a1": -0.0183874,
            "a2a2": 0.162669
        },
        "A0T23": {
            "a0a0": 0.758144,
            "a0a1": 0.364537,
            "a0a2": -0.022082,
            "a1a0": 0.348368,
            "a1a1": 0.710631,
            "a1a2": 0.368136,
            "a2a0": -0.187779,
            "a2a1": -0.247876,
            "a2a2": -0.0341084
        },
        "A1A0": {
            "a0a0": 0.0601549,
            "a0a1": 0.00567894,
            "a0a2": 0.0729226,
            "a1a0": -0.0821646,
            "a1a1": 0.164005,
            "a1a2": 0.0294432,
            "a2a0": -0.00788412,
            "a2a1": 0.0717017,
            "a2a2": 0.133926
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.477262,
            "a0a2": 0.330364,
            "a1a0": 0.477262,
            "a1a1": 1.0,
            "a1a2": 0.802738,
            "a2a0": 0.330364,
            "a2a1": 0.802738,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0601549,
            "a0a1": -0.0862791,
            "a0a2": -0.0475215,
            "a1a0": -0.0821646,
            "a1a1": 0.153415,
            "a1a2": 0.0507743,
            "a2a0": -0.00788412,
            "a2a1": 0.0502039,
            "a2a2": -0.0372529
        },
        "A1V": {
            "a0a0": 0.891748,
            "a0a1": 0.493951,
            "a0a2": -0.303187,
            "a1a0": 0.433659,
            "a1a1": 0.940366,
            "a1a2": -0.246836,
            "a2a0": 0.316799,
            "a2a1": 0.729198,
            "a2a2": 0.0121555
        },
        "A1T1": {
            "a0a0": 0.89042,
            "a0a1": 0.500648,
            "a0a2": -0.378179,
            "a1a0": 0.430262,
            "a1a1": 0.931823,
            "a1a2": -0.308549,
            "a2a0": 0.265424,
            "a2a1": 0.72126,
            "a2a2": 0.000637191
        },
        "A1T2": {
            "a0a0": 0.89042,
            "a0a1": 0.500656,
            "a0a2": 0.417297,
            "a1a0": 0.430262,
            "a1a1": 0.985884,
            "a1a2": 0.793858,
            "a2a0": 0.265424,
            "a2a1": 0.784034,
            "a2a2": 0.899361
        },
        "A1T23": {
            "a0a0": 0.164919,
            "a0a1": 0.207158,
            "a0a2": 0.22353,
            "a1a0": -0.0448809,
            "a1a1": 0.367972,
            "a1a2": 0.264703,
            "a2a0": 0.0213793,
            "a2a1": 0.196536,
            "a2a2": 0.119456
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.396541,
            "a0a2": -0.243893,
            "a1a0": 0.497311,
            "a1a1": 0.758878,
            "a1a2": -0.378195,
            "a2a0": 0.0890646,
            "a2a1": 0.455679,
            "a2a2": -0.273699
        },
        "A12A1": {
            "a0a0": 0.0601549,
            "a0a1": -0.0821646,
            "a0a2": -0.00788412,
            "a1a0": -0.0862791,
            "a1a1": 0.153415,
            "a1a2": 0.0502039,
            "a2a0": -0.0475215,
            "a2a1": 0.0507743,
            "a2a2": -0.0372529
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.497311,
            "a0a2": 0.0890646,
            "a1a0": 0.497311,
            "a1a1": 1.0,
            "a1a2": 0.762936,
            "a2a0": 0.0890646,
            "a2a1": 0.762936,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.09761,
            "a0a1": -0.111428,
            "a0a2": 0.0641058,
            "a1a0": -0.140819,
            "a1a1": 0.257879,
            "a1a2": -0.0487531,
            "a2a0": -0.211225,
            "a2a1": 0.271218,
            "a2a2": 0.136683
        },
        "A12T1": {
            "a0a0": 0.0336161,
            "a0a1": -0.115699,
            "a0a2": 0.129395,
            "a1a0": -0.0855717,
            "a1a1": 0.258395,
            "a1a2": -0.08801,
            "a2a0": -0.0732831,
            "a2a1": 0.280509,
            "a2a2": -0.012044
        },
        "A12T2": {
            "a0a0": 0.0336161,
            "a0a1": -0.0944318,
            "a0a2": -0.0840508,
            "a1a0": -0.0855717,
            "a1a1": 0.174011,
            "a1a2": 0.0713908,
            "a2a0": -0.0732831,
            "a2a1": 0.117059,
            "a2a2": 0.142504
        },
        "A12T23": {
            "a0a0": 0.758144,
            "a0a1": 0.364537,
            "a0a2": -0.022082,
            "a1a0": 0.263432,
            "a1a1": 0.794149,
            "a1a2": 0.545891,
            "a2a0": -0.0765032,
            "a2a1": 0.593506,
            "a2a2": 0.766756
        },
        "VA0": {
            "a0a0": 0.09761,
            "a0a1": 0.0358146,
            "a0a2": 0.122297,
            "a1a0": -0.111428,
            "a1a1": 0.161141,
            "a1a2": -0.0698717,
            "a2a0": 0.0641058,
            "a2a1": 0.00703178,
            "a2a2": 0.304806
        },
        "VA1": {
            "a0a0": 0.891748,
            "a0a1": 0.433659,
            "a0a2": 0.316799,
            "a1a0": 0.493951,
            "a1a1": 0.940366,
            "a1a2": 0.729198,
            "a2a0": -0.303187,
            "a2a1": -0.246836,
            "a2a2": 0.0121555
        },
        "VA12": {
            "a0a0": 0.09761,
            "a0a1": -0.140819,
            "a0a2": -0.211225,
            "a1a0": -0.111428,
            "a1a1": 0.257879,
            "a1a2": 0.271218,
            "a2a0": 0.0641058,
            "a2a1": -0.0487531,
            "a2a2": 0.136683
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.413747,
            "a0a2": -0.433429,
            "a1a0": 0.413747,
            "a1a1": 1.0,
            "a1a2": -0.202266,
            "a2a0": -0.433429,
            "a2a1": -0.202266,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.864615,
            "a0a1": 0.389899,
            "a0a2": -0.37736,
            "a1a0": 0.455149,
            "a1a1": 0.990784,
            "a1a2": -0.323494,
            "a2a0": -0.434399,
            "a2a1": -0.190794,
            "a2a2": 0.898583
        },
        "VT2": {
            "a0a0": 0.864615,
            "a0a1": 0.439138,
            "a0a2": 0.318219,
            "a1a0": 0.455149,
            "a1a1": 0.968771,
            "a1a2": 0.813979,
            "a2a0": -0.434399,
            "a2a1": -0.258222,
            "a2a2": 0.171915
        },
        "VT23": {
            "a0a0": 0.214499,
            "a0a1": 0.122854,
            "a0a2": 0.0452708,
            "a1a0": -0.0852869,
            "a1a1": 0.487895,
            "a1a2": 0.480667,
            "a2a0": 0.0852939,
            "a2a1": 0.0563554,
            "a2a2": 0.277529
        },
        "T1A0": {
            "a0a0": 0.0336161,
            "a0a1": -0.0305343,
            "a0a2": -0.0529309,
            "a1a0": -0.115699,
            "a1a1": 0.15421,
            "a1a2": -0.0840521,
            "a2a0": 0.129395,
            "a2a1": 0.0558939,
            "a2a2": 0.371887
        },
        "T1A1": {
            "a0a0": 0.89042,
            "a0a1": 0.430262,
            "a0a2": 0.265424,
            "a1a0": 0.500648,
            "a1a1": 0.931823,
            "a1a2": 0.72126,
            "a2a0": -0.378179,
            "a2a1": -0.308549,
            "a2a2": 0.000637191
        },
        "T1A12": {
            "a0a0": 0.0336161,
            "a0a1": -0.0855717,
            "a0a2": -0.0732831,
            "a1a0": -0.115699,
            "a1a1": 0.258395,
            "a1a2": 0.280509,
            "a2a0": 0.129395,
            "a2a1": -0.08801,
            "a2a2": -0.012044
        },
        "T1V": {
            "a0a0": 0.864615,
            "a0a1": 0.455149,
            "a0a2": -0.434399,
            "a1a0": 0.389899,
            "a1a1": 0.990784,
            "a1a2": -0.190794,
            "a2a0": -0.37736,
            "a2a1": -0.323494,
            "a2a2": 0.898583
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.486759,
            "a0a2": -0.5667,
            "a1a0": 0.486759,
            "a1a1": 1.0,
            "a1a2": -0.352058,
            "a2a0": -0.5667,
            "a2a1": -0.352058,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.485345,
            "a0a2": 0.308041,
            "a1a0": 0.486759,
            "a1a1": 0.970367,
            "a1a2": 0.819006,
            "a2a0": -0.5667,
            "a2a1": -0.366894,
            "a2a2": 0.0700529
        },
        "T1T23": {
            "a0a0": 0.142895,
            "a0a1": 0.150035,
            "a0a2": 0.133633,
            "a1a0": -0.0866075,
            "a1a1": 0.486298,
            "a1a2": 0.484995,
            "a2a0": 0.142093,
            "a2a1": -0.0195346,
            "a2a2": 0.105431
        },
        "T2A0": {
            "a0a0": 0.0336161,
            "a0a1": -0.0305343,
            "a0a2": -0.0529309,
            "a1a0": -0.0944318,
            "a1a1": 0.129191,
            "a1a2": -0.0183874,
            "a2a0": -0.0840508,
            "a2a1": 0.0556386,
            "a2a2": 0.162669
        },
        "T2A1": {
            "a0a0": 0.89042,
            "a0a1": 0.430262,
            "a0a2": 0.265424,
            "a1a0": 0.500656,
            "a1a1": 0.985884,
            "a1a2": 0.784034,
            "a2a0": 0.417297,
            "a2a1": 0.793858,
            "a2a2": 0.899361
        },
        "T2A12": {
            "a0a0": 0.0336161,
            "a0a1": -0.0855717,
            "a0a2": -0.0732831,
            "a1a0": -0.0944318,
            "a1a1": 0.174011,
            "a1a2": 0.117059,
            "a2a0": -0.0840508,
            "a2a1": 0.0713908,
            "a2a2": 0.142504
        },
        "T2V": {
            "a0a0": 0.864615,
            "a0a1": 0.455149,
            "a0a2": -0.434399,
            "a1a0": 0.439138,
            "a1a1": 0.968771,
            "a1a2": -0.258222,
            "a2a0": 0.318219,
            "a2a1": 0.813979,
            "a2a2": 0.171915
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.486759,
            "a0a2": -0.5667,
            "a1a0": 0.485345,
            "a1a1": 0.970367,
            "a1a2": -0.366894,
            "a2a0": 0.308041,
            "a2a1": 0.819006,
            "a2a2": 0.0700529
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.485345,
            "a0a2": 0.308041,
            "a1a0": 0.485345,
            "a1a1": 1.0,
            "a1a2": 0.816417,
            "a2a0": 0.308041,
            "a2a1": 0.816417,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.142895,
            "a0a1": 0.150035,
            "a0a2": 0.133633,
            "a1a0": -0.0506648,
            "a1a1": 0.398165,
            "a1a2": 0.331162,
            "a2a0": -0.00306545,
            "a2a1": 0.327826,
            "a2a2": 0.396574
        },
        "T23A0": {
            "a0a0": 0.758144,
            "a0a1": 0.348368,
            "a0a2": -0.187779,
            "a1a0": 0.364537,
            "a1a1": 0.710631,
            "a1a2": -0.247876,
            "a2a0": -0.022082,
            "a2a1": 0.368136,
            "a2a2": -0.0341084
        },
        "T23A1": {
            "a0a0": 0.164919,
            "a0a1": -0.0448809,
            "a0a2": 0.0213793,
            "a1a0": 0.207158,
            "a1a1": 0.367972,
            "a1a2": 0.196536,
            "a2a0": 0.22353,
            "a2a1": 0.264703,
            "a2a2": 0.119456
        },
        "T23A12": {
            "a0a0": 0.758144,
            "a0a1": 0.263432,
            "a0a2": -0.0765032,
            "a1a0": 0.364537,
            "a1a1": 0.794149,
            "a1a2": 0.593506,
            "a2a0": -0.022082,
            "a2a1": 0.545891,
            "a2a2": 0.766756
        },
        "T23V": {
            "a0a0": 0.214499,
            "a0a1": -0.0852869,
            "a0a2": 0.0852939,
            "a1a0": 0.122854,
            "a1a1": 0.487895,
            "a1a2": 0.0563554,
            "a2a0": 0.0452708,
            "a2a1": 0.480667,
            "a2a2": 0.277529
        },
        "T23T1": {
            "a0a0": 0.142895,
            "a0a1": -0.0866075,
            "a0a2": 0.142093,
            "a1a0": 0.150035,
            "a1a1": 0.486298,
            "a1a2": -0.0195346,
            "a2a0": 0.133633,
            "a2a1": 0.484995,
            "a2a2": 0.105431
        },
        "T23T2": {
            "a0a0": 0.142895,
            "a0a1": -0.0506648,
            "a0a2": -0.00306545,
            "a1a0": 0.150035,
            "a1a1": 0.398165,
            "a1a2": 0.327826,
            "a2a0": 0.133633,
            "a2a1": 0.331162,
            "a2a2": 0.396574
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.299771,
            "a0a2": -0.0731333,
            "a1a0": 0.299771,
            "a1a1": 1.0,
            "a1a2": 0.784319,
            "a2a0": -0.0731333,
            "a2a1": 0.784319,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00227193,
            "a0a1": 0.00440811,
            "a0a2": -0.0167601,
            "a1a0": 0.00440811,
            "a1a1": 0.0543917,
            "a1a2": -0.0551296,
            "a2a0": -0.0167601,
            "a2a1": -0.0551296,
            "a2a2": 2.07853
        },
        "A0A1": {
            "a0a0": 7.27687e-5,
            "a0a1": -0.000740292,
            "a0a2": -0.000210936,
            "a1a0": 3.36132e-5,
            "a1a1": 0.00723012,
            "a1a2": 0.00938632,
            "a2a0": 0.00266819,
            "a2a1": 0.00802388,
            "a2a2": 0.108378
        },
        "A0A12": {
            "a0a0": 0.0016612,
            "a0a1": 0.00498934,
            "a0a2": 0.0047671,
            "a1a0": 0.00322313,
            "a1a1": 0.0372525,
            "a1a2": 0.119337,
            "a2a0": -0.0122547,
            "a2a1": -0.114766,
            "a2a2": -0.443102
        },
        "A0V": {
            "a0a0": 0.000141539,
            "a0a1": -0.00141905,
            "a0a2": 0.004058,
            "a1a0": 0.000254103,
            "a1a1": 0.0100411,
            "a1a2": 0.00217795,
            "a2a0": 0.00536387,
            "a2a1": -0.0269146,
            "a2a2": 0.583606
        },
        "A0T1": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.00111064,
            "a0a2": 0.00617867,
            "a1a0": -0.000172364,
            "a1a1": 0.0072431,
            "a1a2": 0.013059,
            "a2a0": -0.00184705,
            "a2a1": -0.0244047,
            "a2a2": 0.537116
        },
        "A0T2": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000834015,
            "a0a2": -0.00244933,
            "a1a0": -0.000172364,
            "a1a1": 0.00558285,
            "a1a2": 0.00793325,
            "a2a0": -0.00184705,
            "a2a1": -0.00491198,
            "a2a2": 0.143381
        },
        "A0T23": {
            "a0a0": 0.00275701,
            "a0a1": 0.00972558,
            "a0a2": -0.00344693,
            "a1a0": 0.0061986,
            "a1a1": 0.0927655,
            "a1a2": 0.281171,
            "a2a0": -0.0206545,
            "a2a1": -0.200027,
            "a2a2": -0.161041
        },
        "A1A0": {
            "a0a0": 7.27687e-5,
            "a0a1": 3.36132e-5,
            "a0a2": 0.00266819,
            "a1a0": -0.000740292,
            "a1a1": 0.00723012,
            "a1a2": 0.00802388,
            "a2a0": -0.000210936,
            "a2a1": 0.00938632,
            "a2a2": 0.108378
        },
        "A1A1": {
            "a0a0": 0.0006441,
            "a0a1": 0.00228957,
            "a0a2": 0.00470619,
            "a1a0": 0.00228957,
            "a1a1": 0.0357307,
            "a1a2": 0.0851715,
            "a2a0": 0.00470619,
            "a2a1": 0.0851715,
            "a2a2": 0.315064
        },
        "A1A12": {
            "a0a0": 5.32073e-5,
            "a0a1": -0.000460893,
            "a0a2": -0.00135431,
            "a1a0": -0.000541289,
            "a1a1": 0.00610388,
            "a1a2": 0.0107774,
            "a2a0": -0.000154233,
            "a2a1": 0.00593137,
            "a2a2": -0.0234807
        },
        "A1V": {
            "a0a0": 0.000688498,
            "a0a1": 0.00334941,
            "a0a2": -0.0102189,
            "a1a0": 0.00249375,
            "a1a1": 0.0474927,
            "a1a2": -0.0619652,
            "a2a0": 0.00540964,
            "a2a1": 0.109359,
            "a2a2": 0.00906131
        },
        "A1T1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00255891,
            "a0a2": -0.00961507,
            "a1a0": 0.00196855,
            "a1a1": 0.0354733,
            "a1a2": -0.0584284,
            "a2a0": 0.00360605,
            "a2a1": 0.081534,
            "a2a2": 0.000358301
        },
        "A1T2": {
            "a0a0": 0.00054697,
            "a0a1": 0.00235437,
            "a0a2": 0.00647486,
            "a1a0": 0.00196855,
            "a1a1": 0.0345307,
            "a1a2": 0.0917429,
            "a2a0": 0.00360605,
            "a2a1": 0.0815441,
            "a2a2": 0.308633
        },
        "A1T23": {
            "a0a0": 0.000319327,
            "a0a1": 0.00294275,
            "a0a2": 0.0185784,
            "a1a0": -0.000647249,
            "a1a1": 0.0389325,
            "a1a2": 0.163861,
            "a2a0": 0.000915551,
            "a2a1": 0.0617472,
            "a2a2": 0.219586
        },
        "A12A0": {
            "a0a0": 0.0016612,
            "a0a1": 0.00322313,
            "a0a2": -0.0122547,
            "a1a0": 0.00498934,
            "a1a1": 0.0372525,
            "a1a2": -0.114766,
            "a2a0": 0.0047671,
            "a2a1": 0.119337,
            "a2a2": -0.443102
        },
        "A12A1": {
            "a0a0": 5.32073e-5,
            "a0a1": -0.000541289,
            "a0a2": -0.000154233,
            "a1a0": -0.000460893,
            "a1a1": 0.00610388,
            "a1a2": 0.00593137,
            "a2a0": -0.00135431,
            "a2a1": 0.0107774,
            "a2a2": -0.0234807
        },
        "A12A12": {
            "a0a0": 0.00121464,
            "a0a1": 0.00364812,
            "a0a2": 0.00348562,
            "a1a0": 0.00364812,
            "a1a1": 0.0443032,
            "a1a2": 0.180325,
            "a2a0": 0.00348562,
            "a2a1": 0.180325,
            "a2a2": 1.26096
        },
        "A12V": {
            "a0a0": 0.000103491,
            "a0a1": -0.00103759,
            "a0a2": 0.00296714,
            "a1a0": -0.000901704,
            "a1a1": 0.0145025,
            "a1a2": -0.0136282,
            "a2a0": -0.00721573,
            "a2a1": 0.0813727,
            "a2a2": 0.203837
        },
        "A12T1": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.00081208,
            "a0a2": 0.00451774,
            "a1a0": -0.000435953,
            "a1a1": 0.0109534,
            "a1a2": -0.0185579,
            "a2a0": -0.0019918,
            "a2a1": 0.0634373,
            "a2a2": -0.0135488
        },
        "A12T2": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000609817,
            "a0a2": -0.00179091,
            "a1a0": -0.000435953,
            "a1a1": 0.00678661,
            "a1a2": 0.00918688,
            "a2a0": -0.0019918,
            "a2a1": 0.0243566,
            "a2a2": 0.0978331
        },
        "A12T23": {
            "a0a0": 0.00201588,
            "a0a1": 0.00711118,
            "a0a2": -0.00252033,
            "a1a0": 0.00423034,
            "a1a1": 0.0935612,
            "a1a2": 0.376287,
            "a2a0": -0.00655421,
            "a2a1": 0.373038,
            "a2a2": 2.81971
        },
        "VA0": {
            "a0a0": 0.000141539,
            "a0a1": 0.000254103,
            "a0a2": 0.00536387,
            "a1a0": -0.00141905,
            "a1a1": 0.0100411,
            "a1a2": -0.0269146,
            "a2a0": 0.004058,
            "a2a1": 0.00217795,
            "a2a2": 0.583606
        },
        "VA1": {
            "a0a0": 0.000688498,
            "a0a1": 0.00249375,
            "a0a2": 0.00540964,
            "a1a0": 0.00334941,
            "a1a1": 0.0474927,
            "a1a2": 0.109359,
            "a2a0": -0.0102189,
            "a2a1": -0.0619652,
            "a2a2": 0.00906131
        },
        "VA12": {
            "a0a0": 0.000103491,
            "a0a1": -0.000901704,
            "a0a2": -0.00721573,
            "a1a0": -0.00103759,
            "a1a1": 0.0145025,
            "a1a2": 0.0813727,
            "a2a0": 0.00296714,
            "a2a1": -0.0136282,
            "a2a2": 0.203837
        },
        "VV": {
            "a0a0": 0.000925482,
            "a0a1": 0.003363,
            "a0a2": -0.0175113,
            "a1a0": 0.003363,
            "a1a1": 0.0713867,
            "a1a2": -0.0717709,
            "a2a0": -0.0175113,
            "a2a1": -0.0717709,
            "a2a2": 1.76374
        },
        "VT1": {
            "a0a0": 0.000636647,
            "a0a1": 0.00238882,
            "a0a2": -0.0115006,
            "a1a0": 0.00294343,
            "a1a1": 0.0533132,
            "a1a2": -0.0865872,
            "a2a0": -0.0139636,
            "a2a1": -0.0510304,
            "a2a2": 1.19551
        },
        "VT2": {
            "a0a0": 0.000636647,
            "a0a1": 0.00247539,
            "a0a2": 0.0059186,
            "a1a0": 0.00294343,
            "a1a1": 0.047961,
            "a1a2": 0.132963,
            "a2a0": -0.0139636,
            "a2a1": -0.0635433,
            "a2a2": 0.139585
        },
        "VT23": {
            "a0a0": 0.000497851,
            "a0a1": 0.00209195,
            "a0a2": 0.00451022,
            "a1a0": -0.00173852,
            "a1a1": 0.0729644,
            "a1a2": 0.42058,
            "a2a0": 0.00864221,
            "a2a1": 0.0418919,
            "a2a2": 1.20704
        },
        "T1A0": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000172364,
            "a0a2": -0.00184705,
            "a1a0": -0.00111064,
            "a1a1": 0.0072431,
            "a1a2": -0.0244047,
            "a2a0": 0.00617867,
            "a2a1": 0.013059,
            "a2a2": 0.537116
        },
        "T1A1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00196855,
            "a0a2": 0.00360605,
            "a1a0": 0.00255891,
            "a1a1": 0.0354733,
            "a1a2": 0.081534,
            "a2a0": -0.00961507,
            "a2a1": -0.0584284,
            "a2a2": 0.000358301
        },
        "T1A12": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000435953,
            "a0a2": -0.0019918,
            "a1a0": -0.00081208,
            "a1a1": 0.0109534,
            "a1a2": 0.0634373,
            "a2a0": 0.00451774,
            "a2a1": -0.0185579,
            "a2a2": -0.0135488
        },
        "T1V": {
            "a0a0": 0.000636647,
            "a0a1": 0.00294343,
            "a0a2": -0.0139636,
            "a1a0": 0.00238882,
            "a1a1": 0.0533132,
            "a1a2": -0.0510304,
            "a2a0": -0.0115006,
            "a2a1": -0.0865872,
            "a2a2": 1.19551
        },
        "T1T1": {
            "a0a0": 0.000585846,
            "a0a1": 0.00237276,
            "a0a2": -0.0137412,
            "a1a0": 0.00237276,
            "a1a1": 0.0405596,
            "a1a2": -0.0710297,
            "a2a0": -0.0137412,
            "a2a1": -0.0710297,
            "a2a2": 1.00359
        },
        "T1T2": {
            "a0a0": 0.000585846,
            "a0a1": 0.00217671,
            "a0a2": 0.00455837,
            "a1a0": 0.00237276,
            "a1a1": 0.036211,
            "a1a2": 0.100842,
            "a2a0": -0.0137412,
            "a2a1": -0.0681048,
            "a2a2": 0.0429055
        },
        "T1T23": {
            "a0a0": 0.000263874,
            "a0a1": 0.00203264,
            "a0a2": 0.0105925,
            "a1a0": -0.00133073,
            "a1a1": 0.0548183,
            "a1a2": 0.319874,
            "a2a0": 0.0108603,
            "a2a1": -0.0109537,
            "a2a2": 0.345893
        },
        "T2A0": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000172364,
            "a0a2": -0.00184705,
            "a1a0": -0.000834015,
            "a1a1": 0.00558285,
            "a1a2": -0.00491198,
            "a2a0": -0.00244933,
            "a2a1": 0.00793325,
            "a2a2": 0.143381
        },
        "T2A1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00196855,
            "a0a2": 0.00360605,
            "a1a0": 0.00235437,
            "a1a1": 0.0345307,
            "a1a2": 0.0815441,
            "a2a0": 0.00647486,
            "a2a1": 0.0917429,
            "a2a2": 0.308633
        },
        "T2A12": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000435953,
            "a0a2": -0.0019918,
            "a1a0": -0.000609817,
            "a1a1": 0.00678661,
            "a1a2": 0.0243566,
            "a2a0": -0.00179091,
            "a2a1": 0.00918688,
            "a2a2": 0.0978331
        },
        "T2V": {
            "a0a0": 0.000636647,
            "a0a1": 0.00294343,
            "a0a2": -0.0139636,
            "a1a0": 0.00247539,
            "a1a1": 0.047961,
            "a1a2": -0.0635433,
            "a2a0": 0.0059186,
            "a2a1": 0.132963,
            "a2a2": 0.139585
        },
        "T2T1": {
            "a0a0": 0.000585846,
            "a0a1": 0.00237276,
            "a0a2": -0.0137412,
            "a1a0": 0.00217671,
            "a1a1": 0.036211,
            "a1a2": -0.0681048,
            "a2a0": 0.00455837,
            "a2a1": 0.100842,
            "a2a2": 0.0429055
        },
        "T2T2": {
            "a0a0": 0.000585846,
            "a0a1": 0.00217671,
            "a0a2": 0.00455837,
            "a1a0": 0.00217671,
            "a1a1": 0.0343334,
            "a1a2": 0.0924866,
            "a2a0": 0.00455837,
            "a2a1": 0.0924866,
            "a2a2": 0.373781
        },
        "T2T23": {
            "a0a0": 0.000263874,
            "a0a1": 0.00203264,
            "a0a2": 0.0105925,
            "a1a0": -0.000716232,
            "a1a1": 0.041295,
            "a1a2": 0.200953,
            "a2a0": -0.000142986,
            "a2a1": 0.112183,
            "a2a2": 0.794013
        },
        "T23A0": {
            "a0a0": 0.00275701,
            "a0a1": 0.0061986,
            "a0a2": -0.0206545,
            "a1a0": 0.00972558,
            "a1a1": 0.0927655,
            "a1a2": -0.200027,
            "a2a0": -0.00344693,
            "a2a1": 0.281171,
            "a2a2": -0.161041
        },
        "T23A1": {
            "a0a0": 0.000319327,
            "a0a1": -0.000647249,
            "a0a2": 0.000915551,
            "a1a0": 0.00294275,
            "a1a1": 0.0389325,
            "a1a2": 0.0617472,
            "a2a0": 0.0185784,
            "a2a1": 0.163861,
            "a2a2": 0.219586
        },
        "T23A12": {
            "a0a0": 0.00201588,
            "a0a1": 0.00423034,
            "a0a2": -0.00655421,
            "a1a0": 0.00711118,
            "a1a1": 0.0935612,
            "a1a2": 0.373038,
            "a2a0": -0.00252033,
            "a2a1": 0.376287,
            "a2a2": 2.81971
        },
        "T23V": {
            "a0a0": 0.000497851,
            "a0a1": -0.00173852,
            "a0a2": 0.00864221,
            "a1a0": 0.00209195,
            "a1a1": 0.0729644,
            "a1a2": 0.0418919,
            "a2a0": 0.00451022,
            "a2a1": 0.42058,
            "a2a2": 1.20704
        },
        "T23T1": {
            "a0a0": 0.000263874,
            "a0a1": -0.00133073,
            "a0a2": 0.0108603,
            "a1a0": 0.00203264,
            "a1a1": 0.0548183,
            "a1a2": -0.0109537,
            "a2a0": 0.0105925,
            "a2a1": 0.319874,
            "a2a2": 0.345893
        },
        "T23T2": {
            "a0a0": 0.000263874,
            "a0a1": -0.000716232,
            "a0a2": -0.000142986,
            "a1a0": 0.00203264,
            "a1a1": 0.041295,
            "a1a2": 0.112183,
            "a2a0": 0.0105925,
            "a2a1": 0.200953,
            "a2a2": 0.794013
        },
        "T23T23": {
            "a0a0": 0.00582074,
            "a0a1": 0.0128013,
            "a0a2": -0.0182726,
            "a1a0": 0.0128013,
            "a1a1": 0.313294,
            "a1a2": 1.43769,
            "a2a0": -0.0182726,
            "a2a1": 1.43769,
            "a2a2": 10.7248
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/Bsphi_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.421328,
            "a1": -0.976454,
            "a2": 3.2714
        },
        "A1": {
            "a0": 0.288007,
            "a1": 0.350826,
            "a2": 1.69688
        },
        "A12": {
            "a0": 0.267053,
            "a1": 0.954402,
            "a2": 2.15263
        },
        "V": {
            "a0": 0.364478,
            "a1": -1.22389,
            "a2": 3.74061
        },
        "T1": {
            "a0": 0.299475,
            "a1": -1.1013,
            "a2": 0.58459
        },
        "T2": {
            "a0": 0.299475,
            "a1": 0.403564,
            "a2": 1.03987
        },
        "T23": {
            "a0": 0.65233,
            "a1": 2.09622,
            "a2": 6.73572
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0240514,
            "a1": 0.23757,
            "a2": 1.35909
        },
        "A1": {
            "a0": 0.0105759,
            "a1": 0.103813,
            "a2": 0.790297
        },
        "A12": {
            "a0": 0.0152447,
            "a1": 0.125879,
            "a2": 0.47881
        },
        "V": {
            "a0": 0.0141353,
            "a1": 0.164176,
            "a2": 1.72682
        },
        "T1": {
            "a0": 0.0120688,
            "a1": 0.0835241,
            "a2": 1.00324
        },
        "T2": {
            "a0": 0.0120688,
            "a1": 0.0803563,
            "a2": 0.608872
        },
        "T23": {
            "a0": 0.0357469,
            "a1": 0.330082,
            "a2": 1.79526
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.687348,
            "a0a2": -0.349657,
            "a1a0": 0.687348,
            "a1a1": 1.0,
            "a1a2": 0.121069,
            "a2a0": -0.349657,
            "a2a1": 0.121069,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.206736,
            "a0a1": -0.554941,
            "a0a2": -0.597622,
            "a1a0": 0.0064726,
            "a1a1": -0.609677,
            "a1a2": -0.668983,
            "a2a0": 0.091877,
            "a2a1": 0.0390177,
            "a2a2": 0.272613
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.772589,
            "a0a2": 0.42463,
            "a1a0": 0.668299,
            "a1a1": 0.791667,
            "a1a2": 0.646183,
            "a2a0": -0.367399,
            "a2a1": -0.290877,
            "a2a2": 0.166971
        },
        "A0V": {
            "a0a0": 0.187815,
            "a0a1": -0.422447,
            "a0a2": -0.456553,
            "a1a0": 0.0174825,
            "a1a1": -0.52219,
            "a1a2": -0.662488,
            "a2a0": 0.207248,
            "a2a1": -0.0243012,
            "a2a2": -0.0754036
        },
        "A0T1": {
            "a0a0": 0.0865627,
            "a0a1": -0.297008,
            "a0a2": 0.0671143,
            "a1a0": 0.0545029,
            "a1a1": -0.247063,
            "a1a2": -0.0128991,
            "a2a0": 0.182472,
            "a2a1": -0.00649649,
            "a2a2": -0.220386
        },
        "A0T2": {
            "a0a0": 0.0885951,
            "a0a1": -0.457242,
            "a0a2": -0.196984,
            "a1a0": 0.0486156,
            "a1a1": -0.525849,
            "a1a2": -0.32988,
            "a2a0": 0.174415,
            "a2a1": -0.0908376,
            "a2a2": -0.260704
        },
        "A0T23": {
            "a0a0": 0.703702,
            "a0a1": 0.728003,
            "a0a2": 0.602114,
            "a1a0": 0.640094,
            "a1a1": 0.775898,
            "a1a2": 0.645661,
            "a2a0": -0.255547,
            "a2a1": -0.197701,
            "a2a2": -0.0842799
        },
        "A1A0": {
            "a0a0": 0.206736,
            "a0a1": 0.0064726,
            "a0a2": 0.091877,
            "a1a0": -0.554941,
            "a1a1": -0.609677,
            "a1a2": 0.0390177,
            "a2a0": -0.597622,
            "a2a1": -0.668983,
            "a2a2": 0.272613
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.250919,
            "a0a2": -0.105449,
            "a1a0": 0.250919,
            "a1a1": 1.0,
            "a1a2": 0.78406,
            "a2a0": -0.105449,
            "a2a1": 0.78406,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.200928,
            "a0a1": -0.13586,
            "a0a2": -0.146239,
            "a1a0": -0.549042,
            "a1a1": -0.662113,
            "a1a2": -0.589264,
            "a2a0": -0.58909,
            "a2a1": -0.716176,
            "a2a2": -0.453332
        },
        "A1V": {
            "a0a0": 0.406354,
            "a0a1": 0.180876,
            "a0a2": 0.109717,
            "a1a0": -0.00746984,
            "a1a1": 0.642019,
            "a1a2": 0.552109,
            "a2a0": 0.0402144,
            "a2a1": 0.47354,
            "a2a2": 0.497547
        },
        "A1T1": {
            "a0a0": 0.267591,
            "a0a1": 0.101937,
            "a0a2": -0.164558,
            "a1a0": 0.142301,
            "a1a1": 0.571088,
            "a1a2": -0.22105,
            "a2a0": 0.156373,
            "a2a1": 0.388671,
            "a2a2": -0.169048
        },
        "A1T2": {
            "a0a0": 0.275557,
            "a0a1": 0.190196,
            "a0a2": -0.0562319,
            "a1a0": 0.139241,
            "a1a1": 0.794425,
            "a1a2": 0.195856,
            "a2a0": 0.148962,
            "a2a1": 0.548463,
            "a2a2": 0.124908
        },
        "A1T23": {
            "a0a0": 0.0931432,
            "a0a1": -0.0724199,
            "a0a2": -0.155631,
            "a1a0": -0.601549,
            "a1a1": -0.673956,
            "a1a2": -0.681441,
            "a2a0": -0.652782,
            "a2a1": -0.693798,
            "a2a2": -0.569813
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.668299,
            "a0a2": -0.367399,
            "a1a0": 0.772589,
            "a1a1": 0.791667,
            "a1a2": -0.290877,
            "a2a0": 0.42463,
            "a2a1": 0.646183,
            "a2a2": 0.166971
        },
        "A12A1": {
            "a0a0": 0.200928,
            "a0a1": -0.549042,
            "a0a2": -0.58909,
            "a1a0": -0.13586,
            "a1a1": -0.662113,
            "a1a2": -0.716176,
            "a2a0": -0.146239,
            "a2a1": -0.589264,
            "a2a2": -0.453332
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.775667,
            "a0a2": 0.424398,
            "a1a0": 0.775667,
            "a1a1": 1.0,
            "a1a2": 0.803423,
            "a2a0": 0.424398,
            "a2a1": 0.803423,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.184513,
            "a0a1": -0.420811,
            "a0a2": -0.447059,
            "a1a0": -0.0661659,
            "a1a1": -0.502237,
            "a1a2": -0.553914,
            "a2a0": 0.0196031,
            "a2a1": -0.450477,
            "a2a2": -0.475719
        },
        "A12T1": {
            "a0a0": 0.0773811,
            "a0a1": -0.304431,
            "a0a2": 0.0722582,
            "a1a0": -0.148005,
            "a1a1": -0.406181,
            "a1a2": 0.0686011,
            "a2a0": -0.124325,
            "a2a1": -0.459704,
            "a2a2": -0.0415268
        },
        "A12T2": {
            "a0a0": 0.0795224,
            "a0a1": -0.455068,
            "a0a2": -0.187699,
            "a1a0": -0.149814,
            "a1a1": -0.597757,
            "a1a2": -0.236414,
            "a2a0": -0.129832,
            "a2a1": -0.651114,
            "a2a2": -0.338525
        },
        "A12T23": {
            "a0a0": 0.698961,
            "a0a1": 0.723823,
            "a0a2": 0.599831,
            "a1a0": 0.629096,
            "a1a1": 0.8456,
            "a1a2": 0.733289,
            "a2a0": 0.369588,
            "a2a1": 0.656874,
            "a2a2": 0.656771
        },
        "VA0": {
            "a0a0": 0.187815,
            "a0a1": 0.0174825,
            "a0a2": 0.207248,
            "a1a0": -0.422447,
            "a1a1": -0.52219,
            "a1a2": -0.0243012,
            "a2a0": -0.456553,
            "a2a1": -0.662488,
            "a2a2": -0.0754036
        },
        "VA1": {
            "a0a0": 0.406354,
            "a0a1": -0.00746984,
            "a0a2": 0.0402144,
            "a1a0": 0.180876,
            "a1a1": 0.642019,
            "a1a2": 0.47354,
            "a2a0": 0.109717,
            "a2a1": 0.552109,
            "a2a2": 0.497547
        },
        "VA12": {
            "a0a0": 0.184513,
            "a0a1": -0.0661659,
            "a0a2": 0.0196031,
            "a1a0": -0.420811,
            "a1a1": -0.502237,
            "a1a2": -0.450477,
            "a2a0": -0.447059,
            "a2a1": -0.553914,
            "a2a2": -0.475719
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.247761,
            "a0a2": -0.123124,
            "a1a0": 0.247761,
            "a1a1": 1.0,
            "a1a2": 0.739804,
            "a2a0": -0.123124,
            "a2a1": 0.739804,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.526268,
            "a0a1": -0.0393931,
            "a0a2": -0.415068,
            "a1a0": 0.218671,
            "a1a1": 0.571275,
            "a1a2": -0.444945,
            "a2a0": -0.099119,
            "a2a1": 0.323867,
            "a2a2": -0.0726924
        },
        "VT2": {
            "a0a0": 0.535066,
            "a0a1": -0.0392003,
            "a0a2": -0.368212,
            "a1a0": 0.223869,
            "a1a1": 0.633854,
            "a1a2": -0.0725463,
            "a2a0": -0.0931479,
            "a2a1": 0.50992,
            "a2a2": 0.213584
        },
        "VT23": {
            "a0a0": 0.160071,
            "a0a1": 0.0458389,
            "a0a2": 0.0186265,
            "a1a0": -0.617296,
            "a1a1": -0.617176,
            "a1a2": -0.629361,
            "a2a0": -0.677613,
            "a2a1": -0.651525,
            "a2a2": -0.547041
        },
        "T1A0": {
            "a0a0": 0.0865627,
            "a0a1": 0.0545029,
            "a0a2": 0.182472,
            "a1a0": -0.297008,
            "a1a1": -0.247063,
            "a1a2": -0.00649649,
            "a2a0": 0.0671143,
            "a2a1": -0.0128991,
            "a2a2": -0.220386
        },
        "T1A1": {
            "a0a0": 0.267591,
            "a0a1": 0.142301,
            "a0a2": 0.156373,
            "a1a0": 0.101937,
            "a1a1": 0.571088,
            "a1a2": 0.388671,
            "a2a0": -0.164558,
            "a2a1": -0.22105,
            "a2a2": -0.169048
        },
        "T1A12": {
            "a0a0": 0.0773811,
            "a0a1": -0.148005,
            "a0a2": -0.124325,
            "a1a0": -0.304431,
            "a1a1": -0.406181,
            "a1a2": -0.459704,
            "a2a0": 0.0722582,
            "a2a1": 0.0686011,
            "a2a2": -0.0415268
        },
        "T1V": {
            "a0a0": 0.526268,
            "a0a1": 0.218671,
            "a0a2": -0.099119,
            "a1a0": -0.0393931,
            "a1a1": 0.571275,
            "a1a2": 0.323867,
            "a2a0": -0.415068,
            "a2a1": -0.444945,
            "a2a2": -0.0726924
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.448903,
            "a0a2": -0.56142,
            "a1a0": 0.448903,
            "a1a1": 1.0,
            "a1a2": -0.169757,
            "a2a0": -0.56142,
            "a2a1": -0.169757,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.189067,
            "a0a2": -0.51613,
            "a1a0": 0.423782,
            "a1a1": 0.660917,
            "a1a2": -0.00861968,
            "a2a0": -0.561865,
            "a2a1": -0.137407,
            "a2a2": 0.711765
        },
        "T1T23": {
            "a0a0": 0.106616,
            "a0a1": -0.176712,
            "a0a2": -0.210211,
            "a1a0": -0.321698,
            "a1a1": -0.487256,
            "a1a2": -0.54514,
            "a2a0": 0.220799,
            "a2a1": 0.232593,
            "a2a2": 0.364997
        },
        "T2A0": {
            "a0a0": 0.0885951,
            "a0a1": 0.0486156,
            "a0a2": 0.174415,
            "a1a0": -0.457242,
            "a1a1": -0.525849,
            "a1a2": -0.0908376,
            "a2a0": -0.196984,
            "a2a1": -0.32988,
            "a2a2": -0.260704
        },
        "T2A1": {
            "a0a0": 0.275557,
            "a0a1": 0.139241,
            "a0a2": 0.148962,
            "a1a0": 0.190196,
            "a1a1": 0.794425,
            "a1a2": 0.548463,
            "a2a0": -0.0562319,
            "a2a1": 0.195856,
            "a2a2": 0.124908
        },
        "T2A12": {
            "a0a0": 0.0795224,
            "a0a1": -0.149814,
            "a0a2": -0.129832,
            "a1a0": -0.455068,
            "a1a1": -0.597757,
            "a1a2": -0.651114,
            "a2a0": -0.187699,
            "a2a1": -0.236414,
            "a2a2": -0.338525
        },
        "T2V": {
            "a0a0": 0.535066,
            "a0a1": 0.223869,
            "a0a2": -0.0931479,
            "a1a0": -0.0392003,
            "a1a1": 0.633854,
            "a1a2": 0.50992,
            "a2a0": -0.368212,
            "a2a1": -0.0725463,
            "a2a2": 0.213584
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.423782,
            "a0a2": -0.561865,
            "a1a0": 0.189067,
            "a1a1": 0.660917,
            "a1a2": -0.137407,
            "a2a0": -0.51613,
            "a2a1": -0.00861968,
            "a2a2": 0.711765
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.212618,
            "a0a2": -0.495299,
            "a1a0": 0.212618,
            "a1a1": 1.0,
            "a1a2": 0.410351,
            "a2a0": -0.495299,
            "a2a1": 0.410351,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.109431,
            "a0a1": -0.176517,
            "a0a2": -0.208143,
            "a1a0": -0.455203,
            "a1a1": -0.62091,
            "a1a2": -0.661853,
            "a2a0": -0.0306923,
            "a2a1": -0.114741,
            "a2a2": 0.00905559
        },
        "T23A0": {
            "a0a0": 0.703702,
            "a0a1": 0.640094,
            "a0a2": -0.255547,
            "a1a0": 0.728003,
            "a1a1": 0.775898,
            "a1a2": -0.197701,
            "a2a0": 0.602114,
            "a2a1": 0.645661,
            "a2a2": -0.0842799
        },
        "T23A1": {
            "a0a0": 0.0931432,
            "a0a1": -0.601549,
            "a0a2": -0.652782,
            "a1a0": -0.0724199,
            "a1a1": -0.673956,
            "a1a2": -0.693798,
            "a2a0": -0.155631,
            "a2a1": -0.681441,
            "a2a2": -0.569813
        },
        "T23A12": {
            "a0a0": 0.698961,
            "a0a1": 0.629096,
            "a0a2": 0.369588,
            "a1a0": 0.723823,
            "a1a1": 0.8456,
            "a1a2": 0.656874,
            "a2a0": 0.599831,
            "a2a1": 0.733289,
            "a2a2": 0.656771
        },
        "T23V": {
            "a0a0": 0.160071,
            "a0a1": -0.617296,
            "a0a2": -0.677613,
            "a1a0": 0.0458389,
            "a1a1": -0.617176,
            "a1a2": -0.651525,
            "a2a0": 0.0186265,
            "a2a1": -0.629361,
            "a2a2": -0.547041
        },
        "T23T1": {
            "a0a0": 0.106616,
            "a0a1": -0.321698,
            "a0a2": 0.220799,
            "a1a0": -0.176712,
            "a1a1": -0.487256,
            "a1a2": 0.232593,
            "a2a0": -0.210211,
            "a2a1": -0.54514,
            "a2a2": 0.364997
        },
        "T23T2": {
            "a0a0": 0.109431,
            "a0a1": -0.455203,
            "a0a2": -0.0306923,
            "a1a0": -0.176517,
            "a1a1": -0.62091,
            "a1a2": -0.114741,
            "a2a0": -0.208143,
            "a2a1": -0.661853,
            "a2a2": 0.00905559
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.777787,
            "a0a2": 0.573289,
            "a1a0": 0.777787,
            "a1a1": 1.0,
            "a1a2": 0.899178,
            "a2a0": 0.573289,
            "a2a1": 0.899178,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000578471,
            "a0a1": 0.00392743,
            "a0a2": -0.0114296,
            "a1a0": 0.00392743,
            "a1a1": 0.0564393,
            "a1a2": 0.0390906,
            "a2a0": -0.0114296,
            "a2a1": 0.0390906,
            "a2a2": 1.84714
        },
        "A0A1": {
            "a0a0": 5.25864e-5,
            "a0a1": -0.00138561,
            "a0a2": -0.0113595,
            "a1a0": 1.62625e-5,
            "a1a1": -0.0150364,
            "a1a2": -0.125602,
            "a2a0": 0.00132061,
            "a2a1": 0.00550511,
            "a2a2": 0.292811
        },
        "A0A12": {
            "a0a0": 0.000366656,
            "a0a1": 0.00233907,
            "a0a2": 0.00489006,
            "a1a0": 0.00242036,
            "a1a1": 0.0236748,
            "a1a2": 0.0735037,
            "a2a0": -0.00761213,
            "a2a1": -0.0497636,
            "a2a2": 0.108656
        },
        "A0V": {
            "a0a0": 6.38521e-5,
            "a0a1": -0.0016681,
            "a0a2": -0.0189618,
            "a1a0": 5.87084e-5,
            "a1a1": -0.020367,
            "a1a2": -0.27178,
            "a2a0": 0.00398149,
            "a2a1": -0.00542234,
            "a2a2": -0.176966
        },
        "A0T1": {
            "a0a0": 2.51266e-5,
            "a0a1": -0.000596651,
            "a0a2": 0.00161942,
            "a1a0": 0.000156269,
            "a1a1": -0.00490241,
            "a1a2": -0.00307436,
            "a2a0": 0.00299301,
            "a2a1": -0.000737463,
            "a2a2": -0.300496
        },
        "A0T2": {
            "a0a0": 2.57166e-5,
            "a0a1": -0.000883704,
            "a0a2": -0.00288467,
            "a1a0": 0.000139389,
            "a1a1": -0.0100386,
            "a1a2": -0.0477169,
            "a2a0": 0.00286086,
            "a2a1": -0.00992054,
            "a2a2": -0.215737
        },
        "A0T23": {
            "a0a0": 0.000605019,
            "a0a1": 0.00577958,
            "a0a2": 0.0259984,
            "a1a0": 0.00543593,
            "a1a1": 0.060844,
            "a1a2": 0.275374,
            "a2a0": -0.0124154,
            "a2a1": -0.0886913,
            "a2a2": -0.205637
        },
        "A1A0": {
            "a0a0": 5.25864e-5,
            "a0a1": 1.62625e-5,
            "a0a2": 0.00132061,
            "a1a0": -0.00138561,
            "a1a1": -0.0150364,
            "a1a2": 0.00550511,
            "a2a0": -0.0113595,
            "a2a1": -0.125602,
            "a2a2": 0.292811
        },
        "A1A1": {
            "a0a0": 0.00011185,
            "a0a1": 0.000275489,
            "a0a2": -0.000881351,
            "a1a0": 0.000275489,
            "a1a1": 0.0107772,
            "a1a2": 0.064327,
            "a2a0": -0.000881351,
            "a2a1": 0.064327,
            "a2a2": 0.62457
        },
        "A1A12": {
            "a0a0": 3.23949e-5,
            "a0a1": -0.000180868,
            "a0a2": -0.00074053,
            "a1a0": -0.000868916,
            "a1a1": -0.00865245,
            "a1a2": -0.0292905,
            "a2a0": -0.00709726,
            "a2a1": -0.0712465,
            "a2a2": -0.171542
        },
        "A1V": {
            "a0a0": 6.07473e-5,
            "a0a1": 0.000314056,
            "a0a2": 0.00200373,
            "a1a0": -1.09615e-5,
            "a1a1": 0.0109423,
            "a1a2": 0.0989753,
            "a2a0": 0.000449238,
            "a2a1": 0.0614406,
            "a2a2": 0.679004
        },
        "A1T1": {
            "a0a0": 3.41549e-5,
            "a0a1": 9.00456e-5,
            "a0a2": -0.00174598,
            "a1a0": 0.000178289,
            "a1a1": 0.00495186,
            "a1a2": -0.0230223,
            "a2a0": 0.00149147,
            "a2a1": 0.0256558,
            "a2a2": -0.134031
        },
        "A1T2": {
            "a0a0": 3.51716e-5,
            "a0a1": 0.000161636,
            "a0a2": -0.000362097,
            "a1a0": 0.000174455,
            "a1a1": 0.00662715,
            "a1a2": 0.0123799,
            "a2a0": 0.00142079,
            "a2a1": 0.0348303,
            "a2a2": 0.0601044
        },
        "A1T23": {
            "a0a0": 3.52133e-5,
            "a0a1": -0.000252812,
            "a0a2": -0.00295489,
            "a1a0": -0.00223236,
            "a1a1": -0.0230945,
            "a1a2": -0.127002,
            "a2a0": -0.0184416,
            "a2a1": -0.180986,
            "a2a2": -0.808445
        },
        "A12A0": {
            "a0a0": 0.000366656,
            "a0a1": 0.00242036,
            "a0a2": -0.00761213,
            "a1a0": 0.00233907,
            "a1a1": 0.0236748,
            "a1a2": -0.0497636,
            "a2a0": 0.00489006,
            "a2a1": 0.0735037,
            "a2a2": 0.108656
        },
        "A12A1": {
            "a0a0": 3.23949e-5,
            "a0a1": -0.000868916,
            "a0a2": -0.00709726,
            "a1a0": -0.000180868,
            "a1a1": -0.00865245,
            "a1a2": -0.0712465,
            "a2a0": -0.00074053,
            "a2a1": -0.0292905,
            "a2a2": -0.171542
        },
        "A12A12": {
            "a0a0": 0.000232401,
            "a0a1": 0.00148849,
            "a0a2": 0.00309781,
            "a1a0": 0.00148849,
            "a1a1": 0.0158455,
            "a1a2": 0.048424,
            "a2a0": 0.00309781,
            "a2a1": 0.048424,
            "a2a2": 0.229259
        },
        "A12V": {
            "a0a0": 3.97603e-5,
            "a0a1": -0.00105321,
            "a0a2": -0.0117688,
            "a1a0": -0.000117731,
            "a1a1": -0.0103794,
            "a1a2": -0.120405,
            "a2a0": 0.000132676,
            "a2a1": -0.0354115,
            "a2a2": -0.393334
        },
        "A12T1": {
            "a0a0": 1.42369e-5,
            "a0a1": -0.000387631,
            "a0a2": 0.00110512,
            "a1a0": -0.00022485,
            "a1a1": -0.00427055,
            "a1a2": 0.00866343,
            "a2a0": -0.000718432,
            "a2a1": -0.0183845,
            "a2a2": -0.0199479
        },
        "A12T2": {
            "a0a0": 1.46309e-5,
            "a0a1": -0.000557461,
            "a0a2": -0.00174223,
            "a1a0": -0.000227598,
            "a1a1": -0.00604641,
            "a1a2": -0.0181197,
            "a2a0": -0.000750254,
            "a2a1": -0.0250518,
            "a2a2": -0.0986913
        },
        "A12T23": {
            "a0a0": 0.0003809,
            "a0a1": 0.00364228,
            "a0a2": 0.0164163,
            "a1a0": 0.0028308,
            "a1a1": 0.035135,
            "a1a2": 0.165713,
            "a2a0": 0.00632587,
            "a2a1": 0.103817,
            "a2a2": 0.564553
        },
        "VA0": {
            "a0a0": 6.38521e-5,
            "a0a1": 5.87084e-5,
            "a0a2": 0.00398149,
            "a1a0": -0.0016681,
            "a1a1": -0.020367,
            "a1a2": -0.00542234,
            "a2a0": -0.0189618,
            "a2a1": -0.27178,
            "a2a2": -0.176966
        },
        "VA1": {
            "a0a0": 6.07473e-5,
            "a0a1": -1.09615e-5,
            "a0a2": 0.000449238,
            "a1a0": 0.000314056,
            "a1a1": 0.0109423,
            "a1a2": 0.0614406,
            "a2a0": 0.00200373,
            "a2a1": 0.0989753,
            "a2a2": 0.679004
        },
        "VA12": {
            "a0a0": 3.97603e-5,
            "a0a1": -0.000117731,
            "a0a2": 0.000132676,
            "a1a0": -0.00105321,
            "a1a1": -0.0103794,
            "a1a2": -0.0354115,
            "a2a0": -0.0117688,
            "a2a1": -0.120405,
            "a2a2": -0.393334
        },
        "VV": {
            "a0a0": 0.000199807,
            "a0a1": 0.000574971,
            "a0a2": -0.00300536,
            "a1a0": 0.000574971,
            "a1a1": 0.0269536,
            "a1a2": 0.209736,
            "a2a0": -0.00300536,
            "a2a1": 0.209736,
            "a2a2": 2.98192
        },
        "VT1": {
            "a0a0": 8.9779e-5,
            "a0a1": -4.65089e-5,
            "a0a2": -0.00588612,
            "a1a0": 0.000433275,
            "a1a1": 0.00783367,
            "a1a2": -0.0732858,
            "a2a0": -0.00206571,
            "a2a1": 0.0467118,
            "a2a2": -0.125934
        },
        "VT2": {
            "a0a0": 9.12799e-5,
            "a0a1": -4.4526e-5,
            "a0a2": -0.00316904,
            "a1a0": 0.000443573,
            "a1a1": 0.00836214,
            "a1a2": -0.00725186,
            "a2a0": -0.00194126,
            "a2a1": 0.0707571,
            "a2a2": 0.224565
        },
        "VT23": {
            "a0a0": 8.08829e-5,
            "a0a1": 0.000213875,
            "a0a2": 0.000472676,
            "a1a0": -0.00362277,
            "a1a1": -0.0334457,
            "a1a2": -0.185496,
            "a2a0": -0.0418282,
            "a2a1": -0.371365,
            "a2a2": -1.69588
        },
        "T1A0": {
            "a0a0": 2.51266e-5,
            "a0a1": 0.000156269,
            "a0a2": 0.00299301,
            "a1a0": -0.000596651,
            "a1a1": -0.00490241,
            "a1a2": -0.000737463,
            "a2a0": 0.00161942,
            "a2a1": -0.00307436,
            "a2a2": -0.300496
        },
        "T1A1": {
            "a0a0": 3.41549e-5,
            "a0a1": 0.000178289,
            "a0a2": 0.00149147,
            "a1a0": 9.00456e-5,
            "a1a1": 0.00495186,
            "a1a2": 0.0256558,
            "a2a0": -0.00174598,
            "a2a1": -0.0230223,
            "a2a2": -0.134031
        },
        "T1A12": {
            "a0a0": 1.42369e-5,
            "a0a1": -0.00022485,
            "a0a2": -0.000718432,
            "a1a0": -0.000387631,
            "a1a1": -0.00427055,
            "a1a2": -0.0183845,
            "a2a0": 0.00110512,
            "a2a1": 0.00866343,
            "a2a2": -0.0199479
        },
        "T1V": {
            "a0a0": 8.9779e-5,
            "a0a1": 0.000433275,
            "a0a2": -0.00206571,
            "a1a0": -4.65089e-5,
            "a1a1": 0.00783367,
            "a1a2": 0.0467118,
            "a2a0": -0.00588612,
            "a2a1": -0.0732858,
            "a2a2": -0.125934
        },
        "T1T1": {
            "a0a0": 0.000145655,
            "a0a1": 0.000452509,
            "a0a2": -0.00679761,
            "a1a0": 0.000452509,
            "a1a1": 0.00697627,
            "a1a2": -0.0142248,
            "a2a0": -0.00679761,
            "a2a1": -0.0142248,
            "a2a2": 1.00649
        },
        "T1T2": {
            "a0a0": 0.000145655,
            "a0a1": 0.000183357,
            "a0a2": -0.0037927,
            "a1a0": 0.000427186,
            "a1a1": 0.00443587,
            "a1a2": -0.000438357,
            "a2a0": -0.006803,
            "a2a1": -0.0110773,
            "a2a2": 0.434778
        },
        "T1T23": {
            "a0a0": 4.59965e-5,
            "a0a1": -0.000703965,
            "a0a2": -0.00455456,
            "a1a0": -0.000960505,
            "a1a1": -0.0134336,
            "a1a2": -0.0817424,
            "a2a0": 0.00791846,
            "a2a1": 0.0770236,
            "a2a2": 0.657389
        },
        "T2A0": {
            "a0a0": 2.57166e-5,
            "a0a1": 0.000139389,
            "a0a2": 0.00286086,
            "a1a0": -0.000883704,
            "a1a1": -0.0100386,
            "a1a2": -0.00992054,
            "a2a0": -0.00288467,
            "a2a1": -0.0477169,
            "a2a2": -0.215737
        },
        "T2A1": {
            "a0a0": 3.51716e-5,
            "a0a1": 0.000174455,
            "a0a2": 0.00142079,
            "a1a0": 0.000161636,
            "a1a1": 0.00662715,
            "a1a2": 0.0348303,
            "a2a0": -0.000362097,
            "a2a1": 0.0123799,
            "a2a2": 0.0601044
        },
        "T2A12": {
            "a0a0": 1.46309e-5,
            "a0a1": -0.000227598,
            "a0a2": -0.000750254,
            "a1a0": -0.000557461,
            "a1a1": -0.00604641,
            "a1a2": -0.0250518,
            "a2a0": -0.00174223,
            "a2a1": -0.0181197,
            "a2a2": -0.0986913
        },
        "T2V": {
            "a0a0": 9.12799e-5,
            "a0a1": 0.000443573,
            "a0a2": -0.00194126,
            "a1a0": -4.4526e-5,
            "a1a1": 0.00836214,
            "a1a2": 0.0707571,
            "a2a0": -0.00316904,
            "a2a1": -0.00725186,
            "a2a2": 0.224565
        },
        "T2T1": {
            "a0a0": 0.000145655,
            "a0a1": 0.000427186,
            "a0a2": -0.006803,
            "a1a0": 0.000183357,
            "a1a1": 0.00443587,
            "a1a2": -0.0110773,
            "a2a0": -0.0037927,
            "a2a1": -0.000438357,
            "a2a2": 0.434778
        },
        "T2T2": {
            "a0a0": 0.000145655,
            "a0a1": 0.000206197,
            "a0a2": -0.00363962,
            "a1a0": 0.000206197,
            "a1a1": 0.00645713,
            "a1a2": 0.0200771,
            "a2a0": -0.00363962,
            "a2a1": 0.0200771,
            "a2a2": 0.370725
        },
        "T2T23": {
            "a0a0": 4.7211e-5,
            "a0a1": -0.000703189,
            "a0a2": -0.00450975,
            "a1a0": -0.00130757,
            "a1a1": -0.0164691,
            "a1a2": -0.0954793,
            "a2a0": -0.000668028,
            "a2a1": -0.0230605,
            "a2a2": 0.00989852
        },
        "T23A0": {
            "a0a0": 0.000605019,
            "a0a1": 0.00543593,
            "a0a2": -0.0124154,
            "a1a0": 0.00577958,
            "a1a1": 0.060844,
            "a1a2": -0.0886913,
            "a2a0": 0.0259984,
            "a2a1": 0.275374,
            "a2a2": -0.205637
        },
        "T23A1": {
            "a0a0": 3.52133e-5,
            "a0a1": -0.00223236,
            "a0a2": -0.0184416,
            "a1a0": -0.000252812,
            "a1a1": -0.0230945,
            "a1a2": -0.180986,
            "a2a0": -0.00295489,
            "a2a1": -0.127002,
            "a2a2": -0.808445
        },
        "T23A12": {
            "a0a0": 0.0003809,
            "a0a1": 0.0028308,
            "a0a2": 0.00632587,
            "a1a0": 0.00364228,
            "a1a1": 0.035135,
            "a1a2": 0.103817,
            "a2a0": 0.0164163,
            "a2a1": 0.165713,
            "a2a2": 0.564553
        },
        "T23V": {
            "a0a0": 8.08829e-5,
            "a0a1": -0.00362277,
            "a0a2": -0.0418282,
            "a1a0": 0.000213875,
            "a1a1": -0.0334457,
            "a1a2": -0.371365,
            "a2a0": 0.000472676,
            "a2a1": -0.185496,
            "a2a2": -1.69588
        },
        "T23T1": {
            "a0a0": 4.59965e-5,
            "a0a1": -0.000960505,
            "a0a2": 0.00791846,
            "a1a0": -0.000703965,
            "a1a1": -0.0134336,
            "a1a2": 0.0770236,
            "a2a0": -0.00455456,
            "a2a1": -0.0817424,
            "a2a2": 0.657389
        },
        "T23T2": {
            "a0a0": 4.7211e-5,
            "a0a1": -0.00130757,
            "a0a2": -0.000668028,
            "a1a0": -0.000703189,
            "a1a1": -0.0164691,
            "a1a2": -0.0230605,
            "a2a0": -0.00450975,
            "a2a1": -0.0954793,
            "a2a2": 0.00989852
        },
        "T23T23": {
            "a0a0": 0.00127784,
            "a0a1": 0.00917745,
            "a0a2": 0.0367909,
            "a1a0": 0.00917745,
            "a1a1": 0.108954,
            "a1a2": 0.532839,
            "a2a0": 0.0367909,
            "a2a1": 0.532839,
            "a2a2": 3.22296
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1503-05534v2/Bsphi_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.388675,
            "a1": -0.783874,
            "a2": 2.41473
        },
        "A1": {
            "a0": 0.295607,
            "a1": 0.483914,
            "a2": 0.291817
        },
        "A12": {
            "a0": 0.246357,
            "a1": 0.764562,
            "a2": 0.711083
        },
        "V": {
            "a0": 0.386556,
            "a1": -1.02957,
            "a2": 3.50499
        },
        "T1": {
            "a0": 0.309106,
            "a1": -0.867808,
            "a2": 2.74535
        },
        "T2": {
            "a0": 0.309106,
            "a1": 0.58328,
            "a2": 0.893065
        },
        "T23": {
            "a0": 0.675618,
            "a1": 2.11435,
            "a2": 4.93525
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0454248,
            "a1": 0.262704,
            "a2": 1.4762
        },
        "A1": {
            "a0": 0.026534,
            "a1": 0.194885,
            "a2": 0.646679
        },
        "A12": {
            "a0": 0.0287919,
            "a1": 0.195545,
            "a2": 0.957192
        },
        "V": {
            "a0": 0.033258,
            "a1": 0.254779,
            "a2": 1.55247
        },
        "T1": {
            "a0": 0.0271593,
            "a1": 0.190096,
            "a2": 1.19396
        },
        "T2": {
            "a0": 0.0271593,
            "a1": 0.18578,
            "a2": 0.713992
        },
        "T23": {
            "a0": 0.0707825,
            "a1": 0.46018,
            "a2": 2.24931
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.18017,
            "a0a2": -0.0487874,
            "a1a0": 0.18017,
            "a1a1": 1.0,
            "a1a2": -0.234487,
            "a2a0": -0.0487874,
            "a2a1": -0.234487,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.10324,
            "a0a1": -0.117076,
            "a0a2": -0.124572,
            "a1a0": -0.0969702,
            "a1a1": 0.187806,
            "a1a2": 0.152791,
            "a2a0": 0.128226,
            "a2a1": 0.118363,
            "a2a2": 0.362209
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.464726,
            "a0a2": 0.245828,
            "a1a0": 0.18017,
            "a1a1": 0.735641,
            "a1a2": 0.77284,
            "a2a0": -0.0487874,
            "a2a1": -0.190969,
            "a2a2": -0.117633
        },
        "A0V": {
            "a0a0": 0.124821,
            "a0a1": -0.117954,
            "a0a2": 0.0157006,
            "a1a0": -0.166272,
            "a1a1": 0.254313,
            "a1a2": 0.209749,
            "a2a0": 0.0757061,
            "a2a1": 0.0961164,
            "a2a2": 0.49166
        },
        "A0T1": {
            "a0a0": 0.0723245,
            "a0a1": -0.119193,
            "a0a2": 0.0459484,
            "a1a0": -0.1799,
            "a1a1": 0.257569,
            "a1a2": 0.191152,
            "a2a0": -0.0511808,
            "a2a1": 0.0973715,
            "a2a2": 0.457644
        },
        "A0T2": {
            "a0a0": 0.0723245,
            "a0a1": -0.0954292,
            "a0a2": -0.141249,
            "a1a0": -0.1799,
            "a1a1": 0.156513,
            "a1a2": 0.191711,
            "a2a0": -0.0511808,
            "a2a1": 0.111197,
            "a2a2": 0.464199
        },
        "A0T23": {
            "a0a0": 0.68486,
            "a0a1": 0.337097,
            "a0a2": 0.0408924,
            "a1a0": 0.156015,
            "a1a1": 0.788042,
            "a1a2": 0.738473,
            "a2a0": -0.141873,
            "a2a1": -0.0549455,
            "a2a2": 0.250318
        },
        "A1A0": {
            "a0a0": 0.10324,
            "a0a1": -0.0969702,
            "a0a2": 0.128226,
            "a1a0": -0.117076,
            "a1a1": 0.187806,
            "a1a2": 0.118363,
            "a2a0": -0.124572,
            "a2a1": 0.152791,
            "a2a2": 0.362209
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.330053,
            "a0a2": 0.377283,
            "a1a0": 0.330053,
            "a1a1": 1.0,
            "a1a2": 0.741698,
            "a2a0": 0.377283,
            "a2a1": 0.741698,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.10324,
            "a0a1": -0.229135,
            "a0a2": -0.311734,
            "a1a0": -0.117076,
            "a1a1": 0.163181,
            "a1a2": -0.075756,
            "a2a0": -0.124572,
            "a2a1": 0.0583308,
            "a2a2": 0.103595
        },
        "A1V": {
            "a0a0": 0.894341,
            "a0a1": 0.334385,
            "a0a2": -0.286649,
            "a1a0": 0.307448,
            "a1a1": 0.966308,
            "a1a2": -0.244873,
            "a2a0": 0.278406,
            "a2a1": 0.784679,
            "a2a2": 0.121353
        },
        "A1T1": {
            "a0a0": 0.853257,
            "a0a1": 0.349423,
            "a0a2": -0.315206,
            "a1a0": 0.292846,
            "a1a1": 0.957598,
            "a1a2": -0.276121,
            "a2a0": 0.215755,
            "a2a1": 0.786417,
            "a2a2": 0.0646543
        },
        "A1T2": {
            "a0a0": 0.853257,
            "a0a1": 0.350324,
            "a0a2": 0.368908,
            "a1a0": 0.292846,
            "a1a1": 0.987373,
            "a1a2": 0.65569,
            "a2a0": 0.215755,
            "a2a1": 0.750892,
            "a2a2": 0.947004
        },
        "A1T23": {
            "a0a0": 0.176178,
            "a0a1": 0.024966,
            "a0a2": -0.0398638,
            "a1a0": -0.123797,
            "a1a1": 0.309646,
            "a1a2": 0.133024,
            "a2a0": -0.0960426,
            "a2a1": 0.164306,
            "a2a2": 0.256687
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.18017,
            "a0a2": -0.0487874,
            "a1a0": 0.464726,
            "a1a1": 0.735641,
            "a1a2": -0.190969,
            "a2a0": 0.245828,
            "a2a1": 0.77284,
            "a2a2": -0.117633
        },
        "A12A1": {
            "a0a0": 0.10324,
            "a0a1": -0.117076,
            "a0a2": -0.124572,
            "a1a0": -0.229135,
            "a1a1": 0.163181,
            "a1a2": 0.0583308,
            "a2a0": -0.311734,
            "a2a1": -0.075756,
            "a2a2": 0.103595
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.464726,
            "a0a2": 0.245828,
            "a1a0": 0.464726,
            "a1a1": 1.0,
            "a1a2": 0.786825,
            "a2a0": 0.245828,
            "a2a1": 0.786825,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.124821,
            "a0a1": -0.117954,
            "a0a2": 0.0157006,
            "a1a0": -0.262165,
            "a1a1": 0.252116,
            "a1a2": 0.0109191,
            "a2a0": -0.386247,
            "a2a1": 0.0520552,
            "a2a2": 0.26972
        },
        "A12T1": {
            "a0a0": 0.0723245,
            "a0a1": -0.119193,
            "a0a2": 0.0459484,
            "a1a0": -0.230634,
            "a1a1": 0.254352,
            "a1a2": 0.0028825,
            "a2a0": -0.357426,
            "a2a1": 0.0632191,
            "a2a2": 0.236958
        },
        "A12T2": {
            "a0a0": 0.0723245,
            "a0a1": -0.0954292,
            "a0a2": -0.141249,
            "a1a0": -0.230634,
            "a1a1": 0.153188,
            "a1a2": 0.0156942,
            "a2a0": -0.357426,
            "a2a1": -0.0796489,
            "a2a2": 0.125988
        },
        "A12T23": {
            "a0a0": 0.68486,
            "a0a1": 0.337097,
            "a0a2": 0.0408924,
            "a1a0": 0.186224,
            "a1a1": 0.83758,
            "a1a2": 0.627669,
            "a2a0": 0.0502841,
            "a2a1": 0.555675,
            "a2a2": 0.682439
        },
        "VA0": {
            "a0a0": 0.124821,
            "a0a1": -0.166272,
            "a0a2": 0.0757061,
            "a1a0": -0.117954,
            "a1a1": 0.254313,
            "a1a2": 0.0961164,
            "a2a0": 0.0157006,
            "a2a1": 0.209749,
            "a2a2": 0.49166
        },
        "VA1": {
            "a0a0": 0.894341,
            "a0a1": 0.307448,
            "a0a2": 0.278406,
            "a1a0": 0.334385,
            "a1a1": 0.966308,
            "a1a2": 0.784679,
            "a2a0": -0.286649,
            "a2a1": -0.244873,
            "a2a2": 0.121353
        },
        "VA12": {
            "a0a0": 0.124821,
            "a0a1": -0.262165,
            "a0a2": -0.386247,
            "a1a0": -0.117954,
            "a1a1": 0.252116,
            "a1a2": 0.0520552,
            "a2a0": 0.0157006,
            "a2a1": 0.0109191,
            "a2a2": 0.26972
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.348094,
            "a0a2": -0.398351,
            "a1a0": 0.348094,
            "a1a1": 1.0,
            "a1a2": -0.270706,
            "a2a0": -0.398351,
            "a2a1": -0.270706,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.888217,
            "a0a1": 0.327911,
            "a0a2": -0.370937,
            "a1a0": 0.31868,
            "a1a1": 0.984424,
            "a1a2": -0.301359,
            "a2a0": -0.479854,
            "a2a1": -0.265843,
            "a2a2": 0.954639
        },
        "VT2": {
            "a0a0": 0.888217,
            "a0a1": 0.349087,
            "a0a2": 0.282156,
            "a1a0": 0.31868,
            "a1a1": 0.97312,
            "a1a2": 0.709562,
            "a2a0": -0.479854,
            "a2a1": -0.293627,
            "a2a2": 0.254248
        },
        "VT23": {
            "a0a0": 0.198641,
            "a0a1": -0.0187338,
            "a0a2": -0.12681,
            "a1a0": -0.134417,
            "a1a1": 0.363923,
            "a1a2": 0.215472,
            "a2a0": 0.0257089,
            "a2a1": 0.132565,
            "a2a2": 0.504354
        },
        "T1A0": {
            "a0a0": 0.0723245,
            "a0a1": -0.1799,
            "a0a2": -0.0511808,
            "a1a0": -0.119193,
            "a1a1": 0.257569,
            "a1a2": 0.0973715,
            "a2a0": 0.0459484,
            "a2a1": 0.191152,
            "a2a2": 0.457644
        },
        "T1A1": {
            "a0a0": 0.853257,
            "a0a1": 0.292846,
            "a0a2": 0.215755,
            "a1a0": 0.349423,
            "a1a1": 0.957598,
            "a1a2": 0.786417,
            "a2a0": -0.315206,
            "a2a1": -0.276121,
            "a2a2": 0.0646543
        },
        "T1A12": {
            "a0a0": 0.0723245,
            "a0a1": -0.230634,
            "a0a2": -0.357426,
            "a1a0": -0.119193,
            "a1a1": 0.254352,
            "a1a2": 0.0632191,
            "a2a0": 0.0459484,
            "a2a1": 0.0028825,
            "a2a2": 0.236958
        },
        "T1V": {
            "a0a0": 0.888217,
            "a0a1": 0.31868,
            "a0a2": -0.479854,
            "a1a0": 0.327911,
            "a1a1": 0.984424,
            "a1a2": -0.265843,
            "a2a0": -0.370937,
            "a2a1": -0.301359,
            "a2a2": 0.954639
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.368797,
            "a0a2": -0.554447,
            "a1a0": 0.368797,
            "a1a1": 1.0,
            "a1a2": -0.333172,
            "a2a0": -0.554447,
            "a2a1": -0.333172,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.3648,
            "a0a2": 0.22191,
            "a1a0": 0.368797,
            "a1a1": 0.977948,
            "a1a2": 0.72866,
            "a2a0": -0.554447,
            "a2a1": -0.342405,
            "a2a2": 0.177746
        },
        "T1T23": {
            "a0a0": 0.121814,
            "a0a1": -0.042557,
            "a0a2": -0.176961,
            "a1a0": -0.138848,
            "a1a1": 0.364761,
            "a1a2": 0.221348,
            "a2a0": 0.0735568,
            "a2a1": 0.118879,
            "a2a2": 0.461139
        },
        "T2A0": {
            "a0a0": 0.0723245,
            "a0a1": -0.1799,
            "a0a2": -0.0511808,
            "a1a0": -0.0954292,
            "a1a1": 0.156513,
            "a1a2": 0.111197,
            "a2a0": -0.141249,
            "a2a1": 0.191711,
            "a2a2": 0.464199
        },
        "T2A1": {
            "a0a0": 0.853257,
            "a0a1": 0.292846,
            "a0a2": 0.215755,
            "a1a0": 0.350324,
            "a1a1": 0.987373,
            "a1a2": 0.750892,
            "a2a0": 0.368908,
            "a2a1": 0.65569,
            "a2a2": 0.947004
        },
        "T2A12": {
            "a0a0": 0.0723245,
            "a0a1": -0.230634,
            "a0a2": -0.357426,
            "a1a0": -0.0954292,
            "a1a1": 0.153188,
            "a1a2": -0.0796489,
            "a2a0": -0.141249,
            "a2a1": 0.0156942,
            "a2a2": 0.125988
        },
        "T2V": {
            "a0a0": 0.888217,
            "a0a1": 0.31868,
            "a0a2": -0.479854,
            "a1a0": 0.349087,
            "a1a1": 0.97312,
            "a1a2": -0.293627,
            "a2a0": 0.282156,
            "a2a1": 0.709562,
            "a2a2": 0.254248
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.368797,
            "a0a2": -0.554447,
            "a1a0": 0.3648,
            "a1a1": 0.977948,
            "a1a2": -0.342405,
            "a2a0": 0.22191,
            "a2a1": 0.72866,
            "a2a2": 0.177746
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.3648,
            "a0a2": 0.22191,
            "a1a0": 0.3648,
            "a1a1": 1.0,
            "a1a2": 0.681784,
            "a2a0": 0.22191,
            "a2a1": 0.681784,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.121814,
            "a0a1": -0.042557,
            "a0a2": -0.176961,
            "a1a0": -0.102102,
            "a1a1": 0.284917,
            "a1a2": 0.101304,
            "a2a0": -0.0896724,
            "a2a1": 0.180501,
            "a2a2": 0.354343
        },
        "T23A0": {
            "a0a0": 0.68486,
            "a0a1": 0.156015,
            "a0a2": -0.141873,
            "a1a0": 0.337097,
            "a1a1": 0.788042,
            "a1a2": -0.0549455,
            "a2a0": 0.0408924,
            "a2a1": 0.738473,
            "a2a2": 0.250318
        },
        "T23A1": {
            "a0a0": 0.176178,
            "a0a1": -0.123797,
            "a0a2": -0.0960426,
            "a1a0": 0.024966,
            "a1a1": 0.309646,
            "a1a2": 0.164306,
            "a2a0": -0.0398638,
            "a2a1": 0.133024,
            "a2a2": 0.256687
        },
        "T23A12": {
            "a0a0": 0.68486,
            "a0a1": 0.186224,
            "a0a2": 0.0502841,
            "a1a0": 0.337097,
            "a1a1": 0.83758,
            "a1a2": 0.555675,
            "a2a0": 0.0408924,
            "a2a1": 0.627669,
            "a2a2": 0.682439
        },
        "T23V": {
            "a0a0": 0.198641,
            "a0a1": -0.134417,
            "a0a2": 0.0257089,
            "a1a0": -0.0187338,
            "a1a1": 0.363923,
            "a1a2": 0.132565,
            "a2a0": -0.12681,
            "a2a1": 0.215472,
            "a2a2": 0.504354
        },
        "T23T1": {
            "a0a0": 0.121814,
            "a0a1": -0.138848,
            "a0a2": 0.0735568,
            "a1a0": -0.042557,
            "a1a1": 0.364761,
            "a1a2": 0.118879,
            "a2a0": -0.176961,
            "a2a1": 0.221348,
            "a2a2": 0.461139
        },
        "T23T2": {
            "a0a0": 0.121814,
            "a0a1": -0.102102,
            "a0a2": -0.0896724,
            "a1a0": -0.042557,
            "a1a1": 0.284917,
            "a1a2": 0.180501,
            "a2a0": -0.176961,
            "a2a1": 0.101304,
            "a2a2": 0.354343
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.175549,
            "a0a2": -0.0675691,
            "a1a0": 0.175549,
            "a1a1": 1.0,
            "a1a2": 0.796161,
            "a2a0": -0.0675691,
            "a2a1": 0.796161,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00206341,
            "a0a1": 0.00215002,
            "a0a2": -0.00327149,
            "a1a0": 0.00215002,
            "a1a1": 0.0690135,
            "a1a2": -0.0909352,
            "a2a0": -0.00327149,
            "a2a1": -0.0909352,
            "a2a2": 2.17917
        },
        "A0A1": {
            "a0a0": 0.000124435,
            "a0a1": -0.00103642,
            "a0a2": -0.00365932,
            "a1a0": -0.00067594,
            "a1a1": 0.00961509,
            "a1a2": 0.0259569,
            "a2a0": 0.00502256,
            "a2a1": 0.0340516,
            "a2a2": 0.345774
        },
        "A0A12": {
            "a0a0": 0.00130786,
            "a0a1": 0.00412797,
            "a0a2": 0.0106886,
            "a1a0": 0.00136276,
            "a1a1": 0.0377902,
            "a1a2": 0.194337,
            "a2a0": -0.00207359,
            "a2a1": -0.0551259,
            "a2a2": -0.166216
        },
        "A0V": {
            "a0a0": 0.000188573,
            "a0a1": -0.00136512,
            "a0a2": 0.00110722,
            "a1a0": -0.00145273,
            "a1a1": 0.0170216,
            "a1a2": 0.0855445,
            "a2a0": 0.00371683,
            "a2a1": 0.0361499,
            "a2a2": 1.12677
        },
        "A0T1": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00102924,
            "a0a2": 0.00249203,
            "a1a0": -0.00128356,
            "a1a1": 0.0128627,
            "a1a2": 0.0599565,
            "a2a0": -0.00205197,
            "a2a1": 0.0273243,
            "a2a2": 0.80661
        },
        "A0T2": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.000805327,
            "a0a2": -0.00458113,
            "a1a0": -0.00128356,
            "a1a1": 0.00763866,
            "a1a2": 0.035959,
            "a2a0": -0.00205197,
            "a2a1": 0.0304955,
            "a2a2": 0.489263
        },
        "A0T23": {
            "a0a0": 0.00220201,
            "a0a1": 0.00704654,
            "a0a2": 0.00417816,
            "a1a0": 0.00290108,
            "a1a1": 0.0952674,
            "a1a2": 0.436366,
            "a2a0": -0.0148242,
            "a2a1": -0.0373255,
            "a2a2": 0.831165
        },
        "A1A0": {
            "a0a0": 0.000124435,
            "a0a1": -0.00067594,
            "a0a2": 0.00502256,
            "a1a0": -0.00103642,
            "a1a1": 0.00961509,
            "a1a2": 0.0340516,
            "a2a0": -0.00365932,
            "a2a1": 0.0259569,
            "a2a2": 0.345774
        },
        "A1A1": {
            "a0a0": 0.000704053,
            "a0a1": 0.00170673,
            "a0a2": 0.00647378,
            "a1a0": 0.00170673,
            "a1a1": 0.03798,
            "a1a2": 0.0934746,
            "a2a0": 0.00647378,
            "a2a1": 0.0934746,
            "a2a2": 0.418194
        },
        "A1A12": {
            "a0a0": 7.88717e-5,
            "a0a1": -0.00118889,
            "a0a2": -0.00791745,
            "a1a0": -0.000656923,
            "a1a1": 0.0062186,
            "a1a2": -0.0141317,
            "a2a0": -0.00231941,
            "a2a1": 0.00737621,
            "a2a2": 0.0641246
        },
        "A1V": {
            "a0a0": 0.000789228,
            "a0a1": 0.00226055,
            "a0a2": -0.011808,
            "a1a0": 0.00199272,
            "a1a1": 0.0479796,
            "a1a2": -0.0740872,
            "a2a0": 0.00598775,
            "a2a1": 0.129284,
            "a2a2": 0.121833
        },
        "A1T1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00176249,
            "a0a2": -0.0099859,
            "a1a0": 0.00155002,
            "a1a1": 0.0354759,
            "a1a2": -0.0642492,
            "a2a0": 0.00378939,
            "a2a1": 0.096675,
            "a2a2": 0.0499202
        },
        "A1T2": {
            "a0a0": 0.000614896,
            "a0a1": 0.00172692,
            "a0a2": 0.00698899,
            "a1a0": 0.00155002,
            "a1a1": 0.0357484,
            "a1a2": 0.0912366,
            "a2a0": 0.00378939,
            "a2a1": 0.090212,
            "a2a2": 0.437254
        },
        "A1T23": {
            "a0a0": 0.000330887,
            "a0a1": 0.000304845,
            "a0a2": -0.0023792,
            "a1a0": -0.00170771,
            "a1a1": 0.0277697,
            "a1a2": 0.0583119,
            "a2a0": -0.00439621,
            "a2a1": 0.0488956,
            "a2a2": 0.373371
        },
        "A12A0": {
            "a0a0": 0.00130786,
            "a0a1": 0.00136276,
            "a0a2": -0.00207359,
            "a1a0": 0.00412797,
            "a1a1": 0.0377902,
            "a1a2": -0.0551259,
            "a2a0": 0.0106886,
            "a2a1": 0.194337,
            "a2a2": -0.166216
        },
        "A12A1": {
            "a0a0": 7.88717e-5,
            "a0a1": -0.000656923,
            "a0a2": -0.00231941,
            "a1a0": -0.00118889,
            "a1a1": 0.0062186,
            "a1a2": 0.00737621,
            "a2a0": -0.00791745,
            "a2a1": -0.0141317,
            "a2a2": 0.0641246
        },
        "A12A12": {
            "a0a0": 0.000828974,
            "a0a1": 0.00261646,
            "a0a2": 0.00677486,
            "a1a0": 0.00261646,
            "a1a1": 0.0382379,
            "a1a2": 0.147273,
            "a2a0": 0.00677486,
            "a2a1": 0.147273,
            "a2a2": 0.916216
        },
        "A12V": {
            "a0a0": 0.000119524,
            "a0a1": -0.000865263,
            "a0a2": 0.000701795,
            "a1a0": -0.00170497,
            "a1a1": 0.0125606,
            "a1a2": 0.00331482,
            "a2a0": -0.0122959,
            "a2a1": 0.0126948,
            "a2a2": 0.400808
        },
        "A12T1": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.000652371,
            "a0a2": 0.00157954,
            "a1a0": -0.00122487,
            "a1a1": 0.00945482,
            "a1a2": 0.000672988,
            "a2a0": -0.0092919,
            "a2a1": 0.0115032,
            "a2a2": 0.270808
        },
        "A12T2": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.000510446,
            "a0a2": -0.00290369,
            "a1a0": -0.00122487,
            "a1a1": 0.00556506,
            "a1a2": 0.00219118,
            "a2a0": -0.0092919,
            "a2a1": -0.0141637,
            "a2a2": 0.0861037
        },
        "A12T23": {
            "a0a0": 0.00139572,
            "a0a1": 0.00446636,
            "a0a2": 0.00264827,
            "a1a0": 0.00257756,
            "a1a1": 0.0753705,
            "a1a2": 0.276075,
            "a2a0": 0.00340687,
            "a2a1": 0.244764,
            "a2a2": 1.4693
        },
        "VA0": {
            "a0a0": 0.000188573,
            "a0a1": -0.00145273,
            "a0a2": 0.00371683,
            "a1a0": -0.00136512,
            "a1a1": 0.0170216,
            "a1a2": 0.0361499,
            "a2a0": 0.00110722,
            "a2a1": 0.0855445,
            "a2a2": 1.12677
        },
        "VA1": {
            "a0a0": 0.000789228,
            "a0a1": 0.00199272,
            "a0a2": 0.00598775,
            "a1a0": 0.00226055,
            "a1a1": 0.0479796,
            "a1a2": 0.129284,
            "a2a0": -0.011808,
            "a2a1": -0.0740872,
            "a2a2": 0.121833
        },
        "VA12": {
            "a0a0": 0.000119524,
            "a0a1": -0.00170497,
            "a0a2": -0.0122959,
            "a1a0": -0.000865263,
            "a1a1": 0.0125606,
            "a1a2": 0.0126948,
            "a2a0": 0.000701795,
            "a2a1": 0.00331482,
            "a2a2": 0.400808
        },
        "VV": {
            "a0a0": 0.0011061,
            "a0a1": 0.00294956,
            "a0a2": -0.0205677,
            "a1a0": 0.00294956,
            "a1a1": 0.0649124,
            "a1a2": -0.107074,
            "a2a0": -0.0205677,
            "a2a1": -0.107074,
            "a2a2": 2.41017
        },
        "VT1": {
            "a0a0": 0.000802297,
            "a0a1": 0.00207313,
            "a0a2": -0.0147295,
            "a1a0": 0.00220515,
            "a1a1": 0.047678,
            "a1a2": -0.0916725,
            "a2a0": -0.0202326,
            "a2a1": -0.0784552,
            "a2a2": 1.76951
        },
        "VT2": {
            "a0a0": 0.000802297,
            "a0a1": 0.00215689,
            "a0a2": 0.00670007,
            "a1a0": 0.00220515,
            "a1a1": 0.0460605,
            "a1a2": 0.129076,
            "a2a0": -0.0202326,
            "a2a1": -0.0846873,
            "a2a2": 0.281822
        },
        "VT23": {
            "a0a0": 0.000467617,
            "a0a1": -0.000286716,
            "a0a2": -0.00948639,
            "a1a0": -0.00242406,
            "a1a1": 0.0426679,
            "a1a2": 0.123482,
            "a2a0": 0.0028251,
            "a2a1": 0.0947068,
            "a2a2": 1.7612
        },
        "T1A0": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00128356,
            "a0a2": -0.00205197,
            "a1a0": -0.00102924,
            "a1a1": 0.0128627,
            "a1a2": 0.0273243,
            "a2a0": 0.00249203,
            "a2a1": 0.0599565,
            "a2a2": 0.80661
        },
        "T1A1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00155002,
            "a0a2": 0.00378939,
            "a1a0": 0.00176249,
            "a1a1": 0.0354759,
            "a1a2": 0.096675,
            "a2a0": -0.0099859,
            "a2a1": -0.0642492,
            "a2a2": 0.0499202
        },
        "T1A12": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.00122487,
            "a0a2": -0.0092919,
            "a1a0": -0.000652371,
            "a1a1": 0.00945482,
            "a1a2": 0.0115032,
            "a2a0": 0.00157954,
            "a2a1": 0.000672988,
            "a2a2": 0.270808
        },
        "T1V": {
            "a0a0": 0.000802297,
            "a0a1": 0.00220515,
            "a0a2": -0.0202326,
            "a1a0": 0.00207313,
            "a1a1": 0.047678,
            "a1a2": -0.0784552,
            "a2a0": -0.0147295,
            "a2a1": -0.0916725,
            "a2a2": 1.76951
        },
        "T1T1": {
            "a0a0": 0.000737629,
            "a0a1": 0.00190405,
            "a0a2": -0.0179792,
            "a1a0": 0.00190405,
            "a1a1": 0.0361364,
            "a1a2": -0.0756191,
            "a2a0": -0.0179792,
            "a2a1": -0.0756191,
            "a2a2": 1.42555
        },
        "T1T2": {
            "a0a0": 0.000737629,
            "a0a1": 0.00184065,
            "a0a2": 0.00430317,
            "a1a0": 0.00190405,
            "a1a1": 0.0345371,
            "a1a2": 0.0988987,
            "a2a0": -0.0179792,
            "a2a1": -0.0759503,
            "a2a2": 0.151525
        },
        "T1T23": {
            "a0a0": 0.000234176,
            "a0a1": -0.000531885,
            "a0a2": -0.0108105,
            "a1a0": -0.00186826,
            "a1a1": 0.0319087,
            "a1a2": 0.0946449,
            "a2a0": 0.0062164,
            "a2a1": 0.0653164,
            "a2a2": 1.23843
        },
        "T2A0": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00128356,
            "a0a2": -0.00205197,
            "a1a0": -0.000805327,
            "a1a1": 0.00763866,
            "a1a2": 0.0304955,
            "a2a0": -0.00458113,
            "a2a1": 0.035959,
            "a2a2": 0.489263
        },
        "T2A1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00155002,
            "a0a2": 0.00378939,
            "a1a0": 0.00172692,
            "a1a1": 0.0357484,
            "a1a2": 0.090212,
            "a2a0": 0.00698899,
            "a2a1": 0.0912366,
            "a2a2": 0.437254
        },
        "T2A12": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.00122487,
            "a0a2": -0.0092919,
            "a1a0": -0.000510446,
            "a1a1": 0.00556506,
            "a1a2": -0.0141637,
            "a2a0": -0.00290369,
            "a2a1": 0.00219118,
            "a2a2": 0.0861037
        },
        "T2V": {
            "a0a0": 0.000802297,
            "a0a1": 0.00220515,
            "a0a2": -0.0202326,
            "a1a0": 0.00215689,
            "a1a1": 0.0460605,
            "a1a2": -0.0846873,
            "a2a0": 0.00670007,
            "a2a1": 0.129076,
            "a2a2": 0.281822
        },
        "T2T1": {
            "a0a0": 0.000737629,
            "a0a1": 0.00190405,
            "a0a2": -0.0179792,
            "a1a0": 0.00184065,
            "a1a1": 0.0345371,
            "a1a2": -0.0759503,
            "a2a0": 0.00430317,
            "a2a1": 0.0988987,
            "a2a2": 0.151525
        },
        "T2T2": {
            "a0a0": 0.000737629,
            "a0a1": 0.00184065,
            "a0a2": 0.00430317,
            "a1a0": 0.00184065,
            "a1a1": 0.0345141,
            "a1a2": 0.0904353,
            "a2a0": 0.00430317,
            "a2a1": 0.0904353,
            "a2a2": 0.509784
        },
        "T2T23": {
            "a0a0": 0.000234176,
            "a0a1": -0.000531885,
            "a0a2": -0.0108105,
            "a1a0": -0.00134263,
            "a1a1": 0.0243582,
            "a1a2": 0.0423324,
            "a2a0": -0.00453187,
            "a2a1": 0.0593064,
            "a2a2": 0.569071
        },
        "T23A0": {
            "a0a0": 0.00220201,
            "a0a1": 0.00290108,
            "a0a2": -0.0148242,
            "a1a0": 0.00704654,
            "a1a1": 0.0952674,
            "a1a2": -0.0373255,
            "a2a0": 0.00417816,
            "a2a1": 0.436366,
            "a2a2": 0.831165
        },
        "T23A1": {
            "a0a0": 0.000330887,
            "a0a1": -0.00170771,
            "a0a2": -0.00439621,
            "a1a0": 0.000304845,
            "a1a1": 0.0277697,
            "a1a2": 0.0488956,
            "a2a0": -0.0023792,
            "a2a1": 0.0583119,
            "a2a2": 0.373371
        },
        "T23A12": {
            "a0a0": 0.00139572,
            "a0a1": 0.00257756,
            "a0a2": 0.00340687,
            "a1a0": 0.00446636,
            "a1a1": 0.0753705,
            "a1a2": 0.244764,
            "a2a0": 0.00264827,
            "a2a1": 0.276075,
            "a2a2": 1.4693
        },
        "T23V": {
            "a0a0": 0.000467617,
            "a0a1": -0.00242406,
            "a0a2": 0.0028251,
            "a1a0": -0.000286716,
            "a1a1": 0.0426679,
            "a1a2": 0.0947068,
            "a2a0": -0.00948639,
            "a2a1": 0.123482,
            "a2a2": 1.7612
        },
        "T23T1": {
            "a0a0": 0.000234176,
            "a0a1": -0.00186826,
            "a0a2": 0.0062164,
            "a1a0": -0.000531885,
            "a1a1": 0.0319087,
            "a1a2": 0.0653164,
            "a2a0": -0.0108105,
            "a2a1": 0.0946449,
            "a2a2": 1.23843
        },
        "T23T2": {
            "a0a0": 0.000234176,
            "a0a1": -0.00134263,
            "a0a2": -0.00453187,
            "a1a0": -0.000531885,
            "a1a1": 0.0243582,
            "a1a2": 0.0593064,
            "a2a0": -0.0108105,
            "a2a1": 0.0423324,
            "a2a2": 0.569071
        },
        "T23T23": {
            "a0a0": 0.00501016,
            "a0a1": 0.0057181,
            "a0a2": -0.0107578,
            "a1a0": 0.0057181,
            "a1a1": 0.211766,
            "a1a2": 0.824097,
            "a2a0": -0.0107578,
            "a2a1": 0.824097,
            "a2a2": 5.0594
        }
    }
}

==> anc/flavio-master/flavio/physics/data/arXiv-1602-01399v1/LambdabLambda_HO_covariance.dat <==
a0_fplus  a0_fplus  0.000749594187095
a0_fplus  a1_fplus  -0.006164273736522
a0_fplus  a2_fplus  0.007281335130633
a0_fplus  a0_fperp  0.000670223129197
a0_fplus  a1_fperp  -0.004243056424882
a0_fplus  a2_fperp  0.001311870031246
a0_fplus  a0_f0  0.000426502665558
a0_fplus  a1_f0  -0.002997481331436
a0_fplus  a2_f0  -0.000341778745641
a0_fplus  a0_gpp  0.000264886750161
a0_fplus  a1_gplus  -0.00193989219487
a0_fplus  a2_gplus  -0.000156609229768
a0_fplus  a1_gperp  -0.002112901089391
a0_fplus  a2_gperp  0.001013971297466
a0_fplus  a0_g0  0.000403817043471
a0_fplus  a1_g0  -0.002971764880527
a0_fplus  a2_g0  0.001631077030093
a0_fplus  a0_hplus  0.000499996242162
a0_fplus  a1_hplus  -0.003191406233943
a0_fplus  a2_hplus  -0.001640271158008
a0_fplus  a0_hperp  0.000383714387856
a0_fplus  a1_hperp  -0.002901531299397
a0_fplus  a2_hperp  0.000438211953796
a0_fplus  a0_htildepp  0.000241060019024
a0_fplus  a1_htildeplus  -0.001569604479089
a0_fplus  a2_htildeplus  -0.000235141528928
a0_fplus  a1_htildeperp  -0.001581214048131
a0_fplus  a2_htildeperp  -0.000298737688151
a1_fplus  a0_fplus  -0.006164273736522
a1_fplus  a1_fplus  0.094116175041483
a1_fplus  a2_fplus  -0.23762132764063
a1_fplus  a0_fperp  -0.004710830597348
a1_fplus  a1_fperp  0.042219205628345
a1_fplus  a2_fperp  -0.019976547027344
a1_fplus  a0_f0  -0.002771903839012
a1_fplus  a1_f0  0.025491345224695
a1_fplus  a2_f0  -0.003970483559369
a1_fplus  a0_gpp  -0.0019281304725
a1_fplus  a1_gplus  0.017700248219831
a1_fplus  a2_gplus  0.005522953238068
a1_fplus  a1_gperp  0.019180125714566
a1_fplus  a2_gperp  -0.011196968421263
a1_fplus  a0_g0  -0.003111858446981
a1_fplus  a1_g0  0.030269762673821
a1_fplus  a2_g0  -0.025608396175448
a1_fplus  a0_hplus  -0.003835093433078
a1_fplus  a1_hplus  0.031430053093567
a1_fplus  a2_hplus  0.007276614667715
a1_fplus  a0_hperp  -0.002993782257011
a1_fplus  a1_hperp  0.027808187373224
a1_fplus  a2_hperp  -0.014151699002751
a1_fplus  a0_htildepp  -0.001716349735084
a1_fplus  a1_htildeplus  0.013045808088989
a1_fplus  a2_htildeplus  0.005792862950489
a1_fplus  a1_htildeperp  0.013650147261026
a1_fplus  a2_htildeperp  0.005110391484756
a2_fplus  a0_fplus  0.007281335130633
a2_fplus  a1_fplus  -0.23762132764063
a2_fplus  a2_fplus  1.3239587719829
a2_fplus  a0_fperp  0.003183753729287
a2_fplus  a1_fperp  -0.046421459478426
a2_fplus  a2_fperp  0.1672432818653
a2_fplus  a0_f0  -0.002261788817519
a2_fplus  a1_f0  0.026728548500567
a2_fplus  a2_f0  0.34183102470963
a2_fplus  a0_gpp  -0.000137950299654
a2_fplus  a1_gplus  0.005069962623019
a2_fplus  a2_gplus  0.049008930477357
a2_fplus  a1_gperp  0.006088056957276
a2_fplus  a2_gperp  0.064781218105166
a2_fplus  a0_g0  0.001224096497007
a2_fplus  a1_g0  -0.026853612087423
a2_fplus  a2_g0  0.160053230048695
a2_fplus  a0_hplus  0.002151882846361
a2_fplus  a1_hplus  -0.031815823817362
a2_fplus  a2_hplus  0.067812985970686
a2_fplus  a0_hperp  0.001630753977662
a2_fplus  a1_hperp  -0.027169943404605
a2_fplus  a2_hperp  0.105446237242565
a2_fplus  a0_htildepp  -0.000162882984062
a2_fplus  a1_htildeplus  0.001664908391538
a2_fplus  a2_htildeplus  0.042596822561078
a2_fplus  a1_htildeperp  0.001034192027789
a2_fplus  a2_htildeperp  0.039342195571889
a0_fperp  a0_fplus  0.000670223129197
a0_fperp  a1_fplus  -0.004710830597348
a0_fperp  a2_fplus  0.003183753729287
a0_fperp  a0_fperp  0.001244975293461
a0_fperp  a1_fperp  -0.010103508140104
a0_fperp  a2_fperp  0.009465313700532
a0_fperp  a0_f0  0.000488466133663
a0_fperp  a1_f0  -0.00332263454294
a0_fperp  a2_f0  0.000570557252382
a0_fperp  a0_gpp  0.00031710571775
a0_fperp  a1_gplus  -0.002239610745509
a0_fperp  a2_gplus  -0.000815709582391
a0_fperp  a1_gperp  -0.002453145400537
a0_fperp  a2_gperp  0.0011335341871
a0_fperp  a0_g0  0.000514983897541
a0_fperp  a1_g0  -0.003964337391603
a0_fperp  a2_g0  0.002802444281122
a0_fperp  a0_hplus  0.000674156597717
a0_fperp  a1_hplus  -0.004529175663623
a0_fperp  a2_hplus  -0.002211827382624
a0_fperp  a0_hperp  0.000502830828959
a0_fperp  a1_hperp  -0.00395072788092
a0_fperp  a2_hperp  0.000748774754741
a0_fperp  a0_htildepp  0.000286488048264
a0_fperp  a1_htildeplus  -0.001828923791609
a0_fperp  a2_htildeplus  -0.000567456441739
a0_fperp  a1_htildeperp  -0.001827629003901
a0_fperp  a2_htildeperp  -0.000676398456857
a1_fperp  a0_fplus  -0.004243056424882
a1_fperp  a1_fplus  0.042219205628345
a1_fperp  a2_fplus  -0.046421459478426
a1_fperp  a0_fperp  -0.010103508140104
a1_fperp  a1_fperp  0.16237356863464
a1_fperp  a2_fperp  -0.393141309425425
a1_fperp  a0_f0  -0.002774289297889
a1_fperp  a1_f0  0.024965001977059
a1_fperp  a2_f0  0.000175166646473
a1_fperp  a0_gpp  -0.002102727635876
a1_fperp  a1_gplus  0.01937414816371
a1_fperp  a2_gplus  0.013643035667118
a1_fperp  a1_gperp  0.021085365905134
a1_fperp  a2_gperp  -0.011400859204747
a1_fperp  a0_g0  -0.003622819095857
a1_fperp  a1_g0  0.038913904231982
a1_fperp  a2_g0  -0.040699478466509
a1_fperp  a0_hplus  -0.004840912074375
a1_fperp  a1_hplus  0.044918377921202
a1_fperp  a2_hplus  0.00493978888909
a1_fperp  a0_hperp  -0.003614639566594
a1_fperp  a1_hperp  0.036227885425357
a1_fperp  a2_hperp  -0.02049124357232
a1_fperp  a0_htildepp  -0.001846776263455
a1_fperp  a1_htildeplus  0.014054485930752
a1_fperp  a2_htildeplus  0.011177238814287
a1_fperp  a1_htildeperp  0.014969174695481
a1_fperp  a2_htildeperp  0.00962562492348
a2_fperp  a0_fplus  0.001311870031246
a2_fperp  a1_fplus  -0.019976547027344
a2_fperp  a2_fplus  0.1672432818653
a2_fperp  a0_fperp  0.009465313700532
a2_fperp  a1_fperp  -0.393141309425425
a2_fperp  a2_fperp  2.6882275522931
a2_fperp  a0_f0  -0.000204342368022
a2_fperp  a1_f0  0.005881260616016
a2_fperp  a2_f0  0.081935529547516
a2_fperp  a0_gpp  -0.000209850641227
a2_fperp  a1_gplus  0.000542196217774
a2_fperp  a2_gplus  0.12392622232333
a2_fperp  a1_gperp  0.003983226240011
a2_fperp  a2_gperp  0.053340536309614
a2_fperp  a0_g0  0.000423429090265
a2_fperp  a1_g0  -0.013835810035897
a2_fperp  a2_g0  0.180704847815305
a2_fperp  a0_hplus  0.000919027439209
a2_fperp  a1_hplus  -0.017126393605156
a2_fperp  a2_hplus  0.193442612467125
a2_fperp  a0_hperp  0.000759784430623
a2_fperp  a1_hperp  -0.018270569805431
a2_fperp  a2_hperp  0.15836619894652
a2_fperp  a0_htildepp  -0.000120107739701
a2_fperp  a1_htildeplus  0.000233653011298
a2_fperp  a2_htildeplus  0.024404264696565
a2_fperp  a1_htildeperp  0.000126527927104
a2_fperp  a2_htildeperp  0.033252147471079
a0_f0  a0_fplus  0.000426502665558
a0_f0  a1_fplus  -0.002771903839012
a0_f0  a2_fplus  -0.002261788817519
a0_f0  a0_fperp  0.000488466133663
a0_f0  a1_fperp  -0.002774289297889
a0_f0  a2_fperp  -0.000204342368022
a0_f0  a0_f0  0.000768568879499
a0_f0  a1_f0  -0.007239926986341
a0_f0  a2_f0  0.010289876179273
a0_f0  a0_gpp  0.000270380801799
a0_f0  a1_gplus  -0.00203447980097
a0_f0  a2_gplus  0.000529858300671
a0_f0  a1_gperp  -0.00211969582404
a0_f0  a2_gperp  0.00112233136626
a0_f0  a0_g0  0.000302373229637
a0_f0  a1_g0  -0.002089801862245
a0_f0  a2_g0  0.000157927851336
a0_f0  a0_hplus  0.000339413209684
a0_f0  a1_hplus  -0.002082172595232
a0_f0  a2_hplus  -0.002147223241724
a0_f0  a0_hperp  0.000274643905194
a0_f0  a1_hperp  -0.002019073938713
a0_f0  a2_hperp  -0.000386010443275
a0_f0  a0_htildepp  0.000254406189114
a0_f0  a1_htildeplus  -0.001564898499737
a0_f0  a2_htildeplus  -0.0003027512335
a0_f0  a1_htildeperp  -0.00166195045044
a0_f0  a2_htildeperp  -0.000214883915274
a1_f0  a0_fplus  -0.002997481331436
a1_f0  a1_fplus  0.025491345224695
a1_f0  a2_fplus  0.026728548500567
a1_f0  a0_fperp  -0.00332263454294
a1_f0  a1_fperp  0.024965001977059
a1_f0  a2_fperp  0.005881260616016
a1_f0  a0_f0  -0.007239926986341
a1_f0  a1_f0  0.11923070625763
a1_f0  a2_f0  -0.29628714559415
a1_f0  a0_gpp  -0.002256917272016
a1_f0  a1_gplus  0.025748024009529
a1_f0  a2_gplus  -0.018296656536878
a1_f0  a1_gperp  0.027454316651891
a1_f0  a2_gperp  -0.019913962450905
a1_f0  a0_g0  -0.002460697452292
a1_f0  a1_g0  0.021254165523065
a1_f0  a2_g0  0.004440410109547
a1_f0  a0_hplus  -0.002576678256981
a1_f0  a1_hplus  0.018004325157924
a1_f0  a2_hplus  0.022738301984211
a1_f0  a0_hperp  -0.002159560581279
a1_f0  a1_hperp  0.018782075728962
a1_f0  a2_hperp  0.002744699395929
a1_f0  a0_htildepp  -0.002107375634093
a1_f0  a1_htildeplus  0.021407061784447
a1_f0  a2_htildeplus  0.000430261309754
a1_f0  a1_htildeperp  0.021812313786279
a1_f0  a2_htildeperp  -0.004124483260734
a2_f0  a0_fplus  -0.000341778745641
a2_f0  a1_fplus  -0.003970483559369
a2_f0  a2_fplus  0.34183102470963
a2_f0  a0_fperp  0.000570557252382
a2_f0  a1_fperp  0.000175166646473
a2_f0  a2_fperp  0.081935529547516
a2_f0  a0_f0  0.010289876179273
a2_f0  a1_f0  -0.29628714559415
a2_f0  a2_f0  1.437114661773
a2_f0  a0_gpp  0.001097612018298
a2_f0  a1_gplus  -0.026798689953657
a2_f0  a2_gplus  0.1364438730468
a2_f0  a1_gperp  -0.028444697879803
a2_f0  a2_gperp  0.1020812540232
a2_f0  a0_g0  0.000274182349624
a2_f0  a1_g0  -0.004541672277633
a2_f0  a2_g0  0.059343868049895
a2_f0  a0_hplus  -0.000287368625369
a2_f0  a1_hplus  0.005003401007092
a2_f0  a2_hplus  0.008364486431492
a2_f0  a0_hperp  0.000049132199762
a2_f0  a1_hperp  -0.004713896084947
a2_f0  a2_hperp  0.047194740040626
a2_f0  a0_htildepp  0.001190827872349
a2_f0  a1_htildeplus  -0.033789789268303
a2_f0  a2_htildeplus  0.069546109801895
a2_f0  a1_htildeperp  -0.031956529289215
a2_f0  a2_htildeperp  0.079430331296601
a0_gpp  a0_fplus  0.000264886750161
a0_gpp  a1_fplus  -0.0019281304725
a0_gpp  a2_fplus  -0.000137950299654
a0_gpp  a0_fperp  0.00031710571775
a0_gpp  a1_fperp  -0.002102727635876
a0_gpp  a2_fperp  -0.000209850641227
a0_gpp  a0_f0  0.000270380801799
a0_gpp  a1_f0  -0.002256917272016
a0_gpp  a2_f0  0.001097612018298
a0_gpp  a0_gpp  0.000421991521668
a0_gpp  a1_gplus  -0.003759869588546
a0_gpp  a2_gplus  0.005670620746292
a0_gpp  a1_gperp  -0.003872882184836
a0_gpp  a2_gperp  0.004711996674294
a0_gpp  a0_g0  0.000335421219134
a0_gpp  a1_g0  -0.001974123915955
a0_gpp  a2_g0  -0.000346715027903
a0_gpp  a0_hplus  0.000291906584519
a0_gpp  a1_hplus  -0.001881247064266
a0_gpp  a2_hplus  -0.0014014576582
a0_gpp  a0_hperp  0.000227998420793
a0_gpp  a1_hperp  -0.001642649592213
a0_gpp  a2_hperp  -0.00036166908329
a0_gpp  a0_htildepp  0.000206965783915
a0_gpp  a1_htildeplus  -0.001421861043326
a0_gpp  a2_htildeplus  -0.000432263423222
a0_gpp  a1_htildeperp  -0.001478113690651
a0_gpp  a2_htildeperp  -0.000388807173654
a1_gplus  a0_fplus  -0.00193989219487
a1_gplus  a1_fplus  0.017700248219831
a1_gplus  a2_fplus  0.005069962623019
a1_gplus  a0_fperp  -0.002239610745509
a1_gplus  a1_fperp  0.01937414816371
a1_gplus  a2_fperp  0.000542196217774
a1_gplus  a0_f0  -0.00203447980097
a1_gplus  a1_f0  0.025748024009529
a1_gplus  a2_f0  -0.026798689953657
a1_gplus  a0_gpp  -0.003759869588546
a1_gplus  a1_gplus  0.0746354934366
a1_gplus  a2_gplus  -0.210402099542295
a1_gplus  a1_gperp  0.051937998499537
a1_gplus  a2_gperp  -0.072755247791337
a1_gplus  a0_g0  -0.002228203961604
a1_gplus  a1_g0  0.017827172091152
a1_gplus  a2_g0  0.006941836142751
a1_gplus  a0_hplus  -0.002025167559939
a1_gplus  a1_hplus  0.016520803104111
a1_gplus  a2_hplus  0.008215191348769
a1_gplus  a0_hperp  -0.001640193858963
a1_gplus  a1_hperp  0.014219163713712
a1_gplus  a2_hperp  0.001690443069516
a1_gplus  a0_htildepp  -0.001650272404696
a1_gplus  a1_htildeplus  0.017795137433368
a1_gplus  a2_htildeplus  0.002028724341306
a1_gplus  a1_htildeperp  0.018290936925246
a1_gplus  a2_htildeperp  -0.000706551832946
a2_gplus  a0_fplus  -0.000156609229768
a2_gplus  a1_fplus  0.005522953238068
a2_gplus  a2_fplus  0.049008930477357
a2_gplus  a0_fperp  -0.000815709582391
a2_gplus  a1_fperp  0.013643035667118
a2_gplus  a2_fperp  0.12392622232333
a2_gplus  a0_f0  0.000529858300671
a2_gplus  a1_f0  -0.018296656536878
a2_gplus  a2_f0  0.1364438730468
a2_gplus  a0_gpp  0.005670620746292
a2_gplus  a1_gplus  -0.210402099542295
a2_gplus  a2_gplus  1.1375254423562
a2_gplus  a1_gperp  -0.094387138268865
a2_gplus  a2_gperp  0.29433421070405
a2_gplus  a0_g0  -0.000276536721072
a2_gplus  a1_g0  0.009551641770213
a2_gplus  a2_g0  0.26543220492477
a2_gplus  a0_hplus  -0.000827844967279
a2_gplus  a1_hplus  0.012150049706052
a2_gplus  a2_hplus  0.080567948388764
a2_gplus  a0_hperp  -0.00037602622956
a2_gplus  a1_hperp  0.003677010258437
a2_gplus  a2_hperp  0.062481472022732
a2_gplus  a0_htildepp  0.000708468812933
a2_gplus  a1_htildeplus  -0.022763769655822
a2_gplus  a2_htildeplus  0.074970571219747
a2_gplus  a1_htildeperp  -0.021634081227004
a2_gplus  a2_htildeperp  0.086914835682365
a1_gperp  a0_fplus  -0.002112901089391
a1_gperp  a1_fplus  0.019180125714566
a1_gperp  a2_fplus  0.006088056957276
a1_gperp  a0_fperp  -0.002453145400537
a1_gperp  a1_fperp  0.021085365905134
a1_gperp  a2_fperp  0.003983226240011
a1_gperp  a0_f0  -0.00211969582404
a1_gperp  a1_f0  0.027454316651891
a1_gperp  a2_f0  -0.028444697879803
a1_gperp  a0_gpp  -0.003872882184836
a1_gperp  a1_gplus  0.051937998499537
a1_gperp  a2_gplus  -0.094387138268865
a1_gperp  a1_gperp  0.086960498675467
a1_gperp  a2_gperp  -0.24267135731656
a1_gperp  a0_g0  -0.002505011162189
a1_gperp  a1_g0  0.019660748812295
a1_gperp  a2_g0  0.018135796537178
a1_gperp  a0_hplus  -0.002235103193491
a1_gperp  a1_hplus  0.018223410351103
a1_gperp  a2_hplus  0.011275108333015
a1_gperp  a0_hperp  -0.001791805769014
a1_gperp  a1_hperp  0.015451602622186
a1_gperp  a2_hperp  0.003351485384243
a1_gperp  a0_htildepp  -0.001710217912772
a1_gperp  a1_htildeplus  0.01897106920955
a1_gperp  a2_htildeplus  0.000819376759791
a1_gperp  a1_htildeperp  0.019489717506668
a1_gperp  a2_htildeperp  -0.001459518463291
a2_gperp  a0_fplus  0.001013971297466
a2_gperp  a1_fplus  -0.011196968421263
a2_gperp  a2_fplus  0.064781218105166
a2_gperp  a0_fperp  0.0011335341871
a2_gperp  a1_fperp  -0.011400859204747
a2_gperp  a2_fperp  0.053340536309614
a2_gperp  a0_f0  0.00112233136626
a2_gperp  a1_f0  -0.019913962450905
a2_gperp  a2_f0  0.1020812540232
a2_gperp  a0_gpp  0.004711996674294
a2_gperp  a1_gplus  -0.072755247791337
a2_gperp  a2_gplus  0.29433421070405
a2_gperp  a1_gperp  -0.24267135731656
a2_gperp  a2_gperp  1.8800242971951
a2_gperp  a0_g0  0.001510238495662
a2_gperp  a1_g0  -0.010404031174031
a2_gperp  a2_g0  0.080087913363575
a2_gperp  a0_hplus  0.00075445508716
a2_gperp  a1_hplus  -0.009284448983969
a2_gperp  a2_hplus  0.044317786705854
a2_gperp  a0_hperp  0.000675791970399
a2_gperp  a1_hperp  -0.009025429594688
a2_gperp  a2_hperp  0.039919678999646
a2_gperp  a0_htildepp  0.000520286693854
a2_gperp  a1_htildeplus  -0.018837492368515
a2_gperp  a2_htildeplus  0.104070813414845
a2_gperp  a1_htildeperp  -0.018203704191479
a2_gperp  a2_htildeperp  0.104933915854065
a0_g0  a0_fplus  0.000403817043471
a0_g0  a1_fplus  -0.003111858446981
a0_g0  a2_fplus  0.001224096497007
a0_g0  a0_fperp  0.000514983897541
a0_g0  a1_fperp  -0.003622819095857
a0_g0  a2_fperp  0.000423429090265
a0_g0  a0_f0  0.000302373229637
a0_g0  a1_f0  -0.002460697452292
a0_g0  a2_f0  0.000274182349624
a0_g0  a0_gpp  0.000335421219134
a0_g0  a1_gplus  -0.002228203961604
a0_g0  a2_gplus  -0.000276536721072
a0_g0  a1_gperp  -0.002505011162189
a0_g0  a2_gperp  0.001510238495662
a0_g0  a0_g0  0.00071076533486
a0_g0  a1_g0  -0.005855726783632
a0_g0  a2_g0  0.008264162799134
a0_g0  a0_hplus  0.000474302506984
a0_g0  a1_hplus  -0.002924935665405
a0_g0  a2_hplus  -0.001863507870494
a0_g0  a0_hperp  0.000362110169613
a0_g0  a1_hperp  -0.002666700467593
a0_g0  a2_hperp  0.000320243770858
a0_g0  a0_htildepp  0.000225032432429
a0_g0  a1_htildeplus  -0.001499472575731
a0_g0  a2_htildeplus  -0.000215898816039
a0_g0  a1_htildeperp  -0.001473452499025
a0_g0  a2_htildeperp  -0.000425312511832
a1_g0  a0_fplus  -0.002971764880527
a1_g0  a1_fplus  0.030269762673821
a1_g0  a2_fplus  -0.026853612087423
a1_g0  a0_fperp  -0.003964337391603
a1_g0  a1_fperp  0.038913904231982
a1_g0  a2_fperp  -0.013835810035897
a1_g0  a0_f0  -0.002089801862245
a1_g0  a1_f0  0.021254165523065
a1_g0  a2_f0  -0.004541672277633
a1_g0  a0_gpp  -0.001974123915955
a1_g0  a1_gplus  0.017827172091152
a1_g0  a2_gplus  0.009551641770213
a1_g0  a1_gperp  0.019660748812295
a1_g0  a2_gperp  -0.010404031174031
a1_g0  a0_g0  -0.005855726783632
a1_g0  a1_g0  0.085808820655824
a1_g0  a2_g0  -0.210938139973795
a1_g0  a0_hplus  -0.00359523924116
a1_g0  a1_hplus  0.029615192790805
a1_g0  a2_hplus  0.010019836593981
a1_g0  a0_hperp  -0.002723662938843
a1_g0  a1_hperp  0.025548228984203
a1_g0  a2_hperp  -0.012275983576597
a1_g0  a0_htildepp  -0.001515639536591
a1_g0  a1_htildeplus  0.011951657706282
a1_g0  a2_htildeplus  0.004425795396647
a1_g0  a1_htildeperp  0.012294573078911
a1_g0  a2_htildeperp  0.005705246005321
a2_g0  a0_fplus  0.001631077030093
a2_g0  a1_fplus  -0.025608396175448
a2_g0  a2_fplus  0.160053230048695
a2_g0  a0_fperp  0.002802444281122
a2_g0  a1_fperp  -0.040699478466509
a2_g0  a2_fperp  0.180704847815305
a2_g0  a0_f0  0.000157927851336
a2_g0  a1_f0  0.004440410109547
a2_g0  a2_f0  0.059343868049895
a2_g0  a0_gpp  -0.000346715027903
a2_g0  a1_gplus  0.006941836142751
a2_g0  a2_gplus  0.26543220492477
a2_g0  a1_gperp  0.018135796537178
a2_g0  a2_gperp  0.080087913363575
a2_g0  a0_g0  0.008264162799134
a2_g0  a1_g0  -0.210938139973795
a2_g0  a2_g0  1.0664748359808
a2_g0  a0_hplus  0.00243399748001
a2_g0  a1_hplus  -0.02336621437443
a2_g0  a2_hplus  0.084428552599303
a2_g0  a0_hperp  0.001729767311256
a2_g0  a1_hperp  -0.025346324538527
a2_g0  a2_hperp  0.112314617040575
a2_g0  a0_htildepp  -0.000169576014158
a2_g0  a1_htildeplus  0.003281920660648
a2_g0  a2_htildeplus  0.058027856621142
a2_g0  a1_htildeperp  0.003575698593932
a2_g0  a2_htildeperp  0.058325568539428
a0_hplus  a0_fplus  0.000499996242162
a0_hplus  a1_fplus  -0.003835093433078
a0_hplus  a2_fplus  0.002151882846361
a0_hplus  a0_fperp  0.000674156597717
a0_hplus  a1_fperp  -0.004840912074375
a0_hplus  a2_fperp  0.000919027439209
a0_hplus  a0_f0  0.000339413209684
a0_hplus  a1_f0  -0.002576678256981
a0_hplus  a2_f0  -0.000287368625369
a0_hplus  a0_gpp  0.000291906584519
a0_hplus  a1_gplus  -0.002025167559939
a0_hplus  a2_gplus  -0.000827844967279
a0_hplus  a1_gperp  -0.002235103193491
a0_hplus  a2_gperp  0.00075445508716
a0_hplus  a0_g0  0.000474302506984
a0_hplus  a1_g0  -0.00359523924116
a0_hplus  a2_g0  0.00243399748001
a0_hplus  a0_hplus  0.001787395798472
a0_hplus  a1_hplus  -0.010435717161899
a0_hplus  a2_hplus  0.003619965157987
a0_hplus  a0_hperp  0.001054263300679
a0_hplus  a1_hperp  -0.005109429595942
a0_hplus  a2_hperp  0.001950354160658
a0_hplus  a0_htildepp  0.000674377659471
a0_hplus  a1_htildeplus  -0.002673954891844
a0_hplus  a2_htildeplus  0.00108807205506
a0_hplus  a1_htildeperp  -0.002707762322253
a0_hplus  a2_htildeperp  0.000719504817798
a1_hplus  a0_fplus  -0.003191406233943
a1_hplus  a1_fplus  0.031430053093567
a1_hplus  a2_fplus  -0.031815823817362
a1_hplus  a0_fperp  -0.004529175663623
a1_hplus  a1_fperp  0.044918377921202
a1_hplus  a2_fperp  -0.017126393605156
a1_hplus  a0_f0  -0.002082172595232
a1_hplus  a1_f0  0.018004325157924
a1_hplus  a2_f0  0.005003401007092
a1_hplus  a0_gpp  -0.001881247064266
a1_hplus  a1_gplus  0.016520803104111
a1_hplus  a2_gplus  0.012150049706052
a1_hplus  a1_gperp  0.018223410351103
a1_hplus  a2_gperp  -0.009284448983969
a1_hplus  a0_g0  -0.002924935665405
a1_hplus  a1_g0  0.029615192790805
a1_hplus  a2_g0  -0.02336621437443
a1_hplus  a0_hplus  -0.010435717161899
a1_hplus  a1_hplus  0.15975337705658
a1_hplus  a2_hplus  -0.3512302745458
a1_hplus  a0_hperp  -0.004258118714408
a1_hplus  a1_hperp  0.035002257332446
a1_hplus  a2_hperp  -0.01964825107691
a1_hplus  a0_htildepp  -0.002478298810949
a1_hplus  a1_htildeplus  0.014272733353417
a1_hplus  a2_htildeplus  0.008382756516008
a1_hplus  a1_htildeperp  0.015504170032356
a1_hplus  a2_htildeperp  0.007345011182496
a2_hplus  a0_fplus  -0.001640271158008
a2_hplus  a1_fplus  0.007276614667715
a2_hplus  a2_fplus  0.067812985970686
a2_hplus  a0_fperp  -0.002211827382624
a2_hplus  a1_fperp  0.00493978888909
a2_hplus  a2_fperp  0.193442612467125
a2_hplus  a0_f0  -0.002147223241724
a2_hplus  a1_f0  0.022738301984211
a2_hplus  a2_f0  0.008364486431492
a2_hplus  a0_gpp  -0.0014014576582
a2_hplus  a1_gplus  0.008215191348769
a2_hplus  a2_gplus  0.080567948388764
a2_hplus  a1_gperp  0.011275108333015
a2_hplus  a2_gperp  0.044317786705854
a2_hplus  a0_g0  -0.001863507870494
a2_hplus  a1_g0  0.010019836593981
a2_hplus  a2_g0  0.084428552599303
a2_hplus  a0_hplus  0.003619965157987
a2_hplus  a1_hplus  -0.3512302745458
a2_hplus  a2_hplus  2.8088303844212
a2_hplus  a0_hperp  -0.002137591323261
a2_hplus  a1_hperp  0.002336940401947
a2_hplus  a2_hperp  0.158450840141245
a2_hplus  a0_htildepp  -0.001684398181157
a2_hplus  a1_htildeplus  0.010068977533908
a2_hplus  a2_htildeplus  0.021521818973198
a2_hplus  a1_htildeperp  0.009468286998763
a2_hplus  a2_htildeperp  0.028882083868226
a0_hperp  a0_fplus  0.000383714387856
a0_hperp  a1_fplus  -0.002993782257011
a0_hperp  a2_fplus  0.001630753977662
a0_hperp  a0_fperp  0.000502830828959
a0_hperp  a1_fperp  -0.003614639566594
a0_hperp  a2_fperp  0.000759784430623
a0_hperp  a0_f0  0.000274643905194
a0_hperp  a1_f0  -0.002159560581279
a0_hperp  a2_f0  0.000049132199762
a0_hperp  a0_gpp  0.000227998420793
a0_hperp  a1_gplus  -0.001640193858963
a0_hperp  a2_gplus  -0.00037602622956
a0_hperp  a1_gperp  -0.001791805769014
a0_hperp  a2_gperp  0.000675791970399
a0_hperp  a0_g0  0.000362110169613
a0_hperp  a1_g0  -0.002723662938843
a0_hperp  a2_g0  0.001729767311256
a0_hperp  a0_hplus  0.001054263300679
a0_hperp  a1_hplus  -0.004258118714408
a0_hperp  a2_hplus  -0.002137591323261
a0_hperp  a0_hperp  0.000976602997817
a0_hperp  a1_hperp  -0.005798480068419
a0_hperp  a2_hperp  0.005137223533988
a0_hperp  a0_htildepp  0.000531506161576
a0_hperp  a1_htildeplus  -0.002157390270078
a0_hperp  a2_htildeplus  0.000982170432254
a0_hperp  a1_htildeperp  -0.002181920159564
a0_hperp  a2_htildeperp  0.000760994381508
a1_hperp  a0_fplus  -0.002901531299397
a1_hperp  a1_fplus  0.027808187373224
a1_hperp  a2_fplus  -0.027169943404605
a1_hperp  a0_fperp  -0.00395072788092
a1_hperp  a1_fperp  0.036227885425357
a1_hperp  a2_fperp  -0.018270569805431
a1_hperp  a0_f0  -0.002019073938713
a1_hperp  a1_f0  0.018782075728962
a1_hperp  a2_f0  -0.004713896084947
a1_hperp  a0_gpp  -0.001642649592213
a1_hperp  a1_gplus  0.014219163713712
a1_hperp  a2_gplus  0.003677010258437
a1_hperp  a1_gperp  0.015451602622186
a1_hperp  a2_gperp  -0.009025429594688
a1_hperp  a0_g0  -0.002666700467593
a1_hperp  a1_g0  0.025548228984203
a1_hperp  a2_g0  -0.025346324538527
a1_hperp  a0_hplus  -0.005109429595942
a1_hperp  a1_hplus  0.035002257332446
a1_hperp  a2_hplus  0.002336940401947
a1_hperp  a0_hperp  -0.005798480068419
a1_hperp  a1_hperp  0.076534052830695
a1_hperp  a2_hperp  -0.17535076837596
a1_hperp  a0_htildepp  -0.002250134070338
a1_hperp  a1_htildeplus  0.013081895217091
a1_hperp  a2_htildeplus  0.003981806302775
a1_hperp  a1_htildeperp  0.013599017609615
a1_hperp  a2_htildeperp  0.002608840689475
a2_hperp  a0_fplus  0.000438211953796
a2_hperp  a1_fplus  -0.014151699002751
a2_hperp  a2_fplus  0.105446237242565
a2_hperp  a0_fperp  0.000748774754741
a2_hperp  a1_fperp  -0.02049124357232
a2_hperp  a2_fperp  0.15836619894652
a2_hperp  a0_f0  -0.000386010443275
a2_hperp  a1_f0  0.002744699395929
a2_hperp  a2_f0  0.047194740040626
a2_hperp  a0_gpp  -0.00036166908329
a2_hperp  a1_gplus  0.001690443069516
a2_hperp  a2_gplus  0.062481472022732
a2_hperp  a1_gperp  0.003351485384243
a2_hperp  a2_gperp  0.039919678999646
a2_hperp  a0_g0  0.000320243770858
a2_hperp  a1_g0  -0.012275983576597
a2_hperp  a2_g0  0.112314617040575
a2_hperp  a0_hplus  0.001950354160658
a2_hperp  a1_hplus  -0.01964825107691
a2_hperp  a2_hplus  0.158450840141245
a2_hperp  a0_hperp  0.005137223533988
a2_hperp  a1_hperp  -0.17535076837596
a2_hperp  a2_hperp  1.1572126142151
a2_hperp  a0_htildepp  0.000403356394
a2_hperp  a1_htildeplus  0.000428081263527
a2_hperp  a2_htildeplus  0.021461110682732
a2_hperp  a1_htildeperp  0.000014241702597
a2_hperp  a2_htildeperp  0.02522085502989
a0_htildepp  a0_fplus  0.000241060019024
a0_htildepp  a1_fplus  -0.001716349735084
a0_htildepp  a2_fplus  -0.000162882984062
a0_htildepp  a0_fperp  0.000286488048264
a0_htildepp  a1_fperp  -0.001846776263455
a0_htildepp  a2_fperp  -0.000120107739701
a0_htildepp  a0_f0  0.000254406189114
a0_htildepp  a1_f0  -0.002107375634093
a0_htildepp  a2_f0  0.001190827872349
a0_htildepp  a0_gpp  0.000206965783915
a0_htildepp  a1_gplus  -0.001650272404696
a0_htildepp  a2_gplus  0.000708468812933
a0_htildepp  a1_gperp  -0.001710217912772
a0_htildepp  a2_gperp  0.000520286693854
a0_htildepp  a0_g0  0.000225032432429
a0_htildepp  a1_g0  -0.001515639536591
a0_htildepp  a2_g0  -0.000169576014158
a0_htildepp  a0_hplus  0.000674377659471
a0_htildepp  a1_hplus  -0.002478298810949
a0_htildepp  a2_hplus  -0.001684398181157
a0_htildepp  a0_hperp  0.000531506161576
a0_htildepp  a1_hperp  -0.002250134070338
a0_htildepp  a2_hperp  0.000403356394
a0_htildepp  a0_htildepp  0.000613916259219
a0_htildepp  a1_htildeplus  -0.003211535116862
a0_htildepp  a2_htildeplus  0.002773988408574
a0_htildepp  a1_htildeperp  -0.003287132276617
a0_htildepp  a2_htildeperp  0.002780791505225
a1_htildeplus  a0_fplus  -0.001569604479089
a1_htildeplus  a1_fplus  0.013045808088989
a1_htildeplus  a2_fplus  0.001664908391538
a1_htildeplus  a0_fperp  -0.001828923791609
a1_htildeplus  a1_fperp  0.014054485930752
a1_htildeplus  a2_fperp  0.000233653011298
a1_htildeplus  a0_f0  -0.001564898499737
a1_htildeplus  a1_f0  0.021407061784447
a1_htildeplus  a2_f0  -0.033789789268303
a1_htildeplus  a0_gpp  -0.001421861043326
a1_htildeplus  a1_gplus  0.017795137433368
a1_htildeplus  a2_gplus  -0.022763769655822
a1_htildeplus  a1_gperp  0.01897106920955
a1_htildeplus  a2_gperp  -0.018837492368515
a1_htildeplus  a0_g0  -0.001499472575731
a1_htildeplus  a1_g0  0.011951657706282
a1_htildeplus  a2_g0  0.003281920660648
a1_htildeplus  a0_hplus  -0.002673954891844
a1_htildeplus  a1_hplus  0.014272733353417
a1_htildeplus  a2_hplus  0.010068977533908
a1_htildeplus  a0_hperp  -0.002157390270078
a1_htildeplus  a1_hperp  0.013081895217091
a1_htildeplus  a2_hperp  0.000428081263527
a1_htildeplus  a0_htildepp  -0.003211535116862
a1_htildeplus  a1_htildeplus  0.05305937788951
a1_htildeplus  a2_htildeplus  -0.10700862971061
a1_htildeplus  a1_htildeperp  0.037247224636574
a1_htildeplus  a2_htildeperp  -0.044534964795194
a2_htildeplus  a0_fplus  -0.000235141528928
a2_htildeplus  a1_fplus  0.005792862950489
a2_htildeplus  a2_fplus  0.042596822561078
a2_htildeplus  a0_fperp  -0.000567456441739
a2_htildeplus  a1_fperp  0.011177238814287
a2_htildeplus  a2_fperp  0.024404264696565
a2_htildeplus  a0_f0  -0.0003027512335
a2_htildeplus  a1_f0  0.000430261309754
a2_htildeplus  a2_f0  0.069546109801895
a2_htildeplus  a0_gpp  -0.000432263423222
a2_htildeplus  a1_gplus  0.002028724341306
a2_htildeplus  a2_gplus  0.074970571219747
a2_htildeplus  a1_gperp  0.000819376759791
a2_htildeplus  a2_gperp  0.104070813414845
a2_htildeplus  a0_g0  -0.000215898816039
a2_htildeplus  a1_g0  0.004425795396647
a2_htildeplus  a2_g0  0.058027856621142
a2_htildeplus  a0_hplus  0.00108807205506
a2_htildeplus  a1_hplus  0.008382756516008
a2_htildeplus  a2_hplus  0.021521818973198
a2_htildeplus  a0_hperp  0.000982170432254
a2_htildeplus  a1_hperp  0.003981806302775
a2_htildeplus  a2_hperp  0.021461110682732
a2_htildeplus  a0_htildepp  0.002773988408574
a2_htildeplus  a1_htildeplus  -0.10700862971061
a2_htildeplus  a2_htildeplus  1.0081550127901
a2_htildeplus  a1_htildeperp  -0.037122682902614
a2_htildeplus  a2_htildeperp  0.414938185320825
a1_htildeperp  a0_fplus  -0.001581214048131
a1_htildeperp  a1_fplus  0.013650147261026
a1_htildeperp  a2_fplus  0.001034192027789
a1_htildeperp  a0_fperp  -0.001827629003901
a1_htildeperp  a1_fperp  0.014969174695481
a1_htildeperp  a2_fperp  0.000126527927104
a1_htildeperp  a0_f0  -0.00166195045044
a1_htildeperp  a1_f0  0.021812313786279
a1_htildeperp  a2_f0  -0.031956529289215
a1_htildeperp  a0_gpp  -0.001478113690651
a1_htildeperp  a1_gplus  0.018290936925246
a1_htildeperp  a2_gplus  -0.021634081227004
a1_htildeperp  a1_gperp  0.019489717506668
a1_htildeperp  a2_gperp  -0.018203704191479
a1_htildeperp  a0_g0  -0.001473452499025
a1_htildeperp  a1_g0  0.012294573078911
a1_htildeperp  a2_g0  0.003575698593932
a1_htildeperp  a0_hplus  -0.002707762322253
a1_htildeperp  a1_hplus  0.015504170032356
a1_htildeperp  a2_hplus  0.009468286998763
a1_htildeperp  a0_hperp  -0.002181920159564
a1_htildeperp  a1_hperp  0.013599017609615
a1_htildeperp  a2_hperp  0.000014241702597
a1_htildeperp  a0_htildepp  -0.003287132276617
a1_htildeperp  a1_htildeplus  0.037247224636574
a1_htildeperp  a2_htildeplus  -0.037122682902614
a1_htildeperp  a1_htildeperp  0.051437631908735
a1_htildeperp  a2_htildeperp  -0.112377982154735
a2_htildeperp  a0_fplus  -0.000298737688151
a2_htildeperp  a1_fplus  0.005110391484756
a2_htildeperp  a2_fplus  0.039342195571889
a2_htildeperp  a0_fperp  -0.000676398456857
a2_htildeperp  a1_fperp  0.00962562492348
a2_htildeperp  a2_fperp  0.033252147471079
a2_htildeperp  a0_f0  -0.000214883915274
a2_htildeperp  a1_f0  -0.004124483260734
a2_htildeperp  a2_f0  0.079430331296601
a2_htildeperp  a0_gpp  -0.000388807173654
a2_htildeperp  a1_gplus  -0.000706551832946
a2_htildeperp  a2_gplus  0.086914835682365
a2_htildeperp  a1_gperp  -0.001459518463291
a2_htildeperp  a2_gperp  0.104933915854065
a2_htildeperp  a0_g0  -0.000425312511832
a2_htildeperp  a1_g0  0.005705246005321
a2_htildeperp  a2_g0  0.058325568539428
a2_htildeperp  a0_hplus  0.000719504817798
a2_htildeperp  a1_hplus  0.007345011182496
a2_htildeperp  a2_hplus  0.028882083868226
a2_htildeperp  a0_hperp  0.000760994381508
a2_htildeperp  a1_hperp  0.002608840689475
a2_htildeperp  a2_hperp  0.02522085502989
a2_htildeperp  a0_htildepp  0.002780791505225
a2_htildeperp  a1_htildeplus  -0.044534964795194
a2_htildeperp  a2_htildeplus  0.414938185320825
a2_htildeperp  a1_htildeperp  -0.112377982154735
a2_htildeperp  a2_htildeperp  0.91177500521903


==> anc/flavio-master/flavio/physics/data/arXiv-1602-01399v1/LambdabLambda_HO_results.dat <==
a0_fplus  0.42289944554385
a1_fplus  -1.3728104863374
a2_fplus  1.7972027464353
a0_fperp  0.51481500095982
a1_fperp  -1.4781062832535
a2_fperp  1.2496439876194
a0_f0  0.36042499343404
a1_f0  -0.92482193483026
a2_f0  0.98613652433444
a0_gpp  0.35215636497534
a1_gplus  -1.2967731205869
a2_gplus  2.7105907966216
a1_gperp  -1.3607353822819
a2_gperp  2.4621349078983
a0_g0  0.40587786671876
a1_g0  -1.1622160468556
a2_g0  1.1489545265193
a0_hplus  0.47531395286747
a1_hplus  -0.8839853942628
a2_hplus  -0.81901562111834
a0_hperp  0.37449633654207
a1_hperp  -0.94393620829042
a2_hperp  1.160584212019
a0_htildepp  0.32557980205714
a1_htildeplus  -0.96031340669186
a2_htildeplus  2.9779809449577
a1_htildeperp  -0.96338607873742
a2_htildeperp  2.4782325273996


==> anc/flavio-master/flavio/physics/data/arXiv-1602-01399v1/LambdabLambda_covariance.d <==
a0_fplus  a0_fplus  0.000353243175207
a0_fplus  a1_fplus  -0.0028144465359
a0_fplus  a0_fperp  0.000360350065273
a0_fplus  a1_fperp  -0.00270340965556
a0_fplus  a0_f0  0.000221028266686
a0_fplus  a1_f0  -0.002006864812874
a0_fplus  a0_gpp  0.00016855952011
a0_fplus  a1_gplus  -0.001447446662189
a0_fplus  a1_gperp  -0.001478925033811
a0_fplus  a0_g0  0.000270179912828
a0_fplus  a1_g0  -0.001987823211128
a0_fplus  a0_hplus  0.00033994826705
a0_fplus  a1_hplus  -0.002346688588597
a0_fplus  a0_hperp  0.000257154108335
a0_fplus  a1_hperp  -0.001910925633734
a0_fplus  a0_htildepp  0.000158398925968
a0_fplus  a1_htildeplus  -0.001146465074956
a0_fplus  a1_htildeperp  -0.001146331772026
a1_fplus  a0_fplus  -0.0028144465359
a1_fplus  a1_fplus  0.028315604583327
a1_fplus  a0_fperp  -0.002847604307581
a1_fplus  a1_fperp  0.025834663285709
a1_fplus  a0_f0  -0.001855259342751
a1_fplus  a1_f0  0.019686386686667
a1_fplus  a0_gpp  -0.001351424660976
a1_fplus  a1_gplus  0.013803548020029
a1_fplus  a1_gperp  0.013903771086461
a1_fplus  a0_g0  -0.002048322527681
a1_fplus  a1_g0  0.018418133443744
a1_fplus  a0_hplus  -0.002668592029387
a1_fplus  a1_hplus  0.022832681808978
a1_fplus  a0_hperp  -0.001994995098587
a1_fplus  a1_hperp  0.017509618466289
a1_fplus  a0_htildepp  -0.001252194120123
a1_fplus  a1_htildeplus  0.011016743160653
a1_fplus  a1_htildeperp  0.011180803671899
a0_fperp  a0_fplus  0.000360350065273
a0_fperp  a1_fplus  -0.002847604307581
a0_fperp  a0_fperp  0.00063039006709
a0_fperp  a1_fperp  -0.005163120139687
a0_fperp  a0_f0  0.000243673553486
a0_fperp  a1_f0  -0.002186383550245
a0_fperp  a0_gpp  0.000196882833497
a0_fperp  a1_gplus  -0.001696125848373
a0_fperp  a1_gperp  -0.001714954136976
a0_fperp  a0_g0  0.00034530570165
a0_fperp  a1_g0  -0.00262673139798
a0_fperp  a0_hplus  0.000458776280675
a0_fperp  a1_hplus  -0.003322726349056
a0_fperp  a0_hperp  0.00033396192372
a0_fperp  a1_hperp  -0.002557960498221
a0_fperp  a0_htildepp  0.000182470599486
a0_fperp  a1_htildeplus  -0.001334444970018
a0_fperp  a1_htildeperp  -0.001329376312014
a1_fperp  a0_fplus  -0.00270340965556
a1_fperp  a1_fplus  0.025834663285709
a1_fperp  a0_fperp  -0.005163120139687
a1_fperp  a1_fperp  0.058226758324531
a1_fperp  a0_f0  -0.00182534729283
a1_fperp  a1_f0  0.018378575084431
a1_fperp  a0_gpp  -0.001510596109418
a1_fperp  a1_gplus  0.015707006995713
a1_fperp  a1_gperp  0.015232258818376
a1_fperp  a0_g0  -0.002473833337081
a1_fperp  a1_g0  0.02496527054534
a1_fperp  a0_hplus  -0.003541695395716
a1_fperp  a1_hplus  0.035027080660571
a1_fperp  a0_hperp  -0.002512607673246
a1_fperp  a1_hperp  0.024078084159182
a1_fperp  a0_htildepp  -0.001379281167683
a1_fperp  a1_htildeplus  0.012511738076804
a1_fperp  a1_htildeperp  0.012913748586673
a0_f0  a0_fplus  0.000221028266686
a0_f0  a1_fplus  -0.001855259342751
a0_f0  a0_fperp  0.000243673553486
a0_f0  a1_fperp  -0.00182534729283
a0_f0  a0_f0  0.000452394017788
a0_f0  a1_f0  -0.004156053308142
a0_f0  a0_gpp  0.000187000537219
a0_f0  a1_gplus  -0.001605380847284
a0_f0  a1_gperp  -0.00160955155799
a0_f0  a0_g0  0.000201158227599
a0_f0  a1_g0  -0.001516533321159
a0_f0  a0_hplus  0.000216894876378
a0_f0  a1_hplus  -0.001500279488204
a0_f0  a0_hperp  0.000181961152266
a0_f0  a1_hperp  -0.001391758541353
a0_f0  a0_htildepp  0.000185011093114
a0_f0  a1_htildeplus  -0.001225777054074
a0_f0  a1_htildeperp  -0.001291946519102
a1_f0  a0_fplus  -0.002006864812874
a1_f0  a1_fplus  0.019686386686667
a1_f0  a0_fperp  -0.002186383550245
a1_f0  a1_fperp  0.018378575084431
a1_f0  a0_f0  -0.004156053308142
a1_f0  a1_f0  0.050625088357097
a1_f0  a0_gpp  -0.001711703087961
a1_f0  a1_gplus  0.019545337897135
a1_f0  a1_gperp  0.02063093959969
a1_f0  a0_g0  -0.001822492657247
a1_f0  a1_g0  0.015852436290011
a1_f0  a0_hplus  -0.001942183339084
a1_f0  a1_hplus  0.014978401804797
a1_f0  a0_hperp  -0.001607890246814
a1_f0  a1_hperp  0.014051839328383
a1_f0  a0_htildepp  -0.001651682904191
a1_f0  a1_htildeplus  0.016268697956114
a1_f0  a1_htildeperp  0.016326156120592
a0_gpp  a0_fplus  0.00016855952011
a0_gpp  a1_fplus  -0.001351424660976
a0_gpp  a0_fperp  0.000196882833497
a0_gpp  a1_fperp  -0.001510596109418
a0_gpp  a0_f0  0.000187000537219
a0_gpp  a1_f0  -0.001711703087961
a0_gpp  a0_gpp  0.000201734707017
a0_gpp  a1_gplus  -0.001960837764118
a0_gpp  a1_gperp  -0.002044355603798
a0_gpp  a0_g0  0.000169817231814
a0_gpp  a1_g0  -0.001334205246348
a0_gpp  a0_hplus  0.000181097056843
a0_gpp  a1_hplus  -0.001321790380586
a0_gpp  a0_hperp  0.000146049791892
a0_gpp  a1_hperp  -0.001116757758771
a0_gpp  a0_htildepp  0.000140809930338
a0_gpp  a1_htildeplus  -0.001095904601253
a0_gpp  a1_htildeperp  -0.00112602572984
a1_gplus  a0_fplus  -0.001447446662189
a1_gplus  a1_fplus  0.013803548020029
a1_gplus  a0_fperp  -0.001696125848373
a1_gplus  a1_fperp  0.015707006995713
a1_gplus  a0_f0  -0.001605380847284
a1_gplus  a1_f0  0.019545337897135
a1_gplus  a0_gpp  -0.001960837764118
a1_gplus  a1_gplus  0.028149086425255
a1_gplus  a1_gperp  0.026805180690722
a1_gplus  a0_g0  -0.001526533627813
a1_gplus  a1_g0  0.015133338172602
a1_gplus  a0_hplus  -0.001565153376268
a1_gplus  a1_hplus  0.014226140535275
a1_gplus  a0_hperp  -0.001249267238973
a1_gplus  a1_hperp  0.011523863078928
a1_gplus  a0_htildepp  -0.001276806636567
a1_gplus  a1_htildeplus  0.014367002352147
a1_gplus  a1_htildeperp  0.014493998678559
a1_gperp  a0_fplus  -0.001478925033811
a1_gperp  a1_fplus  0.013903771086461
a1_gperp  a0_fperp  -0.001714954136976
a1_gperp  a1_fperp  0.015232258818376
a1_gperp  a0_f0  -0.00160955155799
a1_gperp  a1_f0  0.02063093959969
a1_gperp  a0_gpp  -0.002044355603798
a1_gperp  a1_gplus  0.026805180690722
a1_gperp  a1_gperp  0.036510739620998
a1_gperp  a0_g0  -0.001579189658104
a1_gperp  a1_g0  0.015184150809215
a1_gperp  a0_hplus  -0.001593412096834
a1_gperp  a1_hplus  0.013991350061301
a1_gperp  a0_hperp  -0.001279738497504
a1_gperp  a1_hperp  0.01156886523209
a1_gperp  a0_htildepp  -0.001313434204275
a1_gperp  a1_htildeplus  0.01561320350305
a1_gperp  a1_htildeperp  0.015677921104868
a0_g0  a0_fplus  0.000270179912828
a0_g0  a1_fplus  -0.002048322527681
a0_g0  a0_fperp  0.00034530570165
a0_g0  a1_fperp  -0.002473833337081
a0_g0  a0_f0  0.000201158227599
a0_g0  a1_f0  -0.001822492657247
a0_g0  a0_gpp  0.000169817231814
a0_g0  a1_gplus  -0.001526533627813
a0_g0  a1_gperp  -0.001579189658104
a0_g0  a0_g0  0.000332854816484
a0_g0  a1_g0  -0.002552835825032
a0_g0  a0_hplus  0.000329146096846
a0_g0  a1_hplus  -0.002184884829274
a0_g0  a0_hperp  0.000246784243765
a0_g0  a1_hperp  -0.001781287766275
a0_g0  a0_htildepp  0.000155140498103
a0_g0  a1_htildeplus  -0.001168930421299
a0_g0  a1_htildeperp  -0.001149493978124
a1_g0  a0_fplus  -0.001987823211128
a1_g0  a1_fplus  0.018418133443744
a1_g0  a0_fperp  -0.00262673139798
a1_g0  a1_fperp  0.02496527054534
a1_g0  a0_f0  -0.001516533321159
a1_g0  a1_f0  0.015852436290011
a1_g0  a0_gpp  -0.001334205246348
a1_g0  a1_gplus  0.015133338172602
a1_g0  a1_gperp  0.015184150809215
a1_g0  a0_g0  -0.002552835825032
a1_g0  a1_g0  0.026060767763754
a1_g0  a0_hplus  -0.002490353950554
a1_g0  a1_hplus  0.022534834834614
a1_g0  a0_hperp  -0.001820074529064
a1_g0  a1_hperp  0.01651188871223
a1_g0  a0_htildepp  -0.001177418006902
a1_g0  a1_htildeplus  0.011033865520352
a1_g0  a1_htildeperp  0.01126751154106
a0_hplus  a0_fplus  0.00033994826705
a0_hplus  a1_fplus  -0.002668592029387
a0_hplus  a0_fperp  0.000458776280675
a0_hplus  a1_fperp  -0.003541695395716
a0_hplus  a0_f0  0.000216894876378
a0_hplus  a1_f0  -0.001942183339084
a0_hplus  a0_gpp  0.000181097056843
a0_hplus  a1_gplus  -0.001565153376268
a0_hplus  a1_gperp  -0.001593412096834
a0_hplus  a0_g0  0.000329146096846
a0_hplus  a1_g0  -0.002490353950554
a0_hplus  a0_hplus  0.000665240934443
a0_hplus  a1_hplus  -0.005265512418773
a0_hplus  a0_hperp  0.000326504458927
a0_hplus  a1_hperp  -0.002512535480822
a0_hplus  a0_htildepp  0.00016552429832
a0_hplus  a1_htildeplus  -0.001230986449321
a0_hplus  a1_htildeperp  -0.001220819509774
a1_hplus  a0_fplus  -0.002346688588597
a1_hplus  a1_fplus  0.022832681808978
a1_hplus  a0_fperp  -0.003322726349056
a1_hplus  a1_fperp  0.035027080660571
a1_hplus  a0_f0  -0.001500279488204
a1_hplus  a1_f0  0.014978401804797
a1_hplus  a0_gpp  -0.001321790380586
a1_hplus  a1_gplus  0.014226140535275
a1_hplus  a1_gperp  0.013991350061301
a1_hplus  a0_g0  -0.002184884829274
a1_hplus  a1_g0  0.022534834834614
a1_hplus  a0_hplus  -0.005265512418773
a1_hplus  a1_hplus  0.064352426469425
a1_hplus  a0_hperp  -0.00231071877227
a1_hplus  a1_hperp  0.023275008381411
a1_hplus  a0_htildepp  -0.001204463876859
a1_hplus  a1_htildeplus  0.011372670142205
a1_hplus  a1_htildeperp  0.011876405018888
a0_hperp  a0_fplus  0.000257154108335
a0_hperp  a1_fplus  -0.001994995098587
a0_hperp  a0_fperp  0.00033396192372
a0_hperp  a1_fperp  -0.002512607673246
a0_hperp  a0_f0  0.000181961152266
a0_hperp  a1_f0  -0.001607890246814
a0_hperp  a0_gpp  0.000146049791892
a0_hperp  a1_gplus  -0.001249267238973
a0_hperp  a1_gperp  -0.001279738497504
a0_hperp  a0_g0  0.000246784243765
a0_hperp  a1_g0  -0.001820074529064
a0_hperp  a0_hplus  0.000326504458927
a0_hperp  a1_hplus  -0.00231071877227
a0_hperp  a0_hperp  0.000295582907919
a0_hperp  a1_hperp  -0.00232830915488
a0_hperp  a0_htildepp  0.000136617210113
a0_hperp  a1_htildeplus  -0.001014063234686
a0_hperp  a1_htildeperp  -0.001001709848262
a1_hperp  a0_fplus  -0.001910925633734
a1_hperp  a1_fplus  0.017509618466289
a1_hperp  a0_fperp  -0.002557960498221
a1_hperp  a1_fperp  0.024078084159182
a1_hperp  a0_f0  -0.001391758541353
a1_hperp  a1_f0  0.014051839328383
a1_hperp  a0_gpp  -0.001116757758771
a1_hperp  a1_gplus  0.011523863078928
a1_hperp  a1_gperp  0.01156886523209
a1_hperp  a0_g0  -0.001781287766275
a1_hperp  a1_g0  0.01651188871223
a1_hperp  a0_hplus  -0.002512535480822
a1_hperp  a1_hplus  0.023275008381411
a1_hperp  a0_hperp  -0.00232830915488
a1_hperp  a1_hperp  0.024018156263622
a1_hperp  a0_htildepp  -0.001036141439039
a1_hperp  a1_htildeplus  0.009474615303563
a1_hperp  a1_htildeperp  0.009582842931446
a0_htildepp  a0_fplus  0.000158398925968
a0_htildepp  a1_fplus  -0.001252194120123
a0_htildepp  a0_fperp  0.000182470599486
a0_htildepp  a1_fperp  -0.001379281167683
a0_htildepp  a0_f0  0.000185011093114
a0_htildepp  a1_f0  -0.001651682904191
a0_htildepp  a0_gpp  0.000140809930338
a0_htildepp  a1_gplus  -0.001276806636567
a0_htildepp  a1_gperp  -0.001313434204275
a0_htildepp  a0_g0  0.000155140498103
a0_htildepp  a1_g0  -0.001177418006902
a0_htildepp  a0_hplus  0.00016552429832
a0_htildepp  a1_hplus  -0.001204463876859
a0_htildepp  a0_hperp  0.000136617210113
a0_htildepp  a1_hperp  -0.001036141439039
a0_htildepp  a0_htildepp  0.000175678086989
a0_htildepp  a1_htildeplus  -0.001534677043245
a0_htildepp  a1_htildeperp  -0.001555027249492
a1_htildeplus  a0_fplus  -0.001146465074956
a1_htildeplus  a1_fplus  0.011016743160653
a1_htildeplus  a0_fperp  -0.001334444970018
a1_htildeplus  a1_fperp  0.012511738076804
a1_htildeplus  a0_f0  -0.001225777054074
a1_htildeplus  a1_f0  0.016268697956114
a1_htildeplus  a0_gpp  -0.001095904601253
a1_htildeplus  a1_gplus  0.014367002352147
a1_htildeplus  a1_gperp  0.01561320350305
a1_htildeplus  a0_g0  -0.001168930421299
a1_htildeplus  a1_g0  0.011033865520352
a1_htildeplus  a0_hplus  -0.001230986449321
a1_htildeplus  a1_hplus  0.011372670142205
a1_htildeplus  a0_hperp  -0.001014063234686
a1_htildeplus  a1_hperp  0.009474615303563
a1_htildeplus  a0_htildepp  -0.001534677043245
a1_htildeplus  a1_htildeplus  0.025972912275855
a1_htildeplus  a1_htildeperp  0.023400952482408
a1_htildeperp  a0_fplus  -0.001146331772026
a1_htildeperp  a1_fplus  0.011180803671899
a1_htildeperp  a0_fperp  -0.001329376312014
a1_htildeperp  a1_fperp  0.012913748586673
a1_htildeperp  a0_f0  -0.001291946519102
a1_htildeperp  a1_f0  0.016326156120592
a1_htildeperp  a0_gpp  -0.00112602572984
a1_htildeperp  a1_gplus  0.014493998678559
a1_htildeperp  a1_gperp  0.015677921104868
a1_htildeperp  a0_g0  -0.001149493978124
a1_htildeperp  a1_g0  0.01126751154106
a1_htildeperp  a0_hplus  -0.001220819509774
a1_htildeperp  a1_hplus  0.011876405018888
a1_htildeperp  a0_hperp  -0.001001709848262
a1_htildeperp  a1_hperp  0.009582842931446
a1_htildeperp  a0_htildepp  -0.001555027249492
a1_htildeperp  a1_htildeplus  0.023400952482408
a1_htildeperp  a1_htildeperp  0.023618269456006


==> anc/flavio-master/flavio/physics/data/arXiv-1602-01399v1/LambdabLambda_covariance.dat <==
a0_fplus  a0_fplus  0.000353243175207
a0_fplus  a1_fplus  -0.0028144465359
a0_fplus  a0_fperp  0.000360350065273
a0_fplus  a1_fperp  -0.00270340965556
a0_fplus  a0_f0  0.000221028266686
a0_fplus  a1_f0  -0.002006864812874
a0_fplus  a0_gpp  0.00016855952011
a0_fplus  a1_gplus  -0.001447446662189
a0_fplus  a1_gperp  -0.001478925033811
a0_fplus  a0_g0  0.000270179912828
a0_fplus  a1_g0  -0.001987823211128
a0_fplus  a0_hplus  0.00033994826705
a0_fplus  a1_hplus  -0.002346688588597
a0_fplus  a0_hperp  0.000257154108335
a0_fplus  a1_hperp  -0.001910925633734
a0_fplus  a0_htildepp  0.000158398925968
a0_fplus  a1_htildeplus  -0.001146465074956
a0_fplus  a1_htildeperp  -0.001146331772026
a1_fplus  a0_fplus  -0.0028144465359
a1_fplus  a1_fplus  0.028315604583327
a1_fplus  a0_fperp  -0.002847604307581
a1_fplus  a1_fperp  0.025834663285709
a1_fplus  a0_f0  -0.001855259342751
a1_fplus  a1_f0  0.019686386686667
a1_fplus  a0_gpp  -0.001351424660976
a1_fplus  a1_gplus  0.013803548020029
a1_fplus  a1_gperp  0.013903771086461
a1_fplus  a0_g0  -0.002048322527681
a1_fplus  a1_g0  0.018418133443744
a1_fplus  a0_hplus  -0.002668592029387
a1_fplus  a1_hplus  0.022832681808978
a1_fplus  a0_hperp  -0.001994995098587
a1_fplus  a1_hperp  0.017509618466289
a1_fplus  a0_htildepp  -0.001252194120123
a1_fplus  a1_htildeplus  0.011016743160653
a1_fplus  a1_htildeperp  0.011180803671899
a0_fperp  a0_fplus  0.000360350065273
a0_fperp  a1_fplus  -0.002847604307581
a0_fperp  a0_fperp  0.00063039006709
a0_fperp  a1_fperp  -0.005163120139687
a0_fperp  a0_f0  0.000243673553486
a0_fperp  a1_f0  -0.002186383550245
a0_fperp  a0_gpp  0.000196882833497
a0_fperp  a1_gplus  -0.001696125848373
a0_fperp  a1_gperp  -0.001714954136976
a0_fperp  a0_g0  0.00034530570165
a0_fperp  a1_g0  -0.00262673139798
a0_fperp  a0_hplus  0.000458776280675
a0_fperp  a1_hplus  -0.003322726349056
a0_fperp  a0_hperp  0.00033396192372
a0_fperp  a1_hperp  -0.002557960498221
a0_fperp  a0_htildepp  0.000182470599486
a0_fperp  a1_htildeplus  -0.001334444970018
a0_fperp  a1_htildeperp  -0.001329376312014
a1_fperp  a0_fplus  -0.00270340965556
a1_fperp  a1_fplus  0.025834663285709
a1_fperp  a0_fperp  -0.005163120139687
a1_fperp  a1_fperp  0.058226758324531
a1_fperp  a0_f0  -0.00182534729283
a1_fperp  a1_f0  0.018378575084431
a1_fperp  a0_gpp  -0.001510596109418
a1_fperp  a1_gplus  0.015707006995713
a1_fperp  a1_gperp  0.015232258818376
a1_fperp  a0_g0  -0.002473833337081
a1_fperp  a1_g0  0.02496527054534
a1_fperp  a0_hplus  -0.003541695395716
a1_fperp  a1_hplus  0.035027080660571
a1_fperp  a0_hperp  -0.002512607673246
a1_fperp  a1_hperp  0.024078084159182
a1_fperp  a0_htildepp  -0.001379281167683
a1_fperp  a1_htildeplus  0.012511738076804
a1_fperp  a1_htildeperp  0.012913748586673
a0_f0  a0_fplus  0.000221028266686
a0_f0  a1_fplus  -0.001855259342751
a0_f0  a0_fperp  0.000243673553486
a0_f0  a1_fperp  -0.00182534729283
a0_f0  a0_f0  0.000452394017788
a0_f0  a1_f0  -0.004156053308142
a0_f0  a0_gpp  0.000187000537219
a0_f0  a1_gplus  -0.001605380847284
a0_f0  a1_gperp  -0.00160955155799
a0_f0  a0_g0  0.000201158227599
a0_f0  a1_g0  -0.001516533321159
a0_f0  a0_hplus  0.000216894876378
a0_f0  a1_hplus  -0.001500279488204
a0_f0  a0_hperp  0.000181961152266
a0_f0  a1_hperp  -0.001391758541353
a0_f0  a0_htildepp  0.000185011093114
a0_f0  a1_htildeplus  -0.001225777054074
a0_f0  a1_htildeperp  -0.001291946519102
a1_f0  a0_fplus  -0.002006864812874
a1_f0  a1_fplus  0.019686386686667
a1_f0  a0_fperp  -0.002186383550245
a1_f0  a1_fperp  0.018378575084431
a1_f0  a0_f0  -0.004156053308142
a1_f0  a1_f0  0.050625088357097
a1_f0  a0_gpp  -0.001711703087961
a1_f0  a1_gplus  0.019545337897135
a1_f0  a1_gperp  0.02063093959969
a1_f0  a0_g0  -0.001822492657247
a1_f0  a1_g0  0.015852436290011
a1_f0  a0_hplus  -0.001942183339084
a1_f0  a1_hplus  0.014978401804797
a1_f0  a0_hperp  -0.001607890246814
a1_f0  a1_hperp  0.014051839328383
a1_f0  a0_htildepp  -0.001651682904191
a1_f0  a1_htildeplus  0.016268697956114
a1_f0  a1_htildeperp  0.016326156120592
a0_gpp  a0_fplus  0.00016855952011
a0_gpp  a1_fplus  -0.001351424660976
a0_gpp  a0_fperp  0.000196882833497
a0_gpp  a1_fperp  -0.001510596109418
a0_gpp  a0_f0  0.000187000537219
a0_gpp  a1_f0  -0.001711703087961
a0_gpp  a0_gpp  0.000201734707017
a0_gpp  a1_gplus  -0.001960837764118
a0_gpp  a1_gperp  -0.002044355603798
a0_gpp  a0_g0  0.000169817231814
a0_gpp  a1_g0  -0.001334205246348
a0_gpp  a0_hplus  0.000181097056843
a0_gpp  a1_hplus  -0.001321790380586
a0_gpp  a0_hperp  0.000146049791892
a0_gpp  a1_hperp  -0.001116757758771
a0_gpp  a0_htildepp  0.000140809930338
a0_gpp  a1_htildeplus  -0.001095904601253
a0_gpp  a1_htildeperp  -0.00112602572984
a1_gplus  a0_fplus  -0.001447446662189
a1_gplus  a1_fplus  0.013803548020029
a1_gplus  a0_fperp  -0.001696125848373
a1_gplus  a1_fperp  0.015707006995713
a1_gplus  a0_f0  -0.001605380847284
a1_gplus  a1_f0  0.019545337897135
a1_gplus  a0_gpp  -0.001960837764118
a1_gplus  a1_gplus  0.028149086425255
a1_gplus  a1_gperp  0.026805180690722
a1_gplus  a0_g0  -0.001526533627813
a1_gplus  a1_g0  0.015133338172602
a1_gplus  a0_hplus  -0.001565153376268
a1_gplus  a1_hplus  0.014226140535275
a1_gplus  a0_hperp  -0.001249267238973
a1_gplus  a1_hperp  0.011523863078928
a1_gplus  a0_htildepp  -0.001276806636567
a1_gplus  a1_htildeplus  0.014367002352147
a1_gplus  a1_htildeperp  0.014493998678559
a1_gperp  a0_fplus  -0.001478925033811
a1_gperp  a1_fplus  0.013903771086461
a1_gperp  a0_fperp  -0.001714954136976
a1_gperp  a1_fperp  0.015232258818376
a1_gperp  a0_f0  -0.00160955155799
a1_gperp  a1_f0  0.02063093959969
a1_gperp  a0_gpp  -0.002044355603798
a1_gperp  a1_gplus  0.026805180690722
a1_gperp  a1_gperp  0.036510739620998
a1_gperp  a0_g0  -0.001579189658104
a1_gperp  a1_g0  0.015184150809215
a1_gperp  a0_hplus  -0.001593412096834
a1_gperp  a1_hplus  0.013991350061301
a1_gperp  a0_hperp  -0.001279738497504
a1_gperp  a1_hperp  0.01156886523209
a1_gperp  a0_htildepp  -0.001313434204275
a1_gperp  a1_htildeplus  0.01561320350305
a1_gperp  a1_htildeperp  0.015677921104868
a0_g0  a0_fplus  0.000270179912828
a0_g0  a1_fplus  -0.002048322527681
a0_g0  a0_fperp  0.00034530570165
a0_g0  a1_fperp  -0.002473833337081
a0_g0  a0_f0  0.000201158227599
a0_g0  a1_f0  -0.001822492657247
a0_g0  a0_gpp  0.000169817231814
a0_g0  a1_gplus  -0.001526533627813
a0_g0  a1_gperp  -0.001579189658104
a0_g0  a0_g0  0.000332854816484
a0_g0  a1_g0  -0.002552835825032
a0_g0  a0_hplus  0.000329146096846
a0_g0  a1_hplus  -0.002184884829274
a0_g0  a0_hperp  0.000246784243765
a0_g0  a1_hperp  -0.001781287766275
a0_g0  a0_htildepp  0.000155140498103
a0_g0  a1_htildeplus  -0.001168930421299
a0_g0  a1_htildeperp  -0.001149493978124
a1_g0  a0_fplus  -0.001987823211128
a1_g0  a1_fplus  0.018418133443744
a1_g0  a0_fperp  -0.00262673139798
a1_g0  a1_fperp  0.02496527054534
a1_g0  a0_f0  -0.001516533321159
a1_g0  a1_f0  0.015852436290011
a1_g0  a0_gpp  -0.001334205246348
a1_g0  a1_gplus  0.015133338172602
a1_g0  a1_gperp  0.015184150809215
a1_g0  a0_g0  -0.002552835825032
a1_g0  a1_g0  0.026060767763754
a1_g0  a0_hplus  -0.002490353950554
a1_g0  a1_hplus  0.022534834834614
a1_g0  a0_hperp  -0.001820074529064
a1_g0  a1_hperp  0.01651188871223
a1_g0  a0_htildepp  -0.001177418006902
a1_g0  a1_htildeplus  0.011033865520352
a1_g0  a1_htildeperp  0.01126751154106
a0_hplus  a0_fplus  0.00033994826705
a0_hplus  a1_fplus  -0.002668592029387
a0_hplus  a0_fperp  0.000458776280675
a0_hplus  a1_fperp  -0.003541695395716
a0_hplus  a0_f0  0.000216894876378
a0_hplus  a1_f0  -0.001942183339084
a0_hplus  a0_gpp  0.000181097056843
a0_hplus  a1_gplus  -0.001565153376268
a0_hplus  a1_gperp  -0.001593412096834
a0_hplus  a0_g0  0.000329146096846
a0_hplus  a1_g0  -0.002490353950554
a0_hplus  a0_hplus  0.000665240934443
a0_hplus  a1_hplus  -0.005265512418773
a0_hplus  a0_hperp  0.000326504458927
a0_hplus  a1_hperp  -0.002512535480822
a0_hplus  a0_htildepp  0.00016552429832
a0_hplus  a1_htildeplus  -0.001230986449321
a0_hplus  a1_htildeperp  -0.001220819509774
a1_hplus  a0_fplus  -0.002346688588597
a1_hplus  a1_fplus  0.022832681808978
a1_hplus  a0_fperp  -0.003322726349056
a1_hplus  a1_fperp  0.035027080660571
a1_hplus  a0_f0  -0.001500279488204
a1_hplus  a1_f0  0.014978401804797
a1_hplus  a0_gpp  -0.001321790380586
a1_hplus  a1_gplus  0.014226140535275
a1_hplus  a1_gperp  0.013991350061301
a1_hplus  a0_g0  -0.002184884829274
a1_hplus  a1_g0  0.022534834834614
a1_hplus  a0_hplus  -0.005265512418773
a1_hplus  a1_hplus  0.064352426469425
a1_hplus  a0_hperp  -0.00231071877227
a1_hplus  a1_hperp  0.023275008381411
a1_hplus  a0_htildepp  -0.001204463876859
a1_hplus  a1_htildeplus  0.011372670142205
a1_hplus  a1_htildeperp  0.011876405018888
a0_hperp  a0_fplus  0.000257154108335
a0_hperp  a1_fplus  -0.001994995098587
a0_hperp  a0_fperp  0.00033396192372
a0_hperp  a1_fperp  -0.002512607673246
a0_hperp  a0_f0  0.000181961152266
a0_hperp  a1_f0  -0.001607890246814
a0_hperp  a0_gpp  0.000146049791892
a0_hperp  a1_gplus  -0.001249267238973
a0_hperp  a1_gperp  -0.001279738497504
a0_hperp  a0_g0  0.000246784243765
a0_hperp  a1_g0  -0.001820074529064
a0_hperp  a0_hplus  0.000326504458927
a0_hperp  a1_hplus  -0.00231071877227
a0_hperp  a0_hperp  0.000295582907919
a0_hperp  a1_hperp  -0.00232830915488
a0_hperp  a0_htildepp  0.000136617210113
a0_hperp  a1_htildeplus  -0.001014063234686
a0_hperp  a1_htildeperp  -0.001001709848262
a1_hperp  a0_fplus  -0.001910925633734
a1_hperp  a1_fplus  0.017509618466289
a1_hperp  a0_fperp  -0.002557960498221
a1_hperp  a1_fperp  0.024078084159182
a1_hperp  a0_f0  -0.001391758541353
a1_hperp  a1_f0  0.014051839328383
a1_hperp  a0_gpp  -0.001116757758771
a1_hperp  a1_gplus  0.011523863078928
a1_hperp  a1_gperp  0.01156886523209
a1_hperp  a0_g0  -0.001781287766275
a1_hperp  a1_g0  0.01651188871223
a1_hperp  a0_hplus  -0.002512535480822
a1_hperp  a1_hplus  0.023275008381411
a1_hperp  a0_hperp  -0.00232830915488
a1_hperp  a1_hperp  0.024018156263622
a1_hperp  a0_htildepp  -0.001036141439039
a1_hperp  a1_htildeplus  0.009474615303563
a1_hperp  a1_htildeperp  0.009582842931446
a0_htildepp  a0_fplus  0.000158398925968
a0_htildepp  a1_fplus  -0.001252194120123
a0_htildepp  a0_fperp  0.000182470599486
a0_htildepp  a1_fperp  -0.001379281167683
a0_htildepp  a0_f0  0.000185011093114
a0_htildepp  a1_f0  -0.001651682904191
a0_htildepp  a0_gpp  0.000140809930338
a0_htildepp  a1_gplus  -0.001276806636567
a0_htildepp  a1_gperp  -0.001313434204275
a0_htildepp  a0_g0  0.000155140498103
a0_htildepp  a1_g0  -0.001177418006902
a0_htildepp  a0_hplus  0.00016552429832
a0_htildepp  a1_hplus  -0.001204463876859
a0_htildepp  a0_hperp  0.000136617210113
a0_htildepp  a1_hperp  -0.001036141439039
a0_htildepp  a0_htildepp  0.000175678086989
a0_htildepp  a1_htildeplus  -0.001534677043245
a0_htildepp  a1_htildeperp  -0.001555027249492
a1_htildeplus  a0_fplus  -0.001146465074956
a1_htildeplus  a1_fplus  0.011016743160653
a1_htildeplus  a0_fperp  -0.001334444970018
a1_htildeplus  a1_fperp  0.012511738076804
a1_htildeplus  a0_f0  -0.001225777054074
a1_htildeplus  a1_f0  0.016268697956114
a1_htildeplus  a0_gpp  -0.001095904601253
a1_htildeplus  a1_gplus  0.014367002352147
a1_htildeplus  a1_gperp  0.01561320350305
a1_htildeplus  a0_g0  -0.001168930421299
a1_htildeplus  a1_g0  0.011033865520352
a1_htildeplus  a0_hplus  -0.001230986449321
a1_htildeplus  a1_hplus  0.011372670142205
a1_htildeplus  a0_hperp  -0.001014063234686
a1_htildeplus  a1_hperp  0.009474615303563
a1_htildeplus  a0_htildepp  -0.001534677043245
a1_htildeplus  a1_htildeplus  0.025972912275855
a1_htildeplus  a1_htildeperp  0.023400952482408
a1_htildeperp  a0_fplus  -0.001146331772026
a1_htildeperp  a1_fplus  0.011180803671899
a1_htildeperp  a0_fperp  -0.001329376312014
a1_htildeperp  a1_fperp  0.012913748586673
a1_htildeperp  a0_f0  -0.001291946519102
a1_htildeperp  a1_f0  0.016326156120592
a1_htildeperp  a0_gpp  -0.00112602572984
a1_htildeperp  a1_gplus  0.014493998678559
a1_htildeperp  a1_gperp  0.015677921104868
a1_htildeperp  a0_g0  -0.001149493978124
a1_htildeperp  a1_g0  0.01126751154106
a1_htildeperp  a0_hplus  -0.001220819509774
a1_htildeperp  a1_hplus  0.011876405018888
a1_htildeperp  a0_hperp  -0.001001709848262
a1_htildeperp  a1_hperp  0.009582842931446
a1_htildeperp  a0_htildepp  -0.001555027249492
a1_htildeperp  a1_htildeplus  0.023400952482408
a1_htildeperp  a1_htildeperp  0.023618269456006


==> anc/flavio-master/flavio/physics/data/arXiv-1602-01399v1/LambdabLambda_results.dat <==
a0_fplus  0.4220840771427
a1_fplus  -1.1385668716529
a0_fperp  0.51820088929706
a1_fperp  -1.3495114114751
a0_f0  0.37254294921251
a1_f0  -0.93893800242326
a0_gpp  0.35627001295791
a1_gplus  -1.0612467428431
a1_gperp  -1.1357000804652
a0_g0  0.40279563255158
a1_g0  -1.0290493858363
a0_hplus  0.49599719500981
a1_hplus  -1.1275136739815
a0_hperp  0.38763266069053
a1_hperp  -0.96229696628603
a0_htildepp  0.34026877180649
a1_htildeplus  -0.7696942981475
a1_htildeperp  -0.80082045409023


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BD_LCSR-Lattice.json <==
{
    "uncertainty": {
        "f+": {
            "a0": 0.02809178869872368,
            "a1": 0.3791785455658475,
            "a2": 2.6349339571283488
        },
        "fT": {
            "a0": 0.036358593548297465,
            "a1": 2.2036619810355114,
            "a2": 31.782719189064913
        },
        "f0": {
            "a1": 0.3651151563337801,
            "a2": 2.5261593380065115
        }
    },
    "correlation": {
        "fTf0": {
            "a1a2": -0.0020273504846875312,
            "a0a1": 0.17333278162595286,
            "a0a2": 0.10247510607697276,
            "a1a1": -0.0015945315689598932,
            "a2a2": 0.003079347315183189,
            "a2a1": 0.0011618719109774904
        },
        "f+f+": {
            "a2a1": 0.15703422014497526,
            "a1a2": 0.15703422014497526,
            "a2a0": -0.1392108944987795,
            "a0a0": 1.0,
            "a1a0": 0.307310813455567,
            "a0a2": -0.1392108944987795,
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a0a1": 0.307310813455567
        },
        "f+f0": {
            "a1a2": 0.24214915040452856,
            "a0a1": 0.4241802444754962,
            "a0a2": 0.18531266306575392,
            "a1a1": 0.43001347121764766,
            "a2a2": 0.07784167902314144,
            "a2a1": -0.005121727464496161
        },
        "fTfT": {
            "a2a1": -0.95883795101368,
            "a1a2": -0.95883795101368,
            "a2a0": 0.4828233857452543,
            "a0a0": 1.0,
            "a1a0": -0.6544755108025897,
            "a0a2": 0.4828233857452543,
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a0a1": -0.6544755108025897
        },
        "f0fT": {
            "a1a2": 0.0011618719109774904,
            "a2a0": 0.10247510607697276,
            "a2a1": -0.0020273504846875312,
            "a1a0": 0.17333278162595286,
            "a1a1": -0.0015945315689598932,
            "a2a2": 0.003079347315183189
        },
        "f0f0": {
            "a1a2": 0.6501561348891965,
            "a1a1": 1.0,
            "a2a1": 0.6501561348891965,
            "a2a2": 1.0
        },
        "fTf+": {
            "a2a1": -0.004095745091216265,
            "a1a2": 0.007477797945378059,
            "a2a0": 0.0018083153334501768,
            "a0a0": 0.26255502965472227,
            "a1a0": -0.005269802473931527,
            "a0a2": -0.01059397514265482,
            "a1a1": 0.004261949803807071,
            "a2a2": -0.006831453358877668,
            "a0a1": 0.146058882881641
        },
        "f+fT": {
            "a2a1": 0.007477797945378059,
            "a1a2": -0.004095745091216265,
            "a2a0": -0.01059397514265482,
            "a0a0": 0.26255502965472227,
            "a1a0": 0.146058882881641,
            "a0a2": 0.0018083153334501768,
            "a1a1": 0.004261949803807071,
            "a2a2": -0.006831453358877668,
            "a0a1": -0.005269802473931527
        },
        "f0f+": {
            "a1a2": -0.005121727464496161,
            "a2a0": 0.18531266306575392,
            "a2a1": 0.24214915040452856,
            "a1a0": 0.4241802444754962,
            "a1a1": 0.43001347121764766,
            "a2a2": 0.07784167902314144
        }
    },
    "central": {
        "f+": {
            "a0": 0.6808814829635919,
            "a1": -2.221782088112512,
            "a2": 0.6541000835887975
        },
        "fT": {
            "a0": 0.5648201165054019,
            "a1": -2.502775386533468,
            "a2": 10.59175281076362
        },
        "f0": {
            "a1": 0.5779088408438552,
            "a2": 1.327116201548622
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BD_LCSR.json <==
{
    "correlation": {
        "fTf+": {
            "a0a2": 0.004514004566443636,
            "a0a1": -0.01914117267719249,
            "a2a0": 0.0017479874952045064,
            "a0a0": 0.48010226010867735,
            "a1a2": -0.003798025053634953,
            "a2a2": 0.0024755203916832073,
            "a2a1": -0.00332524450179478,
            "a1a1": 0.0056588839886429375,
            "a1a0": -0.009853736366484029
        },
        "f+f0": {
            "a0a2": 0.23726369989098128,
            "a0a1": -0.236201325188594,
            "a2a2": 0.228716909239111,
            "a1a2": -0.31152063509781625,
            "a2a1": -0.31754127830629847,
            "a1a1": 0.43444877343205585
        },
        "f0fT": {
            "a2a0": 0.014825541752759882,
            "a2a2": -0.0019525955979842486,
            "a2a1": 0.0002924592185714456,
            "a1a2": 0.0017035505171895799,
            "a1a1": 5.431887480628556e-05,
            "a1a0": 0.032839765235754714
        },
        "fTfT": {
            "a0a2": 0.4267131889409714,
            "a0a1": -0.5819804358661383,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a2a0": 0.4267131889409714,
            "a2a1": -0.9588195373577312,
            "a1a2": -0.9588195373577312,
            "a0a0": 1.0,
            "a1a0": -0.5819804358661383
        },
        "fTf0": {
            "a0a2": 0.014825541752759882,
            "a0a1": 0.032839765235754714,
            "a2a2": -0.0019525955979842486,
            "a2a1": 0.0017035505171895799,
            "a1a2": 0.0002924592185714456,
            "a1a1": 5.431887480628556e-05
        },
        "f0f0": {
            "a1a2": -0.9493897855466881,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a2a1": -0.9493897855466881
        },
        "f+fT": {
            "a2a0": 0.004514004566443636,
            "a0a1": -0.009853736366484029,
            "a2a2": 0.0024755203916832073,
            "a0a0": 0.48010226010867735,
            "a2a1": -0.003798025053634953,
            "a0a2": 0.0017479874952045064,
            "a1a2": -0.00332524450179478,
            "a1a1": 0.0056588839886429375,
            "a1a0": -0.01914117267719249
        },
        "f+f+": {
            "a0a2": 0.2363722453212519,
            "a0a1": -0.33533282439759676,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a2a0": 0.2363722453212519,
            "a2a1": -0.9575386031929555,
            "a1a2": -0.9575386031929555,
            "a0a0": 1.0,
            "a1a0": -0.33533282439759676
        },
        "f0f+": {
            "a1a2": -0.31754127830629847,
            "a2a0": 0.23726369989098128,
            "a2a1": -0.31152063509781625,
            "a2a2": 0.228716909239111,
            "a1a1": 0.43444877343205585,
            "a1a0": -0.236201325188594
        }
    },
    "uncertainty": {
        "f0": {
            "a2": 44.60062762441677,
            "a1": 2.878539530780338
        },
        "f+": {
            "a2": 38.2180444447714,
            "a0": 0.07777943416080092,
            "a1": 2.5874468946118965
        },
        "fT": {
            "a2": 31.6830223586738,
            "a0": 0.040875013588815345,
            "a1": 2.1969694995146964
        }
    },
    "central": {
        "f0": {
            "a2": 0.04744873027689452,
            "a1": 1.845829677892925
        },
        "f+": {
            "a2": 1.460191255411654,
            "a0": 0.6494022492599675,
            "a1": -1.348121551696309
        },
        "fT": {
            "a2": 10.54601528980545,
            "a0": 0.5656604515314846,
            "a1": -2.492010124810672
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BDstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.6759274184148141,
            "a2": 9.24495323738047,
            "a1": -2.663700079984666
        },
        "T23": {
            "a0": 0.806230464649646,
            "a2": 4.667079193615467,
            "a1": 0.5855443911134184
        },
        "A12": {
            "a2": 5.724359813703122,
            "a1": -0.1487638329486358
        },
        "T2": {
            "a2": 0.006625613047247359,
            "a1": 1.522684874603372
        },
        "V": {
            "a0": 0.6851323923652662,
            "a2": -4.016847943717434,
            "a1": -1.16783793558669
        },
        "A1": {
            "a0": 0.601315572767782,
            "a2": 10.48603248711299,
            "a1": 0.2689438444495897
        },
        "T1": {
            "a0": 0.6302298493900512,
            "a2": -0.6878528871949201,
            "a1": -1.417576776632095
        }
    },
    "correlation": {
        "A0V": {
            "a0a1": -0.051012465342145576,
            "a2a0": -0.06346208590027952,
            "a1a0": 0.04872077394455052,
            "a1a1": 0.0007359280675365645,
            "a2a1": 0.0016971315845699605,
            "a0a2": 0.006934522865130662,
            "a2a2": 0.0040688011473432335,
            "a0a0": 0.6245974545442846,
            "a1a2": -0.005358522109757004
        },
        "A1T1": {
            "a0a1": -0.05070577715693431,
            "a2a0": -0.5176301050635567,
            "a1a0": 0.7888747099734784,
            "a1a1": -0.04845701793150848,
            "a2a1": 0.0349844395969255,
            "a0a2": 0.005372875014332667,
            "a2a2": -0.004253325558189094,
            "a0a0": 0.7894366923086663,
            "a1a2": 0.004243724610063977
        },
        "A12A0": {
            "a2a1": 0.2052572335916638,
            "a1a0": 0.28557435582185753,
            "a1a1": 0.04936800892907402,
            "a2a0": -0.3442014903273888,
            "a2a2": -0.15766340473968435,
            "a1a2": -0.042113952047114975
        },
        "A1T2": {
            "a0a1": 0.06154215660501615,
            "a2a1": -0.035174915119134946,
            "a1a1": 0.06600472677065194,
            "a0a2": 0.0008106841913345194,
            "a2a2": -0.0035631785105157973,
            "a1a2": -0.0015949643175654415
        },
        "T1T23": {
            "a0a1": 0.023863942626268186,
            "a2a0": 0.00033785938973192623,
            "a1a0": -0.043890728164729935,
            "a1a1": -0.0057081870816218785,
            "a2a1": 0.003097205147728326,
            "a0a2": 0.017226709688656597,
            "a2a2": -0.002401420465626084,
            "a0a0": 0.7391781636422687,
            "a1a2": 0.0032319329955556443
        },
        "A0T2": {
            "a0a1": 0.04173396218745605,
            "a2a1": -0.016406572081436265,
            "a1a1": 0.014754489968204151,
            "a0a2": 0.005142233635213442,
            "a2a2": 0.01168857772281158,
            "a1a2": -0.010138518862279537
        },
        "VT2": {
            "a0a1": 0.07463303347548098,
            "a2a1": 0.008248711381284596,
            "a1a1": -0.01405978603883531,
            "a0a2": -0.009235765605747898,
            "a2a2": -0.009377284578554721,
            "a1a2": 0.009882881122549102
        },
        "T23A0": {
            "a0a1": 0.04306128320380528,
            "a2a0": 0.012277884098373751,
            "a1a0": 0.018318255671682146,
            "a1a1": 0.0048918396902284614,
            "a2a1": 2.4843833772006304e-05,
            "a0a2": -0.062455224740327074,
            "a2a2": -0.00044946369950426163,
            "a0a0": 0.6280219370452927,
            "a1a2": -0.0036587543880366507
        },
        "T2A1": {
            "a2a1": -0.0015949643175654415,
            "a1a0": 0.06154215660501615,
            "a1a1": 0.06600472677065194,
            "a2a0": 0.0008106841913345194,
            "a2a2": -0.0035631785105157973,
            "a1a2": -0.035174915119134946
        },
        "T1T2": {
            "a0a1": -0.23810806679221166,
            "a2a1": -0.29436088192651605,
            "a1a1": 0.3963976329602311,
            "a0a2": 0.221409436751185,
            "a2a2": 0.2149703410365154,
            "a1a2": -0.29328435815335213
        },
        "VT1": {
            "a0a1": -0.043697436756078206,
            "a2a0": 0.00039987150869486015,
            "a1a0": -0.0552108191151641,
            "a1a1": -0.011084174065774225,
            "a2a1": 0.014327830228922256,
            "a0a2": 0.0016425807671186206,
            "a2a2": -0.015268624449503766,
            "a0a0": 0.7642396369251135,
            "a1a2": 0.014639486936524443
        },
        "T2V": {
            "a2a1": 0.009882881122549102,
            "a1a0": 0.07463303347548098,
            "a1a1": -0.01405978603883531,
            "a2a0": -0.009235765605747898,
            "a2a2": -0.009377284578554721,
            "a1a2": 0.008248711381284596
        },
        "VT23": {
            "a0a1": 0.0234283672228247,
            "a2a0": 0.005258421821779019,
            "a1a0": -0.057755964061019606,
            "a1a1": -0.001093588373938116,
            "a2a1": 0.0004885090629287145,
            "a0a2": 0.019444655349951045,
            "a2a2": -0.0007891438560280501,
            "a0a0": 0.7284494591378118,
            "a1a2": -0.0018993284198878697
        },
        "VA0": {
            "a0a1": 0.04872077394455052,
            "a2a0": 0.006934522865130662,
            "a1a0": -0.051012465342145576,
            "a1a1": 0.0007359280675365645,
            "a2a1": -0.005358522109757004,
            "a0a2": -0.06346208590027952,
            "a2a2": 0.0040688011473432335,
            "a0a0": 0.6245974545442846,
            "a1a2": 0.0016971315845699605
        },
        "T2T1": {
            "a2a1": -0.29328435815335213,
            "a1a0": -0.23810806679221166,
            "a1a1": 0.3963976329602311,
            "a2a0": 0.221409436751185,
            "a2a2": 0.2149703410365154,
            "a1a2": -0.29436088192651605
        },
        "A12T23": {
            "a2a1": -0.002312958983858275,
            "a1a0": 0.29889294994001536,
            "a1a1": 0.0065529413430438855,
            "a2a0": -0.2107891173852269,
            "a2a2": -0.00421585567451347,
            "a1a2": 0.007094318162764562
        },
        "T1A0": {
            "a0a1": 0.04463312786986393,
            "a2a0": 0.0056912686077315545,
            "a1a0": -0.04406666412618415,
            "a1a1": 0.00479615490327785,
            "a2a1": -0.005733702234240587,
            "a0a2": -0.05974893488242191,
            "a2a2": 0.007696823832396411,
            "a0a0": 0.636235252676769,
            "a1a2": -0.005881517765791823
        },
        "T1V": {
            "a0a1": -0.0552108191151641,
            "a2a0": 0.0016425807671186206,
            "a1a0": -0.043697436756078206,
            "a1a1": -0.011084174065774225,
            "a2a1": 0.014639486936524443,
            "a0a2": 0.00039987150869486015,
            "a2a2": -0.015268624449503766,
            "a0a0": 0.7642396369251135,
            "a1a2": 0.014327830228922256
        },
        "VV": {
            "a0a1": -0.36335026271485926,
            "a2a0": 0.22811503892091337,
            "a1a0": -0.36335026271485926,
            "a1a1": 1.0,
            "a2a1": -0.9573537886483257,
            "a0a2": 0.22811503892091337,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.9573537886483257
        },
        "VA12": {
            "a0a1": 0.2998234406900831,
            "a2a1": 0.0037740008621379066,
            "a1a1": -0.02636414365653861,
            "a0a2": -0.2025995783508127,
            "a2a2": -0.004545588136479818,
            "a1a2": 0.019403248806895874
        },
        "T2T23": {
            "a2a1": -0.003045723870348072,
            "a1a0": 0.08250309133841204,
            "a1a1": 0.00524087384077695,
            "a2a0": -0.017191343382776926,
            "a2a2": 0.0027709769537281412,
            "a1a2": -0.0008655030690162011
        },
        "T2T2": {
            "a2a2": 1.0,
            "a2a1": -0.9478821765133209,
            "a1a1": 1.0,
            "a1a2": -0.9478821765133209
        },
        "A1V": {
            "a0a1": -0.06340394944313268,
            "a2a0": -0.5075000437909643,
            "a1a0": 0.7894406389838955,
            "a1a1": -0.061114220964488375,
            "a2a1": 0.043942153192796755,
            "a0a2": 0.007751318847282392,
            "a2a2": -0.009172497767623203,
            "a0a0": 0.783864425257568,
            "a1a2": 0.0039769302746381
        },
        "T23V": {
            "a0a1": -0.057755964061019606,
            "a2a0": 0.019444655349951045,
            "a1a0": 0.0234283672228247,
            "a1a1": -0.001093588373938116,
            "a2a1": -0.0018993284198878697,
            "a0a2": 0.005258421821779019,
            "a2a2": -0.0007891438560280501,
            "a0a0": 0.7284494591378118,
            "a1a2": 0.0004885090629287145
        },
        "A12A1": {
            "a2a1": -0.08917024230162461,
            "a1a0": 0.41932755310321196,
            "a1a1": 0.37255001148328754,
            "a2a0": -0.38664971319914826,
            "a2a2": 0.565399879243548,
            "a1a2": -0.332728104143315
        },
        "A1A12": {
            "a0a1": 0.41932755310321196,
            "a2a1": -0.332728104143315,
            "a1a1": 0.37255001148328754,
            "a0a2": -0.38664971319914826,
            "a2a2": 0.565399879243548,
            "a1a2": -0.08917024230162461
        },
        "T1A1": {
            "a0a1": 0.7888747099734784,
            "a2a0": 0.005372875014332667,
            "a1a0": -0.05070577715693431,
            "a1a1": -0.04845701793150848,
            "a2a1": 0.004243724610063977,
            "a0a2": -0.5176301050635567,
            "a2a2": -0.004253325558189094,
            "a0a0": 0.7894366923086663,
            "a1a2": 0.0349844395969255
        },
        "T23T2": {
            "a0a1": 0.08250309133841204,
            "a2a1": -0.0008655030690162011,
            "a1a1": 0.00524087384077695,
            "a0a2": -0.017191343382776926,
            "a2a2": 0.0027709769537281412,
            "a1a2": -0.003045723870348072
        },
        "T1A12": {
            "a0a1": 0.30200089907031175,
            "a2a1": 0.0023326957716277444,
            "a1a1": -0.019164387860672913,
            "a0a2": -0.20569156751313566,
            "a2a2": -0.0003482672793231459,
            "a1a2": 0.012319285462241683
        },
        "T23A12": {
            "a0a1": 0.29889294994001536,
            "a2a1": 0.007094318162764562,
            "a1a1": 0.0065529413430438855,
            "a0a2": -0.2107891173852269,
            "a2a2": -0.00421585567451347,
            "a1a2": -0.002312958983858275
        },
        "A12T1": {
            "a2a1": 0.012319285462241683,
            "a1a0": 0.30200089907031175,
            "a1a1": -0.019164387860672913,
            "a2a0": -0.20569156751313566,
            "a2a2": -0.0003482672793231459,
            "a1a2": 0.0023326957716277444
        },
        "A1A1": {
            "a0a1": 0.8313030346437591,
            "a2a0": -0.8253456380483543,
            "a1a0": 0.8313030346437591,
            "a1a1": 1.0,
            "a2a1": -0.3925140617946786,
            "a0a2": -0.8253456380483543,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.3925140617946786
        },
        "T23T1": {
            "a0a1": -0.043890728164729935,
            "a2a0": 0.017226709688656597,
            "a1a0": 0.023863942626268186,
            "a1a1": -0.0057081870816218785,
            "a2a1": 0.0032319329955556443,
            "a0a2": 0.00033785938973192623,
            "a2a2": -0.002401420465626084,
            "a0a0": 0.7391781636422687,
            "a1a2": 0.003097205147728326
        },
        "T2A0": {
            "a2a1": -0.010138518862279537,
            "a1a0": 0.04173396218745605,
            "a1a1": 0.014754489968204151,
            "a2a0": 0.005142233635213442,
            "a2a2": 0.01168857772281158,
            "a1a2": -0.016406572081436265
        },
        "A0T1": {
            "a0a1": -0.04406666412618415,
            "a2a0": -0.05974893488242191,
            "a1a0": 0.04463312786986393,
            "a1a1": 0.00479615490327785,
            "a2a1": -0.005881517765791823,
            "a0a2": 0.0056912686077315545,
            "a2a2": 0.007696823832396411,
            "a0a0": 0.636235252676769,
            "a1a2": -0.005733702234240587
        },
        "T23T23": {
            "a0a1": -0.3059470897947274,
            "a2a0": 0.2527383555919358,
            "a1a0": -0.3059470897947274,
            "a1a1": 1.0,
            "a2a1": -0.9550870211519283,
            "a0a2": 0.2527383555919358,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.9550870211519283
        },
        "A0T23": {
            "a0a1": 0.018318255671682146,
            "a2a0": -0.062455224740327074,
            "a1a0": 0.04306128320380528,
            "a1a1": 0.0048918396902284614,
            "a2a1": -0.0036587543880366507,
            "a0a2": 0.012277884098373751,
            "a2a2": -0.00044946369950426163,
            "a0a0": 0.6280219370452927,
            "a1a2": 2.4843833772006304e-05
        },
        "A1A0": {
            "a0a1": -0.20690684452743252,
            "a2a0": -0.8455822892229906,
            "a1a0": 0.6778567940301745,
            "a1a1": 0.10737214369356873,
            "a2a1": 0.45163784102823495,
            "a0a2": 0.1456371869736353,
            "a2a2": -0.34515265212927637,
            "a0a0": 0.9191905987865914,
            "a1a2": -0.10266287568341084
        },
        "T2A12": {
            "a2a2": -0.0030445572119593626,
            "a2a1": 0.0031112822357711937,
            "a1a1": 0.019533724746358005,
            "a1a2": -0.012144472217615153
        },
        "A1T23": {
            "a0a1": 0.023988566070956095,
            "a2a0": -0.5157451773861778,
            "a1a0": 0.7576393830632446,
            "a1a1": 0.028032160956271035,
            "a2a1": -0.012589289745426004,
            "a0a2": 0.016584641419728707,
            "a2a2": -0.010780334754863457,
            "a0a0": 0.7695095676212199,
            "a1a2": 0.015541440446041038
        },
        "A12T2": {
            "a2a2": -0.0030445572119593626,
            "a2a1": -0.012144472217615153,
            "a1a1": 0.019533724746358005,
            "a1a2": 0.0031112822357711937
        },
        "T1T1": {
            "a0a1": -0.3595857868445866,
            "a2a0": 0.23595071179072852,
            "a1a0": -0.3595857868445866,
            "a1a1": 1.0,
            "a2a1": -0.9581757845248338,
            "a0a2": 0.23595071179072852,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.9581757845248338
        },
        "A0A0": {
            "a0a1": -0.43458508147691804,
            "a2a0": 0.33575823557477263,
            "a1a0": -0.43458508147691804,
            "a1a1": 1.0,
            "a2a1": -0.959364135794069,
            "a0a2": 0.33575823557477263,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.959364135794069
        },
        "VA1": {
            "a0a1": 0.7894406389838955,
            "a2a0": 0.007751318847282392,
            "a1a0": -0.06340394944313268,
            "a1a1": -0.061114220964488375,
            "a2a1": 0.0039769302746381,
            "a0a2": -0.5075000437909643,
            "a2a2": -0.009172497767623203,
            "a0a0": 0.783864425257568,
            "a1a2": 0.043942153192796755
        },
        "A12A12": {
            "a2a2": 1.0,
            "a2a1": -0.8296567458907823,
            "a1a1": 1.0,
            "a1a2": -0.8296567458907823
        },
        "A0A12": {
            "a0a1": 0.28557435582185753,
            "a2a1": -0.042113952047114975,
            "a1a1": 0.04936800892907402,
            "a0a2": -0.3442014903273888,
            "a2a2": -0.15766340473968435,
            "a1a2": 0.2052572335916638
        },
        "A12V": {
            "a2a1": 0.019403248806895874,
            "a1a0": 0.2998234406900831,
            "a1a1": -0.02636414365653861,
            "a2a0": -0.2025995783508127,
            "a2a2": -0.004545588136479818,
            "a1a2": 0.0037740008621379066
        },
        "T23A1": {
            "a0a1": 0.7576393830632446,
            "a2a0": 0.016584641419728707,
            "a1a0": 0.023988566070956095,
            "a1a1": 0.028032160956271035,
            "a2a1": 0.015541440446041038,
            "a0a2": -0.5157451773861778,
            "a2a2": -0.010780334754863457,
            "a0a0": 0.7695095676212199,
            "a1a2": -0.012589289745426004
        },
        "A0A1": {
            "a0a1": 0.6778567940301745,
            "a2a0": 0.1456371869736353,
            "a1a0": -0.20690684452743252,
            "a1a1": 0.10737214369356873,
            "a2a1": -0.10266287568341084,
            "a0a2": -0.8455822892229906,
            "a2a2": -0.34515265212927637,
            "a0a0": 0.9191905987865914,
            "a1a2": 0.45163784102823495
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0808876366190005,
            "a2": 45.87705696547663,
            "a1": 3.2589476757157074
        },
        "T23": {
            "a0": 0.09270560375498305,
            "a2": 57.422246099903546,
            "a1": 3.644391367282415
        },
        "A12": {
            "a2": 18.84881920776686,
            "a1": 0.9161383680028049
        },
        "T2": {
            "a2": 47.53667408430061,
            "a1": 3.0968557376350287
        },
        "T1": {
            "a0": 0.07801131116181612,
            "a2": 39.922417027219986,
            "a1": 2.630324407645521
        },
        "A1": {
            "a0": 0.0643210782158057,
            "a2": 12.193879608902861,
            "a1": 0.6983843781876006
        },
        "V": {
            "a0": 0.09128750428028615,
            "a2": 44.476176497678225,
            "a1": 2.928481770033401
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BDstar_LCSR.json <==
{
    "uncertainty": {
        "T1": {
            "a0": 0.1037626130910993,
            "a2": 39.95211790337628,
            "a1": 2.6341783898939686
        },
        "A0": {
            "a0": 0.1081297757532161,
            "a2": 50.02577235045439,
            "a1": 3.7258213966357325
        },
        "A12": {
            "a2": 31.37585306468244,
            "a1": 1.7808999715542895
        },
        "T2": {
            "a2": 47.56436207007832,
            "a1": 3.1189794705311042
        },
        "A1": {
            "a0": 0.09045942343188192,
            "a2": 41.75749175903269,
            "a1": 2.6367048029175337
        },
        "V": {
            "a0": 0.12826467568842667,
            "a2": 44.285122830048806,
            "a1": 2.9364899729860903
        },
        "T23": {
            "a0": 0.11361929468628508,
            "a2": 57.66150634038508,
            "a1": 3.658078186601999
        }
    },
    "central": {
        "T1": {
            "a0": 0.6345457207774636,
            "a2": -0.7044948165322704,
            "a1": -1.415987126407053
        },
        "A0": {
            "a0": 0.670050553248689,
            "a2": 4.142108872726158,
            "a1": -2.199987732264871
        },
        "A12": {
            "a2": -0.2245847149849823,
            "a1": 0.2290328090903999
        },
        "T2": {
            "a2": -0.4904037070379432,
            "a1": 1.585024376626186
        },
        "A1": {
            "a0": 0.599986664237791,
            "a2": 0.804639222042595,
            "a1": 0.9206797471679162
        },
        "V": {
            "a0": 0.6915010412736222,
            "a2": -3.773903692351789,
            "a1": -1.199753864310677
        },
        "T23": {
            "a0": 0.8092462257968681,
            "a2": 4.87422542072693,
            "a1": 0.6096479114969915
        }
    },
    "correlation": {
        "T2T1": {
            "a1a2": -0.2956848638768241,
            "a2a0": 0.15065779142064867,
            "a1a1": 0.3901117222212132,
            "a2a2": 0.21942209273698599,
            "a1a0": -0.09936722513556974,
            "a2a1": -0.2952364944823343
        },
        "A0T2": {
            "a1a2": -0.008259662681596848,
            "a1a1": 0.0049948347504313,
            "a2a2": 0.010139294374061535,
            "a2a1": -0.009023350126430735,
            "a0a1": 0.096225288268371,
            "a0a2": -0.008661987823271615
        },
        "A1T1": {
            "a1a2": 0.0011594304513455262,
            "a2a0": -0.014489883710280118,
            "a1a1": -0.009839112743996702,
            "a0a0": 0.860883295572125,
            "a2a2": -0.0001367280681981374,
            "a1a0": 0.1186699163137273,
            "a2a1": 0.002461404009385908,
            "a0a1": -0.06964227298506721,
            "a0a2": 0.008765612638280533
        },
        "T2A12": {
            "a2a2": -0.0029120806381601853,
            "a1a2": 0.004159925005389153,
            "a2a1": 0.0001435090435170126,
            "a1a1": 0.004128624822252314
        },
        "VA1": {
            "a1a2": 0.0027574271316162073,
            "a2a0": 0.021229913479446878,
            "a1a1": -0.017746462331381874,
            "a0a0": 0.8609536203908509,
            "a2a2": -0.0007043446038108832,
            "a1a0": -0.11768198635339473,
            "a2a1": 0.002552524416486795,
            "a0a1": 0.12280956686647482,
            "a0a2": -0.013862255357211577
        },
        "VT2": {
            "a1a2": 0.010992757431006625,
            "a1a1": -0.026268275807914857,
            "a2a2": -0.009261814712622515,
            "a2a1": 0.011138574110684203,
            "a0a1": 0.13582817826448348,
            "a0a2": -0.023027687239591345
        },
        "T1T23": {
            "a1a2": -0.00012643095849806756,
            "a2a0": 0.004197379444886347,
            "a1a1": -0.007012903145140116,
            "a0a0": 0.8348294714877429,
            "a2a2": -0.00033803167204457865,
            "a1a0": -0.06469618727163252,
            "a2a1": 0.0026192313953181286,
            "a0a1": 0.04833423349536683,
            "a0a2": 0.028971596440077543
        },
        "VA0": {
            "a1a2": -0.002818573458038648,
            "a2a0": 0.018860012494648602,
            "a1a1": 0.006780057358654427,
            "a0a0": 0.7269312374022564,
            "a2a2": 0.002587324815160158,
            "a1a0": -0.09982549002109725,
            "a2a1": -0.003991721696108387,
            "a0a1": -0.03497147604362735,
            "a0a2": 0.01024782446548229
        },
        "T2V": {
            "a1a2": 0.011138574110684203,
            "a2a0": -0.023027687239591345,
            "a1a1": -0.026268275807914857,
            "a2a2": -0.009261814712622515,
            "a1a0": 0.13582817826448348,
            "a2a1": 0.010992757431006625
        },
        "A0A12": {
            "a1a2": -0.28567934211184887,
            "a1a1": 0.4408813010471397,
            "a2a2": 0.23887986875677714,
            "a2a1": -0.36682087758080023,
            "a0a1": -0.24382515835156535,
            "a0a2": 0.19304222185770228
        },
        "T23A0": {
            "a1a2": -0.001916264348165516,
            "a2a0": 0.02424341503447953,
            "a1a1": 0.0016735412233965488,
            "a0a0": 0.719726275811068,
            "a2a2": 0.002198170590048366,
            "a1a0": 0.037406306826760265,
            "a2a1": -0.002871046275406039,
            "a0a1": -0.04152845399812892,
            "a0a2": 0.011722303267607339
        },
        "A0V": {
            "a1a2": -0.003991721696108387,
            "a2a0": 0.01024782446548229,
            "a1a1": 0.006780057358654427,
            "a0a0": 0.7269312374022564,
            "a2a2": 0.002587324815160158,
            "a1a0": -0.03497147604362735,
            "a2a1": -0.002818573458038648,
            "a0a1": -0.09982549002109725,
            "a0a2": 0.018860012494648602
        },
        "VT23": {
            "a1a2": -0.0025877665476502793,
            "a2a0": 0.017390845800719902,
            "a1a1": -0.008478802343049898,
            "a0a0": 0.8286686823885774,
            "a2a2": -0.0035395442660297732,
            "a1a0": -0.11072290903061847,
            "a2a1": 0.005132125932598848,
            "a0a1": 0.04948378174259471,
            "a0a2": 0.03043059948850424
        },
        "A0T23": {
            "a1a2": -0.002871046275406039,
            "a2a0": 0.011722303267607339,
            "a1a1": 0.0016735412233965488,
            "a0a0": 0.719726275811068,
            "a2a2": 0.002198170590048366,
            "a1a0": -0.04152845399812892,
            "a2a1": -0.001916264348165516,
            "a0a1": 0.037406306826760265,
            "a0a2": 0.02424341503447953
        },
        "A12A0": {
            "a1a2": -0.36682087758080023,
            "a2a0": 0.19304222185770228,
            "a1a1": 0.4408813010471397,
            "a2a2": 0.23887986875677714,
            "a1a0": -0.24382515835156535,
            "a2a1": -0.28567934211184887
        },
        "T1T1": {
            "a1a2": -0.9574050662766528,
            "a2a0": 0.18266643991120526,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.30332165546222023,
            "a2a1": -0.9574050662766528,
            "a0a1": -0.30332165546222023,
            "a0a2": 0.18266643991120526
        },
        "T1A0": {
            "a1a2": -0.009385033874357065,
            "a2a0": 0.008671874785428494,
            "a1a1": 0.010078580222718684,
            "a0a0": 0.7323635017056112,
            "a2a2": 0.00670124611299198,
            "a1a0": -0.06190743466226985,
            "a2a1": -0.005557782423717393,
            "a0a1": -0.039049147499775796,
            "a0a2": 0.013028044965325156
        },
        "T1T2": {
            "a1a2": -0.2952364944823343,
            "a1a1": 0.3901117222212132,
            "a2a2": 0.21942209273698599,
            "a2a1": -0.2956848638768241,
            "a0a1": -0.09936722513556974,
            "a0a2": 0.15065779142064867
        },
        "T2T23": {
            "a1a2": -0.004020414975971042,
            "a2a0": -0.026934451304878888,
            "a1a1": 0.016499123004005283,
            "a2a2": 0.006973389434696405,
            "a1a0": 0.13394928014949548,
            "a2a1": -0.008878649944029983
        },
        "A1A1": {
            "a1a2": -0.9489367287449801,
            "a2a0": 0.14541930142548803,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.10185840516414779,
            "a2a1": -0.9489367287449801,
            "a0a1": -0.10185840516414779,
            "a0a2": 0.14541930142548803
        },
        "T23T23": {
            "a1a2": -0.9527965509174221,
            "a2a0": 0.2217421651554256,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.22389841981320252,
            "a2a1": -0.9527965509174221,
            "a0a1": -0.22389841981320252,
            "a0a2": 0.2217421651554256
        },
        "A0A1": {
            "a1a2": -0.35868503991502904,
            "a2a0": 0.23877117757829822,
            "a1a1": 0.49479011596969535,
            "a0a0": 0.9449298427670171,
            "a2a2": 0.3007300966802216,
            "a1a0": -0.30531001973494154,
            "a2a1": -0.41514058812733345,
            "a0a1": -0.23228492651421967,
            "a0a2": 0.23011512797176928
        },
        "A12V": {
            "a1a2": 0.0036881347487968627,
            "a2a0": -0.004917348675868629,
            "a1a1": -0.009992047688292182,
            "a2a2": -0.004110586478109212,
            "a1a0": 0.04714145508587021,
            "a2a1": 0.004623372841508245
        },
        "T2A0": {
            "a1a2": -0.009023350126430735,
            "a2a0": -0.008661987823271615,
            "a1a1": 0.0049948347504313,
            "a2a2": 0.010139294374061535,
            "a1a0": 0.096225288268371,
            "a2a1": -0.008259662681596848
        },
        "A12T23": {
            "a1a2": 0.001441040280438331,
            "a2a0": -0.000377512727706936,
            "a1a1": 0.004563321627414867,
            "a2a2": 0.00016957599787183683,
            "a1a0": 0.03626231763900447,
            "a2a1": -0.0014199774264234612
        },
        "A12T2": {
            "a2a2": -0.0029120806381601853,
            "a1a2": 0.0001435090435170126,
            "a2a1": 0.004159925005389153,
            "a1a1": 0.004128624822252314
        },
        "T1V": {
            "a1a2": 0.015310553271077044,
            "a2a0": 0.007107407048987163,
            "a1a1": -0.005959521670137359,
            "a0a0": 0.8718275250853037,
            "a2a2": -0.018012616588854134,
            "a1a0": -0.0668920068642922,
            "a2a1": 0.014900315985120864,
            "a0a1": -0.11458381756529583,
            "a0a2": 0.01608365974011089
        },
        "A1A12": {
            "a1a2": -0.7790091823701862,
            "a1a1": 0.8744903291861966,
            "a2a2": 0.8627176475750238,
            "a2a1": -0.8701637586428658,
            "a0a1": -0.11074242678308337,
            "a0a2": 0.10190693088885759
        },
        "T23T1": {
            "a1a2": 0.0026192313953181286,
            "a2a0": 0.028971596440077543,
            "a1a1": -0.007012903145140116,
            "a0a0": 0.8348294714877429,
            "a2a2": -0.00033803167204457865,
            "a1a0": 0.04833423349536683,
            "a2a1": -0.00012643095849806756,
            "a0a1": -0.06469618727163252,
            "a0a2": 0.004197379444886347
        },
        "T23T2": {
            "a1a2": -0.008878649944029983,
            "a1a1": 0.016499123004005283,
            "a2a2": 0.006973389434696405,
            "a2a1": -0.004020414975971042,
            "a0a1": 0.13394928014949548,
            "a0a2": -0.026934451304878888
        },
        "T23V": {
            "a1a2": 0.005132125932598848,
            "a2a0": 0.03043059948850424,
            "a1a1": -0.008478802343049898,
            "a0a0": 0.8286686823885774,
            "a2a2": -0.0035395442660297732,
            "a1a0": 0.04948378174259471,
            "a2a1": -0.0025877665476502793,
            "a0a1": -0.11072290903061847,
            "a0a2": 0.017390845800719902
        },
        "VT1": {
            "a1a2": 0.014900315985120864,
            "a2a0": 0.01608365974011089,
            "a1a1": -0.005959521670137359,
            "a0a0": 0.8718275250853037,
            "a2a2": -0.018012616588854134,
            "a1a0": -0.11458381756529583,
            "a2a1": 0.015310553271077044,
            "a0a1": -0.0668920068642922,
            "a0a2": 0.007107407048987163
        },
        "A12A1": {
            "a1a2": -0.8701637586428658,
            "a2a0": 0.10190693088885759,
            "a1a1": 0.8744903291861966,
            "a2a2": 0.8627176475750238,
            "a1a0": -0.11074242678308337,
            "a2a1": -0.7790091823701862
        },
        "T1A12": {
            "a1a2": 0.0019039844902121845,
            "a1a1": -0.005306612384435179,
            "a2a2": -0.0015862693362975054,
            "a2a1": 0.0025342088310370404,
            "a0a1": 0.04569108799841226,
            "a0a2": -0.005538550418727282
        },
        "T2T2": {
            "a2a2": 1.0,
            "a1a2": -0.9439070570837025,
            "a2a1": -0.9439070570837025,
            "a1a1": 1.0
        },
        "T1A1": {
            "a1a2": 0.002461404009385908,
            "a2a0": 0.008765612638280533,
            "a1a1": -0.009839112743996702,
            "a0a0": 0.860883295572125,
            "a2a2": -0.0001367280681981374,
            "a1a0": -0.06964227298506721,
            "a2a1": 0.0011594304513455262,
            "a0a1": 0.1186699163137273,
            "a0a2": -0.014489883710280118
        },
        "A1T23": {
            "a1a2": 0.005368958572892918,
            "a2a0": -0.006957179141020817,
            "a1a1": 0.00888674734549222,
            "a0a0": 0.8360043141370994,
            "a2a2": -0.0013646907055581026,
            "a1a0": 0.10236246833396491,
            "a2a1": -0.001977617824937486,
            "a0a1": 0.04644274023381986,
            "a0a2": 0.02820298737040334
        },
        "T2A1": {
            "a1a2": 0.0006997794664055869,
            "a2a0": -0.014143186837172526,
            "a1a1": 0.019521318978275564,
            "a2a2": -0.0010389055564901449,
            "a1a0": 0.12032760489827173,
            "a2a1": -0.00441160163201571
        },
        "VA12": {
            "a1a2": 0.004623372841508245,
            "a1a1": -0.009992047688292182,
            "a2a2": -0.004110586478109212,
            "a2a1": 0.0036881347487968627,
            "a0a1": 0.04714145508587021,
            "a0a2": -0.004917348675868629
        },
        "T23A1": {
            "a1a2": -0.001977617824937486,
            "a2a0": 0.02820298737040334,
            "a1a1": 0.00888674734549222,
            "a0a0": 0.8360043141370994,
            "a2a2": -0.0013646907055581026,
            "a1a0": 0.04644274023381986,
            "a2a1": 0.005368958572892918,
            "a0a1": 0.10236246833396491,
            "a0a2": -0.006957179141020817
        },
        "A1V": {
            "a1a2": 0.002552524416486795,
            "a2a0": -0.013862255357211577,
            "a1a1": -0.017746462331381874,
            "a0a0": 0.8609536203908509,
            "a2a2": -0.0007043446038108832,
            "a1a0": 0.12280956686647482,
            "a2a1": 0.0027574271316162073,
            "a0a1": -0.11768198635339473,
            "a0a2": 0.021229913479446878
        },
        "A12A12": {
            "a2a2": 1.0,
            "a1a2": -0.9418993708723404,
            "a2a1": -0.9418993708723404,
            "a1a1": 1.0
        },
        "A1A0": {
            "a1a2": -0.41514058812733345,
            "a2a0": 0.23011512797176928,
            "a1a1": 0.49479011596969535,
            "a0a0": 0.9449298427670171,
            "a2a2": 0.3007300966802216,
            "a1a0": -0.23228492651421967,
            "a2a1": -0.35868503991502904,
            "a0a1": -0.30531001973494154,
            "a0a2": 0.23877117757829822
        },
        "A0A0": {
            "a1a2": -0.9630223714506313,
            "a2a0": 0.4117100381426646,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.5060512461641474,
            "a2a1": -0.9630223714506313,
            "a0a1": -0.5060512461641474,
            "a0a2": 0.4117100381426646
        },
        "A0T1": {
            "a1a2": -0.005557782423717393,
            "a2a0": 0.013028044965325156,
            "a1a1": 0.010078580222718684,
            "a0a0": 0.7323635017056112,
            "a2a2": 0.00670124611299198,
            "a1a0": -0.039049147499775796,
            "a2a1": -0.009385033874357065,
            "a0a1": -0.06190743466226985,
            "a0a2": 0.008671874785428494
        },
        "T23A12": {
            "a1a2": -0.0014199774264234612,
            "a1a1": 0.004563321627414867,
            "a2a2": 0.00016957599787183683,
            "a2a1": 0.001441040280438331,
            "a0a1": 0.03626231763900447,
            "a0a2": -0.000377512727706936
        },
        "A1T2": {
            "a1a2": -0.00441160163201571,
            "a1a1": 0.019521318978275564,
            "a2a2": -0.0010389055564901449,
            "a2a1": 0.0006997794664055869,
            "a0a1": 0.12032760489827173,
            "a0a2": -0.014143186837172526
        },
        "A12T1": {
            "a1a2": 0.0025342088310370404,
            "a2a0": -0.005538550418727282,
            "a1a1": -0.005306612384435179,
            "a2a2": -0.0015862693362975054,
            "a1a0": 0.04569108799841226,
            "a2a1": 0.0019039844902121845
        },
        "VV": {
            "a1a2": -0.9533674718249014,
            "a2a0": 0.17960286223864708,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a1a0": -0.33560091240053774,
            "a2a1": -0.9533674718249014,
            "a0a1": -0.33560091240053774,
            "a0a2": 0.17960286223864708
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BK_LCSR-Lattice.json <==
{
    "correlation": {
        "f+f0": {
            "a0a2": 0.17551630264783608,
            "a2a2": 0.10371953259538624,
            "a1a2": 0.1745353183162036,
            "a0a1": 0.6037549382784551,
            "a2a1": -0.22739041011931727,
            "a1a1": 0.07425007984861388
        },
        "fTf0": {
            "a0a2": 0.22734236319770249,
            "a2a2": -0.08722241830109534,
            "a1a2": -0.01938826217862484,
            "a0a1": 0.5730955652893015,
            "a2a1": -0.2474436387656768,
            "a1a1": -0.052738308369365425
        },
        "f0f0": {
            "a1a2": 0.8421567164236762,
            "a2a1": 0.8421567164236762,
            "a1a1": 1.0,
            "a2a2": 1.0
        },
        "fTf+": {
            "a0a0": 0.83615522671938,
            "a0a2": -0.44047869427967296,
            "a1a0": -0.0780761783679571,
            "a2a2": 0.2773855971491195,
            "a2a0": -0.3614633923833069,
            "a1a2": 0.11438800044960137,
            "a0a1": -0.08789962229283649,
            "a2a1": 0.10760440263534721,
            "a1a1": 0.12212334433962749
        },
        "f+f+": {
            "a0a0": 1.0,
            "a0a2": -0.5716485028188322,
            "a1a0": -0.16512057162101487,
            "a2a2": 1.0,
            "a2a0": -0.5716485028188322,
            "a1a2": 0.7673446664362858,
            "a0a1": -0.16512057162101487,
            "a2a1": 0.7673446664362858,
            "a1a1": 1.0
        },
        "f0fT": {
            "a2a0": 0.22734236319770249,
            "a2a2": -0.08722241830109534,
            "a1a0": 0.5730955652893015,
            "a1a2": -0.2474436387656768,
            "a2a1": -0.01938826217862484,
            "a1a1": -0.052738308369365425
        },
        "fTfT": {
            "a0a0": 1.0,
            "a0a2": -0.5843921207259567,
            "a1a0": -0.30740932372426266,
            "a2a2": 1.0,
            "a2a0": -0.5843921207259567,
            "a1a2": 0.5975122955480708,
            "a0a1": -0.30740932372426266,
            "a2a1": 0.5975122955480708,
            "a1a1": 1.0
        },
        "f+fT": {
            "a0a0": 0.83615522671938,
            "a0a2": -0.3614633923833069,
            "a1a0": -0.08789962229283649,
            "a2a2": 0.2773855971491195,
            "a2a0": -0.44047869427967296,
            "a1a2": 0.10760440263534721,
            "a0a1": -0.0780761783679571,
            "a2a1": 0.11438800044960137,
            "a1a1": 0.12212334433962749
        },
        "f0f+": {
            "a2a0": 0.17551630264783608,
            "a2a2": 0.10371953259538624,
            "a1a0": 0.6037549382784551,
            "a1a2": -0.22739041011931727,
            "a2a1": 0.1745353183162036,
            "a1a1": 0.07425007984861388
        }
    },
    "central": {
        "fT": {
            "a1": -0.7735456824025474,
            "a0": 0.2993831492500477,
            "a2": 0.009554375102511888
        },
        "f+": {
            "a1": -0.8669465867427438,
            "a0": 0.3290899285463681,
            "a2": 0.006095669673341246
        },
        "f0": {
            "a1": 0.195117199570376,
            "a2": -0.4461264576740431
        }
    },
    "uncertainty": {
        "fT": {
            "a1": 0.1501283039139932,
            "a0": 0.025872030646127343,
            "a2": 0.8715760989774238
        },
        "f+": {
            "a1": 0.13814361973628353,
            "a0": 0.02772821914511607,
            "a2": 0.7508262983344038
        },
        "f0": {
            "a1": 0.1680967198344544,
            "a2": 0.40894628457968657
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BK_LCSR.json <==
{
    "central": {
        "f+": {
            "a0": 0.2655528728950212,
            "a2": -0.1337677825631754,
            "a1": -0.6466140804171657
        },
        "f0": {
            "a2": -0.6628825163091753,
            "a1": 0.3841222758978433
        },
        "fT": {
            "a0": 0.2510192324158927,
            "a2": 0.0999901466869552,
            "a1": -0.6508680050905388
        }
    },
    "uncertainty": {
        "f+": {
            "a0": 0.08009905609847959,
            "a2": 5.753498788004086,
            "a1": 0.4882976078914857
        },
        "f0": {
            "a2": 5.995508091957443,
            "a1": 0.3828140046234049
        },
        "fT": {
            "a0": 0.06758673149251439,
            "a2": 5.646020474170621,
            "a1": 0.46087244716364606
        }
    },
    "correlation": {
        "f+f+": {
            "a1a1": 1.0,
            "a1a0": -0.529330343400812,
            "a0a2": 0.014408372046426518,
            "a0a1": -0.529330343400812,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a2a1": -0.7552120084197654,
            "a2a0": 0.014408372046426518,
            "a1a2": -0.7552120084197654
        },
        "f+f0": {
            "a1a1": 0.0059156283461673604,
            "a0a2": -0.06404351719850239,
            "a0a1": 0.0513697582859821,
            "a2a2": 0.2249413529459887,
            "a2a1": -0.0875577055078013,
            "a1a2": -0.0419638052200174
        },
        "f0fT": {
            "a1a1": -0.0029249639368403814,
            "a1a0": 0.013784605687190673,
            "a2a2": 0.0045303600661441915,
            "a2a1": -0.0149040724249497,
            "a2a0": 0.022913739025978784,
            "a1a2": -0.0004161009701127497
        },
        "f0f0": {
            "a1a1": 1.0,
            "a2a2": 1.0,
            "a2a1": -0.7750331624319144,
            "a1a2": -0.7750331624319144
        },
        "f+fT": {
            "a1a1": 0.29514553048636244,
            "a1a0": -0.5360501834356155,
            "a0a2": 0.08732301506439576,
            "a0a1": -0.5111737618494756,
            "a0a0": 0.9596302556691831,
            "a2a2": 0.009142568712102199,
            "a2a1": -0.0528731752547245,
            "a2a0": 0.08390984248664551,
            "a1a2": -0.05041906875553184
        },
        "fTf+": {
            "a1a1": 0.29514553048636244,
            "a1a0": -0.5111737618494756,
            "a0a2": 0.08390984248664551,
            "a0a1": -0.5360501834356155,
            "a0a0": 0.9596302556691831,
            "a2a2": 0.009142568712102199,
            "a2a1": -0.05041906875553184,
            "a1a2": -0.0528731752547245,
            "a2a0": 0.08732301506439576
        },
        "f0f+": {
            "a1a1": 0.0059156283461673604,
            "a1a0": 0.0513697582859821,
            "a2a2": 0.2249413529459887,
            "a2a1": -0.0419638052200174,
            "a1a2": -0.0875577055078013,
            "a2a0": -0.06404351719850239
        },
        "fTf0": {
            "a1a1": -0.0029249639368403814,
            "a0a2": 0.022913739025978784,
            "a0a1": 0.013784605687190673,
            "a2a2": 0.0045303600661441915,
            "a2a1": -0.0004161009701127497,
            "a1a2": -0.0149040724249497
        },
        "fTfT": {
            "a1a1": 1.0,
            "a1a0": -0.501124780997508,
            "a0a2": -0.01485068634448952,
            "a0a1": -0.501124780997508,
            "a0a0": 1.0,
            "a2a2": 1.0,
            "a2a1": -0.7499137398173505,
            "a2a0": -0.01485068634448952,
            "a1a2": -0.7499137398173505
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BKstar_LCSR-Lattice.json <==
{
    "central": {
        "A12": {
            "a1": 0.5553962796553867,
            "a2": 0.6647053900993466
        },
        "T23": {
            "a1": 0.7287741888333001,
            "a0": 0.6454874220120908,
            "a2": -0.3112553766962693
        },
        "T2": {
            "a1": 0.6959696346749498,
            "a2": -1.113673506683323
        },
        "A1": {
            "a1": 0.5046280709625639,
            "a0": 0.3012383696993843,
            "a2": 1.141750032190025
        },
        "T1": {
            "a1": -0.8677845009935159,
            "a0": 0.3378196251357424,
            "a2": -0.1169443466566312
        },
        "V": {
            "a1": -1.103511147185581,
            "a0": 0.3815471168511042,
            "a2": 2.106635064481039
        },
        "A0": {
            "a1": -1.129631202254993,
            "a0": 0.3433920997134539,
            "a2": 2.326291948822512
        }
    },
    "uncertainty": {
        "A12": {
            "a1": 0.34829163614161196,
            "a2": 2.080877895997936
        },
        "T23": {
            "a1": 0.7420233695564566,
            "a0": 0.05180368551888848,
            "a2": 13.280870793001721
        },
        "T2": {
            "a1": 0.36046507197912075,
            "a2": 6.28086117378163
        },
        "A1": {
            "a1": 0.14954485346604238,
            "a0": 0.026726068391991806,
            "a2": 0.7525585788011253
        },
        "T1": {
            "a1": 0.3895946174684902,
            "a0": 0.03358210134016746,
            "a2": 5.825605417122835
        },
        "V": {
            "a1": 0.1697989659892044,
            "a0": 0.03893447768067124,
            "a2": 2.1513996843903724
        },
        "A0": {
            "a1": 0.19916708172489933,
            "a0": 0.029499080713642413,
            "a2": 1.7880455795392056
        }
    },
    "correlation": {
        "A12A1": {
            "a1a2": 0.28104439249163865,
            "a2a2": 0.38101165406298354,
            "a2a0": 0.16700077145627776,
            "a1a1": 0.5761886478413081,
            "a1a0": 0.3211924265696776,
            "a2a1": 0.4909158131624785
        },
        "A12A12": {
            "a2a1": 0.9157495611750984,
            "a1a1": 1.0,
            "a1a2": 0.9157495611750984,
            "a2a2": 1.0
        },
        "T23T23": {
            "a0a1": 0.1715212221487169,
            "a0a2": -0.31255541891196487,
            "a2a1": -0.7808946577853166,
            "a2a2": 1.0,
            "a2a0": -0.31255541891196487,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.7808946577853166,
            "a1a0": 0.1715212221487169
        },
        "T2A12": {
            "a2a1": 0.004866105613493456,
            "a1a1": 0.03980618291642019,
            "a1a2": 0.021235363102600987,
            "a2a2": 0.006685963547848139
        },
        "T1T2": {
            "a0a1": 0.24906975477600463,
            "a0a2": -0.1834877051203246,
            "a1a2": -0.021646023231890462,
            "a2a2": 0.18221710494207094,
            "a1a1": -0.024405990172472806,
            "a2a1": -0.08255762738729196
        },
        "VA1": {
            "a0a1": 0.62603812090201,
            "a0a2": -0.11850666888332838,
            "a2a1": -0.4016302717463798,
            "a2a2": 0.12053198011064893,
            "a2a0": -0.4338281617224479,
            "a1a1": 0.031156037526912324,
            "a0a0": 0.8886253384198028,
            "a1a2": -0.03802055620341776,
            "a1a0": -0.11013403246328245
        },
        "T2A0": {
            "a1a2": -0.011399408132468288,
            "a2a2": 0.003165038271228244,
            "a2a0": -0.0011377103400542427,
            "a1a1": -0.006237784310796256,
            "a1a0": 0.09082235100832263,
            "a2a1": -0.0009535513552766625
        },
        "A0V": {
            "a0a1": -0.12074005362968514,
            "a0a2": -0.20460450688249465,
            "a1a2": -0.058470770559971075,
            "a2a2": 0.12618376767077383,
            "a2a0": -0.07517039746117571,
            "a1a1": 0.11998775437453145,
            "a0a0": 0.5197143188810792,
            "a2a1": -0.07357745544926181,
            "a1a0": -0.08004584411818352
        },
        "T1T1": {
            "a0a1": -0.20370786555475626,
            "a0a2": -0.10764435314281026,
            "a2a1": -0.833566141262138,
            "a2a2": 1.0,
            "a2a0": -0.10764435314281026,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.833566141262138,
            "a1a0": -0.20370786555475626
        },
        "T1A1": {
            "a0a1": 0.6415951540754437,
            "a0a2": -0.12131250071157099,
            "a2a1": 0.005716172830273713,
            "a2a2": -0.005252116305734298,
            "a2a0": 0.01323503731352192,
            "a1a1": -0.151466551316923,
            "a0a0": 0.9016292218497742,
            "a1a2": 0.03526957065999553,
            "a1a0": -0.22088205880890815
        },
        "T1T23": {
            "a0a1": 0.06813342176608189,
            "a0a2": 0.0026211905175446437,
            "a1a2": -0.00581668550787958,
            "a2a2": 0.007627208425823976,
            "a2a0": 0.010929454956309365,
            "a1a1": -0.0037120387494605097,
            "a0a0": 0.728377966706569,
            "a2a1": -0.009906239442382767,
            "a1a0": -0.1879793849151469
        },
        "VA0": {
            "a0a1": -0.08004584411818352,
            "a0a2": -0.07517039746117571,
            "a2a1": -0.058470770559971075,
            "a2a2": 0.12618376767077383,
            "a2a0": -0.20460450688249465,
            "a1a1": 0.11998775437453145,
            "a0a0": 0.5197143188810792,
            "a1a2": -0.07357745544926181,
            "a1a0": -0.12074005362968514
        },
        "VV": {
            "a0a1": -0.24777360183592176,
            "a0a2": -0.6456451650802787,
            "a2a1": 0.3248314151737152,
            "a2a2": 1.0,
            "a2a0": -0.6456451650802787,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a2": 0.3248314151737152,
            "a1a0": -0.24777360183592176
        },
        "T2A1": {
            "a1a2": -0.02800665900329511,
            "a2a2": 0.006414401711374255,
            "a2a0": -0.011220267810936971,
            "a1a1": 0.12278331488181951,
            "a1a0": 0.17408035527203564,
            "a2a1": -0.007285897264889217
        },
        "A0T1": {
            "a0a1": -0.13109533584347102,
            "a0a2": 0.009105744726593451,
            "a1a2": 0.0034413493498092204,
            "a2a2": -0.0023602864794394583,
            "a2a0": -0.08081551152645987,
            "a1a1": 0.016317237418702567,
            "a0a0": 0.5232335484453194,
            "a2a1": 0.021715324836948026,
            "a1a0": -0.0761979282350367
        },
        "T23T1": {
            "a0a1": -0.1879793849151469,
            "a0a2": 0.010929454956309365,
            "a2a1": -0.00581668550787958,
            "a2a2": 0.007627208425823976,
            "a2a0": 0.0026211905175446437,
            "a1a1": -0.0037120387494605097,
            "a0a0": 0.728377966706569,
            "a1a2": -0.009906239442382767,
            "a1a0": 0.06813342176608189
        },
        "A1T23": {
            "a0a1": 0.06782683826364219,
            "a0a2": 0.003083732112772812,
            "a1a2": 0.00016668695866321385,
            "a2a2": 0.004721868065688541,
            "a2a0": -0.08389486436829764,
            "a1a1": 0.05718265917086833,
            "a0a0": 0.7340637314155117,
            "a2a1": -0.007537301084325476,
            "a1a0": 0.5233304065142526
        },
        "T23A1": {
            "a0a1": 0.5233304065142526,
            "a0a2": -0.08389486436829764,
            "a2a1": 0.00016668695866321385,
            "a2a2": 0.004721868065688541,
            "a2a0": 0.003083732112772812,
            "a1a1": 0.05718265917086833,
            "a0a0": 0.7340637314155117,
            "a1a2": -0.007537301084325476,
            "a1a0": 0.06782683826364219
        },
        "A12A0": {
            "a1a2": -0.19588312723572443,
            "a2a2": 0.022106654684343068,
            "a2a0": 0.23063211178992074,
            "a1a1": 0.22486312693740076,
            "a1a0": 0.5323558618682307,
            "a2a1": 0.17805853749228268
        },
        "A12V": {
            "a1a2": -0.16862301686981726,
            "a2a2": -0.09082834190761387,
            "a2a0": 0.13082488718964064,
            "a1a1": 0.03246073401983893,
            "a1a0": 0.23762360656533058,
            "a2a1": 0.02288094780376869
        },
        "A1A12": {
            "a0a1": 0.3211924265696776,
            "a0a2": 0.16700077145627776,
            "a1a2": 0.4909158131624785,
            "a2a2": 0.38101165406298354,
            "a1a1": 0.5761886478413081,
            "a2a1": 0.28104439249163865
        },
        "VT1": {
            "a0a1": -0.21581902410936618,
            "a0a2": 0.015014629635170994,
            "a1a2": -0.002634933551924748,
            "a2a2": -0.014207543522490183,
            "a2a0": -0.4432100490338306,
            "a1a1": 0.02647383725817021,
            "a0a0": 0.8704969727866323,
            "a2a1": 0.11359433546000602,
            "a1a0": -0.08807014158978711
        },
        "A1V": {
            "a0a1": -0.11013403246328245,
            "a0a2": -0.4338281617224479,
            "a1a2": -0.4016302717463798,
            "a2a2": 0.12053198011064893,
            "a2a0": -0.11850666888332838,
            "a1a1": 0.031156037526912324,
            "a0a0": 0.8886253384198028,
            "a2a1": -0.03802055620341776,
            "a1a0": 0.62603812090201
        },
        "T23V": {
            "a0a1": -0.08762125357554791,
            "a0a2": -0.36049562347313213,
            "a2a1": -0.006939773435988425,
            "a2a2": 0.004733069154538827,
            "a2a0": 0.0035659565235692265,
            "a1a1": 0.004728320814567217,
            "a0a0": 0.7121216562267771,
            "a1a2": -0.042371193538645005,
            "a1a0": 0.0670250856876596
        },
        "A0T23": {
            "a0a1": 0.02747663128282845,
            "a0a2": 0.002852036286591086,
            "a1a2": -0.005527826934165687,
            "a2a2": 0.010443552744934815,
            "a2a0": -0.12939406685635188,
            "a1a1": 0.005193816197592528,
            "a0a0": 0.5021472930967893,
            "a2a1": -0.0014150534406830845,
            "a1a0": -0.08689442987423497
        },
        "T23A12": {
            "a0a1": 0.22822315377881502,
            "a0a2": 0.11253146162757204,
            "a2a1": 0.003526096026426865,
            "a2a2": 0.00529847493646473,
            "a1a1": 0.014714003442818755,
            "a1a2": 0.008591315487198332
        },
        "A1T1": {
            "a0a1": -0.22088205880890815,
            "a0a2": 0.01323503731352192,
            "a1a2": 0.005716172830273713,
            "a2a2": -0.005252116305734298,
            "a2a0": -0.12131250071157099,
            "a1a1": -0.151466551316923,
            "a0a0": 0.9016292218497742,
            "a2a1": 0.03526957065999553,
            "a1a0": 0.6415951540754437
        },
        "A0A0": {
            "a0a1": 0.02606783408712375,
            "a0a2": -0.4114254654033942,
            "a2a1": 0.38994841288318494,
            "a2a2": 1.0,
            "a2a0": -0.4114254654033942,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a2": 0.38994841288318494,
            "a1a0": 0.02606783408712375
        },
        "A1T2": {
            "a0a1": 0.17408035527203564,
            "a0a2": -0.011220267810936971,
            "a1a2": -0.007285897264889217,
            "a2a2": 0.006414401711374255,
            "a1a1": 0.12278331488181951,
            "a2a1": -0.02800665900329511
        },
        "T1A0": {
            "a0a1": -0.0761979282350367,
            "a0a2": -0.08081551152645987,
            "a2a1": 0.0034413493498092204,
            "a2a2": -0.0023602864794394583,
            "a2a0": 0.009105744726593451,
            "a1a1": 0.016317237418702567,
            "a0a0": 0.5232335484453194,
            "a1a2": 0.021715324836948026,
            "a1a0": -0.13109533584347102
        },
        "T2T23": {
            "a1a2": -0.0010706746208511008,
            "a2a2": -0.0021424778926725308,
            "a2a0": 0.0029854328345366794,
            "a1a1": 0.021716968009538967,
            "a1a0": 0.1266528350924847,
            "a2a1": -0.00022754233724563947
        },
        "A1A0": {
            "a0a1": -0.050911521452686695,
            "a0a2": -0.1320702787286972,
            "a2a1": 0.02947614661709266,
            "a2a2": 0.14089934448223737,
            "a2a0": -0.07409107847991458,
            "a1a1": 0.1202124267540332,
            "a0a0": 0.6708261557398315,
            "a1a2": -0.11665415319728883,
            "a1a0": 0.44764294885735945
        },
        "A0A1": {
            "a0a1": 0.44764294885735945,
            "a0a2": -0.07409107847991458,
            "a1a2": 0.02947614661709266,
            "a2a2": 0.14089934448223737,
            "a2a0": -0.1320702787286972,
            "a1a1": 0.1202124267540332,
            "a0a0": 0.6708261557398315,
            "a2a1": -0.11665415319728883,
            "a1a0": -0.050911521452686695
        },
        "A1A1": {
            "a0a1": 0.6372768975262856,
            "a0a2": -0.22768737216230014,
            "a2a1": 0.43980943302746867,
            "a2a2": 1.0,
            "a2a0": -0.22768737216230014,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a1a2": 0.43980943302746867,
            "a1a0": 0.6372768975262856
        },
        "A0A12": {
            "a0a1": 0.5323558618682307,
            "a0a2": 0.23063211178992074,
            "a1a2": 0.17805853749228268,
            "a2a2": 0.022106654684343068,
            "a1a1": 0.22486312693740076,
            "a2a1": -0.19588312723572443
        },
        "VT2": {
            "a0a1": 0.16957827058068217,
            "a0a2": -0.00976719534348956,
            "a1a2": -0.006425525560583876,
            "a2a2": 0.003515147391912449,
            "a1a1": -0.006934954364469106,
            "a2a1": -0.08375680394250967
        },
        "A12T2": {
            "a1a1": 0.03980618291642019,
            "a2a1": 0.021235363102600987,
            "a2a2": 0.006685963547848139,
            "a1a2": 0.004866105613493456
        },
        "A12T1": {
            "a1a2": 0.0030851124546973493,
            "a2a2": 0.0010808467547668065,
            "a2a0": 0.13534827434248228,
            "a1a1": -0.055988591441072974,
            "a1a0": 0.24415625384525735,
            "a2a1": -0.02832314198587713
        },
        "A0T2": {
            "a0a1": 0.09082235100832263,
            "a0a2": -0.0011377103400542427,
            "a1a2": -0.0009535513552766625,
            "a2a2": 0.003165038271228244,
            "a1a1": -0.006237784310796256,
            "a2a1": -0.011399408132468288
        },
        "T2T1": {
            "a1a2": -0.08255762738729196,
            "a2a2": 0.18221710494207094,
            "a2a0": -0.1834877051203246,
            "a1a1": -0.024405990172472806,
            "a1a0": 0.24906975477600463,
            "a2a1": -0.021646023231890462
        },
        "T1A12": {
            "a0a1": 0.24415625384525735,
            "a0a2": 0.13534827434248228,
            "a2a1": 0.0030851124546973493,
            "a2a2": 0.0010808467547668065,
            "a1a1": -0.055988591441072974,
            "a1a2": -0.02832314198587713
        },
        "A12T23": {
            "a1a2": 0.003526096026426865,
            "a2a2": 0.00529847493646473,
            "a2a0": 0.11253146162757204,
            "a1a1": 0.014714003442818755,
            "a1a0": 0.22822315377881502,
            "a2a1": 0.008591315487198332
        },
        "T2V": {
            "a1a2": -0.08375680394250967,
            "a2a2": 0.003515147391912449,
            "a2a0": -0.00976719534348956,
            "a1a1": -0.006934954364469106,
            "a1a0": 0.16957827058068217,
            "a2a1": -0.006425525560583876
        },
        "T23A0": {
            "a0a1": -0.08689442987423497,
            "a0a2": -0.12939406685635188,
            "a2a1": -0.005527826934165687,
            "a2a2": 0.010443552744934815,
            "a2a0": 0.002852036286591086,
            "a1a1": 0.005193816197592528,
            "a0a0": 0.5021472930967893,
            "a1a2": -0.0014150534406830845,
            "a1a0": 0.02747663128282845
        },
        "T1V": {
            "a0a1": -0.08807014158978711,
            "a0a2": -0.4432100490338306,
            "a2a1": -0.002634933551924748,
            "a2a2": -0.014207543522490183,
            "a2a0": 0.015014629635170994,
            "a1a1": 0.02647383725817021,
            "a0a0": 0.8704969727866323,
            "a1a2": 0.11359433546000602,
            "a1a0": -0.21581902410936618
        },
        "VA12": {
            "a0a1": 0.23762360656533058,
            "a0a2": 0.13082488718964064,
            "a2a1": -0.16862301686981726,
            "a2a2": -0.09082834190761387,
            "a1a1": 0.03246073401983893,
            "a1a2": 0.02288094780376869
        },
        "VT23": {
            "a0a1": 0.0670250856876596,
            "a0a2": 0.0035659565235692265,
            "a1a2": -0.006939773435988425,
            "a2a2": 0.004733069154538827,
            "a2a0": -0.36049562347313213,
            "a1a1": 0.004728320814567217,
            "a0a0": 0.7121216562267771,
            "a2a1": -0.042371193538645005,
            "a1a0": -0.08762125357554791
        },
        "T23T2": {
            "a0a1": 0.1266528350924847,
            "a0a2": 0.0029854328345366794,
            "a2a1": -0.0010706746208511008,
            "a2a2": -0.0021424778926725308,
            "a1a1": 0.021716968009538967,
            "a1a2": -0.00022754233724563947
        },
        "T2T2": {
            "a2a1": -0.7549230287786166,
            "a1a1": 1.0,
            "a1a2": -0.7549230287786166,
            "a2a2": 1.0
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/BKstar_LCSR.json <==
{
    "central": {
        "A12": {
            "a2": -0.5503409807129199,
            "a1": 0.2562656111706637
        },
        "V": {
            "a0": 0.3245160186497879,
            "a2": -0.5615478365432042,
            "a1": -0.7759254346044123
        },
        "T23": {
            "a0": 0.5798572662094974,
            "a2": -0.4504317678393136,
            "a1": 0.6536261917256043
        },
        "T1": {
            "a0": 0.2874948700463931,
            "a2": -0.2457768503570863,
            "a1": -0.7209004764950822
        },
        "A0": {
            "a0": 0.3052008490740308,
            "a2": 0.6180529797336485,
            "a1": -0.9062138334213113
        },
        "A1": {
            "a0": 0.2593945344444926,
            "a2": -0.5746207172478975,
            "a1": 0.437308104587007
        },
        "T2": {
            "a2": -0.9282192907339308,
            "a1": 0.5947831288310546
        }
    },
    "uncertainty": {
        "A12": {
            "a2": 14.165366830819705,
            "a1": 0.8166863097948055
        },
        "V": {
            "a0": 0.11039481137155953,
            "a2": 6.778228338091887,
            "a1": 0.545135188189832
        },
        "T23": {
            "a0": 0.12403715045208871,
            "a2": 13.306498873576697,
            "a1": 0.7535129610959626
        },
        "T1": {
            "a0": 0.09395290497136909,
            "a2": 5.823589942850698,
            "a1": 0.464011311177107
        },
        "A0": {
            "a0": 0.0684995456216797,
            "a2": 6.593754628767907,
            "a1": 0.45580193934544094
        },
        "A1": {
            "a0": 0.08189069692532593,
            "a2": 4.953730510845941,
            "a1": 0.35521497778141053
        },
        "T2": {
            "a2": 6.282425351839502,
            "a1": 0.40268276828246563
        }
    },
    "correlation": {
        "A1T23": {
            "a1a0": 0.44567336897980037,
            "a1a1": 0.09743316641263755,
            "a0a1": 0.18736913358211416,
            "a2a1": -0.01706997998670532,
            "a2a2": 0.002296216943626061,
            "a0a0": 0.9572371434775679,
            "a1a2": 0.005915418505630299,
            "a0a2": 0.01814631995184646,
            "a2a0": -0.05256271789591124
        },
        "T23A1": {
            "a1a0": 0.18736913358211416,
            "a1a1": 0.09743316641263755,
            "a0a1": 0.44567336897980037,
            "a2a1": 0.005915418505630299,
            "a2a2": 0.002296216943626061,
            "a0a0": 0.9572371434775679,
            "a1a2": -0.01706997998670532,
            "a0a2": -0.05256271789591124,
            "a2a0": 0.01814631995184646
        },
        "T1V": {
            "a1a0": -0.5737465580733172,
            "a1a1": 0.361245407491296,
            "a0a1": -0.6175246747192066,
            "a2a1": -0.021736730864289365,
            "a2a2": -0.005791886864712659,
            "a0a0": 0.9821778643211991,
            "a1a2": -0.03142198338030176,
            "a0a2": 0.057594272770887335,
            "a2a0": 0.03940368697871485
        },
        "VA12": {
            "a1a1": -0.047632774539698546,
            "a0a1": 0.07680803916572625,
            "a2a1": 0.0065572009390320735,
            "a0a2": 0.0063354302496743805,
            "a1a2": -0.005047686617422766,
            "a2a2": 0.0007911892449362096
        },
        "A1A0": {
            "a1a0": 0.4465009056225346,
            "a1a1": -0.15490033716577828,
            "a0a1": -0.3521362614783197,
            "a2a1": 0.006975325877833506,
            "a2a2": 0.09345239502805106,
            "a0a0": 0.9293135889271503,
            "a1a2": -0.004203963526506647,
            "a0a2": 0.03488827626865211,
            "a2a0": -0.09407785070623961
        },
        "A12T23": {
            "a1a0": 0.07401158932425594,
            "a1a1": 0.018908018593029614,
            "a2a1": -0.004495551641276159,
            "a1a2": 0.0025209515480374327,
            "a2a2": 0.00035344620738605575,
            "a2a0": 0.0065288213706498665
        },
        "T2T23": {
            "a1a0": 0.44973895869290825,
            "a1a1": 0.09640012526481188,
            "a2a1": -0.010523332101541764,
            "a1a2": 0.0050513788168423815,
            "a2a2": 0.0003787303581774846,
            "a2a0": -0.04073378132785551
        },
        "A1T2": {
            "a1a1": 0.21775641796801648,
            "a0a1": 0.4685496232579956,
            "a2a1": -0.019248545761376624,
            "a0a2": -0.047832832681589645,
            "a1a2": -0.022744369687950575,
            "a2a2": 0.0006366177342337896
        },
        "T1A0": {
            "a1a0": -0.5285362658553917,
            "a1a1": 0.21738872221482836,
            "a0a1": -0.36473024132802434,
            "a2a1": -0.01742615538376062,
            "a2a2": 0.003360985149797082,
            "a0a0": 0.9026976971410068,
            "a1a2": -0.03268000795936603,
            "a0a2": 0.05400757602605114,
            "a2a0": 0.0349299286546437
        },
        "VA1": {
            "a1a0": -0.6173232727727307,
            "a1a1": -0.28445238379609666,
            "a0a1": 0.4602894115758452,
            "a2a1": 0.024787767350448443,
            "a2a2": -0.0032424137820725777,
            "a0a0": 0.9831798065150745,
            "a1a2": 0.030901979681556814,
            "a0a2": -0.05312118049181859,
            "a2a0": 0.05638020492433678
        },
        "T23A12": {
            "a1a1": 0.018908018593029614,
            "a0a1": 0.07401158932425594,
            "a2a1": 0.0025209515480374327,
            "a0a2": 0.0065288213706498665,
            "a1a2": -0.004495551641276159,
            "a2a2": 0.00035344620738605575
        },
        "A12A12": {
            "a1a1": 1.0,
            "a1a2": -0.4782765618836515,
            "a2a1": -0.4782765618836515,
            "a2a2": 1.0
        },
        "A12T2": {
            "a1a1": 0.03296065184151945,
            "a1a2": -0.0010129286373359212,
            "a2a1": 0.008064515663876221,
            "a2a2": -0.002403802015360295
        },
        "T2A1": {
            "a1a0": 0.4685496232579956,
            "a1a1": 0.21775641796801648,
            "a2a1": -0.022744369687950575,
            "a1a2": -0.019248545761376624,
            "a2a2": 0.0006366177342337896,
            "a2a0": -0.047832832681589645
        },
        "T2T2": {
            "a1a1": 1.0,
            "a1a2": -0.6950377659875833,
            "a2a1": -0.6950377659875833,
            "a2a2": 1.0
        },
        "VT2": {
            "a1a1": -0.28882333756785994,
            "a0a1": 0.4672000204896788,
            "a2a1": 0.025890692509391824,
            "a0a2": -0.04624222495263615,
            "a1a2": 0.03096226039152268,
            "a2a2": -0.009035273244841992
        },
        "T1A12": {
            "a1a1": -0.039272075469584014,
            "a0a1": 0.07739676470893767,
            "a2a1": -0.0011254771612532726,
            "a0a2": 0.006007247673053692,
            "a1a2": -0.007640831810001899,
            "a2a2": 0.0029917609974600646
        },
        "T23T2": {
            "a1a1": 0.09640012526481188,
            "a0a1": 0.44973895869290825,
            "a2a1": 0.0050513788168423815,
            "a0a2": -0.04073378132785551,
            "a1a2": -0.010523332101541764,
            "a2a2": 0.0003787303581774846
        },
        "A0A0": {
            "a1a0": -0.2899040182865041,
            "a1a1": 1.0,
            "a0a1": -0.2899040182865041,
            "a2a1": -0.7396511426619471,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.7396511426619471,
            "a0a2": -0.0762364887417915,
            "a2a0": -0.0762364887417915
        },
        "T23V": {
            "a1a0": 0.18755493992903408,
            "a1a1": -0.11248026068570587,
            "a0a1": -0.6017903891493944,
            "a2a1": -0.011787039377968924,
            "a2a2": 0.00416229318279853,
            "a0a0": 0.9532690484236899,
            "a1a2": 0.0035003223616358477,
            "a0a2": 0.05557635898506003,
            "a2a0": 0.01776194479281472
        },
        "A0A1": {
            "a1a0": -0.3521362614783197,
            "a1a1": -0.15490033716577828,
            "a0a1": 0.4465009056225346,
            "a2a1": -0.004203963526506647,
            "a2a2": 0.09345239502805106,
            "a0a0": 0.9293135889271503,
            "a1a2": 0.006975325877833506,
            "a0a2": -0.09407785070623961,
            "a2a0": 0.03488827626865211
        },
        "A0V": {
            "a1a0": -0.36431011553849313,
            "a1a1": 0.23477866955919485,
            "a0a1": -0.5664180462179077,
            "a2a1": -0.036514981869357414,
            "a2a2": 0.007090965597745727,
            "a0a0": 0.8998269662997734,
            "a1a2": -0.024835389154817786,
            "a0a2": 0.05102307027714074,
            "a2a0": 0.05498656452994999
        },
        "A12A0": {
            "a1a0": 0.16225321085903296,
            "a1a1": 0.006344698500681505,
            "a2a1": -0.01191692170652178,
            "a1a2": -0.06780333090147547,
            "a2a2": 0.15274442820085812,
            "a2a0": -0.05263204407521212
        },
        "A0T1": {
            "a1a0": -0.36473024132802434,
            "a1a1": 0.21738872221482836,
            "a0a1": -0.5285362658553917,
            "a2a1": -0.03268000795936603,
            "a2a2": 0.003360985149797082,
            "a0a0": 0.9026976971410068,
            "a1a2": -0.01742615538376062,
            "a0a2": 0.0349299286546437,
            "a2a0": 0.05400757602605114
        },
        "T23A0": {
            "a1a0": 0.16529571066695234,
            "a1a1": -0.054912099814647654,
            "a0a1": -0.37261537467610584,
            "a2a1": -0.0113821894506578,
            "a2a2": 0.010954155632335556,
            "a0a0": 0.8928378424869453,
            "a1a2": 0.0008849073892672267,
            "a0a2": 0.056360562902789124,
            "a2a0": 0.01810945787209686
        },
        "VT1": {
            "a1a0": -0.6175246747192066,
            "a1a1": 0.361245407491296,
            "a0a1": -0.5737465580733172,
            "a2a1": -0.03142198338030176,
            "a2a2": -0.005791886864712659,
            "a0a0": 0.9821778643211991,
            "a1a2": -0.021736730864289365,
            "a0a2": 0.03940368697871485,
            "a2a0": 0.057594272770887335
        },
        "VA0": {
            "a1a0": -0.5664180462179077,
            "a1a1": 0.23477866955919485,
            "a0a1": -0.36431011553849313,
            "a2a1": -0.024835389154817786,
            "a2a2": 0.007090965597745727,
            "a0a0": 0.8998269662997734,
            "a1a2": -0.036514981869357414,
            "a0a2": 0.05498656452994999,
            "a2a0": 0.05102307027714074
        },
        "A1A12": {
            "a1a1": 0.7564578747044839,
            "a0a1": 0.08121667297363626,
            "a2a1": -0.5381790932776318,
            "a0a2": 0.012347135977142138,
            "a1a2": -0.4369903052924493,
            "a2a2": 0.6882817562615556
        },
        "T23T23": {
            "a1a0": 0.229156371360587,
            "a1a1": 1.0,
            "a0a1": 0.229156371360587,
            "a2a1": -0.7652175192112877,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.7652175192112877,
            "a0a2": -0.11370769894074982,
            "a2a0": -0.11370769894074982
        },
        "A12V": {
            "a1a0": 0.07680803916572625,
            "a1a1": -0.047632774539698546,
            "a2a1": -0.005047686617422766,
            "a1a2": 0.0065572009390320735,
            "a2a2": 0.0007911892449362096,
            "a2a0": 0.0063354302496743805
        },
        "A0T2": {
            "a1a1": -0.16498147500931304,
            "a0a1": 0.4235164046032197,
            "a2a1": 0.01997215931880791,
            "a0a2": -0.04211358530706359,
            "a1a2": 0.013203272080443432,
            "a2a2": 0.005469487315978978
        },
        "A12A1": {
            "a1a0": 0.08121667297363626,
            "a1a1": 0.7564578747044839,
            "a2a1": -0.4369903052924493,
            "a1a2": -0.5381790932776318,
            "a2a2": 0.6882817562615556,
            "a2a0": 0.012347135977142138
        },
        "T2A0": {
            "a1a0": 0.4235164046032197,
            "a1a1": -0.16498147500931304,
            "a2a1": 0.013203272080443432,
            "a1a2": 0.01997215931880791,
            "a2a2": 0.005469487315978978,
            "a2a0": -0.04211358530706359
        },
        "A1V": {
            "a1a0": 0.4602894115758452,
            "a1a1": -0.28445238379609666,
            "a0a1": -0.6173232727727307,
            "a2a1": 0.030901979681556814,
            "a2a2": -0.0032424137820725777,
            "a0a0": 0.9831798065150745,
            "a1a2": 0.024787767350448443,
            "a0a2": 0.05638020492433678,
            "a2a0": -0.05312118049181859
        },
        "A12T1": {
            "a1a0": 0.07739676470893767,
            "a1a1": -0.039272075469584014,
            "a2a1": -0.007640831810001899,
            "a1a2": -0.0011254771612532726,
            "a2a2": 0.0029917609974600646,
            "a2a0": 0.006007247673053692
        },
        "T23T1": {
            "a1a0": 0.18774705191929433,
            "a1a1": -0.09864263566609864,
            "a0a1": -0.5622742229478599,
            "a2a1": -0.014299761592204323,
            "a2a2": 0.006421442676962044,
            "a0a0": 0.9568642363314712,
            "a1a2": -0.0027327843356667065,
            "a0a2": 0.03771892913955591,
            "a2a0": 0.01809686426048453
        },
        "A0T23": {
            "a1a0": -0.37261537467610584,
            "a1a1": -0.054912099814647654,
            "a0a1": 0.16529571066695234,
            "a2a1": 0.0008849073892672267,
            "a2a2": 0.010954155632335556,
            "a0a0": 0.8928378424869453,
            "a1a2": -0.0113821894506578,
            "a0a2": 0.01810945787209686,
            "a2a0": 0.056360562902789124
        },
        "VT23": {
            "a1a0": -0.6017903891493944,
            "a1a1": -0.11248026068570587,
            "a0a1": 0.18755493992903408,
            "a2a1": 0.0035003223616358477,
            "a2a2": 0.00416229318279853,
            "a0a0": 0.9532690484236899,
            "a1a2": -0.011787039377968924,
            "a0a2": 0.01776194479281472,
            "a2a0": 0.05557635898506003
        },
        "T2T1": {
            "a1a0": 0.4928830207473739,
            "a1a1": -0.2592246990239909,
            "a2a1": 0.004084645536487796,
            "a1a2": -0.05722012027283386,
            "a2a2": 0.18207010710700008,
            "a2a0": -0.10833590657510252
        },
        "A0A12": {
            "a1a1": 0.006344698500681505,
            "a0a1": 0.16225321085903296,
            "a2a1": -0.06780333090147547,
            "a0a2": -0.05263204407521212,
            "a1a2": -0.01191692170652178,
            "a2a2": 0.15274442820085812
        },
        "T2A12": {
            "a1a1": 0.03296065184151945,
            "a1a2": 0.008064515663876221,
            "a2a1": -0.0010129286373359212,
            "a2a2": -0.002403802015360295
        },
        "A1A1": {
            "a1a0": 0.47228066312940414,
            "a1a1": 1.0,
            "a0a1": 0.47228066312940414,
            "a2a1": -0.7174847721928317,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.7174847721928317,
            "a0a2": -0.08845546734907117,
            "a2a0": -0.08845546734907117
        },
        "T1T2": {
            "a1a1": -0.2592246990239909,
            "a0a1": 0.4928830207473739,
            "a2a1": -0.05722012027283386,
            "a0a2": -0.10833590657510252,
            "a1a2": 0.004084645536487796,
            "a2a2": 0.18207010710700008
        },
        "T1T1": {
            "a1a0": -0.5709549153851416,
            "a1a1": 1.0,
            "a0a1": -0.5709549153851416,
            "a2a1": -0.7175721905272053,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.7175721905272053,
            "a0a2": -0.004447419247275627,
            "a2a0": -0.004447419247275627
        },
        "T2V": {
            "a1a0": 0.4672000204896788,
            "a1a1": -0.28882333756785994,
            "a2a1": 0.03096226039152268,
            "a1a2": 0.025890692509391824,
            "a2a2": -0.009035273244841992,
            "a2a0": -0.04624222495263615
        },
        "T1A1": {
            "a1a0": -0.5753899368026689,
            "a1a1": -0.2643101408366446,
            "a0a1": 0.462206073308871,
            "a2a1": 0.013817222693658756,
            "a2a2": 0.0018494226416582533,
            "a0a0": 0.9862766266340361,
            "a1a2": 0.028028834816494427,
            "a0a2": -0.05367772907928393,
            "a2a0": 0.03814975572679041
        },
        "T1T23": {
            "a1a0": -0.5622742229478599,
            "a1a1": -0.09864263566609864,
            "a0a1": 0.18774705191929433,
            "a2a1": -0.0027327843356667065,
            "a2a2": 0.006421442676962044,
            "a0a0": 0.9568642363314712,
            "a1a2": -0.014299761592204323,
            "a0a2": 0.01809686426048453,
            "a2a0": 0.03771892913955591
        },
        "A1T1": {
            "a1a0": 0.462206073308871,
            "a1a1": -0.2643101408366446,
            "a0a1": -0.5753899368026689,
            "a2a1": 0.028028834816494427,
            "a2a2": 0.0018494226416582533,
            "a0a0": 0.9862766266340361,
            "a1a2": 0.013817222693658756,
            "a0a2": 0.03814975572679041,
            "a2a0": -0.05367772907928393
        },
        "VV": {
            "a1a0": -0.6084377928639663,
            "a1a1": 1.0,
            "a0a1": -0.6084377928639663,
            "a2a1": -0.6875154440026192,
            "a2a2": 1.0,
            "a0a0": 1.0,
            "a1a2": -0.6875154440026192,
            "a0a2": -0.005835135160291794,
            "a2a0": -0.005835135160291794
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/Bpi_LCSR-Lattice.json <==
{
    "correlation": {
        "f+f+": {
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a0a2": 0.3876799201060549,
            "a2a2": 1.0,
            "a1a0": 0.6656696179459998,
            "a2a1": 0.9003574169524068,
            "a2a0": 0.3876799201060549,
            "a1a2": 0.9003574169524068,
            "a0a1": 0.6656696179459998
        },
        "f0f0": {
            "a1a1": 1.0,
            "a1a2": 0.9853292690508213,
            "a2a2": 1.0,
            "a2a1": 0.9853292690508213
        },
        "f0fT": {
            "a1a1": -0.14870450606167,
            "a2a0": 0.6191831700783932,
            "a2a2": 0.017145183696868977,
            "a2a1": -0.14095370174347754,
            "a1a0": 0.6544237443805889,
            "a1a2": 0.017733895251146107
        },
        "fTfT": {
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a0a2": -0.3061592435648203,
            "a2a2": 1.0,
            "a1a0": -0.09364011614568425,
            "a2a1": -0.8043682556407411,
            "a2a0": -0.3061592435648203,
            "a1a2": -0.8043682556407411,
            "a0a1": -0.09364011614568425
        },
        "fTf+": {
            "a1a1": -0.11224766094386568,
            "a0a1": 0.4973430677476677,
            "a0a2": 0.3160344147678302,
            "a2a2": 0.013567573505162623,
            "a1a0": -0.15492913026530808,
            "a2a0": 0.018686712781974264,
            "a2a1": 0.0164313211603884,
            "a0a0": 0.6814799917013313,
            "a1a2": -0.07331986007622997
        },
        "f+f0": {
            "a1a1": 0.6821991002965604,
            "a0a2": 0.8921016387622159,
            "a2a2": 0.434700503887041,
            "a2a1": 0.41594507695174265,
            "a0a1": 0.9497183136412624,
            "a1a2": 0.6799070174811296
        },
        "f0f+": {
            "a1a1": 0.6821991002965604,
            "a2a0": 0.8921016387622159,
            "a2a2": 0.434700503887041,
            "a2a1": 0.6799070174811296,
            "a1a0": 0.9497183136412624,
            "a1a2": 0.41594507695174265
        },
        "fTf0": {
            "a1a1": -0.14870450606167,
            "a0a2": 0.6191831700783932,
            "a2a2": 0.017145183696868977,
            "a2a1": 0.017733895251146107,
            "a0a1": 0.6544237443805889,
            "a1a2": -0.14095370174347754
        },
        "f+fT": {
            "a1a1": -0.11224766094386568,
            "a0a0": 0.6814799917013313,
            "a2a1": -0.07331986007622997,
            "a2a2": 0.013567573505162623,
            "a1a0": 0.4973430677476677,
            "a2a0": 0.3160344147678302,
            "a1a2": 0.0164313211603884,
            "a0a1": -0.15492913026530808,
            "a0a2": 0.018686712781974264
        }
    },
    "central": {
        "f+": {
            "a1": -0.7763565146997043,
            "a2": -0.1966053721924302,
            "a0": 0.1959500850585235
        },
        "f0": {
            "a1": -0.01446803146697799,
            "a2": -0.1952966741104731
        },
        "fT": {
            "a1": -0.409037165241304,
            "a2": -0.2580355775883392,
            "a0": 0.1731165482248272
        }
    },
    "uncertainty": {
        "f+": {
            "a1": 0.12199636013692769,
            "a2": 0.22009581592216554,
            "a0": 0.02094201395789157
        },
        "f0": {
            "a1": 0.09007353118616725,
            "a2": 0.09924268524769217
        },
        "fT": {
            "a1": 0.4726216256157875,
            "a2": 6.639707164356717,
            "a0": 0.030213291867466126
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/Bpi_LCSR.json <==
{
    "correlation": {
        "fTf+": {
            "a0a2": 0.0436828911811011,
            "a1a0": -0.3705255852506822,
            "a2a2": 0.001353042246301656,
            "a1a1": 0.1578520761475408,
            "a0a0": 0.9054639172940294,
            "a2a0": 0.044073285995158806,
            "a0a1": -0.37893221917274456,
            "a2a1": -0.01635388420647243,
            "a1a2": -0.022387040715038296
        },
        "f0f+": {
            "a1a0": 0.06457934025250699,
            "a2a2": 0.24819797757948137,
            "a1a1": 0.010303571378569795,
            "a2a0": -0.13247280930019922,
            "a2a1": -0.04282876155089785,
            "a1a2": -0.09295394551301846
        },
        "fTfT": {
            "a0a2": -0.12534852305855335,
            "a1a0": -0.34395493616185274,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a0": -0.12534852305855335,
            "a0a1": -0.34395493616185274,
            "a2a1": -0.7668484358239751,
            "a1a2": -0.7668484358239751
        },
        "f0fT": {
            "a1a0": 0.007715231255588977,
            "a2a2": 0.00318521534351565,
            "a1a1": -0.0016812402801467015,
            "a2a0": 0.014328000859187593,
            "a2a1": -0.008949642094145543,
            "a1a2": -0.000780539147272956
        },
        "fTf0": {
            "a0a2": 0.014328000859187593,
            "a2a2": 0.00318521534351565,
            "a1a1": -0.0016812402801467015,
            "a0a1": 0.007715231255588977,
            "a2a1": -0.000780539147272956,
            "a1a2": -0.008949642094145543
        },
        "f+fT": {
            "a0a2": 0.044073285995158806,
            "a1a0": -0.37893221917274456,
            "a2a2": 0.001353042246301656,
            "a1a1": 0.1578520761475408,
            "a0a0": 0.9054639172940294,
            "a2a0": 0.0436828911811011,
            "a0a1": -0.3705255852506822,
            "a2a1": -0.022387040715038296,
            "a1a2": -0.01635388420647243
        },
        "f0f0": {
            "a2a2": 1.0,
            "a2a1": -0.7491566442461154,
            "a1a2": -0.7491566442461154,
            "a1a1": 1.0
        },
        "f+f0": {
            "a0a2": -0.13247280930019922,
            "a2a2": 0.24819797757948137,
            "a1a1": 0.010303571378569795,
            "a0a1": 0.06457934025250699,
            "a2a1": -0.09295394551301846,
            "a1a2": -0.04282876155089785
        },
        "f+f+": {
            "a0a2": -0.07358336838704137,
            "a1a0": -0.36955760555485995,
            "a2a2": 1.0,
            "a1a1": 1.0,
            "a0a0": 1.0,
            "a2a0": -0.07358336838704137,
            "a0a1": -0.36955760555485995,
            "a2a1": -0.7842562821118935,
            "a1a2": -0.7842562821118935
        }
    },
    "central": {
        "f+": {
            "a0": 0.2113629714804872,
            "a2": -0.3057651619761209,
            "a1": -0.5060718234131146
        },
        "f0": {
            "a1": 0.3022043086764444,
            "a2": -0.4367970012182975
        },
        "fT": {
            "a0": 0.1936848204403374,
            "a2": -0.1720904652789327,
            "a1": -0.4783452542966014
        }
    },
    "uncertainty": {
        "f+": {
            "a0": 0.06683959683188286,
            "a2": 6.959880899031732,
            "a1": 0.5472939235097053
        },
        "f0": {
            "a1": 0.4645829484554685,
            "a2": 7.248276069880805
        },
        "fT": {
            "a0": 0.05762870580313031,
            "a2": 6.637645962539378,
            "a1": 0.5044129181698426
        }
    }
}


==> anc/flavio-master/flavio/physics/data/arXiv-1811-00983v1/Brho_LCSR.json <==
{
    "central": {
        "T23": {
            "a1": 0.9756780226625973,
            "a0": 0.558651527683086,
            "a2": -0.617057014268725
        },
        "T2": {
            "a1": 0.648543608510588,
            "a2": -0.8367381225762223
        },
        "A1": {
            "a1": 0.4948341716573042,
            "a0": 0.2142700210705677,
            "a2": -0.5898416575860281
        },
        "A12": {
            "a1": 0.5301085432518904,
            "a2": -0.1698995165626285
        },
        "A0": {
            "a1": -0.7432269609691062,
            "a0": 0.2925336490766787,
            "a2": -0.01364822290213352
        },
        "T1": {
            "a1": -0.4593407937948037,
            "a0": 0.2375503875107005,
            "a2": -0.8719619977491347
        },
        "V": {
            "a1": -0.4925853027266176,
            "a0": 0.2712565197401259,
            "a2": -1.197134303677262
        }
    },
    "uncertainty": {
        "T23": {
            "a1": 1.2507498358249072,
            "a0": 0.13938662025258608,
            "a2": 22.27642464368616
        },
        "T2": {
            "a1": 0.5772358525727582,
            "a2": 8.757302096688637
        },
        "A1": {
            "a1": 0.5086559604033511,
            "a0": 0.09866231852202988,
            "a2": 7.071676649431357
        },
        "A12": {
            "a1": 1.5292086507432994,
            "a2": 26.7178848515647
        },
        "A0": {
            "a1": 0.7436364267301757,
            "a0": 0.08100315344308451,
            "a2": 11.016467395462922
        },
        "T1": {
            "a1": 0.626112101481459,
            "a0": 0.11395129621664539,
            "a2": 8.299776720828662
        },
        "V": {
            "a1": 0.7368624748874685,
            "a0": 0.13615634275124905,
            "a2": 9.827573489320907
        }
    },
    "correlation": {
        "A0A1": {
            "a1a0": -0.33322326346217657,
            "a2a2": 0.10488603238277462,
            "a0a2": -0.11412323549708298,
            "a0a1": 0.4314472077282235,
            "a2a0": 0.022644364228575627,
            "a1a2": -0.00027428163603461975,
            "a0a0": 0.9010891780973836,
            "a2a1": -0.012752264844640402,
            "a1a1": -0.1459239829811103
        },
        "VT2": {
            "a0a2": -0.036632182102669116,
            "a2a2": -0.0039928393049491456,
            "a1a2": 0.018175989277890936,
            "a0a1": 0.4673066225314271,
            "a2a1": 0.016214743337273588,
            "a1a1": -0.24644028920111172
        },
        "VA12": {
            "a0a2": 0.006612418081261035,
            "a2a2": 0.001608291226490008,
            "a1a2": -0.004000247706270909,
            "a0a1": 0.0698344866638431,
            "a2a1": 0.008382147741385097,
            "a1a1": -0.03979339896026236
        },
        "T23A0": {
            "a0a2": 0.049034006929094195,
            "a2a2": 0.013456381897223944,
            "a1a0": 0.10452424809166241,
            "a0a1": -0.34220429323120943,
            "a2a0": 0.019522352743827853,
            "a1a2": -0.0012487657874961121,
            "a0a0": 0.8506966118702207,
            "a2a1": -0.012497090510584436,
            "a1a1": -0.035370266661820055
        },
        "A0V": {
            "a1a0": -0.3386959479558518,
            "a2a2": 0.00807294634848222,
            "a0a2": 0.03782425815624091,
            "a0a1": -0.47572128529544144,
            "a2a0": 0.04864608654298896,
            "a1a2": -0.017598921672651962,
            "a0a0": 0.8722136460430454,
            "a2a1": -0.030328458950603623,
            "a1a1": 0.18762000257248465
        },
        "A12T1": {
            "a1a0": 0.0712056819257099,
            "a2a2": 0.004504671120990703,
            "a1a2": -0.004489959903202398,
            "a2a0": 0.006539206285259605,
            "a2a1": -0.008413383175385708,
            "a1a1": -0.027027982032374588
        },
        "T23T1": {
            "a0a2": 0.02911464102077499,
            "a2a2": 0.007628276308440328,
            "a1a0": 0.12671565076484767,
            "a0a1": -0.4483234105326051,
            "a2a0": 0.022369005720772772,
            "a1a2": -0.00946307222532026,
            "a0a0": 0.8957373853046716,
            "a2a1": -0.01683253804977387,
            "a1a1": -0.048951143938370446
        },
        "VA0": {
            "a0a2": 0.04864608654298896,
            "a2a2": 0.00807294634848222,
            "a1a0": -0.47572128529544144,
            "a0a1": -0.3386959479558518,
            "a2a0": 0.03782425815624091,
            "a1a2": -0.030328458950603623,
            "a0a0": 0.8722136460430454,
            "a2a1": -0.017598921672651962,
            "a1a1": 0.18762000257248465
        },
        "T2A12": {
            "a2a2": 0.0014279263137594981,
            "a1a2": 0.008479511847475772,
            "a2a1": -0.002464551158676287,
            "a1a1": 0.02948004145195406
        },
        "A1A12": {
            "a0a2": 0.010617332915873186,
            "a2a2": 0.6856651759946749,
            "a1a2": -0.4145415200496728,
            "a0a1": 0.06926286081295895,
            "a2a1": -0.5201763886608748,
            "a1a1": 0.7619702719330994
        },
        "T1A12": {
            "a0a2": 0.006539206285259605,
            "a2a2": 0.004504671120990703,
            "a1a2": -0.008413383175385708,
            "a0a1": 0.0712056819257099,
            "a2a1": -0.004489959903202398,
            "a1a1": -0.027027982032374588
        },
        "T1T1": {
            "a1a0": -0.47059304435737365,
            "a2a2": 1.0,
            "a0a2": -0.03360782853148562,
            "a0a1": -0.47059304435737365,
            "a2a0": -0.03360782853148562,
            "a1a2": -0.7529901773668304,
            "a0a0": 1.0,
            "a2a1": -0.7529901773668304,
            "a1a1": 1.0
        },
        "A1T1": {
            "a1a0": 0.45558316082621375,
            "a2a2": 0.005298334918140815,
            "a0a2": 0.026317379354271846,
            "a0a1": -0.4813552447301549,
            "a2a0": -0.04762340403854019,
            "a1a2": 0.005100856011106985,
            "a0a0": 0.9818272820234211,
            "a2a1": 0.018884692145224428,
            "a1a1": -0.2164675688934114
        },
        "VA1": {
            "a0a2": -0.046701209988404394,
            "a2a2": -0.002817119405800404,
            "a1a0": -0.5282041401136714,
            "a0a1": 0.45272273036410365,
            "a2a0": 0.04193099223460944,
            "a1a2": 0.024748858003783486,
            "a0a0": 0.9782052018792887,
            "a2a1": 0.021228881005857708,
            "a1a1": -0.2438069028527671
        },
        "T2V": {
            "a1a0": 0.4673066225314271,
            "a2a2": -0.0039928393049491456,
            "a1a2": 0.016214743337273588,
            "a2a0": -0.036632182102669116,
            "a2a1": 0.018175989277890936,
            "a1a1": -0.24644028920111172
        },
        "VV": {
            "a1a0": -0.5105912820957249,
            "a2a2": 1.0,
            "a0a2": -0.04113367302374118,
            "a0a1": -0.5105912820957249,
            "a2a0": -0.04113367302374118,
            "a1a2": -0.721660227851886,
            "a0a0": 1.0,
            "a2a1": -0.721660227851886,
            "a1a1": 1.0
        },
        "A0T23": {
            "a1a0": -0.34220429323120943,
            "a2a2": 0.013456381897223944,
            "a0a2": 0.019522352743827853,
            "a0a1": 0.10452424809166241,
            "a2a0": 0.049034006929094195,
            "a1a2": -0.012497090510584436,
            "a0a0": 0.8506966118702207,
            "a2a1": -0.0012487657874961121,
            "a1a1": -0.035370266661820055
        },
        "T2T1": {
            "a1a0": 0.5006535253587825,
            "a2a2": 0.22947225525242904,
            "a1a2": -0.08013370984116547,
            "a2a0": -0.1180614018567802,
            "a2a1": -0.020597558402319405,
            "a1a1": -0.21017559937189098
        },
        "A1A1": {
            "a1a0": 0.4688960167867217,
            "a2a2": 1.0,
            "a0a2": -0.09471627319083353,
            "a0a1": 0.4688960167867217,
            "a2a0": -0.09471627319083353,
            "a1a2": -0.6995784484320148,
            "a0a0": 1.0,
            "a2a1": -0.6995784484320148,
            "a1a1": 1.0
        },
        "T2T2": {
            "a2a2": 1.0,
            "a1a2": -0.6846751690320698,
            "a2a1": -0.6846751690320698,
            "a1a1": 1.0
        },
        "T2T23": {
            "a1a0": 0.42194068919862565,
            "a2a2": -0.0024313028270789307,
            "a1a2": 0.007992942448766097,
            "a2a0": -0.031054810310197155,
            "a2a1": -0.00481067979733608,
            "a1a1": 0.06789017020847521
        },
        "T23T23": {
            "a1a0": 0.1974755392981167,
            "a2a2": 1.0,
            "a0a2": -0.196520679269905,
            "a0a1": 0.1974755392981167,
            "a2a0": -0.196520679269905,
            "a1a2": -0.7620830198254183,
            "a0a0": 1.0,
            "a2a1": -0.7620830198254183,
            "a1a1": 1.0
        },
        "A0T2": {
            "a0a2": -0.03385057758504499,
            "a2a2": 0.004010124851740825,
            "a1a2": 0.010432743675288464,
            "a0a1": 0.4117847283068026,
            "a2a1": 0.018854383263337257,
            "a1a1": -0.15663977781590044
        },
        "A12A12": {
            "a2a2": 1.0,
            "a1a2": -0.4473617011143757,
            "a2a1": -0.4473617011143757,
            "a1a1": 1.0
        },
        "T23A12": {
            "a0a2": 0.009634673630944087,
            "a2a2": 0.0024335603841088662,
            "a1a2": -0.007958307518987077,
            "a0a1": 0.06404468542569337,
            "a2a1": 0.005598612187382328,
            "a1a1": 0.010725225382223194
        },
        "T2A0": {
            "a1a0": 0.4117847283068026,
            "a2a2": 0.004010124851740825,
            "a1a2": 0.018854383263337257,
            "a2a0": -0.03385057758504499,
            "a2a1": 0.010432743675288464,
            "a1a1": -0.15663977781590044
        },
        "T1A1": {
            "a0a2": -0.04762340403854019,
            "a2a2": 0.005298334918140815,
            "a1a0": -0.4813552447301549,
            "a0a1": 0.45558316082621375,
            "a2a0": 0.026317379354271846,
            "a1a2": 0.018884692145224428,
            "a0a0": 0.9818272820234211,
            "a2a1": 0.005100856011106985,
            "a1a1": -0.2164675688934114
        },
        "A0A0": {
            "a1a0": -0.289548807530083,
            "a2a2": 1.0,
            "a0a2": -0.14582934304307718,
            "a0a1": -0.289548807530083,
            "a2a0": -0.14582934304307718,
            "a1a2": -0.7592414926363572,
            "a0a0": 1.0,
            "a2a1": -0.7592414926363572,
            "a1a1": 1.0
        },
        "A0T1": {
            "a1a0": -0.33994169193601,
            "a2a2": -0.003529129777062868,
            "a0a2": 0.0268345859282734,
            "a0a1": -0.43504369497991713,
            "a2a0": 0.04869226579549057,
            "a1a2": -0.004480434450327924,
            "a0a0": 0.874968948860898,
            "a2a1": -0.01888787956636183,
            "a1a1": 0.1636891864524208
        },
        "T23T2": {
            "a0a2": -0.031054810310197155,
            "a2a2": -0.0024313028270789307,
            "a1a2": -0.00481067979733608,
            "a0a1": 0.42194068919862565,
            "a2a1": 0.007992942448766097,
            "a1a1": 0.06789017020847521
        },
        "T2A1": {
            "a1a0": 0.4702300858707081,
            "a2a2": 0.005988655417016856,
            "a1a2": -0.01882869733249511,
            "a2a0": -0.0390842086130182,
            "a2a1": -0.022081964989754437,
            "a1a1": 0.21629018657209362
        },
        "VT1": {
            "a1a0": -0.5272333656638187,
            "a2a2": -0.007832295066079964,
            "a0a2": 0.027784872591472214,
            "a0a1": -0.4791628136223432,
            "a2a0": 0.04293149322047356,
            "a1a2": -0.011873847191711553,
            "a0a0": 0.9752538514453967,
            "a2a1": -0.01666737364613242,
            "a1a1": 0.2582559213850301
        },
        "VT23": {
            "a1a0": -0.48953176107796165,
            "a2a2": 0.0020205952269432433,
            "a0a2": 0.0226624227502553,
            "a0a1": 0.125650065332666,
            "a2a0": 0.04179472775367607,
            "a1a2": -0.012382070235383557,
            "a0a0": 0.8924600497364102,
            "a2a1": -0.0003067972456940946,
            "a1a1": -0.06346910278009256
        },
        "T23A1": {
            "a0a2": -0.04399011496448668,
            "a2a2": 0.00341139040785088,
            "a1a0": 0.126824600890033,
            "a0a1": 0.4121858285715108,
            "a2a0": 0.021562000456027283,
            "a1a2": -0.014728773171857987,
            "a0a0": 0.8985865173559475,
            "a2a1": 0.009534751024461253,
            "a1a1": 0.0662039091537839
        },
        "A1T2": {
            "a0a2": -0.0390842086130182,
            "a2a2": 0.005988655417016856,
            "a1a2": -0.022081964989754437,
            "a0a1": 0.4702300858707081,
            "a2a1": -0.01882869733249511,
            "a1a1": 0.21629018657209362
        },
        "A1V": {
            "a1a0": 0.45272273036410365,
            "a2a2": -0.002817119405800404,
            "a0a2": 0.04193099223460944,
            "a0a1": -0.5282041401136714,
            "a2a0": -0.046701209988404394,
            "a1a2": 0.021228881005857708,
            "a0a0": 0.9782052018792887,
            "a2a1": 0.024748858003783486,
            "a1a1": -0.2438069028527671
        },
        "A1T23": {
            "a1a0": 0.4121858285715108,
            "a2a2": 0.00341139040785088,
            "a0a2": 0.021562000456027283,
            "a0a1": 0.126824600890033,
            "a2a0": -0.04399011496448668,
            "a1a2": 0.009534751024461253,
            "a0a0": 0.8985865173559475,
            "a2a1": -0.014728773171857987,
            "a1a1": 0.0662039091537839
        },
        "A12T23": {
            "a1a0": 0.06404468542569337,
            "a2a2": 0.0024335603841088662,
            "a1a2": 0.005598612187382328,
            "a2a0": 0.009634673630944087,
            "a2a1": -0.007958307518987077,
            "a1a1": 0.010725225382223194
        },
        "A0A12": {
            "a0a2": -0.10029796557005795,
            "a2a2": 0.1706620359950205,
            "a1a2": -0.026520560802269052,
            "a0a1": 0.13707400027141006,
            "a2a1": -0.07758175294684648,
            "a1a1": -0.003320104778499292
        },
        "A12A0": {
            "a1a0": 0.13707400027141006,
            "a2a2": 0.1706620359950205,
            "a1a2": -0.07758175294684648,
            "a2a0": -0.10029796557005795,
            "a2a1": -0.026520560802269052,
            "a1a1": -0.003320104778499292
        },
        "T1V": {
            "a0a2": 0.04293149322047356,
            "a2a2": -0.007832295066079964,
            "a1a0": -0.4791628136223432,
            "a0a1": -0.5272333656638187,
            "a2a0": 0.027784872591472214,
            "a1a2": -0.01666737364613242,
            "a0a0": 0.9752538514453967,
            "a2a1": -0.011873847191711553,
            "a1a1": 0.2582559213850301
        },
        "A12V": {
            "a1a0": 0.0698344866638431,
            "a2a2": 0.001608291226490008,
            "a1a2": 0.008382147741385097,
            "a2a0": 0.006612418081261035,
            "a2a1": -0.004000247706270909,
            "a1a1": -0.03979339896026236
        },
        "T1A0": {
            "a0a2": 0.04869226579549057,
            "a2a2": -0.003529129777062868,
            "a1a0": -0.43504369497991713,
            "a0a1": -0.33994169193601,
            "a2a0": 0.0268345859282734,
            "a1a2": -0.01888787956636183,
            "a0a0": 0.874968948860898,
            "a2a1": -0.004480434450327924,
            "a1a1": 0.1636891864524208
        },
        "T1T23": {
            "a1a0": -0.4483234105326051,
            "a2a2": 0.007628276308440328,
            "a0a2": 0.022369005720772772,
            "a0a1": 0.12671565076484767,
            "a2a0": 0.02911464102077499,
            "a1a2": -0.01683253804977387,
            "a0a0": 0.8957373853046716,
            "a2a1": -0.00946307222532026,
            "a1a1": -0.048951143938370446
        },
        "A12T2": {
            "a2a2": 0.0014279263137594981,
            "a1a2": -0.002464551158676287,
            "a2a1": 0.008479511847475772,
            "a1a1": 0.02948004145195406
        },
        "T1T2": {
            "a0a2": -0.1180614018567802,
            "a2a2": 0.22947225525242904,
            "a1a2": -0.020597558402319405,
            "a0a1": 0.5006535253587825,
            "a2a1": -0.08013370984116547,
            "a1a1": -0.21017559937189098
        },
        "A1A0": {
            "a0a2": 0.022644364228575627,
            "a2a2": 0.10488603238277462,
            "a1a0": 0.4314472077282235,
            "a0a1": -0.33322326346217657,
            "a2a0": -0.11412323549708298,
            "a1a2": -0.012752264844640402,
            "a0a0": 0.9010891780973836,
            "a2a1": -0.00027428163603461975,
            "a1a1": -0.1459239829811103
        },
        "T23V": {
            "a0a2": 0.04179472775367607,
            "a2a2": 0.0020205952269432433,
            "a1a0": 0.125650065332666,
            "a0a1": -0.48953176107796165,
            "a2a0": 0.0226624227502553,
            "a1a2": -0.0003067972456940946,
            "a0a0": 0.8924600497364102,
            "a2a1": -0.012382070235383557,
            "a1a1": -0.06346910278009256
        },
        "A12A1": {
            "a1a0": 0.06926286081295895,
            "a2a2": 0.6856651759946749,
            "a1a2": -0.5201763886608748,
            "a2a0": 0.010617332915873186,
            "a2a1": -0.4145415200496728,
            "a1a1": 0.7619702719330994
        }
    }
}


==> anc/flavio-master/flavio/physics/ddecays/__init__.py <==
r"""Observables in $D$ meson decays."""

from . import dlnu
from . import dplnu
from . import formfactors


==> anc/flavio-master/flavio/physics/ddecays/dlnu.py <==
r"""Functions for $D\to\ell\nu$."""

import flavio
from flavio.physics.bdecays.blnu import br_plnu_general
from math import pi, log

def br_Dlnu(wc_obj, par, P, lep):
    r"""Branching ratio of $D^+\to\ell^+\nu_\ell$."""
    return sum([ _br_Dlnu(wc_obj,par,P,lep,nu) for nu in ['e','mu','tau']])

def _br_Dlnu(wc_obj, par, P, lep, nu):
    # CKM element
    if P=='D+':
        Vij = flavio.physics.ckm.get_ckm(par)[1,0].conj() # Vcd*
        qiqj = 'dc'
    elif P=='Ds':
        Vij = flavio.physics.ckm.get_ckm(par)[1,1].conj() # Vcs*
        qiqj = 'sc'
    scale = flavio.config['renormalization scale']['dll']
    # Wilson coefficients
    wc = wc_obj.get_wc(qiqj + lep + 'nu' + nu, scale, par, nf_out=4)
    # add SM contribution to Wilson coefficient
    if lep == nu:
        wc['CVL_'+qiqj+lep+'nu' + nu] += flavio.physics.bdecays.wilsoncoefficients.get_CVLSM(par, scale, nf=4)
    mb = flavio.physics.running.running.get_mb(par, scale)
    mc = flavio.physics.running.running.get_mc(par, scale)
    return br_plnu_general(wc, par, Vij, P, qiqj, lep, nu, mb, mc, delta=0)

# function returning function needed for prediction instance
def br_Dlnu_fct(P, lep):
    def f(wc_obj, par):
        return br_Dlnu(wc_obj, par, P, lep)
    return f

# Observable and Prediction instances

_lep = {'e': 'e', 'mu': r'\mu', 'tau': r'\tau'}
_had = {'D+': r'D^+', 'Ds': r'D_s',}

for D in _had:
  for l in _lep:
    _process_tex = _had[D]+r"\to "+_lep[l]+r"^+\nu_"+_lep[l]
    _process_taxonomy = r'Process :: $c$ hadron decays :: Leptonic tree-level decays :: $D\to \ell\nu$ :: $'

    _obs_name = "BR("+D+"->"+l+"nu)"
    _obs = flavio.classes.Observable(_obs_name)
    _obs.set_description(r"Branching ratio of $"+_process_tex+r"$")
    _obs.tex = r"$\text{BR}("+_process_tex+r")$"
    _obs.add_taxonomy(_process_taxonomy + _process_tex + r'$')
    flavio.classes.Prediction(_obs_name, br_Dlnu_fct(D, l))


==> anc/flavio-master/flavio/physics/ddecays/dplnu.py <==
r"""Functions for exclusive $D\to P\ell\nu$ decays.

Copied from `flavio.physics.bdecays.bplnu`
"""

from math import sqrt
import flavio
from flavio.physics import ckm
from flavio.classes import AuxiliaryQuantity
from flavio.config import config
from flavio.physics.running import running
from flavio.physics.bdecays import angular
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc
from flavio.classes import Observable, Prediction


meson_quark = {
    ('D+', 'pi0'): 'cd',
    ('D0', 'pi+'): 'cd',
    ('D+', 'K0'): 'cs',
    ('D0', 'K+'): 'cs',
}

meson_ff = {
    ('D+', 'pi0'): 'D->pi',
    ('D0', 'pi+'): 'D->pi',
    ('D+', 'K0'): 'D->K',
    ('D0', 'K+'): 'D->K',
}

def prefactor(q2, par, D, P, lep):
    GF = par['GF']
    ml = par['m_'+lep]
    qi_qj = meson_quark[(D, P)]
    if qi_qj == 'cd':
        Vij = ckm.get_ckm(par)[1, 0] # V_{cd} for c->d transitions
    if qi_qj == 'cs':
        Vij = ckm.get_ckm(par)[1, 1] # V_{cs} for c->s transitions
    if q2 <= ml**2:
        return 0
    return 4 * GF / sqrt(2) * Vij


def get_ff(q2, par, D, P):
    ff_name = meson_ff[(D, P)] + ' form factor'
    return AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)


def get_angularcoeff(q2, wc_obj, par, D, P, lep):
    Jlist = [_get_angularcoeff(q2, wc_obj, par, D, P, lep, nu)
             for nu in ['e', 'mu', 'tau']]
    J = {}
    J['a'] = sum([JJ['a'] for JJ in Jlist])
    J['b'] = sum([JJ['b'] for JJ in Jlist])
    J['c'] = sum([JJ['c'] for JJ in Jlist])
    return J


def _get_angularcoeff(q2, wc_obj, par, D, P, lep, nu):
    scale = config['renormalization scale']['dpll']
    mc = running.get_mc(par, scale)
    wc = get_wceff_fccc(wc_obj, par, meson_quark[(D, P)][::-1], lep, nu, None, scale, nf=4)
    if lep != nu and all(C == 0 for C in wc.values()):
        return {'a': 0, 'b': 0, 'c': 0}  # if all WCs vanish, so does the AC!
    ml = par['m_' + lep]
    mD = par['m_' + D]
    mP = par['m_' + P]
    N = prefactor(q2, par, D, P, lep)
    ff = get_ff(q2, par, D, P)
    qi_qj = meson_quark[(D, P)]
    if qi_qj == 'cd':
        mlight = running.get_md(par, scale)
    if qi_qj == 'cs':
        mlight = running.get_ms(par, scale)
    h = angular.helicity_amps_p(q2, mD, mP, mc, mlight, ml, 0, ff, wc, N)
    J = angular.angularcoeffs_general_p(h, q2, mD, mP, mc, mlight, ml, 0)
    return J


def dGdq2(J):
    return 2 * (J['a'] + J['c']/3.)


def dBRdq2_lep(q2, wc_obj, par, D, P, lep):
    ml = par['m_' + lep]
    mD = par['m_' + D]
    mP = par['m_' + P]
    if q2 < ml**2 or q2 > (mD-mP)**2:
        return 0
    tauD = par['tau_' + D]
    J = get_angularcoeff(q2, wc_obj, par, D, P, lep)
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi = (uubar-ddbar)/sqrt(2)
        return tauD * dGdq2(J) / 2.
    return tauD * dGdq2(J)


def dBRdq2(q2, wc_obj, par, D, P, lep):
    if lep == 'l':
        # average of e and mu!
        return (dBRdq2_lep(q2, wc_obj, par, D, P, 'e') + dBRdq2_lep(q2, wc_obj, par, D, P, 'mu'))/2
    else:
        return dBRdq2_lep(q2, wc_obj, par, D, P, lep)


def dBRdq2_function(D, P, lep):
    return lambda wc_obj, par, q2: dBRdq2(q2, wc_obj, par, D, P, lep)


def BR_binned(q2min, q2max, wc_obj, par, D, P, lep):
    def integrand(q2):
        return dBRdq2(q2, wc_obj, par, D, P, lep)
    return flavio.math.integrate.nintegrate(integrand, q2min, q2max)


def BR_binned_function(D, P, lep):
    return lambda wc_obj, par, q2min, q2max: BR_binned(q2min, q2max, wc_obj, par, D, P, lep)


def BR_binned_leptonflavour(q2min, q2max, wc_obj, par, D, P, lnum, lden):
    num = BR_binned(q2min, q2max, wc_obj, par, D, P, lnum)
    if num == 0:
        return 0
    den = BR_binned(q2min, q2max, wc_obj, par, D, P, lden)
    return num / den


def BR_binned_leptonflavour_function(D, P, lnum, lden):
    return lambda wc_obj, par, q2min, q2max: BR_binned_leptonflavour(q2min, q2max, wc_obj, par, D, P, lnum, lden)


def _BR_tot(wc_obj, par, D, P, lep):
    mD = par['m_'+D]
    mP = par['m_'+P]
    ml = par['m_'+lep]
    q2max = (mD-mP)**2
    q2min = ml**2
    return BR_binned(q2min, q2max, wc_obj, par, D, P, lep)


def BR_tot(wc_obj, par, D, P, lep):
    if lep == 'l':
        # average of e and mu!
        return (_BR_tot(wc_obj, par, D, P, 'e')+_BR_tot(wc_obj, par, D, P, 'mu'))/2.
    else:
        return _BR_tot(wc_obj, par, D, P, lep)


def BR_tot_function(D, P, lep):
    return lambda wc_obj, par: BR_tot(wc_obj, par, D, P, lep)


def BR_binned_tot_function(D, P, lep):
    def f(wc_obj, par, q2min, q2max):
        num = BR_binned(q2min, q2max, wc_obj, par, D, P, lep)
        if num == 0:
            return 0
        den = BR_tot(wc_obj, par, D, P, lep)
        return num / den
    return f


def BR_tot_leptonflavour(wc_obj, par, D, P, lnum, lden):
    num = BR_tot(wc_obj, par, D, P, lnum)
    if num == 0:
        return 0
    den = BR_tot(wc_obj, par, D, P, lden)
    return num/den


def BR_tot_leptonflavour_function(D, P, lnum, lden):
    return lambda wc_obj, par: BR_tot_leptonflavour(wc_obj, par, D, P, lnum, lden)


# Observable and Prediction instances

_tex = {'e': 'e', 'mu': '\mu', 'l': r'\ell'}
_func = {'dBR/dq2': dBRdq2_function, 'BR': BR_tot_function, '<BR>': BR_binned_function}
_desc = {'dBR/dq2': 'Differential', 'BR': 'Total', '<BR>': 'Binned'}
_tex_br = {'dBR/dq2': r'\frac{d\text{BR}}{dq^2}', 'BR': r'\text{BR}', '<BR>': r'\langle\text{BR}\rangle'}
_args = {'dBR/dq2': ['q2'], 'BR': None, '<BR>': ['q2min', 'q2max']}

_hadr = {
'D+->K': {'tex': r"D^+\to K^0", 'D': 'D+', 'P': 'K0', },
'D0->K': {'tex': r"D^0\to K^- ", 'D': 'D0', 'P': 'K+', },
'D+->pi': {'tex': r"D^+\to \pi^0", 'D': 'D+', 'P': 'pi0', },
'D0->pi': {'tex': r"D^0\to \pi^- ", 'D': 'D0', 'P': 'pi+', },
}

# for LF ratios we don't distinguish D+ and D0 (but take D0 because we have to choose sth)
_hadr_l = {
'D->K': {'tex': r"D\to K", 'D': 'D0', 'P': 'K+', 'decays': ['D+->K', 'D0->K'],},
'D->pi': {'tex': r"D\to \pi ", 'D': 'D0', 'P': 'pi+', 'decays': ['D+->pi', 'D0->pi'],},
}


_process_taxonomy = r'Process :: $c$ hadron decays :: Semi-leptonic tree-level decays :: $D\to P\ell\nu$ :: $'

for l in ['e', 'mu', 'l']:
    for M in _hadr.keys():
        for br in ['dBR/dq2', 'BR', '<BR>']:
            _obs_name = br + "("+M+l+"nu)"
            _process_tex = _hadr[M]['tex']+_tex[l]+r"^+\nu_"+_tex[l]
            _obs = Observable(_obs_name)
            _obs.set_description(_desc[br] + r" branching ratio of $" + _process_tex + r"$")
            _obs.tex = r'$' + _tex_br[br] + r"(" + _process_tex + r")$"
            _obs.arguments = _args[br]
            _obs.add_taxonomy(_process_taxonomy + _process_tex + r"$")
            Prediction(_obs_name, _func[br](_hadr[M]['D'], _hadr[M]['P'], l))

# Lepton flavour ratios
for l in [('mu','e')]:
    for M in _hadr_l.keys():

        # binned ratio of BRs
        _obs_name = "<R"+l[0]+l[1]+">("+M+"lnu)"
        _obs = Observable(name=_obs_name, arguments=['q2min', 'q2max'])
        _obs.set_description(r"Ratio of partial branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$\langle R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"} \rangle(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. D->Penu and D->Pmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] + _tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_binned_leptonflavour_function(_hadr_l[M]['D'], _hadr_l[M]['P'], l[0], l[1]))

        # ratio of total BRs
        _obs_name = "R"+l[0]+l[1]+"("+M+"lnu)"
        _obs = Observable(name=_obs_name)
        _obs.set_description(r"Ratio of total branching ratios of $" + _hadr_l[M]['tex'] +_tex[l[0]]+r"^+ \nu_"+_tex[l[0]]+r"$" + " and " + r"$" + _hadr_l[M]['tex'] +_tex[l[1]]+r"^+ \nu_"+_tex[l[1]]+r"$")
        _obs.tex = r"$R_{" + _tex[l[0]] + ' ' + _tex[l[1]] + r"}(" + _hadr_l[M]['tex'] + r"\ell^+\nu)$"
        for li in l:
            for N in _hadr_l[M]['decays']:
                # add taxonomy for both processes (e.g. D->Penu and D->Pmunu) and for charged and neutral
                _obs.add_taxonomy(_process_taxonomy + _hadr[N]['tex'] +_tex[li]+r"^+\nu_"+_tex[li]+r"$")
        Prediction(_obs_name, BR_tot_leptonflavour_function(_hadr_l[M]['D'], _hadr_l[M]['P'], l[0], l[1]))


==> anc/flavio-master/flavio/physics/ddecays/formfactors/__init__.py <==
r"""Hadronic form factors for the $D\to P$ transition"""

from . import bcl
from . import bsz

from flavio.classes import AuxiliaryQuantity, Implementation


processes = ['D->pi', 'D->K']


def ff_function(function, process, **kwargs):
    return lambda wc_obj, par_dict, q2: function(process, q2, par_dict, **kwargs)


for p in processes:
    quantity = p + ' form factor'
    a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
    a.set_description('Hadronic form factor for the ' + p + ' transition')

    iname = p + ' BSZ2'
    i = Implementation(name=iname, quantity=quantity,
                       function=ff_function(bsz.ff, p, n=2))
    i.set_description("2-parameter BSZ parametrization (see arXiv:1811.00983).")

    iname = p + ' BCL2'
    i = Implementation(name=iname, quantity=quantity,
                       function=ff_function(bcl.ff, p, n=2))
    i.set_description("2-parameter BCL parametrization (see arXiv:0807.2722).")


    iname = p + ' BSZ3'
    i = Implementation(name=iname, quantity=quantity,
                       function=ff_function(bsz.ff, p, n=3))
    i.set_description("3-parameter BSZ parametrization (see arXiv:1811.00983).")


==> anc/flavio-master/flavio/physics/ddecays/formfactors/bcl.py <==
r"""BCL parametrization of $D\to \pi,K$ form factors.

Taken from `flavio.physics.bdecays.formfactors.b_p.bcl.py`
"""

import flavio
from flavio.physics.bdecays.formfactors.common import z
from flavio.physics.bdecays.formfactors.b_p.bcl import param_fplusT, param_f0, pole


# the following dict maps transitions to mesons. Note that it doesn't really
# matter whether the charged or neutral D/K/pi are used here. We don't
# distinguish between charged and neutral form factors anyway.
process_dict = {}
process_dict['D->K'] = {'D': 'D0', 'P': 'K+'}
process_dict['D->pi'] = {'D': 'D0', 'P': 'pi+'}


def ff(process, q2, par, n=3, t0=None):
    r"""Central value of $D\to P$ form factors in the standard convention
    and BCL parametrization (arXiv:0807.2722).

    The standard convention defines the form factors $f_+$, $f_0$, and $f_T$.
    """
    flavio.citations.register("Bourrely:2008za")
    pd = process_dict[process]
    mpl = par[process + ' BCL m+']
    m0 = par[process + ' BCL m0']
    mB = par['m_'+pd['D']]
    mP = par['m_'+pd['P']]
    ff = {}
    a = {}
    for i in ['f+', 'fT']:
        a[i] = [par[process + ' BCL' + ' a' + str(j) + '_' + i] for j in range(n)]
    # only the first n-1 parameters for f0 are taken from par
    # the nth one is chosen to fulfill the kinematic constraint f+(0)=f0(0)
    a['f0'] = [par[process + ' BCL' + ' a' + str(j) + '_f0'] for j in range(n-1)]
    fplus_q20 = pole('f+', mpl, 0) * param_fplusT(mB, mP, a['f+'], 0, t0)
    f0_q20 = pole('f0', m0, 0) * param_f0(mB, mP, a['f0'], 0, t0)
    an_f0 = (f0_q20-fplus_q20)/z(mB, mP, 0, t0)**(n-1)
    a['f0'].append(an_f0)
    # evaluate FFs
    ff['f+'] = pole('f+', mpl, q2) * param_fplusT(mB, mP, a['f+'], q2, t0)
    ff['fT'] = pole('fT', mpl, q2) * param_fplusT(mB, mP, a['fT'], q2, t0)
    ff['f0'] = pole('f0', m0, q2) * param_f0(mB, mP, a['f0'], q2, t0)
    return ff


==> anc/flavio-master/flavio/physics/ddecays/formfactors/bsz.py <==
r"""BSZ parametrization of $D\to \pi,K$ form factors.

Taken from `flavio.physics.bdecays.formfactors.b_p.bsz.py`
"""

import numpy as np
import flavio
from flavio.physics.bdecays.formfactors.b_p.bsz import zs, pole
from flavio.physics.ddecays.formfactors.bcl import process_dict


def ff(process, q2, par, n=3, t0=None):
    r"""Central value of $D\to P$ form factors in the standard convention
    and BSZ parametrization (arXiv:1811.00983).

    The standard convention defines the form factors $f_+$, $f_0$, and $f_T$.
    """
    flavio.citations.register("Gubernari:2018wyi")
    pd = process_dict[process]
    mpl = par[process + ' BCL m+']
    m0 = par[process + ' BCL m0']
    mB = par['m_' + pd['D']]
    mP = par['m_' + pd['P']]
    a = {}
    ff = {}
    for i in ['f+', 'fT']:
        a[i] = [par[process + ' BSZ a' + str(j) + '_' + i] for j in range(n)]
    # for f0, only a1,... are taken from the parameters,
    # a0 is chosen to fulfill the kinematic constraint f+(0)=f0(0)
    a0_f0 = par[process + ' BSZ a0_f+']
    a['f0'] = [a0_f0] + [par[process + ' BSZ a' + str(j) + '_f0'] for j in range(1, n)]
    # evaluate FFs
    ff['f+'] = pole('f+', mpl, q2) * np.dot(a['f+'], zs(mB, mP, q2, t0=t0)[:n])
    ff['fT'] = pole('fT', mpl, q2) * np.dot(a['fT'], zs(mB, mP, q2, t0=t0)[:n])
    ff['f0'] = pole('f0', m0, q2) * np.dot(a['f0'], zs(mB, mP, q2, t0=t0)[:n])
    return ff


==> anc/flavio-master/flavio/physics/ddecays/formfactors/test_formfactors.py <==
import unittest
import flavio
from flavio.classes import AuxiliaryQuantity

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()


class TestDPFF(unittest.TestCase):
    def test_etm(self):
        # compare to ETM result at kinematic endpoints
        q2max_pi = (par['m_D0'] - par['m_pi+'])**2
        q2max_K = (par['m_D0'] - par['m_K+'])**2
        ff_pi_0 = AuxiliaryQuantity["D->pi form factor"].prediction_central(constraints, wc_obj, 0)
        ff_K_0 = AuxiliaryQuantity["D->K form factor"].prediction_central(constraints, wc_obj, 0)
        ff_pi_max = AuxiliaryQuantity["D->pi form factor"].prediction_central(constraints, wc_obj, q2max_pi)
        ff_K_max = AuxiliaryQuantity["D->K form factor"].prediction_central(constraints, wc_obj, q2max_K)
        self.assertAlmostEqual(ff_pi_0['f0'], 0.612, delta=0.001)
        self.assertAlmostEqual(ff_pi_max['f0'], 1.134, delta=0.01)
        self.assertAlmostEqual(ff_pi_0['f+'], 0.612, delta=0.001)
        self.assertAlmostEqual(ff_pi_max['f+'], 2.130, delta=0.02)
        self.assertAlmostEqual(ff_pi_0['fT'], 0.506, delta=0.03)
        self.assertAlmostEqual(ff_pi_max['fT'], 1.573, delta=0.03)
        self.assertAlmostEqual(ff_K_0['f0'], 0.765, delta=0.001)
        self.assertAlmostEqual(ff_K_max['f0'], 0.979, delta=0.001)
        self.assertAlmostEqual(ff_K_0['f+'], 0.765, delta=0.001)
        self.assertAlmostEqual(ff_K_max['f+'], 1.336, delta=0.01)
        self.assertAlmostEqual(ff_K_0['fT'], 0.687, delta=0.001)
        self.assertAlmostEqual(ff_K_max['fT'], 1.170, delta=0.01)


==> anc/flavio-master/flavio/physics/ddecays/test_dlnu.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestDlnu(unittest.TestCase):
    def test_dlnu(self):
        # compare to the experimental values
        self.assertAlmostEqual(
            flavio.Observable["BR(Ds->munu)"].prediction_central(constraints, wc_obj),
            5.56e-3, delta=3*0.25e-3)
        self.assertAlmostEqual(
            flavio.Observable["BR(Ds->taunu)"].prediction_central(constraints, wc_obj),
            5.55e-2, delta=3*0.24e-2)
        self.assertAlmostEqual(
            flavio.Observable["BR(D+->munu)"].prediction_central(constraints, wc_obj),
            3.74e-4, delta=3*0.17e-4)

    def test_dlnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_mu = flavio.WilsonCoefficients()
        wc_np_mu.set_initial({'CVL_scmunumu': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_scmunue': 1}, 4.8)
        obs = flavio.Observable["BR(Ds->munu)"]
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_mu = obs.prediction_central(constraints, wc_np_mu)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_mu/br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.02)


==> anc/flavio-master/flavio/physics/ddecays/test_dplnu.py <==
import unittest
import flavio


class TestDPll(unittest.TestCase):

    def test_dplnu_exp(self):
        self.assertAlmostEqual(flavio.sm_prediction('BR(D0->Kenu)'),
                               3.530e-2, delta=0.3e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D0->Kmunu)'),
                               3.31e-2, delta=0.3e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D0->pienu)'),
                               2.91e-3, delta=3 * 0.3e-3)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D0->pimunu)'),
                               2.37e-3, delta=0.4e-3)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D+->Kenu)'),
                               8.73e-2, delta=0.8e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D+->Kmunu)'),
                               8.74e-2, delta=0.8e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(D+->pienu)'),
                               3.72e-3, delta=2 * 0.4e-3)


    def test_dplnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_mu = flavio.WilsonCoefficients()
        wc_np_mu.set_initial({'CVL_dcmunumu': 1}, 2)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_dcmunue': 1}, 2)
        obs = flavio.Observable["BR(D+->pimunu)"]
        constraints = flavio.default_parameters
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_mu = obs.prediction_central(constraints, wc_np_mu)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_mu / br_sm, 4, delta=0.04)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e / br_sm, 2, delta=0.02)


==> anc/flavio-master/flavio/physics/edms/__init__.py <==
r"""Electric dipole moments."""

from . import common
from . import neutronedm
from . import paraedm
from . import slcouplings


==> anc/flavio-master/flavio/physics/edms/common.py <==
"""Common functions for EDMs."""

import flavio
from math import sqrt, pi

# convert from EFT to 'nf_out'
eft_nf_out = {'WET': 5, 'WET-4': 4, 'WET-3': 3, 'WET-2': 2}


def get_m(par, f, scale, eft):
    if f in ['e', 'mu', 'tau']:
        return par['m_' + f]
    nf_out = eft_nf_out[eft]
    if f == 'u':
        return flavio.physics.running.running.get_md(par, scale, nf_out=nf_out)
    elif f == 'd':
        return flavio.physics.running.running.get_mu(par, scale, nf_out=nf_out)
    elif f == 's':
        return flavio.physics.running.running.get_ms(par, scale, nf_out=nf_out)
    else:
        raise ValueError("get_m not defined for fermion {}".format(f))


def edm_f(par, wc, f, scale, eft):
    r"""EDM of the fermion `f` at the scale `scale`.

    In terms of the Wilson coefficient of the dipole operator in the
    WCxf flavio basis, it is given as

    $$d_f = 2p \text{Im}C_7^{ff}$$

    where $p = \frac{4 G_F}\sqrt{2} \frac{e}{16\pi^2} m_f$ is the prefactor
    of the operator in the effective Lagrangian."""
    m = get_m(par, f, scale, eft)
    nf_out = eft_nf_out[eft]
    alpha = flavio.physics.running.running.get_alpha(par, scale, nf_out=nf_out)
    e = sqrt(4 * pi * alpha['alpha_e'])
    pre = 4 * par['GF'] / sqrt(2) * e / (16 * pi**2) * m
    return 2 * pre * wc['C7_{}'.format(2*f)].imag


def cedm_f(par, wc, f, scale, eft):
    r"""EDM of the quark `f` at the scale `scale`.

    In terms of the Wilson coefficient of the dipole operator in the
    WCxf flavio basis, it is given as

    $$d_f = 2p/g_s \text{Im}C_8^{ff}$$

    where $p = \frac{4 G_F}\sqrt{2} \frac{g_s}{16\pi^2} m_f$ is the prefactor
    of the operator in the effective Lagrangian."""
    m = get_m(par, f, scale, eft)
    pre_gs = 4 * par['GF'] / sqrt(2) / (16 * pi**2) * m  # p / gs
    return 2 * pre_gs * wc['C8_{}'.format(2*f)].imag


def proton_charges(par, scale):
    """Charges of the nucleon."""
    mu = flavio.physics.running.running.get_mu(par, scale, nf_out=3)
    md = flavio.physics.running.running.get_md(par, scale, nf_out=3)
    ms = flavio.physics.running.running.get_ms(par, scale, nf_out=3)
    me = {}
    # u-d
    me['gV_u-d'] = 1  # CVC
    me['gA_u-d'] = par['g_A']
    me['gS_u-d'] = par['gS_u-d']
    me['gP_u-d'] = (par['m_p'] + par['m_n']) / (md + mu) + par['g_A']
    me['gT_u-d'] = par['gT_u'] - par['gT_d']
    # u+d
    me['gS_u+d'] = par['sigma_piN'] / ((md + mu) / 2)
    me['gT_u+d'] = par['gT_u'] + par['gT_d']
    # strange
    me['gA_s'] = par['gA_s']
    me['gS_s'] = par['sigma_s'] / ms
    me['gT_s'] = par['gT_s']
    return me


==> anc/flavio-master/flavio/physics/edms/neutronedm.py <==
r"""Electric dipole moment of the neutron."""

import flavio
from .common import edm_f, cedm_f


def nedm_wceff(wc_obj, par):
    wc = wc_obj.get_wc('dF=0', scale=2, par=par, eft='WET-3', basis='flavio')
    wceff = {}
    opt = dict(par=par, wc=wc, scale=2, eft='WET-3')
    wceff['edm_d'] = edm_f(f='d', **opt)
    wceff['edm_u'] = edm_f(f='u', **opt)
    wceff['edm_s'] = edm_f(f='s', **opt)
    wceff['cedm_d'] = cedm_f(f='d', **opt)
    wceff['cedm_u'] = cedm_f(f='u', **opt)
    wceff['cedm_s'] = cedm_f(f='s', **opt)
    wceff['Gtilde'] = wc['CGtilde']
    return wceff


def nedm(wc_obj, par):
    wceff = nedm_wceff(wc_obj, par)
    d = 0
    # quark EDM & CEDM contributions
    d += par['gT_u'] * wceff['edm_d']  # u<->d due to proton<->neutron!
    d += par['gT_d'] * wceff['edm_u']  # u<->d due to proton<->neutron!
    d += par['gT_s'] * wceff['edm_s']
    d += par['nEDM ~rho_d'] * wceff['cedm_d']
    d += par['nEDM ~rho_u'] * wceff['cedm_u']
    d += par['nEDM ~rho_s'] * wceff['cedm_s']
    d += par['nEDM beta_G'] * wceff['Gtilde']
    return abs(d)


# Observable and Prediction instances

_obs_name = "d_n"
_obs = flavio.classes.Observable(name=_obs_name)
_obs.set_description(r"Electric dipole moment of the neutron")
_obs.tex = r"$d_n$"
_obs.add_taxonomy(r'Process :: Dipole moments :: Nucleon electric dipole moments :: $d_n$')
flavio.classes.Prediction(_obs_name, nedm)


==> anc/flavio-master/flavio/physics/edms/paraedm.py <==
"""Functions for EDMs of paramagnetic atoms and molecules."""

import flavio
from flavio.physics.edms.common import edm_f
from flavio.physics.edms.slcouplings import CS
from math import pi, sqrt


atoms = {
    'Tl': {
        'Z': 3, 'N': 4, 'tex': r'\text{Tl}', 'name': 'Thallium'
    },
}


molecules = {
    'YbF': {
        'Z': 1, 'N': 1, 'tex': r'\text{HfF}', 'name': 'Ytterbium fluoride'
    },
    'HfF': {
        'Z': 1, 'N': 1, 'tex': r'\text{HfF}', 'name': 'Hafnium fluoride'
    },
    'ThO': {
        'Z': 1, 'N': 1, 'tex': r'\text{HfF}', 'name': 'Thorium monoxide'
    },
}


def de(wc, par, scale):
    return edm_f(f='e', par=par, wc=wc, scale=scale, eft='WET-3')


def omega_para(wc_obj, par, molecule):
    wc = wc_obj.get_wc('dF=0', scale=2, par=par, eft='WET-3', basis='flavio')
    a_de = par['alpha_de({})'.format(molecule)]
    a_CS = par['alpha_CS({})'.format(molecule)]
    Z = molecules[molecule]['Z']
    N = molecules[molecule]['N']
    return a_de * de(wc, par, scale=2) +  a_CS * CS(wc, par, scale=2, Z=Z, N=N)


def d_para(wc_obj, par, atom):
    wc = wc_obj.get_wc('dF=0', scale=2, par=par, eft='WET-3', basis='flavio')
    a_de = par['alpha_de({})'.format(atom)]
    a_CS = par['alpha_CS({})'.format(atom)]
    Z = atoms[atom]['Z']
    N = atoms[atom]['N']
    return a_de * de(wc, par, scale=2) +  a_CS * CS(wc, par, scale=2, Z=Z, N=N)


# Observable and Prediction instances

def make_obs_d(symbol, texsymbol, name):
    _obs_name = "d_{}".format(symbol)
    _obs = flavio.classes.Observable(name=_obs_name)
    _obs.set_description(r"Electric dipole moment of {}".format(name))
    _obs.tex = r"$d_{}$".format(texsymbol)
    _obs.add_taxonomy(r'Process :: Dipole moments :: Atomic electric dipole moments :: $d_{}$'.format(texsymbol))
    flavio.classes.Prediction(_obs_name, lambda wc_obj, par: d_para(wc_obj, par, symbol))


def make_obs_omega(symbol, texsymbol, name):
    _obs_name = "omega_{}".format(symbol)
    _obs = flavio.classes.Observable(name=_obs_name)
    _obs.set_description(r"P- and T-violating energy shift in {}".format(name))
    _obs.tex = r"$\omega_{}$".format(texsymbol)
    _obs.add_taxonomy(r'Process :: Dipole moments :: Molecular energy shifts :: $d_{}$'.format(texsymbol))
    flavio.classes.Prediction(_obs_name, lambda wc_obj, par: omega_para(wc_obj, par, symbol))


for k, v in molecules.items():
    make_obs_omega(k, v['tex'], v['name'])


for k, v in atoms.items():
    make_obs_d(k, v['tex'], v['name'])


==> anc/flavio-master/flavio/physics/edms/slcouplings.py <==
"""Functions for effective semileptonic couplings."""

from flavio.physics.edms.common import proton_charges


def CS(wc, par, scale, Z, N):
    """Scalar electron-nucleon coupling."""
    me = proton_charges(par, scale)
    CSu = -(wc['CSRR_eeuu'].imag + wc['CSRL_eeuu'].imag)
    CSd = -(wc['CSRR_eedd'].imag + wc['CSRL_eedd'].imag)
    CS0 = me['gS_u+d'] * (CSu + CSd)
    CS1 = me['gS_u-d'] * (CSu - CSd)
    return CS0 + (Z - N) / (Z + N) * CS1


==> anc/flavio-master/flavio/physics/edms/test_neutronedm.py <==
import unittest
import flavio
from wilson import wcxf
from math import sqrt


par = flavio.default_parameters.get_central_all()


class TestNeutronEDM(unittest.TestCase):
    def test_nedm_sm(self):
        self.assertEqual(flavio.sm_prediction('d_n'), 0)

    def test_nedm_jms_G(self):
        wc = wcxf.WC('WET', 'JMS', 160, {'Gtilde': 1e-6})
        wcf = flavio.WilsonCoefficients()
        wcf.set_initial_wcxf(wc)
        wcd = wcf.get_wc('dF=0', scale=2, par=par, eft='WET-3', basis='flavio')
        self.assertEqual(wcd['CG'], 0)
        self.assertAlmostEqual(wcd['CGtilde'], 0.007, delta=0.001)
        par_G = par.copy()
        par_G['gT_d'] = 0
        par_G['nEDM ~rho_d'] = 0
        par_G['gT_u'] = 0
        par_G['nEDM ~rho_u'] = 0
        p = flavio.Observable['d_n'].prediction_par(par_G, wcf)
        self.assertAlmostEqual(p, 4.5e-9, delta=1e-9)

    def test_nedm_jms_CEDM(self):
        wc = wcxf.WC('WET', 'JMS', 160, {'dG_11': {'Im': 1e-10}})
        wcf = flavio.WilsonCoefficients()
        wcf.set_initial_wcxf(wc)
        wcd = wcf.get_wc('dF=0', scale=2, par=par, eft='WET-3', basis='flavio')
        self.assertAlmostEqual(wcd['C8_dd'] / 1j, 0.07, delta=0.02)
        par_dG = par.copy()
        par_dG['gT_d'] = 0
        par_dG['nEDM beta_G'] = 0
        par_dG['gT_u'] = 0
        par_dG['nEDM ~rho_u'] = 0
        p = flavio.Observable['d_n'].prediction_par(par_dG, wcf)
        v = 246.22
        self.assertAlmostEqual(p,
                               abs(-2*par_dG['nEDM ~rho_d']*1e-10),
                               delta=0.3e-10)


==> anc/flavio-master/flavio/physics/edms/test_paraedm.py <==
import unittest
import flavio
from wilson import wcxf
from math import sqrt


par = flavio.default_parameters.get_central_all()


class TestParamagneticEDM(unittest.TestCase):
    def test_sm(self):
        self.assertEqual(flavio.sm_prediction('d_Tl'), 0)
        self.assertEqual(flavio.sm_prediction('omega_YbF'), 0)
        self.assertEqual(flavio.sm_prediction('omega_HfF'), 0)
        self.assertEqual(flavio.sm_prediction('omega_ThO'), 0)


==> anc/flavio-master/flavio/physics/eft.py <==
"""Classes for effective field theory (EFT) Wilson coefficients"""

from wilson import wcxf
import wilson


# sector names prior to v0.27 translated to WCxf sector names
sectors_flavio2wcxf = {
 'bcenue': 'cbenu',
 'bcenumu': 'cbenu',
 'bcenutau': 'cbenu',
 'bcmunue': 'cbmunu',
 'bcmunumu': 'cbmunu',
 'bcmunutau': 'cbmunu',
 'bctaunue': 'cbtaunu',
 'bctaunumu': 'cbtaunu',
 'bctaunutau': 'cbtaunu',
 'bdbd': 'dbdb',
 'bdee': 'db',
 'bdemu': 'dbmue',
 'bdetau': 'dbtaue',
 'bdmue': 'dbemu',
 'bdmumu': 'db',
 'bdmutau': 'dbtaumu',
 'bdnuenue': 'dbnunu',
 'bdnuenumu': 'dbnunu',
 'bdnuenutau': 'dbnunu',
 'bdnumunue': 'dbnunu',
 'bdnumunumu': 'dbnunu',
 'bdnumunutau': 'dbnunu',
 'bdnutaunue': 'dbnunu',
 'bdnutaunumu': 'dbnunu',
 'bdnutaunutau': 'dbnunu',
 'bdtaue': 'dbetau',
 'bdtaumu': 'dbmutau',
 'bdtautau': 'db',
 'bsbs': 'sbsb',
 'bsee': 'sb',
 'bsemu': 'sbmue',
 'bsetau': 'sbtaue',
 'bsmue': 'sbemu',
 'bsmumu': 'sb',
 'bsmutau': 'sbtaumu',
 'bsnuenue': 'sbnunu',
 'bsnuenumu': 'sbnunu',
 'bsnuenutau': 'sbnunu',
 'bsnumunue': 'sbnunu',
 'bsnumunumu': 'sbnunu',
 'bsnumunutau': 'sbnunu',
 'bsnutaunue': 'sbnunu',
 'bsnutaunumu': 'sbnunu',
 'bsnutaunutau': 'sbnunu',
 'bstaue': 'sbetau',
 'bstaumu': 'sbmutau',
 'bstautau': 'sb',
 'buenue': 'ubenu',
 'buenumu': 'ubenu',
 'buenutau': 'ubenu',
 'bumunue': 'ubmunu',
 'bumunumu': 'ubmunu',
 'bumunutau': 'ubmunu',
 'butaunue': 'ubtaunu',
 'butaunumu': 'ubtaunu',
 'butaunutau': 'ubtaunu',
 'dcenue': 'cdenu',
 'dcenumu': 'cdenu',
 'dcenutau': 'cdenu',
 'dcmunue': 'cdmunu',
 'dcmunumu': 'cdmunu',
 'dcmunutau': 'cdmunu',
 'dctaunue': 'cdtaunu',
 'dctaunumu': 'cdtaunu',
 'dctaunutau': 'cdtaunu',
 'duenue': 'udenu',
 'duenumu': 'udenu',
 'duenutau': 'udenu',
 'dumunue': 'udmunu',
 'dumunumu': 'udmunu',
 'dumunutau': 'udmunu',
 'dutaunue': 'udtaunu',
 'dutaunumu': 'udtaunu',
 'dutaunutau': 'udtaunu',
 'scenue': 'csenu',
 'scenumu': 'csenu',
 'scenutau': 'csenu',
 'scmunue': 'csmunu',
 'scmunumu': 'csmunu',
 'scmunutau': 'csmunu',
 'sctaunue': 'cstaunu',
 'sctaunumu': 'cstaunu',
 'sctaunutau': 'cstaunu',
 'sdnuenue': 'sdnunu',
 'sdnuenumu': 'sdnunu',
 'sdnuenutau': 'sdnunu',
 'sdnumunue': 'sdnunu',
 'sdnumunumu': 'sdnunu',
 'sdnumunutau': 'sdnunu',
 'sdnutaunue': 'sdnunu',
 'sdnutaunumu': 'sdnunu',
 'sdnutaunutau': 'sdnunu',
 'sdee': 'sd',
 'sdmumu': 'sd',
 'sdtautau': 'sd',
 'sdsd': 'sdsd',
 'ucuc': 'cucu',
 'suenue': 'usenu',
 'suenumu': 'usenu',
 'suenutau': 'usenu',
 'sumunue': 'usmunu',
 'sumunumu': 'usmunu',
 'sumunutau': 'usmunu',
 'sutaunue': 'ustaunu',
 'sutaunumu': 'ustaunu',
 'sutaunutau': 'ustaunu'}


class WilsonCoefficients(wilson.Wilson):
    """Class representing a point in the EFT parameter space and giving
    access to RG evolution.

    Note that all Wilson coefficient values refer to new physics contributions
    only, i.e. they vanish in the SM.

    Methods:

    - set_initial: set the initial values of Wilson coefficients at some scale
    - get_wc: get the values of the Wilson coefficients at some scale
    - set_initial_wcxf: set the initial values from a wcxf.WC instance
    - get_wc_wcxf: get the values of the Wilson coefficients at some scale
      as a wcxf.WC instance
    """
    def __init__(self):
        self.wc = None
        self._options = {}

    def set_initial(self, wc_dict, scale, eft='WET', basis='flavio'):
        """Set initial values of Wilson coefficients.

        Parameters:

        - wc_dict: dictionary where keys are Wilson coefficient name strings and
          values are Wilson coefficient NP contribution values
        - scale: $\overline{\text{MS}}$ renormalization scale
        """
        super().__init__(wcdict=wc_dict, scale=scale, eft=eft, basis=basis)

    def set_initial_wcxf(self, wc):
        """Set initial values of Wilson coefficients from a WCxf WC instance.

        If the instance is given in a basis other than the flavio basis,
        the translation is performed automatically, if implemented in the
        `wcxf` package."""
        super().__init__(wcdict=wc.dict, scale=wc.scale, eft=wc.eft, basis=wc.basis)

    @property
    def get_initial_wcxf(self):
        """Return a wcxf.WC instance in the flavio basis containing the initial
        values of the Wilson coefficients."""
        if self.wc is None:
            raise ValueError("Need to set initial values first.")
        return self.wc

    @classmethod
    def from_wilson(cls, w, par_dict):
        if w is None:
            return None
        if isinstance(w, cls):
            return w
        fwc = cls()
        fwc.set_initial_wcxf(w.wc)
        fwc._cache = w._cache
        fwc._options = w._options
        _ckm_options = {k: par_dict[k] for k in ['Vus', 'Vcb', 'Vub', 'delta']}
        if fwc.get_option('parameters') != _ckm_options:
            fwc.set_option('parameters', _ckm_options)
        return fwc

    def run_wcxf(*args, **kwargs):
        raise ValueError("The method run_wcxf has been removed. Please use the match_run method of wilson.Wilson instead.")

    def get_wcxf(self, sector, scale, par, eft='WET', basis='flavio', nf_out=None):
        """Get the values of the Wilson coefficients belonging to a specific
        sector (e.g. `bsmumu`) at a given scale.

        Returns a WCxf.WC instance.

        Parameters:

        - sector: string name of the sector as defined in the WCxf EFT instance
        - scale: $\overline{\text{MS}}$ renormalization scale
        - par: dictionary of parameters
        - eft: name of the EFT at the output scale
        - basis: name of the output basis
        """
        # nf_out is only present to preserve backwards compatibility
        if nf_out == 5:
            eft = 'WET'
        elif nf_out == 4:
            eft = 'WET-4'
        elif nf_out == 3:
            eft = 'WET-3'
        elif nf_out is not None:
            raise ValueError("Invalid value: nf_out=".format(nf_out))
        if sector == 'all':
            mr_sectors = 'all'
        else:
            # translate from legacy flavio to wcxf sector if necessary
            wcxf_sector = sectors_flavio2wcxf.get(sector, sector)
            mr_sectors = (wcxf_sector,)
        if not self.wc:
            return wcxf.WC(eft=eft, basis=basis, scale=scale, values={})
        return self.match_run(scale=scale, eft=eft, basis=basis, sectors=mr_sectors)

    def get_wc(self, sector, scale, par, eft='WET', basis='flavio', nf_out=None):
        """Get the values of the Wilson coefficients belonging to a specific
        sector (e.g. `bsmumu`) at a given scale.

        Returns a dictionary of WC values.

        Parameters:

        - sector: string name of the sector as defined in the WCxf EFT instance
        - scale: $\overline{\text{MS}}$ renormalization scale
        - par: dictionary of parameters
        - eft: name of the EFT at the output scale
        - basis: name of the output basis
        """
        wcxf_basis = wcxf.Basis[eft, basis]
        if sector == 'all':
            coeffs = wcxf_basis.all_wcs
        else:
            # translate from legacy flavio to wcxf sector if necessary
            wcxf_sector = sectors_flavio2wcxf.get(sector, sector)
            coeffs = wcxf_basis.sectors[wcxf_sector].keys()
        wc_sm = dict.fromkeys(coeffs, 0)
        if not self.wc or not any(self.wc.values.values()):
            return wc_sm
        wc_out = self.get_wcxf(sector, scale, par, eft, basis, nf_out)
        wc_out_dict = wc_sm  # initialize with zeros
        wc_out_dict.update(wc_out.dict)  # overwrite non-zero entries
        return wc_out_dict


# this global variable is simply an instance that is not meant to be modifed -
# i.e., a Standard Model Wilson coefficient instance.
_wc_sm = WilsonCoefficients()


==> anc/flavio-master/flavio/physics/elements.py <==
"""Data structures with the chemical elements."""

_table = {
 0: 'n',
 1: 'H',
 2: 'He',
 3: 'Li',
 4: 'Be',
 5: 'B',
 6: 'C',
 7: 'N',
 8: 'O',
 9: 'F',
 10: 'Ne',
 11: 'Na',
 12: 'Mg',
 13: 'Al',
 14: 'Si',
 15: 'P',
 16: 'S',
 17: 'Cl',
 18: 'Ar',
 19: 'K',
 20: 'Ca',
 21: 'Sc',
 22: 'Ti',
 23: 'V',
 24: 'Cr',
 25: 'Mn',
 26: 'Fe',
 27: 'Co',
 28: 'Ni',
 29: 'Cu',
 30: 'Zn',
 31: 'Ga',
 32: 'Ge',
 33: 'As',
 34: 'Se',
 35: 'Br',
 36: 'Kr',
 37: 'Rb',
 38: 'Sr',
 39: 'Y',
 40: 'Zr',
 41: 'Nb',
 42: 'Mo',
 43: 'Tc',
 44: 'Ru',
 45: 'Rh',
 46: 'Pd',
 47: 'Ag',
 48: 'Cd',
 49: 'In',
 50: 'Sn',
 51: 'Sb',
 52: 'Te',
 53: 'I',
 54: 'Xe',
 55: 'Cs',
 56: 'Ba',
 57: 'La',
 58: 'Ce',
 59: 'Pr',
 60: 'Nd',
 61: 'Pm',
 62: 'Sm',
 63: 'Eu',
 64: 'Gd',
 65: 'Tb',
 66: 'Dy',
 67: 'Ho',
 68: 'Er',
 69: 'Tm',
 70: 'Yb',
 71: 'Lu',
 72: 'Hf',
 73: 'Ta',
 74: 'W',
 75: 'Re',
 76: 'Os',
 77: 'Ir',
 78: 'Pt',
 79: 'Au',
 80: 'Hg',
 81: 'Tl',
 82: 'Pb',
 83: 'Bi',
 84: 'Po',
 85: 'At',
 86: 'Rn',
 87: 'Fr',
 88: 'Ra',
 89: 'Ac',
 90: 'Th',
 91: 'Pa',
 92: 'U',
 93: 'Np',
 94: 'Pu',
 95: 'Am',
 96: 'Cm',
 97: 'Bk',
 98: 'Cf',
 99: 'Es',
 100: 'Fm',
 101: 'Md',
 102: 'No',
 103: 'Lr',
 104: 'Rf',
 105: 'Db',
 106: 'Sg',
 107: 'Bh',
 108: 'Hs',
 109: 'Mt',
 110: 'Ds',
 111: 'Rg',
 112: 'Cn',
 113: 'Nh',
 114: 'Fl',
 115: 'Mc',
 116: 'Lv',
 117: 'Ts',
 118: 'Og'}

_table_inv = {v: k for k, v in _table.items()}


def symbol(Z):
    return _table[Z]


def Z(symbol):
    return _table_inv[symbol]


==> anc/flavio-master/flavio/physics/higgs/__init__.py <==
r"""Module for Higgs production and decay.

Based on arXiv:1911.07866."""

from . import production
from . import decay
from . import width
from . import signalstrength


==> anc/flavio-master/flavio/physics/higgs/decay.py <==
r"""Functions for Higgs decay.

Most of the numerical coefficients have been obtained with MadGraph_aMC@NLO v2.6.5
along with SMEFTsim v2 in the alpha scheme.
"""

import flavio


def h_gg(C):
    r"""Higgs decay to two gluons normalized to the SM"""
    # obtained from an analytical one-loop calculation
    flavio.citations.register("Falkowski:2019hvp")
    np = (+39.29 * C['phiG']
          +0.121 * (C['phiBox'] - C['phiD'] / 4.)
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -0.129 * C['uphi_33']
          +0.123 * C['uphi_22']
          +0.239 * C['dphi_33']
          +0.025 * C['dphi_22']
          )
    return 1 + 1e6 * np.real

def h_gaga(C):
    r"""Higgs decay to two photons normalized to the SM"""
    # obtained from an analytical one-loop calculation
    flavio.citations.register("Falkowski:2019hvp")
    np = (-45.78 * C['phiB']
          -13.75 * C['phiW']
          +(25.09 - 0.242) * C['phiWB']  # tree - loop
          +0.121 * C['phiBox']
          -0.141 * C['phiD']
          +0.127 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          +0.035 * C['uphi_33']
          -0.034 * C['uphi_22']
          -0.017 * C['dphi_33']
          -0.043 * C['ephi_33']
          -0.008 * C['ephi_22']
          )
    return 1 + 1e6 * np.real

def h_ww(C):
    r"""Higgs decay to two $W$ bosons normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.092 * C['phiW']
          -0.386 * C['phiWB']
          -0.205 * C['phiD']
          +0.121 * C['phiBox']
          +0.144 * C['ll_1221']
          -0.167 * C['phil3_11']
          -0.167 * C['phil3_22']
          )
    return 1 + 1e6 * np.real

def h_zz(C):
    r"""Higgs decay to $Z$ bosons normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (+0.329 * C['phiB']
          -0.386 * C['phiW']
          +0.149 * C['phiWB']
          -0.039 * C['phiD']
          +0.118 * C['phiBox']
          +0.198 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          )
    return 1 + 1e6 * np.real

def h_vv(C):
    r"""Higgs decay to $W$ or $Z$ bosons normalized to the SM"""
    br_ww = flavio.physics.higgs.width.BR_SM['WW']
    br_zz = flavio.physics.higgs.width.BR_SM['ZZ']
    d_ww = h_ww(C) - 1
    d_zz = h_zz(C) - 1
    return (br_ww * (1 + d_ww) + br_zz * (1 + d_zz)) / (br_ww + br_zz)

def h_zga(C):
    r"""Higgs decay to $Z\gamma$ normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (+14.89 * C['phiB']
          -14.89 * C['phiW']
          +9.377 * C['phiWB']
          )
    return 1 + 1e6 * np.real

def h_bb(C):
    r"""Higgs decay to two $b$ quarks normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.03 * C['phiD']
          +0.121 * C['phiBox']
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -5.05 * C['dphi_33'])
    return 1 + 1e6 * np.real

def h_cc(C):
    r"""Higgs decay to two charm quarks normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.03 * C['phiD']
          +0.121 * C['phiBox']
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -16.49 * C['uphi_22'])
    return 1 + 1e6 * np.real

def h_tautau(C):
    r"""Higgs decay to two taus normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.03 * C['phiD']
          +0.121 * C['phiBox']
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -11.88 * C['ephi_33'])
    return 1 + 1e6 * np.real

def h_mumu(C):
    r"""Higgs decay to two muons normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.03 * C['phiD']
          +0.121 * C['phiBox']
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -199.8 * C['ephi_22'])
    return 1 + 1e6 * np.real


==> anc/flavio-master/flavio/physics/higgs/production.py <==
r"""Functions for Higgs production.

Most of the numerical coefficients have been obtained with MadGraph_aMC@NLO v2.6.5
along with SMEFTsim v2 in the alpha scheme.
"""

import flavio

def ggF(C):
    r"""Higgs production from gluon fusion normalized to the SM"""
    # obtained from an analytical one-loop calculation
    flavio.citations.register("Falkowski:2019hvp")
    np = (+35.86 * C['phiG']
          +0.121 * (C['phiBox'] - C['phiD'] / 4.)
          +0.061 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -0.129 * C['uphi_33']
          +0.123 * C['uphi_22']
          +0.239 * C['dphi_33']
          +0.025 * C['dphi_22']
          )
    return 1 + 1e6 * np.real

def hw(C):
    r"""Higgs production associated with a $W$ normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (+0.891 * C['phiW']
          -0.187 * C['phiWB']
          -0.115 * C['phiD']
          +0.121 * C['phiBox']
          +0.173 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          +1.85 * C['phiq3_11']
          +0.126 * C['phiq3_22']
          )
    return 1 + 1e6 * np.real

def hz(C):
    r"""Higgs production associated with a $Z$ normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (+0.098 * C['phiB']
          +0.721 * C['phiW']
          +0.217 * C['phiWB']
          -0.015 * C['phiD']
          +0.122 * C['phiBox']
          +0.152 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -0.187 * C['phiq1_11']
          +1.699 * C['phiq3_11']
          +0.456 * C['phiu_11']
          -0.148 * C['phid_11']
          +0.044 * C['phiq1_22']
          +0.16 * C['phiq3_22']
          +0.028 * C['phiu_22']
          -0.02 * C['phid_22']
          )
    return 1 + 1e6 * np.real

def hv(C):
    r"""Higgs production associated with a $W$ or $Z$ normalized to the SM"""
    # Wh xsec at 14 TeV in pb, https://twiki.cern.ch/twiki/bin/view/LHCPhysics/CERNYellowReportPageAt1314TeV2014#s_13_0_TeV
    xw_sm = 1.380
    # Zh xsec at 14 TeV in pb, https://twiki.cern.ch/twiki/bin/view/LHCPhysics/CERNYellowReportPageAt1314TeV2014#s_13_0_TeV
    xz_sm = 0.8696
    d_hw = hw(C) - 1
    d_hz = hz(C) - 1
    return (xw_sm * (1 + d_hw) + xz_sm * (1 + d_hz)) / (xw_sm + xz_sm)

def tth(C):
    r"""Higgs production associated with a top pair normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.030 * C['phiD']
          +0.118 * C['phiBox']
          -0.853 * C['uG_33']
          +0.146 * C['G']
          +0.557 * C['phiG']
          +0.060 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          -0.119 * C['uphi_33'])
    return 1 + 1e6 * np.real

def vv_h(C):
    r"""Higgs production from vector boson fusion normalized to the SM"""
    flavio.citations.register("Falkowski:2019hvp")
    np = (-0.002 * C['phiB']
          -0.088 * C['phiW']
          -0.319 * C['phiWB']
          -0.168 * C['phiD']
          +0.121 * C['phiBox']
          +0.277 * (C['ll_1221'] / 2 - C['phil3_22'] - C['phil3_11'])
          +0.014 * C['phiq1_11']
          -0.384 * C['phiq3_11']
          -0.027 * C['phiu_11']
          +0.008 * C['phid_11']
          -0.004 * C['phiq1_22']
          -0.075 * C['phiq3_22']
          -0.004 * C['phiu_22']
          +0.002 * C['phid_22']
          )
    return 1 + 1e6 * np.real


==> anc/flavio-master/flavio/physics/higgs/signalstrength.py <==
r"""Functions for Higgs signal strengths."""

import flavio
from . import production
from . import decay
from . import width


prod_modes = {
    'ggF': {
        'desc': 'gluon fusion production',
        'tex': 'gg',
        'str': 'gg',
    },
    'hw': {
        'desc': '$W$ boson associated production',
        'tex': 'Wh',
        'str': 'Wh',
    },
    'hz': {
        'desc': '$Z$ boson associated production',
        'tex': 'Zh',
        'str': 'Zh',
    },
    'hv': {
        'desc': '$Z$ or $W$ boson associated production',
        'tex': 'Vh',
        'str': 'Vh',
    },
    'tth': {
        'desc': 'top pair associated production',
        'tex': r't\bar t h',
        'str': 'tth',
    },
    'vv_h': {
        'desc': 'weak boson fusion',
        'tex': r'\text{VBF}',
        'str': 'VBF',
    },
}

decay_modes = {
    'h_bb': {
        'tex': r'b\bar b',
        'str': 'bb',
        'tex_class': r'h\to ff',
    },
    'h_cc': {
        'tex': r'c\bar c',
        'str': 'cc',
        'tex_class': r'h\to ff',
    },
    'h_tautau': {
        'tex': r'\tau^+\tau^-',
        'str': 'tautau',
        'tex_class': r'h\to ff',
    },
    'h_mumu': {
        'tex': r'\mu^+\mu^-',
        'str': 'mumu',
        'tex_class': r'h\to ff',
    },
    'h_ww': {
        'tex': r'W^+W^-',
        'str': 'WW',
        'tex_class': r'h\to VV',
    },
    'h_zz': {
        'tex': r'ZZ',
        'str': 'ZZ',
        'tex_class': r'h\to VV',
    },
    'h_vv': {
        'tex': r'VV',
        'str': 'VV',
        'tex_class': r'h\to VV',
    },
    'h_zga': {
        'tex': r'Z\gamma',
        'str': 'Zgamma',
        'tex_class': r'h\to VV',
    },
    'h_gaga': {
        'tex': r'\gamma\gamma',
        'str': 'gammagamma',
        'tex_class': r'h\to VV',
    },
}


def higgs_signalstrength(wc_obj, par, name_prod, name_dec):
    scale = flavio.config['renormalization scale']['hdecays']
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    f_prod = getattr(production, name_prod)
    f_dec = getattr(decay, name_dec)
    return f_prod(C) * f_dec(C) / width.Gamma_h(par,  C)


def make_obs_higgs(name_prod, name_dec):
    d_dec = decay_modes[name_dec]
    d_prod = prod_modes[name_prod]
    process_tex = r"h \to {}".format(d_dec['tex'])
    process_taxonomy = r'Process :: Higgs production and decay :: $' + d_dec['tex_class'] + r'$ :: $' + process_tex + r"$"
    obs_name = "mu_{}(h->{})".format(d_prod['str'], d_dec['str'])
    obs = flavio.classes.Observable(obs_name)
    obs.set_description(r"Signal strength of $" + process_tex + r"$ from " + d_prod['desc'])
    obs.tex = r"$\mu_{" + d_prod['tex'] + r"}(" + process_tex + r")$"
    obs.add_taxonomy(process_taxonomy)

    def obs_fct(wc_obj, par):
        return higgs_signalstrength(wc_obj, par, name_prod, name_dec)

    flavio.classes.Prediction(obs_name, obs_fct)


for prod in prod_modes:
    for dec in decay_modes:
        make_obs_higgs(prod, dec)


==> anc/flavio-master/flavio/physics/higgs/test_higgs.py <==
import unittest
import flavio
import wilson
from math import sqrt


par = flavio.default_parameters.get_central_all()
wc = flavio.WilsonCoefficients()
wc.set_initial({}, 91.1876, 'SMEFT', 'Warsaw')


class TestHiggsProduction(unittest.TestCase):
    def test_mugg(self):
        RSM = flavio.physics.higgs.production.ggF(wc.wc)
        self.assertEqual(RSM, 1)


class TestHiggsDecay(unittest.TestCase):
    def test_mugg(self):
        RSM = flavio.physics.higgs.decay.h_bb(wc.wc)
        self.assertEqual(RSM, 1)


class TestHiggsWidth(unittest.TestCase):
    def test_gamma_h(self):
        RSM = flavio.physics.higgs.width.Gamma_h(par, wc.wc)
        self.assertEqual(RSM, 1)

    def test_gamma_h_quadratic(self):
        # large up quark Yukawa coupling to make h>uu comparable to h>bb
        C = -sqrt(2) * 2.80 / 246.22**3  # -sqrt(2) * m_b(m_h) / v**2
        wc_np = wilson.Wilson({'uphi_11': C}, 125, 'SMEFT',  'Warsaw')
        R = flavio.physics.higgs.width.Gamma_h(par, wc_np.wc)
        self.assertAlmostEqual(R, 1.58, delta=0.15)


class TestHiggsSignalStrengths(unittest.TestCase):
    def test_mugg(self):
        muSM = flavio.physics.higgs.signalstrength.higgs_signalstrength(wc, par, 'ggF', 'h_tautau')
        self.assertEqual(muSM, 1)

    def test_obs_sm_ff(self):
        muSM = flavio.sm_prediction('mu_gg(h->tautau)')
        self.assertEqual(muSM, 1)

    def test_obs_sm_gaga(self):
        muSM = flavio.sm_prediction('mu_gg(h->gammagamma)')
        self.assertEqual(muSM, 1)

    def test_obs_np_ff(self):
        w = wilson.Wilson({'ephi_33': 1e-8}, 125, 'SMEFT', 'Warsaw')
        mu_tau = flavio.np_prediction('mu_gg(h->tautau)', w)
        mu_mu = flavio.np_prediction('mu_gg(h->mumu)', w)
        # mu_mu is not exactly =1 since it modifies the Higgs total width
        self.assertAlmostEqual(mu_mu, 1, delta=0.02)
        self.assertNotAlmostEqual(mu_tau, 1, delta=0.02)

    def test_obs_np_gaga(self):
        w = wilson.Wilson({'phiW': 1e-6}, 125, 'SMEFT', 'Warsaw')
        mu = flavio.np_prediction('mu_gg(h->gammagamma)', w)
        self.assertNotAlmostEqual(mu, 1, delta=0.02)

    def test_noerror(self):
        flavio.sm_prediction('mu_gg(h->Zgamma)')
        flavio.sm_prediction('mu_tth(h->tautau)')
        flavio.sm_prediction('mu_Wh(h->mumu)')
        flavio.sm_prediction('mu_Zh(h->bb)')
        flavio.sm_prediction('mu_VBF(h->WW)')


class TestHiggsMeasurements(unittest.TestCase):
    def test_run1_correlation(self):
        # check that the large anticorrlation between Wh and Zh gaga is correct
        m = flavio.classes.Measurement['LHC Run 1 Higgs combination']
        c = m._constraints[0][0]
        self.assertEqual(len(c.central_value), 20)
        self.assertAlmostEqual(c.correlation[12, 8], -0.64, delta=0.005)
        self.assertEqual(m.all_parameters[8], 'mu_Wh(h->gammagamma)')
        self.assertEqual(m.all_parameters[12], 'mu_Zh(h->gammagamma)')

    def test_atlas_run2_correlation(self):
        # check that the large anticorrlation between ggF and VBF tautau is correct
        m = flavio.classes.Measurement['ATLAS Run 2 Higgs 80/fb']
        c = m._constraints[0][0]
        self.assertEqual(len(c.central_value), 16)
        self.assertAlmostEqual(c.correlation[3, 7], -0.44, delta=0.005)
        self.assertEqual(m.all_parameters[3], 'mu_gg(h->tautau)')
        self.assertEqual(m.all_parameters[7], 'mu_VBF(h->tautau)')


    def test_cms_run2_correlation(self):
        # check that the large anticorrlation between ggF and VBF mumu is correct
        m = flavio.classes.Measurement['CMS Run 2 Higgs 36/fb']
        c = m._constraints[0][0]
        self.assertEqual(len(c.central_value), 24)
        self.assertAlmostEqual(c.correlation[5, 10], -0.54, delta=0.005)
        self.assertEqual(m.all_parameters[5], 'mu_gg(h->mumu)')
        self.assertEqual(m.all_parameters[10], 'mu_VBF(h->mumu)')


==> anc/flavio-master/flavio/physics/higgs/width.py <==
r"""Functions for the total Higgs width."""

from . import decay
from math import pi


# SM Higgs BRs, taken from Higgs XSWG for m_h=125.10 GeV
BR_SM = {
    'bb': 0.5807,
    'WW': 0.2154,
    'ZZ': 0.02643,
    'gg': 0.08179,
    'tautau': 0.06256,
}


# SM total width over Higgs mass
Gamma_rel_SM = 4.101e-3 / 125.10


def Gamma_rel_ff(y_ff, Nc):
    """Higgs partial width to massless fermion pair divided by Higgs mass
    as function of the effective Yukawa coupling and "colour" multiplicity."""
    return abs(y_ff)**2 * Nc / (8 * pi)


def Gamma_h(par, C):
    """Higgs total width, normalized to its SM value.

    For the 5 most frequent SM decay modes, only the interference terms
    of SM and NP are taken into account.

    Additionally, squared contributions are included for contributions from
    modified couplings to the four lightest quarks, that become relevant
    for very nonstandard light quark Yukawas.
    """
    R_bb =  (decay.h_bb(C) - 1) * BR_SM['bb']
    R_tautau =  (decay.h_tautau(C) - 1) * BR_SM['tautau']
    R_WW =  (decay.h_ww(C) - 1) * BR_SM['WW']
    R_ZZ =  (decay.h_zz(C) - 1) * BR_SM['ZZ']
    R_gg =  (decay.h_gg(C) - 1) * BR_SM['gg']
    R_Gamma_SM = 1
    R_Gamma_linear = R_bb + R_tautau + R_WW + R_ZZ + R_gg
    R_Gamma_quadratic  = 0
    for q in ['u', 'd']:
        for i in [1, 2]:
            # here the shift in G_F is neglected
            y_eff = 1 / par['GF'] / 2 * C['{}phi_{}{}'.format(q, i, i)]
            R_Gamma_quadratic += Gamma_rel_ff(y_eff, Nc=3) / Gamma_rel_SM
    return R_Gamma_SM + R_Gamma_linear + R_Gamma_quadratic


==> anc/flavio-master/flavio/physics/kdecays/__init__.py <==
r"""Observables in kaon decays."""

from . import formfactors
from . import kpinunu
from . import kpilnu
from . import klnu
from . import kll
from . import kpipi
from . import lambdaplnu


==> anc/flavio-master/flavio/physics/kdecays/formfactors.py <==
r"""Functions for $K\to pi$ hadronic form factors."""

import flavio
from flavio.classes import AuxiliaryQuantity, Implementation
from flavio.config import config
from math import exp

def fp0_dispersive(q2, par):
    mK = par['m_KL']
    mpi = par['m_pi+']
    DeltaKpi = mK**2 - mpi**2
    t0 = (mK - mpi)**2
    # specific parameters
    fp_0 = par['K->pi f+(0)']
    lnC =    par['K->pi ln(C)']
    Lp =   par['K->pi Lambda_+']
    D =    par['K->pi D']
    d =    par['K->pi d']
    k =    par['K->pi k']
    H1 =    par['K->pi H1']
    H2 =    par['K->pi H2']
    # (A.1) of 0903.1654
    flavio.citations.register("Bernard:2009zm")
    x = q2/t0
    G = x*D + (1-x)*d + x*(1-x)*k
    # (A.3) of 0903.1654
    flavio.citations.register("Bernard:2009zm")
    H = H1*x + H2*x**2
    # (33) of 1005.2323
    flavio.citations.register("Antonelli:2010yf")
    f0_bar = exp(q2/DeltaKpi * (lnC - G))
    # (37) of 1005.2323
    flavio.citations.register("Antonelli:2010yf")
    fp_bar = exp(q2/mpi**2 * (Lp + H))
    ff = {}
    ff['f+'] = fp_0 * fp_bar
    ff['f0'] = fp_0 * f0_bar
    return ff

def fT_pole(q2, par):
    # specific parameters
    fT_0 = par['K->pi fT(0)']
    sT = par['K->pi sT']
    ff = {}
    # (4) of 1108.1021
    ff['fT'] = fT_0 / (1- sT * q2)
    return ff

def ff_dispersive_pole(wc_obj, par_dict, q2):
    ff = {}
    ff.update( fp0_dispersive(q2, par_dict) )
    ff.update( fT_pole(q2, par_dict) )
    return ff

quantity = 'K->pi form factor'
a = AuxiliaryQuantity(name=quantity, arguments=['q2'])
a.set_description(r'Hadronic form factor for the $K\to\pi$ transition')

iname = 'K->pi dispersive + pole'
i = Implementation(name=iname, quantity=quantity,
               function=ff_dispersive_pole)
i.set_description(r"Dispersive parametrization (see arXiv:hep-ph/0603202) for "
                  r"$f_+$ and $f_0$ and simple pole for $f_T$.")


==> anc/flavio-master/flavio/physics/kdecays/kll.py <==
r"""Functions for $K^0\to \ell^+\ell^-$ decays"""

import flavio
from flavio.config import config
from flavio.physics.bdecays.common import lambda_K
from flavio.physics import ckm
from flavio.physics.kdecays.wilsoncoefficients import wilsoncoefficients_sm_sl
from flavio.physics.common import add_dict
from math import pi, sqrt


def amplitudes(par, wc, l1, l2):
    r"""Amplitudes P and S entering the $K\to\ell_1^+\ell_2^-$ observables.

    Parameters
    ----------

    - `par`: parameter dictionary
    - `wc`: Wilson coefficient dictionary
    - `K`: should be `'KL'` or `'KS'`
    - `l1` and `l2`: should be `'e'` or `'mu'`
    """
    # masses
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mK = par['m_K0']
    # Wilson coefficients
    qqll = 'sd' + l1 + l2
    # For LFV expressions see arXiv:1602.00881 eq. (5)
    C9m = wc['C9_'+qqll] - wc['C9p_'+qqll]  # only relevant for l1 != l2
    C10m = wc['C10_'+qqll] - wc['C10p_'+qqll]
    CPm = wc['CP_'+qqll] - wc['CPp_'+qqll]
    CSm = wc['CS_'+qqll] - wc['CSp_'+qqll]
    P = (ml2 + ml1)/mK * C10m + mK * CPm  # neglecting mu, md
    S = (ml2 - ml1)/mK * C9m  + mK * CSm  # neglecting mu, md
    xi_t = ckm.xi('t', 'sd')(par)
    return xi_t * P, xi_t * S


def amplitudes_LD(par, K, l):
    r"""Long-distance amplitudes entering the $K\to\ell^+\ell^-$ observables."""
    ml = par['m_' + l]
    mK = par['m_' + K]
    s2w = par['s2w']
    pre = 2 * ml / mK / s2w
    # numbers extracted from arXiv:1711.11030
    flavio.citations.register("Chobanova:2017rkj")
    ASgaga = 2.49e-4 * (-2.821 + 1.216j)
    ALgaga = 2.02e-4 * (par['chi_disp(KL->gammagamma)'] - 5.21j)
    S = pre * ASgaga
    P = -pre * ALgaga
    return S, P


def amplitudes_eff(par, wc, K, l1, l2, ld=True):
    r"""Effective amplitudes entering the $K\to\ell_1^+\ell_2^-$ observables."""
    P, S = amplitudes(par, wc, l1, l2)
    if l1 != l2 or not ld:
        SLD = 0
        PLD = 0
    else:
        SLD, PLD = amplitudes_LD(par, K, l1)
    if K == 'KS' and l1 == l2:
        Peff = P.imag
        Seff = S.real + SLD
    if K == 'KL':
        Peff = P.real + PLD
        Seff = S.imag
    return Peff, Seff


def get_wc(wc_obj, par, l1, l2):
    scale = config['renormalization scale']['kdecays']
    label = 'sd' + l1 + l2
    wcnp = wc_obj.get_wc(label, scale, par)
    if l1 == l2:
        # include SM contributions for LF conserving decay
        _c = wilsoncoefficients_sm_sl(par, scale)
        xi_t = ckm.xi('t', 'sd')(par)
        xi_c = ckm.xi('c', 'sd')(par)
        wcsm = {'C10_sd' + l1 + l2: _c['C10_t'] + xi_c / xi_t * _c['C10_c']}
    else:
        wcsm = {}

    return add_dict((wcsm, wcnp))


def br_kll(par, wc_obj, K, l1, l2, ld=True):
    r"""Branching ratio of $K\to\ell_1^+\ell_2^-$"""
    # parameters
    wc = get_wc(wc_obj, par, l1, l2)
    GF = par['GF']
    alphaem = par['alpha_e']
    ml1 = par['m_'+l1]
    ml2 = par['m_'+l2]
    mK = par['m_K0']
    tauK = par['tau_'+K]
    fK = par['f_K0']
    # appropriate CKM elements
    N = 4 * GF / sqrt(2) * alphaem / (4 * pi)
    beta = sqrt(lambda_K(mK**2, ml1**2, ml2**2)) / mK**2
    beta_p = sqrt(1 - (ml1 + ml2)**2 / mK**2)
    beta_m = sqrt(1 - (ml1 - ml2)**2 / mK**2)
    prefactor = 2 * abs(N)**2 / 32. / pi * mK**3 * tauK * beta * fK**2
    Peff, Seff = amplitudes_eff(par, wc, K, l1, l2, ld=ld)
    return prefactor * (beta_m**2 * abs(Peff)**2 + beta_p**2 * abs(Seff)**2)


# function returning function needed for prediction instance
def br_kll_fct(K, l1, l2):
    def f(wc_obj, par):
        return br_kll(par, wc_obj, K, l1, l2)
    return f

def br_kll_fct_lsum(K, l1, l2):
    def f(wc_obj, par):
        return br_kll(par, wc_obj, K, l1, l2) + br_kll(par, wc_obj, K, l2, l1)
    return f


_tex = {'e': 'e', 'mu': r'\mu'}
_tex_p = {'KL': r'K_L', 'KS': r'K_S',}

for l in ['e', 'mu']:
    for P in _tex_p:
        _obs_name = "BR({}->{}{})".format(P, l, l)
        _obs = flavio.classes.Observable(_obs_name)
        _process_tex = _tex_p[P] + r"\to "+_tex[l]+r"^+"+_tex[l]+r"^-"
        _process_taxonomy = r'Process :: $s$ hadron decays :: FCNC decays :: $K\to \ell\ell$ :: $' + _process_tex + r'$'
        _obs.add_taxonomy(_process_taxonomy)
        _obs.set_description(r"Branching ratio of $" + _process_tex +r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        flavio.classes.Prediction(_obs_name, br_kll_fct(P, l, l))


# LFV decay
for P in _tex_p:
    _obs_name = "BR({}->emu,mue)".format(P)
    _obs = flavio.classes.Observable(_obs_name)
    _process_tex = _tex_p[P] + r"\to e^\pm\mu^\mp"
    _process_taxonomy = r'Process :: $s$ hadron decays :: FCNC decays :: $K\to \ell\ell$ :: $' + _process_tex + r'$'
    _obs.add_taxonomy(_process_taxonomy)
    _obs.set_description(r"Branching ratio of $" + _process_tex +r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    flavio.classes.Prediction(_obs_name, br_kll_fct_lsum(P, 'e', 'mu'))


==> anc/flavio-master/flavio/physics/kdecays/klnu.py <==
r"""Functions for $K\to\ell\nu$ and $\pi\to\ell\nu$ decays."""

import flavio
from flavio.physics.bdecays.blnu import br_plnu_general
from math import pi, log
from flavio.math.functions import li2
from flavio.physics.taudecays.taulnunu import GFeff


def br_plnu(wc_obj, par, P, lep):
    r"""Branching ratio of $P^+\to\ell^+\nu_\ell$."""
    return sum([ _br_plnu(wc_obj, par, P, lep, nu) for nu in ['e','mu','tau']])

def _br_plnu(wc_obj, par, P, lep, nu):
    # CKM element
    if P == 'K+':
        Vij = flavio.physics.ckm.get_ckm(par)[0, 1]
        qiqj = 'su'
    elif P == 'pi+':
        Vij = flavio.physics.ckm.get_ckm(par)[0, 0]
        qiqj = 'du'
    # renormalization scale is m_rho
    scale = par['m_rho0']
    # Wilson coefficients
    wc = wc_obj.get_wc(qiqj + lep + 'nu' + nu, scale, par, nf_out=3)
    # add SM contribution to Wilson coefficient
    if lep == nu:
        # for the SM contribution, need the Fermi constant with possible
        # NP effects in mu->enunu subtracted, not the measured one
        r_GF = GFeff(wc_obj, par) / par['GF']
        wc['CVL_'+qiqj+lep+'nu'+nu] += flavio.physics.bdecays.wilsoncoefficients.get_CVLSM(par, scale, nf=3) * r_GF
    if P == 'K+':
        mq = flavio.physics.running.running.get_ms(par, scale)
    elif P == 'pi+':
        mq = flavio.physics.running.running.get_md(par, scale)
    mu = flavio.physics.running.running.get_mu(par, scale)
    return br_plnu_general(wc, par, Vij, P, qiqj, lep, nu, mq, mu, delta=delta_Plnu(par, P, lep))

def r_plnu(wc_obj, par, P):
    # resumming logs according to (111) of 0707.4464
    # (this is negligibly small for the individual rates)
    flavio.citations.register("Cirigliano:2007ga")
    rg_corr = 1.00055
    return rg_corr*br_plnu(wc_obj, par, P, 'e')/br_plnu(wc_obj, par, P, 'mu')

def gamma_plnu(wc_obj, par, P, l):
    return br_plnu(wc_obj, par, P, l) / par['tau_' + P]


def delta_Plnu(par, P, lep):
    mrho = par['m_rho0']
    mP = par['m_'+P]
    ml = par['m_'+lep]
    alpha_e = 1/137.035999139 # this is alpha_e(0), a constant for our purposes
    c1 = par['c1_'+P+'lnu'] # e.g. c1_K+lnu
    c2 = par['c2_'+P+'lnu']
    c3 = par['c3_'+P+'lnu']
    if lep=='mu':
        c4 = par['c4_'+P+'munu']
    elif lep=='e':
        c4 = 0 # c_4 tends to zero with vanishing lepton mass
    c2t = par['c2t_'+P+'lnu']
    return alpha_e/pi * (F(ml**2/mP**2) - 3/2.*log(mrho/mP) - c1
            - ml**2/mrho**2 * (c2 * log(mrho**2/ml**2) + c3 + c4)
            + mP**2/mrho**2 * c2t * log(mrho**2/ml**2) )

def F(z):
    return ( 3/2.*log(z) + (13-19*z)/(8*(1-z))
            - (8-5*z)/(4*(1-z)**2)*z*log(z)
            - ((1+z)/(1-z)*log(z)+2)*log(1-z)
            -2*(1+z)/(1-z)*li2(1-z) )

# function returning function needed for prediction instance
def br_plnu_fct(P, lep):
    def f(wc_obj, par):
        return br_plnu(wc_obj, par, P, lep)
    return f

def r_plnu_fct_p(P):
    def f(wc_obj, par):
        return r_plnu(wc_obj, par, P)
    return f

def gamma_plnu_fct(P, l):
    def f(wc_obj, par):
        return gamma_plnu(wc_obj, par, P, l)
    return f

def r_plnu_fct_l(l):
    def f(wc_obj, par):
        return gamma_plnu(wc_obj, par, 'K+', l) / gamma_plnu(wc_obj, par, 'pi+', l)
    return f

# Observable and Prediction instances

_tex = {'e': 'e', 'mu': r'\mu'}
_tex_p = {'K+': r'K^+', 'pi+': r'\pi^+',}

# K+->lnu
for l in ['e', 'mu']:
    # Individual (e and mu) modes
    _obs_name = "BR(K+->"+l+"nu)"
    _obs = flavio.classes.Observable(_obs_name)
    _process_tex = r"K^+\to "+_tex[l]+r"^+\nu"
    _process_taxonomy = r'Process :: $s$ hadron decays :: Leptonic tree-level decays :: $K\to \ell\nu$ :: $' + _process_tex + r'$'
    _obs.add_taxonomy(_process_taxonomy)
    _obs.set_description(r"Branching ratio of $" + _process_tex +r"(\gamma)$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    flavio.classes.Prediction(_obs_name, br_plnu_fct('K+', l))

    # pi/K ratio
    _obs_name = "RKpi(P+->"+l+"nu)"
    _obs = flavio.classes.Observable(_obs_name)
    _process_tex_1 = r"\pi^+\to "+_tex[l]+r"^+\nu"
    _process_tex_2 = r"K^+\to "+_tex[l]+r"^+\nu"
    _process_taxonomy = r'Process :: Unflavoured meson decays :: Leptonic tree-level decays :: $\pi\to \ell\nu$ :: $' + _process_tex_1 + r'$'
    _obs.add_taxonomy(_process_taxonomy)
    _process_taxonomy = r'Process :: $s$ hadron decays :: Leptonic tree-level decays :: $K\to \ell\nu$ :: $' + _process_tex_2 + r'$'
    _obs.add_taxonomy(_process_taxonomy)
    _obs.set_description(r"Ratio $" + _process_tex_2 +r"$ and $" + _process_tex_1 +r"$ decay rates")
    _obs.tex = r"$\text{R}_{K\pi}(P^+\to "+_tex[l]+r"^+\nu)$"
    flavio.classes.Prediction(_obs_name, r_plnu_fct_l(l))

# e/mu ratios
_obs_name = "Remu(K+->lnu)"
_obs = flavio.classes.Observable(_obs_name)
_obs.set_description(r"Ratio of branching ratios of $K^+\to e^+\nu_e$ and $K^+\to \mu^+\nu_\mu$")
_obs.tex = r"$R_{e\mu}(K^+\to \ell^+\nu)$"
_obs.add_taxonomy(r'Process :: $s$ hadron decays :: Leptonic tree-level decays :: $K\to \ell\nu$ :: $K^+\to e^+\nu$')
_obs.add_taxonomy(r'Process :: $s$ hadron decays :: Leptonic tree-level decays :: $K\to \ell\nu$ :: $K^+\to \mu^+\nu$')
flavio.classes.Prediction(_obs_name, r_plnu_fct_p('K+'))

# for the pion decay, the only branching ratio needed is pi->enu, as
# pi->munu is almost 100%!
_obs_name = "BR(pi+->enu)"
_obs = flavio.classes.Observable(_obs_name)
_process_tex = r"\pi^+\to e^+\nu"
_obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
_obs.tex = r"$\text{BR}(" + _process_tex + r")$"
_process_taxonomy = r'Process :: Unflavoured meson decays :: Leptonic tree-level decays :: $\pi\to \ell\nu$ :: $' + _process_tex + r'$'
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, r_plnu_fct_p('pi+'))

# include the partial width instead of BR for pi->munu
_obs_name = "Gamma(pi+->munu)"
_obs = flavio.classes.Observable(_obs_name)
_process_tex = r"\pi^+\to \mu^+\nu"
_obs.set_description(r"Decay rate of $" + _process_tex + r"$")
_obs.tex = r"$\Gamma(" + _process_tex + r")$"
_process_taxonomy = r'Process :: Unflavoured meson decays :: Leptonic tree-level decays :: $\pi\to \ell\nu$ :: $' + _process_tex + r'$'
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, gamma_plnu_fct('pi+', 'mu'))


==> anc/flavio-master/flavio/physics/kdecays/kpilnu.py <==
r"""Functions for $K\to \pi\ell\nu$ decays."""

from math import sqrt, log
import flavio
from flavio.classes import Observable, Prediction


def get_ff(q2, par, K):
    ff_name = 'K->pi form factor'
    ff_K0 = flavio.classes.AuxiliaryQuantity[ff_name].prediction(par_dict=par, wc_obj=None, q2=q2)
    if K == 'KL' or K == 'KS':
        return ff_K0
    elif K == 'K+':
        # isospin breaking correction for K+->pi0lnu: multiply all FFs by 1+delta
        return {k: (par['K->pi delta_K+pi0'] + 1)*v for k,v in ff_K0.items()}

def get_angularcoeff(q2, wc_obj, par, K, P, lep):
    Jlist = [_get_angularcoeff(q2, wc_obj, par, K, P, lep, nu)
             for nu in ['e', 'mu', 'tau']]
    J = {}
    J['a'] = sum([JJ['a'] for JJ in Jlist])
    J['b'] = sum([JJ['b'] for JJ in Jlist])
    J['c'] = sum([JJ['c'] for JJ in Jlist])
    return J

def _get_angularcoeff(q2, wc_obj, par, K, P, lep, nu):
    GF = par['GF']
    ml = par['m_'+lep]
    mK = par['m_'+K]
    mP = par['m_'+P]
    Vus = flavio.physics.ckm.get_ckm(par)[0,1]
    # renormalization scale is m_rho
    scale = par['m_rho0']
    ms = flavio.physics.running.running.get_ms(par, scale)
    wc = flavio.physics.bdecays.wilsoncoefficients.get_wceff_fccc(wc_obj, par, 'su', lep, nu, ms, scale, nf=3)
    N = 4*GF/sqrt(2)*Vus
    ff = get_ff(q2, par, K)
    h = flavio.physics.bdecays.angular.helicity_amps_p(q2, mK, mP, ms, 0, ml, 0, ff, wc, N)
    J = flavio.physics.bdecays.angular.angularcoeffs_general_p(h, q2, mK, mP, ms, 0, ml, 0)
    return J


def dGdq2(J):
    return 2 * (J['a'] + J['c']/3.)

def dBRdq2(q2, wc_obj, par, K, P, lep):
    ml = par['m_'+lep]
    mK = par['m_'+K]
    mP = par['m_'+P]
    if q2 < ml**2 or q2 > (mK-mP)**2:
        return 0
    tauK = par['tau_'+K]
    J = get_angularcoeff(q2, wc_obj, par, K, P, lep)
    if P == 'pi0':
        # factor of 1/2 for neutral pi due to pi = (uubar-ddbar)/sqrt(2)
        return tauK * dGdq2(J) / 2.
    if K == 'K+':
        deltaEM = par['K+' + lep + '3 delta_EM'] # e.g. 'K+e3 delta_EM'
    elif K == 'KL' or K == 'KS':
        deltaEM = par['K0' + lep + '3 delta_EM'] # e.g. 'K+e3 delta_EM'
    return tauK * dGdq2(J) * (1 + deltaEM)**2

def BR_binned(q2min, q2max, wc_obj, par, K, P, lep):
    def integrand(q2):
        return dBRdq2(q2, wc_obj, par, K, P, lep)
    return flavio.math.integrate.nintegrate(integrand, q2min, q2max)

def BR_tot(wc_obj, par, K, P, lep):
    mK = par['m_'+K]
    mP = par['m_'+P]
    ml = par['m_'+lep]
    q2max = (mK-mP)**2
    q2min = ml**2
    return BR_binned(q2min, q2max, wc_obj, par, K, P, lep)

def BR_tot_function(K, P, lep):
    return lambda wc_obj, par: BR_tot(wc_obj, par, K, P, lep)


def logC(wc_obj, par, lep):
    mK = par['m_KL']
    mP = par['m_pi+']
    ml = par['m_' + lep]
    q2 = mK**2 - mP**2
    ff = get_ff(q2, par, 'KL')
    ff0 = get_ff(0, par, 'KL')
    scale = par['m_rho0']
    ms = flavio.physics.running.running.get_ms(par, scale)
    wc = flavio.physics.bdecays.wilsoncoefficients.get_wceff_fccc(wc_obj, par, 'su', lep, lep, ms, scale, nf=3)
    A = ml / q2 * (wc['a'] + wc['ap']).real
    mu = 0  # mu/ms neglected
    C = ff['f0'] / ff0['f0'] * ((wc['p'] + wc['pp']).real / (ms + mu) + A) / A
    return log(C)


def RT(wc_obj, par, lep):
    mK = par['m_KL']
    mP = par['m_pi+']
    scale = par['m_rho0']
    ms = flavio.physics.running.running.get_ms(par, scale)
    wc = flavio.physics.bdecays.wilsoncoefficients.get_wceff_fccc(wc_obj, par, 'su', lep, lep, ms, scale, nf=3)
    ff = get_ff(0, par, 'KL')
    BT = ff['fT'] * 2 * mK / (mK + mP)  # convert between tensor FF conventions
    return -2 * BT / ff['f+'] * wc['tp'].real


def logC_function(lep):
    def _(wc_obj, par):
        return logC(wc_obj, par, lep)
    return _


def RT_function(lep):
    def _(wc_obj, par):
        return RT(wc_obj, par, lep)
    return _


# Observable and Prediction instances

_tex = {'e': 'e', 'mu': r'\mu', 'l': r'\ell'}
_tex_br = {'dBR/dq2': r'\frac{d\text{BR}}{dq^2}', 'BR': r'\text{BR}', '<BR>': r'\langle\text{BR}\rangle'}
_args = {'dBR/dq2': ['q2'], 'BR': None, '<BR>': ['q2min', 'q2max']}
_hadr = {
'KL->pi': {'tex': r"K_L\to \pi^+", 'K': 'KL', 'P': 'pi+', },
'KS->pi': {'tex': r"K_S\to \pi^+", 'K': 'KS', 'P': 'pi+', },
'K+->pi': {'tex': r"K^+\to \pi^0", 'K': 'K+', 'P': 'pi0', },
}
_hadr_lnC = {
'K->pi': {'tex': r"K\to \pi", 'K': 'KL', 'P': 'pi+', },
}

for l in ['e', 'mu', 'l']:
    for M in _hadr.keys():
        _process_tex = _hadr[M]['tex']+_tex[l]+r"^+\nu"
        _process_taxonomy = r'Process :: $s$ hadron decays :: Semi-leptonic tree-level decays :: $K\to P\ell\nu$ :: $' + _process_tex + r"$"

        _obs_name = "BR("+M+l+"nu)"
        _obs = Observable(_obs_name)
        _obs.set_description(r"Total branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, BR_tot_function(_hadr[M]['K'], _hadr[M]['P'], l))

    for M in _hadr_lnC.keys():
        _obs_name = "lnC("+M+l+"nu)"
        _obs = Observable(_obs_name)
        _obs.set_description(r"Effective scalar form factor in $" + _process_tex + r"$")
        _obs.tex = r"$\ln(C)(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, logC_function(l))

        _obs_name = "RT("+M+l+"nu)"
        _obs = Observable(_obs_name)
        _obs.set_description(r"Tensor coupling in $" + _process_tex + r"$")
        _obs.tex = r"$R_T(" + _process_tex + r")$"
        _obs.add_taxonomy(_process_taxonomy)
        Prediction(_obs_name, RT_function(l))


==> anc/flavio-master/flavio/physics/kdecays/kpinunu.py <==
r"""Observables in $K\to \pi\nu\bar\nu$ decays"""

import flavio
from flavio.classes import Observable, Prediction
from math import sqrt, pi

def kpinunu_amplitude(wc_obj, par, nu1, nu2):
    # This is the amplitude for $K\to\pi\nu\bar\nu$ (charged or neutral) in
    # some convenient normalization
    # top and charm CKM factors
    xi_t = flavio.physics.ckm.xi('t', 'sd')(par)
    xi_c = flavio.physics.ckm.xi('c', 'sd')(par)
    label = 'sd' + nu1 + nu2 # e.g. sdnuenue, sdnutaunumu
    scale = flavio.config['renormalization scale']['kdecays']
    # Wilson coefficients
    wc = wc_obj.get_wc(label, scale, par, nf_out=3)
    if nu1 == nu2: # add the SM contribution only if neutrino flavours coincide
        wc['CL_'+label] += flavio.physics.bdecays.wilsoncoefficients.CL_SM(par)
    s2w = par['s2w']
    X = -( wc['CL_'+label] + wc['CR_'+label] ) * s2w
    Vus = abs(flavio.physics.ckm.get_ckm(par)[0,1])
    PcX = kpinunu_charm(par)
    deltaPcu = par['deltaPcu']
    amp = xi_t * X # top contribution
    if nu1 == nu2: # add the charm contribution if neutrino flavours coincide
        amp += xi_c * (PcX + deltaPcu)  * Vus**4
    return amp

def kpinunu_charm(par):
    r"""Charm contribution to the $K\to\pi\nu\bar\nu$ amplitude conventionally
    denoted as $P_c(X)$"""
    mc = par['m_c']
    alpha_s = par['alpha_s']
    # approximate formula for NNLO perturbative result: (14) of hep-ph/0603079
    flavio.citations.register("Buras:2006gb")
    return 0.379 * (mc/1.3)**2.155 * (alpha_s/0.1187)**(-1.417)

def br_kplus_pinunu(wc_obj, par, nu1, nu2):
    r"""Branching ratio of $K^+\pi^+\nu\bar\nu$ for fixed neutrino flavours"""
    amp = kpinunu_amplitude(wc_obj, par, nu1, nu2)
    Vus_tilde = 0.225 #  this is because kappa_plus is defined for a fixed value of Vus!
    Vus = abs(flavio.physics.ckm.get_ckm(par)[0,1])
    return abs(amp)**2 * par['kappa_plus_tilde'] / Vus_tilde**8 / Vus**2 / 3.

def br_klong_pinunu(wc_obj, par, nu1, nu2):
    r"""Branching ratio of $K_L\pi^0\nu\bar\nu$ for fixed neutrino flavours"""
    amp = kpinunu_amplitude(wc_obj, par, nu1, nu2)
    Vus_tilde = 0.225 #  this is because kappa_plus is defined for a fixed value of Vus!
    Vus = abs(flavio.physics.ckm.get_ckm(par)[0,1])
    return amp.imag**2 * par['kappa_L_tilde'] / Vus_tilde**8 / Vus**2 / 3.

def br_kplus_pinunu_summed(wc_obj, par):
    r"""Branching ratio of $K^+\pi^+\nu\bar\nu$ summed over neutrino flavours"""
    f = ['nue', 'numu', 'nutau']
    brs = [ br_kplus_pinunu(wc_obj, par, nu1, nu2) for nu1 in f for nu2 in f ]
    return sum(brs)

def br_klong_pinunu_summed(wc_obj, par):
    r"""Branching ratio of $K_L\pi^0\nu\bar\nu$ summed over neutrino flavours"""
    f = ['nue', 'numu', 'nutau']
    brs = [ br_klong_pinunu(wc_obj, par, nu1, nu2) for nu1 in f for nu2 in f ]
    return sum(brs)

# Observable and Prediction instances

_process_taxonomy = r'Process :: $s$ hadron decays :: FCNC decays :: $K\to \pi\nu\bar\nu$ :: '

_obs_name = "BR(K+->pinunu)"
_obs = flavio.classes.Observable(name=_obs_name)
_tex = r"K^+\to\pi^+\nu\bar\nu"
_obs.set_description(r"Branching ratio of $" + _tex + r"$")
_obs.tex = r"$\text{BR}(" + _tex + r")$"
_obs.add_taxonomy(_process_taxonomy + r'$' + _tex + r'$')
flavio.classes.Prediction(_obs_name, br_kplus_pinunu_summed)

_obs_name = "BR(KL->pinunu)"
_obs = flavio.classes.Observable(name=_obs_name)
_tex = r"K_L\to\pi^0\nu\bar\nu"
_obs.set_description(r"Branching ratio of $" + _tex + r"$")
_obs.tex = r"$\text{BR}(" + _tex + r")$"
_obs.add_taxonomy(_process_taxonomy + r'$' + _tex + r'$')
flavio.classes.Prediction(_obs_name, br_klong_pinunu_summed)


==> anc/flavio-master/flavio/physics/kdecays/kpipi.py <==
r"""Functions for observables in $K\to\pi\pi$ decays, in particular
$\epsilon'/\epsilon$."""

import flavio
from flavio.classes import Prediction, Observable
from flavio.config import config
from flavio.physics import ckm
from flavio.physics.kdecays.wilsoncoefficients import wilsoncoefficients_sm_fourquark
from math import sqrt



def Kpipi_matrixelements_SM(par, scale):
    r"""Return the $K\to\pi\pi$ matrix elements of the SM operators in the
    traditional 10-operator basis.

    Returns a dictionary with keys 0 and 2 corresponding to the $\Delta I=1/2$
    and 3/2 matrix elements, respectively, and values being again dictionaries
    with the keys being the operator index and the value being the matrix
    element in units of GeV³, using the same normalization as in
    arXiv:1502.00263."""
    M0 = {}
    M2 = {}
    for i in [3, 4, 5, 6, 7, 8, 9]:
        M0[str(i)] = par['Kpipi M0 {}'.format(i)]
    for i in [7, 8, 9]:
        M2[str(i)] = par['Kpipi M2 {}'.format(i)]
    # Exact relations
    for i in [3, 4, 5, 6]:
        M2[str(i)] = 0
    M0['1'] = 1 / 3 * (M0['3'] + 2 * M0['9'])
    M0['2'] = 1 / 3 * (-2 * M0['3'] + 3 * M0['4'] + 2 * M0['9'])
    M0['10'] = -M0['3'] + M0['4'] + M0['9']
    M2['1'] = 2 / 3 * M2['9']
    M2['2'] = M2['1']
    M2['10'] = M2['9']
    return {0: M0, 2: M2}


def Kpipi_matrixelements_NP(par, scale):
    r"""Return the $K\to\pi\pi$ matrix elements of all $s\to d$ operators in the
    flavio basis.

    Returns a dictionary with keys 0 and 2 corresponding to the $\Delta I=1/2$
    and 3/2 matrix elements, respectively, and values being again dictionaries
    with the keys being the operator name and the value being the matrix
    element in units of GeV³, using the same normalization as in
    arXiv:1502.00263."""
    MSM = Kpipi_matrixelements_SM(par, scale)
    M = {0: {}, 2: {}}
    ms = flavio.physics.running.running.get_ms(par, scale, nf_out=3)
    # follows appendix A4 of Aebischer/Buras/Gerard arXiv:1807.01709
    for i in (0, 2):
        M[i]['CVLL_sduu']  =  MSM[i]['1'] / 4
        M[i]['CVLLt_sduu'] =  MSM[i]['2'] / 4
        M[i]['CVLR_sduu'] = (MSM[i]['5'] / 3 + 2 * MSM[i]['7'] / 3) / 4
        M[i]['CVLRt_sduu'] = (MSM[i]['6'] / 3 + 2 * MSM[i]['8'] / 3) / 4
        M[i]['CVLL_sddd'] = (2 * MSM[i]['3'] / 3 - 2 * MSM[i]['9'] / 3) / 4
        M[i]['CVLR_sddd'] = (2 * MSM[i]['5'] / 3 - 2 * MSM[i]['7'] / 3) / 4
        M[i]['CSRL_sddd'] = (MSM[i]['6'] / 3 - MSM[i]['8'] / 3) / 4
        M[i]['CSRR_sddd']  =  par['Kpipi M{} SLL2_d'.format(i)]
        M[i]['CTRR_sddd']  = -8 * par['Kpipi M{} SLL1_d'.format(i)] -4 * par['Kpipi M{} SLL2_d'.format(i)]
    for i in (2, ):
        # isospin relations valid for I=2 amplitude
        M[i]['CSRL_sduu'] = -M[i]['CSRL_sddd']
        M[i]['CSRR_sduu'] = -M[i]['CSRR_sddd']
        M[i]['CTRR_sduu'] = -M[i]['CTRR_sddd']
        M[i]['CSRLt_sduu'] = 1 / 2 * M[i]['CVLR_sddd']  # -1 from isospin, -1/2 from Fierz
        M[i]['CSRRt_sduu'] = -(-1 / 2 * M[i]['CSRR_sddd'] - 1 / 8 * M[i]['CTRR_sddd'])
        M[i]['CTRRt_sduu'] = -(-6 * M[i]['CSRR_sddd'] + 1 / 2 * M[i]['CTRR_sddd'])
        M[i]['C8_sd']      = 0
    for i in (0, ):
        M[i]['CSRL_sduu']  =  par['Kpipi M{} SLR2_u'.format(i)]
        M[i]['CSRLt_sduu'] =  par['Kpipi M{} SLR1_u'.format(i)]
        M[i]['CSRR_sduu']  =  par['Kpipi M{} SLL2_u'.format(i)]
        M[i]['CSRRt_sduu'] =  par['Kpipi M{} SLL1_u'.format(i)]
        M[i]['CTRR_sduu']  = -par['Kpipi M{} SLL4_u'.format(i)]
        M[i]['CTRRt_sduu'] = -par['Kpipi M{} SLL3_u'.format(i)]
        M[i]['C8_sd']      = -ms * par['Kpipi M0 g-'] / 2
    for i in (0, 2):
        M[i]['CVRR_sduu']  = -M[i]['CVLL_sduu']
        M[i]['CVRRt_sduu'] = -M[i]['CVLLt_sduu']
        M[i]['CVRR_sddd']  = -M[i]['CVLL_sddd']
        M[i]['CVRL_sduu']  = -M[i]['CVLR_sduu']
        M[i]['CVRLt_sduu'] = -M[i]['CVLRt_sduu']
        M[i]['CVRL_sddd']  = -M[i]['CVLR_sddd']
        M[i]['CSLR_sduu']  = -M[i]['CSRL_sduu']
        M[i]['CSLRt_sduu'] = -M[i]['CSRLt_sduu']
        M[i]['CSLR_sddd']  = -M[i]['CSRL_sddd']
        M[i]['CSLL_sduu']  = -M[i]['CSRR_sduu']
        M[i]['CSLLt_sduu'] = -M[i]['CSRRt_sduu']
        M[i]['CSLL_sddd']  = -M[i]['CSRR_sddd']
        M[i]['CTLL_sduu']  = -M[i]['CTRR_sduu']
        M[i]['CTLLt_sduu'] = -M[i]['CTRRt_sduu']
        M[i]['CTLL_sddd']  = -M[i]['CTRR_sddd']
        M[i]['C8p_sd']     = -M[i]['C8_sd']
    return M


def Kpipi_amplitudes_SM(par,
                       include_VmA=True, include_VpA=True,
                       scale_ImA0EW=False):
    r"""Compute the SM contribution to the two isospin amplitudes of
    the $K\to\pi\pi$ transition."""
    scale = config['renormalization scale']['kpipi']
    pref = par['GF'] / sqrt(2) * ckm.xi('u', 'ds')(par)  # GF/sqrt(2) Vus* Vud
    me = Kpipi_matrixelements_SM(par, scale)
    # Wilson coefficients
    wc = wilsoncoefficients_sm_fourquark(par, scale)
    tau = -ckm.xi('t', 'ds')(par) / ckm.xi('u', 'ds')(par)
    k = [1, 2]
    if include_VmA:
        k = k + [3, 4, 9, 10]
    if include_VpA:
        k = k + [5, 6, 7, 8]
    A = {0: 0, 2: 0}
    for i in [0, 2]:
        for j in k:
            m = me[i][str(j)]
            yj = wc.get('y{}'.format(j), 0)
            zj = wc.get('z{}'.format(j), 0)
            dA = pref * m * (zj + tau * yj)
            if scale_ImA0EW and i == 0 and j in [7, 8, 9, 10]:
                b = 1 / par['epsp a'] / (1 - par['Omegahat_eff'])
                dA = dA.real + 1j * b * dA.imag
            A[i] += dA
    return A


def Kpipi_amplitudes_NP(wc_obj, par):
    r"""Compute the new physics contribution to the two isospin amplitudes
    of the $K\to\pi\pi$ transition."""
    scale = config['renormalization scale']['kpipi']
    pref = 4 * par['GF'] / sqrt(2) * ckm.xi('t', 'ds')(par)  # 4GF/sqrt(2) Vts* Vtd
    me = Kpipi_matrixelements_NP(par, scale)
    wc = wc_obj.get_wc(sector='sd', scale=scale, par=par, eft='WET-3')
    A = {0: 0, 2: 0}
    for i in [0, 2]:
        for j, m in me[i].items():
            A[i] += -pref * m * complex(wc[j]).conjugate()  # conjugate!
    return A

def epsprime_SM(par):
    r"""Compute the SM contribution to $\epsilon'/\epsilon$, including
    isospin breaking corrections."""
    a = par['epsp a']
    A = Kpipi_amplitudes_SM(par)
    ImA0 = A[0].imag
    ImA2 = A[2].imag
    ReA0 = par['ReA0(K->pipi)']
    ReA2 = par['ReA2(K->pipi)']
     # eq. (19) of arXiv:1507.06345
    flavio.citations.register("Buras:2015yba")
    return (-par['omega+'] / (sqrt(2) * par['eps_K'])
            * (ImA0 / ReA0 * (1 - par['Omegahat_eff'])
               - 1 / a * ImA2 / ReA2).real)


def epsprime_NP(wc_obj, par):
    r"""Compute the NP contribution to $\epsilon'/\epsilon$."""
    # Neglecting isospin breaking corrections!
    A = Kpipi_amplitudes_NP(wc_obj, par)
    ImA0 = A[0].imag
    ImA2 = A[2].imag
    ReA0 = par['ReA0(K->pipi)']
    ReA2 = par['ReA2(K->pipi)']
    a = par['epsp a']  # eq. (16)
    # dividing by a to remove the isospin brk corr in omega+, cf. (16) in 1507.06345
    flavio.citations.register("Buras:2015yba")
    return (-par['omega+'] / a / (sqrt(2) * par['eps_K'])
            * (ImA0 / ReA0 - ImA2 / ReA2).real)

def epsprime(wc_obj, par):
    r"""Compute $\epsilon'/\epsilon$, parametrizing direct CPV in
    $K\to\pi\pi$."""
    return epsprime_SM(par) + epsprime_NP(wc_obj, par)


# Observable and Prediction instances
o = Observable('epsp/eps')
o.tex = r"$\epsilon^\prime/\epsilon$"
Prediction('epsp/eps', epsprime)
o.set_description(r"Direct CP violation parameter")
o.add_taxonomy(r'Process :: $s$ hadron decays :: Non-leptonic decays :: $K\to \pi\pi$')


==> anc/flavio-master/flavio/physics/kdecays/lambdaplnu.py <==
r"""Functions for $\Lambda\to p\ell\nu decay"""

import flavio
from flavio.physics.bdecays.wilsoncoefficients import get_wceff_fccc_std


def g1_f1(wc_obj, par, lep, nu):
    scale = flavio.config['renormalization scale']['kdecays']
    ms = flavio.physics.running.running.get_ms(par, scale)
    wc = get_wceff_fccc_std(wc_obj, par, 'su', lep, nu, ms, scale, nf=3)
    f1 = par['Lambda->p f_1(0)'] * (wc['VL'] + wc['VR']).real
    g1 = par['Lambda->p g_1(0)'] * (wc['VL'] - wc['VR']).real
    return g1 / f1


def g1_f1_fct(lep):
    def f(wc_obj, par):
        return g1_f1(wc_obj, par, lep=lep, nu=lep)
    return f


_tex = {'e': 'e', 'mu': r'\mu', 'l': r'\ell'}
for l in ['e', 'mu', 'l']:
    _process_tex = r'\Lambda\to p'+_tex[l]+r"^+\nu"
    _process_taxonomy = r'Process :: $s$ hadron decays :: Semi-leptonic tree-level decays :: $\Lambda\to p\ell\nu$ :: $' + _process_tex + r"$"

    _obs_name = "g1/f1(Lambda->p"+l+"nu)"
    _obs = flavio.classes.Observable(_obs_name)
    _obs.set_description(r"Ratio of axial to vector form factor in $" + _process_tex + r"$")
    _obs.tex = r"$\frac{g_1(0)}{f_1(0)}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, g1_f1_fct(l))


==> anc/flavio-master/flavio/physics/kdecays/test_formfactors.py <==
import unittest
import numpy as np
import flavio

class TestKaonFFs(unittest.TestCase):
    def test_kaon_ffs(self):
        # check if this raises an error
        par = flavio.default_parameters.get_central_all()
        flavio.physics.kdecays.formfactors.fp0_dispersive(q2=0.1, par=par)
        flavio.physics.kdecays.formfactors.fT_pole(q2=0.1, par=par)
        # check that f0 and f+ are equal at q2=0
        ff0 = flavio.physics.kdecays.formfactors.ff_dispersive_pole(wc_obj=False, q2=0., par_dict=par)
        self.assertEqual(ff0['f+'], ff0['f0'])
        # check that f+ at q2=0 equals the corresponding parameter
        self.assertEqual(ff0['f+'], par['K->pi f+(0)'])


==> anc/flavio-master/flavio/physics/kdecays/test_kll.py <==
import unittest
import flavio
from .kll import br_kll
from flavio.physics import ckm
from math import pi


constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()


class TestKll(unittest.TestCase):
    def test_klmm_sd_sm(self):
        # compare to hep-ph/0605203
        # correct for different CKM choice
        par06 = par.copy()
        par06.update({'Vus': 0.22715, 'Vub': 0.003683, 'Vcb': 0.04161,
                      'delta': 59.0 / 180 * pi})
        self.assertAlmostEqual(br_kll(par06, wc_obj, 'KL', 'mu', 'mu', ld=False),
                               0.79 * 1e-9,
                               delta=0.02e-9)

    def test_ksmm_sd_sm(self):
        # compare to 1707.06999
        # correct for different CKM choice
        my_xi_t = ckm.xi('t', 'sd')(par)
        xi_t = ckm.xi('t', 'sd')({'Vus': 0.22508, 'Vub': 0.003715, 'Vcb': 0.04181,
                                  'delta': 65.4 / 180 * pi})
        r = (my_xi_t.imag / xi_t.imag)**2
        self.assertAlmostEqual(br_kll(par, wc_obj, 'KS', 'mu', 'mu', ld=False),
                               r * 0.19e-12,
                               delta=0.02e-12)

    def test_ksmm_ld_sm(self):
        # 1712.01295 eq. (2.33)
        _par = par.copy()
        _par.update({'Vus': 0.22508, 'Vub': 0.003715, 'Vcb': 0.04181,
                      'delta': 65.4 / 180 * pi})
        self.assertAlmostEqual(br_kll(_par, wc_obj, 'KS', 'mu', 'mu', ld=True)
                               - br_kll(_par, wc_obj, 'KS', 'mu', 'mu', ld=False),
                               4.99e-12,
                               delta=0.1e-12)

    def test_klmm_sm_p(self):
        par_p = par.copy()
        par_p['chi_disp(KL->gammagamma)'] = 0.71
        par_p.update({'Vus': 0.22508, 'Vub': 0.003715, 'Vcb': 0.04181,
                      'delta': 65.4 / 180 * pi})
        self.assertAlmostEqual(br_kll(par_p, wc_obj, 'KL', 'mu', 'mu', ld=True),
                               6.85e-9,
                               delta=0.2e-9)

    def test_klmm_sm_m(self):
        par_m = par.copy()
        par_m['chi_disp(KL->gammagamma)'] = -0.71
        par_m.update({'Vus': 0.22508, 'Vub': 0.003715, 'Vcb': 0.04181,
                      'delta': 65.4 / 180 * pi})
        self.assertAlmostEqual(br_kll(par_m, wc_obj, 'KL', 'mu', 'mu', ld=True),
                               8.11e-9,
                               delta=0.2e-9)

    def test_ksmm_sm(self):
        # 1712.01295 eq. (2.33)
        self.assertAlmostEqual(flavio.sm_prediction('BR(KS->mumu)'),
                               5.2e-12,
                               delta=0.2e-12)


==> anc/flavio-master/flavio/physics/kdecays/test_klnu.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestKlnu(unittest.TestCase):
    def test_klnu(self):
        # compare to the experimental values
        self.assertAlmostEqual(
            flavio.Observable["BR(K+->enu)"].prediction_central(constraints, wc_obj),
            1.582e-5, delta=4*0.007e-5)
        self.assertAlmostEqual(
            flavio.Observable["BR(K+->munu)"].prediction_central(constraints, wc_obj),
            63.56e-2, delta=8*0.11e-2)

    def test_rklnu(self):
        # compare to 0707.4464
        self.assertAlmostEqual(
            flavio.Observable["Remu(K+->lnu)"].prediction_central(constraints, wc_obj),
            2.477e-5, delta=2*0.001e-5)

    def test_pienu(self):
        # compare to the experimental values
        self.assertAlmostEqual(
            flavio.Observable["BR(pi+->enu)"].prediction_central(constraints, wc_obj),
            1.2352e-4, delta=2*0.0001e-2)

    def test_pimunu(self):
        # compare to the experimental values
        self.assertAlmostEqual(
            flavio.Observable["Gamma(pi+->munu)"].prediction_central(constraints, wc_obj)
            * par['tau_pi+'],
            1, delta=0.01)

    def test_klnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_mu = flavio.WilsonCoefficients()
        wc_np_mu.set_initial({'CVL_sumunumu': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_sumunue': 1}, 4.8)
        obs = flavio.Observable["BR(K+->munu)"]
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_mu = obs.prediction_central(constraints, wc_np_mu)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_mu/br_sm, 4, delta=0.06)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.03)


==> anc/flavio-master/flavio/physics/kdecays/test_kpilnu.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestKpilnu(unittest.TestCase):
    def test_kpilnu(self):
        # test for errors
        q2=0.05
        flavio.physics.kdecays.kpilnu.get_ff(q2, par, 'KL')
        flavio.physics.kdecays.kpilnu.get_ff(q2, par, 'K+')
        flavio.physics.kdecays.kpilnu.get_angularcoeff(q2, wc_obj, par, 'KL', 'pi+', 'e')
        flavio.physics.kdecays.kpilnu.get_angularcoeff(q2, wc_obj, par, 'KL', 'pi+', 'mu')
        flavio.physics.kdecays.kpilnu.get_angularcoeff(q2, wc_obj, par, 'K+', 'pi0', 'e')
        flavio.physics.kdecays.kpilnu.get_angularcoeff(q2, wc_obj, par, 'K+', 'pi0', 'mu')
        # unphysical q2
        self.assertEqual(flavio.physics.kdecays.kpilnu.dBRdq2(0, wc_obj, par, 'KL', 'pi+', 'e'), 0)
        self.assertEqual(flavio.physics.kdecays.kpilnu.dBRdq2(0.01, wc_obj, par, 'K+', 'pi0', 'mu'), 0)
        self.assertEqual(flavio.physics.kdecays.kpilnu.dBRdq2(2, wc_obj, par, 'K+', 'pi0', 'e'), 0)
        self.assertEqual(flavio.physics.kdecays.kpilnu.dBRdq2(1.5, wc_obj, par, 'KL', 'pi+', 'mu'), 0)
        self.assertEqual(flavio.physics.kdecays.kpilnu.dBRdq2(0.1, wc_obj, par, 'KL', 'pi+', 'tau'), 0)
        # compare central predictions to PDG values
        self.assertAlmostEqual(flavio.sm_prediction('BR(KL->pienu)')*1e2/40.55, 1, delta=0.04)
        self.assertAlmostEqual(flavio.sm_prediction('BR(K+->pienu)')*1e2/5.07, 1, delta=0.04)
        self.assertAlmostEqual(flavio.sm_prediction('BR(KL->pimunu)')*1e2/27.04, 1, delta=0.02)
        self.assertAlmostEqual(flavio.sm_prediction('BR(K+->pimunu)')*1e2/3.352, 1, delta=0.03)


    def test_kpilnu_nu(self):
        wc_sm = flavio.WilsonCoefficients()
        wc_np_mu = flavio.WilsonCoefficients()
        wc_np_mu.set_initial({'CVL_sumunumu': 1}, 4.8)
        wc_np_e = flavio.WilsonCoefficients()
        wc_np_e.set_initial({'CVL_sumunue': 1}, 4.8)
        obs = flavio.Observable["BR(K+->pimunu)"]
        br_sm = obs.prediction_central(constraints, wc_sm)
        br_mu = obs.prediction_central(constraints, wc_np_mu)
        br_e = obs.prediction_central(constraints, wc_np_e)
        # with interference: (1 + 1)^2 = 4
        self.assertAlmostEqual(br_mu/br_sm, 4, delta=0.06)
        # without interference: 1 + 1 = 2
        self.assertAlmostEqual(br_e/br_sm, 2, delta=0.03)

    def test_logC(self):
        # SM: prediction = input
        self.assertAlmostEqual(flavio.sm_prediction('lnC(K->pimunu)'), par['K->pi ln(C)'], delta=0.0001)

    def test_RT(self):
        self.assertEqual(flavio.sm_prediction('RT(K->pimunu)'), 0)
        wc = flavio.WilsonCoefficients()
        wc.set_initial({'CT_sumunumu': 1}, par['m_rho0'])
        self.assertEqual(flavio.np_prediction('RT(K->pienu)', wc), 0)
        self.assertNotEqual(flavio.np_prediction('RT(K->pimunu)', wc), 0)


==> anc/flavio-master/flavio/physics/kdecays/test_kpinunu.py <==
import unittest
import numpy as np
from .kpinunu import *
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
constraints_no_deltaPcu = constraints.copy()
constraints_no_deltaPcu.set_constraint('deltaPcu', 0)

class TestKpinunu(unittest.TestCase):
    # check that the known SM values are roughly reproduced
    def testkpinunu(self):
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(K+->pinunu)')/1e-10,
            1, delta=0.2)
        self.assertAlmostEqual(
            flavio.sm_prediction('BR(KL->pinunu)')/3e-11,
            1, delta=0.2)
        obs = flavio.classes.Observable['BR(K+->pinunu)']
        wc_sm = flavio.WilsonCoefficients()
        # confirm that deltaPcu leads to an enhancement of the K+->pinunu BR
        # by 6% as stated in the abstract of hep-ph/0503107
        self.assertAlmostEqual(
            obs.prediction_central(constraints, wc_sm)/obs.prediction_central(constraints_no_deltaPcu, wc_sm),
            1.06,
            delta=0.01)


==> anc/flavio-master/flavio/physics/kdecays/test_kpipi.py <==
import unittest
import flavio


class TestEpsPrime(unittest.TestCase):
    def test_epspsm(self):
        # check the SM prediction is in the right ball park
        self.assertAlmostEqual(1e4 * flavio.sm_prediction('epsp/eps'),
                               0.5,
                               delta=1)


==> anc/flavio-master/flavio/physics/kdecays/test_lambdaplnu.py <==
import unittest
import flavio


class TestLambdaplnu(unittest.TestCase):
    def test_lambdaplnu(self):
        gf = flavio.sm_prediction('g1/f1(Lambda->penu)')
        self.assertAlmostEqual(gf, 0.7185, delta=0.0001)


==> anc/flavio-master/flavio/physics/kdecays/wilsoncoefficients.py <==
r"""Functions for SM Wilson coefficients in kaon decays."""

import scipy.interpolate
import flavio
from flavio.physics import ckm


# Table 1 of 1507.06345: Wilson coefficients at 1.3 GeV
# for alpha_s = [0.1179, 0.1185, 0.1191]
_yz = [[-0.4036, -0.4092, -0.4150],
[1.2084, 1.2120, 1.2157],
[0.0275, 0.0280, 0.0285],
[-0.0555, -0.0563, -0.0571],
[0.0054, 0.0052, 0.0050],
[-0.0849, -0.0867, -0.0887],
[-0.0404, -0.0403, -0.0402],
[0.1207, 0.1234, 0.1261],
[-1.3936, -1.3981, -1.4027],
[0.4997, 0.5071, 0.5146]]
_yz_rows = ["z1", "z2", "y3", "y4", "y5", "y6", "y7/al", "y8/al", "y9/al", "y10/al",]
# inter- & extrapolating alpha_s dependence
wcsm = scipy.interpolate.interp1d([0.1179, 0.1185, 0.1191], _yz, fill_value="extrapolate")


def wilsoncoefficients_sm_fourquark(par, scale):
    r"""Return the $\Delta S=1$ Wilson coefficients of four-quark operators
    in the SM at the scale `scale`.

    Currently only implemented for `scale=1.3`."""
    if scale != 1.3:
        raise ValueError("Wilson coefficients only implemented for scale=1.3")
    flavio.citations.register("Buras:2015yba")
    wcarr = wcsm(par['alpha_s'])
    wc_dict = dict(zip(["z1", "z2", "y3", "y4", "y5", "y6",
                        "y7/al", "y8/al", "y9/al", "y10/al",], wcarr))
    for k in ['y7', 'y8', 'y9', 'y10']:
        wc_dict[k] = wc_dict.pop('{}/al'.format(k)) / 128
    return wc_dict


def wilsoncoefficients_sm_sl(par, scale):
    r"""Return the $\Delta S=1$ Wilson coefficients of semi-leptonic operators
    in the SM at the scale `scale`.

    Currently only $C_{10}$ (top and charm contributions) is implemented."""
    wc_dict = {}
    # fold in approximate m_t-dependence of C_10 (see eq. 4 of arXiv:1311.0903)
    flavio.citations.register("Bobeth:2013uxa")
    wc_dict['C10_t'] = -4.10  * (par['m_t']/173.1)**1.53
    Vus = abs(ckm.get_ckm(par)[0, 1])
    Pc = 0.115 # +-0.011, arXiv:hep-ph/0605203
    flavio.citations.register("Gorbahn:2006bm")
    wc_dict['C10_c'] = -Pc / par['s2w'] * Vus**4
    return wc_dict


==> anc/flavio-master/flavio/physics/mdms/__init__.py <==
r"""Anomalous magnetic dipole moments."""

from . import al


==> anc/flavio-master/flavio/physics/mdms/al.py <==
r"""Functions for the anomalous magnetic moments of leptons"""

import flavio
from math import sqrt, pi


def al(wc_obj, par, l, eft, scale):
    r"""Anomalous magnetic moment of lepton `l` at scale `scale`,
    $a_\ell = (g_\ell - 2) / 2$."""
    wc = wc_obj.get_wc(sector='dF=0', scale=scale, par=par, eft=eft, basis='flavio')
    # the covariant derivative contains d_mu + eta i e Q A, where Q=-1
    # the Lagrangian contains -eta * e*Q*a/(4*m) (...)
    # the effective Lagrangian contains p * ReC7 (...)
    # with p = 4*GF/sqrt(2)*e/(16*pi**2)*m
    # thus a = -eta*4*m*p/e/Q * ReC7 = pre * ReC7
    GF = par['GF']
    m = par['m_' + l]
    pre = m**2 * GF / sqrt(2) / pi**2
    C7 = wc['C7_' + 2 * l]  # e.g. C7_mumu
    aSM = par['a_{} SM'.format(l)]  # e.g. a_mu SM
    return aSM + pre * C7.real


def ae(wc_obj, par):
    r"""Anomalous magnetic moment of the electron,
    $a_e = (g_e - 2) / 2$."""
    scale = flavio.config['renormalization scale']['e g-2']
    return al(wc_obj, par, l='e', eft='WET-3', scale=scale)

def amu(wc_obj, par):
    r"""Anomalous magnetic moment of the muon,
    $a_\mu = (g_\mu - 2) / 2$."""
    scale = flavio.config['renormalization scale']['mudecays']
    return al(wc_obj, par, l='mu', eft='WET-3', scale=scale)

def atau(wc_obj, par):
    r"""Anomalous magnetic moment of the tau lepton,
    $a_\tau = (g_\tau - 2) / 2$."""
    scale = flavio.config['renormalization scale']['tau g-2']
    return al(wc_obj, par, l='tau', eft='WET', scale=scale)


def make_observable(l, ltex, lname, lfunc):
    """Instantiate the observable and add metadata."""
    obs_name = "a_" + l
    obs = flavio.classes.Observable(obs_name)
    obs.set_description(r"Anomalous magnetic moment of the " + lname)
    obs.tex = r"$a_{}$".format(ltex)
    obs.add_taxonomy(r"Process :: Dipole moments :: Lepton anomalous magnetic moments :: $a_{}$".format(ltex))
    flavio.classes.Prediction(obs_name, lfunc)


make_observable('mu', r'\mu', 'muon', amu)
make_observable('tau', r'\tau', 'tau lepton', atau)
make_observable('e', r'e', 'electron', ae)


==> anc/flavio-master/flavio/physics/mdms/test_al.py <==
import unittest
import flavio
from wilson import Wilson
from math import sqrt, pi
import numpy as np


par = flavio.default_parameters.get_central_all()
amu_SM = 116591810e-11
atau_SM = 117721e-8
ae_SM = 0.00115965218157


class TestGminus2Leptons(unittest.TestCase):
    def test_amu_SM(self):
        self.assertAlmostEqual(flavio.sm_prediction('a_mu') / amu_SM, 1)

    def test_amu_NP(self):
        w = Wilson({'C7_mumu': 1e-3}, 1.0, 'WET-3', 'flavio')
        e = sqrt(4 * pi * par['alpha_e'])
        m = par['m_mu']
        p = 4 * par['GF'] / sqrt(2) * e / 16 / pi**2 * m
        pre = p * 4 * m / e
        a = pre * 1e-3
        self.assertAlmostEqual(flavio.np_prediction('a_mu', w) - amu_SM,
                               a,
                               delta=0.01 * abs(a))

    def test_atau_SM(self):
        self.assertAlmostEqual(flavio.sm_prediction('a_tau') / atau_SM, 1)

    def test_ae_SM(self):
        self.assertAlmostEqual(flavio.sm_prediction('a_e') / ae_SM, 1)
        pd = flavio.combine_measurements('a_e')
        ae_exp = pd.central_value
        ae_err_exp = pd.error_left
        np.random.seed(17)
        ae_err_sm = flavio.sm_uncertainty('a_e')
        # check that there is a -2.3 sigma tension, see 1804.07409 p. 13
        self.assertAlmostEqual((ae_exp - ae_SM) / sqrt(ae_err_sm**2 + ae_err_exp**2), -2.3, delta=0.5)


==> anc/flavio-master/flavio/physics/mesonmixing/__init__.py <==
"""Functions for observables in particle-anti-particle mixing of neutral meson
systems ($K^0$, $B^0$, and $B_s$)."""

from . import amplitude
from . import observables


==> anc/flavio-master/flavio/physics/mesonmixing/amplitude.py <==
"""Functions for the dispersive and absorptive  parts of the meson-antimeson mixing amplitude"""
# Note that the 12-amplitudes are defined as antimeson->meson.
# Thus, for Bq and K, the relevant quark-level transition is
# b-qbar->q-bbar and s-dbar->d-sbar, but for D it is u-cbar->c-ubar
# (and not c-ubar->u-cbar!)

from math import log,pi,sqrt
import flavio
from flavio.physics.mesonmixing.wilsoncoefficient import cvll_d
from flavio.physics.mesonmixing.common import meson_quark, bag_msbar2rgi
from flavio.config import config
from flavio.physics.running import running
from flavio.physics import ckm

def matrixelements(par, meson):
    r"""Returns a dictionary with the values of the matrix elements of the
    $\Delta F=2$ operators.
    
    Note that the normalisation factor 1/2M from M_12 is included here,
    so the returned values of the matrix elements are really    
    $$\langle Q \rangle = \frac{\langle M | Q |\bar M\rangle}{2M_M}$$
    """
    mM = par['m_'+meson]
    fM = par['f_'+meson]
    BM = lambda i: par['bag_' + meson + '_' + str(i)]
    qi_qj = meson_quark[meson]
    scale = config['renormalization scale'][meson + ' mixing']
    mq1 = running.get_mq(qi_qj[0], par, scale)
    mq2 = running.get_mq(qi_qj[1], par, scale)
    r = (mM/(mq1+mq2))**2
    me = {}
    me['CVLL'] =  mM*fM**2*(1/3.)*BM(1)
    me['CSLR'] =  mM*fM**2*(1/4.)*BM(4)*r
    me['CVRR'] = me['CVLL']
    me['CVLR'] = -mM*fM**2*(1/6.)*BM(5)*r
    me['CSLL'] = -mM*fM**2*(5/24.)*BM(2)*r
    me['CSRR'] = me['CSLL']
    me['CTLL'] = mM*fM**2*(1/2.)*r*(5*BM(2)/3.-2*BM(3)/3.)
    me['CTRR'] = me['CTLL']
    return me

def M12_d_SM(par, meson):
    r"""Standard model contribution to the mixing amplitude $M_{12}$ of
    meson $K^0$, $B^0$, or $B_s$.

    Defined as
    $$M_{12}^M = \frac{\langle M | \mathcal H_{\mathrm{eff}}|\bar M\rangle}{2M_M}$$
    (Attention: $M_{12}$ is sometimes defined with the meson and anti-meson
    switched in the above definition, leading to a complex conjugation.)
    """
    me = matrixelements(par, meson)
    scale = config['renormalization scale'][meson + ' mixing']
    alpha_s = running.get_alpha(par, scale)['alpha_s']
    me_rgi = me['CVLL'] * bag_msbar2rgi(alpha_s, meson)
    C_tt, C_cc, C_ct = cvll_d(par, meson)
    eta_tt = par['eta_tt_'+meson]
    M12  = - (eta_tt*C_tt) * me_rgi
    # charm contribution only needed for K mixing! Negligible for B and Bs.
    if meson == 'K0':
        eta_cc = par['eta_cc_'+meson]
        eta_ct = par['eta_ct_'+meson]
        M12 = M12 - (eta_cc*C_cc + eta_ct*C_ct) * me_rgi
    return M12


def M12(par, wc, meson):
    r"""Mixing amplitude $M_{12}$ of meson $K^0$, $B^0$, or $B_s$.

    Defined as
    $$M_{12}^M = \frac{\langle M | \mathcal H_{\mathrm{eff}}|\bar M\rangle}{2M_M}$$
    (Attention: $M_{12}$ is sometimes defined with the meson and anti-meson
    switched in the above definition, leading to a complex conjugation.)
    """
    me = matrixelements(par, meson)
    # new physics contributions to the mixing amplitude
    # the minus sign below stems from the fact that H_eff = -C_i O_i
    di_dj = meson_quark[meson]
    contribution_np = 0
    for me_name, me_value in me.items():
        wc_name = '{}_{}'.format(me_name, 2 * di_dj)
        contribution_np += -wc.get(wc_name, 0) * me_value
    # SM contribution
    if meson == 'D0':
        contribution_sm = M12_u_SM(par)
    else: # for B0, Bs, K0
        contribution_sm = M12_d_SM(par, meson)
    # new physics + SM
    return contribution_np + contribution_sm

def G12_d_SM(par, meson):
    flavio.citations.register("Beneke:2003az")
    di_dj = meson_quark[meson]
    xi_t = ckm.xi('t',di_dj)(par)
    xi_u = ckm.xi('u',di_dj)(par)
    c = par['Gamma12_'+meson+'_c']
    a = par['Gamma12_'+meson+'_a']
    M12 = M12_d_SM(par, meson)
    return M12*( c + a * xi_u/xi_t )*1e-4

def G12_d(par, wc, meson):
    #TODO at the moment NP contributions to Gamma_12 are ignored!
    return G12_d_SM(par, meson)

_ps = 1.519267515435317e+12 # picosecond in 1/GeV

def G12_u_SM(par):
    xi_b = ckm.xi('b', 'uc')(par)
    xi_s = ckm.xi('s', 'uc')(par)
    a_bb = par['Gamma12_D a_bb']
    a_bs = par['Gamma12_D a_bs']
    a_ss = par['Gamma12_D a_ss']
    return (a_ss * xi_s**2 + a_bs * xi_b*xi_s + a_bb * xi_b**2)/_ps

def M12_u_SM(par):
    xi_b = ckm.xi('b', 'uc')(par)
    xi_s = ckm.xi('s', 'uc')(par)
    a_bb = par['M12_D a_bb']
    a_bs = par['M12_D a_bs']
    a_ss = par['M12_D a_ss']
    return (a_ss * xi_s**2 + a_bs * xi_b*xi_s + a_bb * xi_b**2)/_ps

def G12_u(par, wc):
    #TODO at the moment NP contributions to Gamma_12 are ignored!
    return G12_u_SM(par)


==> anc/flavio-master/flavio/physics/mesonmixing/common.py <==
from math import pi, sqrt, cos, sin
from cmath import phase
import cmath

meson_quark = { 'B0': 'bd', 'Bs': 'bs', 'K0': 'sd', 'D0': 'uc' }

def bag_msbar2rgi(alpha_s, meson):
    """Conversion factor between renormalization group invariant (RGI) defintion
    $\hat B$ of the bag parameter and the $\overline{\mathrm{MS}}$ definition
    $B(mu)$:
    $$\hat B = b_B^{(n_f)} B(mu)$$

    See e.g. eq. (84) in arXiv:1011.4408.
    """
    J={}
    if meson in ['B0', 'Bs']: # nf=5
        J = 5165/3174.
        g = 6/23
    elif meson == 'K0': # nf=3
        J = 307/162.
        g = 2/9.
    return alpha_s**(-g) * (1 + alpha_s/(4*pi) * J)

def DeltaM(M12, G12):
    r"""Meson mixing mass difference $\Delta M$ as a function of $M_{12}$ and
    $\Gamma_{12}$, defined as $M_2-M_1$."""
    return -2*(q_over_p(M12, G12)*(M12-1j/2.*G12)).real

def DeltaGamma(M12, G12):
    r"""Meson mixing decay width difference $\Delta\Gamma$ as a function of
    $M_{12}$ and $\Gamma_{12}$, defined as $\Gamma_1-\Gamma_2$."""
    return -4*(q_over_p(M12, G12)*(M12-1j/2.*G12)).imag

def q_over_p(M12, G12):
    r"""Ratio $q/p$ as a function of $M_{12}$ and $\Gamma_{12}$.
    The sign is chosen such that $\Delta M$ is positive in the $B$ system."""
    if 2*M12-1j*G12 == 0:
        return -1
    return -cmath.sqrt((2*M12.conjugate()-1j*G12.conjugate())/(2*M12-1j*G12))

def a_fs(M12, G12):
    r"""Flavour-specific CP asymmetry in meson mixing as a function of
    $M_{12}$ and $\Gamma_{12}$."""
    aM12 = abs(M12)
    aG12 = abs(G12)
    phi12 = phase(-M12/G12)
    return aG12 / aM12 * sin(phi12)


==> anc/flavio-master/flavio/physics/mesonmixing/observables.py <==
r"""$\Delta F=2$ observables"""


from flavio.physics.mesonmixing import amplitude
from flavio.physics.mesonmixing import common
from flavio.physics import ckm
from flavio.config import config
from math import sqrt, sin
from cmath import phase
from flavio.physics.common import conjugate_par
from flavio.classes import Observable, Prediction


# WCxf-EFT by meson
eft = {'K0': 'WET-3', 'D0': 'WET-4', 'B0': 'WET', 'Bs': 'WET'}


def get_M12_G12(wc_obj, par, meson):
    scale = config['renormalization scale'][meson + ' mixing']
    wc = wc_obj.get_wc(2*common.meson_quark[meson], scale, par, eft=eft[meson])
    M12 = amplitude.M12(par, wc, meson)
    # TODO temporary fix: we don't have a prediction for Gamma12 in the kaon sector
    if meson == 'K0':
        G12 = 0.
    elif meson == 'D0':
        G12 = amplitude.G12_u(par, wc)
    else: # B0 and Bs
        G12 = amplitude.G12_d(par, wc, meson)
    return M12, G12

def DeltaM_12(wc_obj, par, meson):
    r"""Mass difference defined to be $M_1 - M_2$, where the mass eigenstate
    1 is CP-even in the absence of CP violation."""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return -common.DeltaM(M12, G12)

def DeltaM_positive(wc_obj, par, meson):
    r"""Mass difference defined to be strictly positive"""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return abs(common.DeltaM(M12, G12))

def a_fs(wc_obj, par, meson):
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return common.a_fs(M12, G12)

def q_over_p(wc_obj, par, meson):
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return common.q_over_p(M12, G12)

def DeltaGamma_B(wc_obj, par, meson):
    r"""Decay width difference defined as
    $\Delta\Gamma = \Gamma_1 - \Gamma_2$ in the convention where
    $\Delta M = M_2 - M_1$ is positive (and the mass eigenstate
    1 is CP-even in the absence of CP violation), as often used in the
    $B$ system."""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    DM = common.DeltaM(M12, G12)
    if DM > 0:
        return common.DeltaGamma(M12, G12)
    else:
        return -common.DeltaGamma(M12, G12)

def DeltaGamma_12(wc_obj, par, meson):
    r"""Decay width difference defined as
    $\Delta\Gamma = \Gamma_1 - \Gamma_2$, in the convention where the
    mass eigenstate 1 is CP-even in the absence of CP violation."""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return common.DeltaGamma(M12, G12)

def x(wc_obj, par, meson):
    r"""$x=(M_1 - M_2)/\Gamma$ where 1 is CP-even in the CPC limit."""
    return DeltaM_12(wc_obj, par, meson)*par['tau_'+meson]

def y(wc_obj, par, meson):
    r"""$y=(\Gamma_1 - \Gamma_2)/2\Gamma$ where 1 is CP-even in the CPC limit."""
    return DeltaGamma_12(wc_obj, par, meson)*par['tau_'+meson]/2.

def x12(wc_obj, par, meson):
    r"""$x_{12}=2|M_{12}|/\Gamma$."""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return 2 * abs(M12) * par['tau_'+meson]

def y12(wc_obj, par, meson):
    r"""$y_{12}=|\Gamma_{12}|/\Gamma$."""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return abs(G12) * par['tau_'+meson]

def x12Im(wc_obj, par, meson):
    r"""$x_{12}^\text{Im}=\sin\phi_{12}$."""
    return x12(wc_obj, par, meson) * sin(phi12(wc_obj, par, meson))

def phi12(wc_obj, par, meson):
    r"""$\phi_{12}=\text{arg}(-M_{12}/\Gamma_{12})"""
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    return phase(M12 / G12)

def epsK(wc_obj, par):
    M12, G12 = get_M12_G12(wc_obj, par, 'K0')
    keps =  par['kappa_epsilon']
    DMK =  par['DeltaM_K0']
    return keps * M12.imag / DMK / sqrt(2)

def amplitude_BJpsiK(par):
    xi_c = ckm.xi('c', 'bd')(par) # V_cb V_cd*
    return xi_c

def amplitude_Bspsiphi(par):
    xi_c = ckm.xi('c', 'bs')(par) # V_cb V_cs*
    return xi_c

def S(wc_obj, par, meson, amplitude, etaCP):
    M12, G12 = get_M12_G12(wc_obj, par, meson)
    qp = common.q_over_p(M12, G12)
    DM = common.DeltaM(M12, G12)
    if DM < 0:
        qp = -qp  # switch the sign of q/p to keep DeltaM > 0
    A = amplitude(par)
    A_bar = amplitude(conjugate_par(par))
    xi = etaCP * qp * A / A_bar
    return -2*xi.imag / ( 1 + abs(xi)**2 )

def S_BJpsiK(wc_obj, par):
    return S(wc_obj, par, 'B0', amplitude_BJpsiK, etaCP=-1)

def S_Bspsiphi(wc_obj, par):
    return S(wc_obj, par, 'Bs', amplitude_Bspsiphi, etaCP=+1)


# Observable and Prediction instances

o = Observable('DeltaM_s')
o.set_description(r"Mass difference in the $B_s$-$\bar B_s$ system")
o.tex = r"$\Delta M_s$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B_s$-$\bar B_s$ mixing')
Prediction('DeltaM_s', lambda wc_obj, par: DeltaM_positive(wc_obj, par, 'Bs'))

o = Observable('DeltaM_d')
o.set_description(r"Mass difference in the $B^0$-$\bar B^0$ system")
o.tex = r"$\Delta M_d$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B^0$-$\bar B^0$ mixing')
Prediction('DeltaM_d', lambda wc_obj, par: DeltaM_positive(wc_obj, par, 'B0'))

o = Observable('DeltaM_d/DeltaM_s')
o.set_description(r"Ratio of Mass differences in the $B^0$-$\bar B^0$ and $B_s$-$\bar B_s$ systems")
o.tex = r"$\Delta M_d/\Delta M_s$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B^0$-$\bar B^0$ mixing')
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B_s$-$\bar B_s$ mixing')
Prediction('DeltaM_d/DeltaM_s', lambda wc_obj, par: DeltaM_positive(wc_obj, par, 'B0')
                                                    / DeltaM_positive(wc_obj, par, 'Bs'))


o = Observable('a_fs_s')
o.set_description(r"CP asymmetry in flavour-specific $B_s$ decays")
o.tex = r"$a_\text{fs}^s$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B_s$-$\bar B_s$ mixing')
Prediction('a_fs_s', lambda wc_obj, par: a_fs(wc_obj, par, 'Bs'))

o = Observable('a_fs_d')
o.set_description(r"CP asymmetry in flavour-specific $B^0$ decays")
o.tex = r"$a_\text{fs}^d$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B^0$-$\bar B^0$ mixing')
Prediction('a_fs_d', lambda wc_obj, par: a_fs(wc_obj, par, 'B0'))

o = Observable('DeltaGamma_s')
o.set_description(r"Decay width difference in the $B_s$-$\bar B_s$ system")
o.tex = r"$\Delta\Gamma_s$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B_s$-$\bar B_s$ mixing')
Prediction('DeltaGamma_s', lambda wc_obj, par: DeltaGamma_B(wc_obj, par, 'Bs'))

o = Observable('DeltaGamma_d')
o.set_description(r"Decay width difference in the $B^0$-$\bar B^0$ system")
o.tex = r"$\Delta\Gamma_d$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B^0$-$\bar B^0$ mixing')
Prediction('DeltaGamma_d', lambda wc_obj, par: DeltaGamma_B(wc_obj, par, 'B0'))

o = Observable('eps_K')
o.set_description(r"Indirect CP violation parameter in the $K^0$-$\bar K^0$ system")
o.tex = r"$\vert\epsilon_K\vert$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $K^0$-$\bar K^0$ mixing')
Prediction('eps_K', epsK)

o = Observable('S_psiK')
o.set_description(r"Mixing induced CP asymmetry in $B^0\to J/\psi K_S$")
o.tex = r"$S_{\psi K_S}$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B^0$-$\bar B^0$ mixing')
o.add_taxonomy(r'Process :: $b$ hadron decays :: Non-leptonic decays :: $B\to VP$')
Prediction('S_psiK', S_BJpsiK)

o = Observable('S_psiphi')
o.set_description(r"Mixing induced CP asymmetry in $B_s\to J/\psi \phi$")
o.tex = r"$S_{\psi\phi}$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $B_s$-$\bar B_s$ mixing')
o.add_taxonomy(r'Process :: $b$ hadron decays :: Non-leptonic decays :: $B\to VV$')
Prediction('S_psiphi', S_Bspsiphi)

o = Observable('x_D')
o.set_description(r"Normalized mass difference in the $D^0$-$\bar D^0$ system")
o.tex = r"$x_D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('x_D', lambda wc_obj, par: x(wc_obj, par, 'D0'))

o = Observable('y_D')
o.set_description(r"Normalized width difference in the $D^0$-$\bar D^0$ system")
o.tex = r"$y_D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('y_D', lambda wc_obj, par: y(wc_obj, par, 'D0'))

o = Observable('phi_D')
o.set_description(r"Phase of $q/p$ in the $D^0$-$\bar D^0$ system")
o.tex = r"$\phi_D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('phi_D', lambda wc_obj, par: phase(-q_over_p(wc_obj, par, 'D0')))

o = Observable('q/p_D')
o.set_description(r"Absolute value of $q/p$ in the $D^0$-$\bar D^0$ system")
o.tex = r"$\vert q/p\vert_D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('q/p_D', lambda wc_obj, par: abs(q_over_p(wc_obj, par, 'D0')))

o = Observable('x12_D')
o.set_description(r"Normalized absolute value of the dispersive mixing amplitude in the $D^0$-$\bar D^0$ system")
o.tex = r"$x_{12}^D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('x12_D', lambda wc_obj, par: x12(wc_obj, par, 'D0'))

o = Observable('y12_D')
o.set_description(r"Normalized absolute value of the absorptive mixing amplitude in the $D^0$-$\bar D^0$ system")
o.tex = r"$y_{12}^D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('y12_D', lambda wc_obj, par: y12(wc_obj, par, 'D0'))

o = Observable('phi12_D')
o.set_description(r"$D^0$-$\bar D^0$ mixing phase")
o.tex = r"$\phi_{12}^D$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('phi12_D', lambda wc_obj, par: phi12(wc_obj, par, 'D0'))

o = Observable('x12Im_D')
o.set_description(r"Normalized imaginary part of the dispersive mixing amplitude in the $D^0$-$\bar D^0$ system")
o.tex = r"$x_{12}^{\text{Im},D}$"
o.add_taxonomy(r'Process :: Meson-antimeson mixing ::  $D^0$-$\bar D^0$ mixing')
Prediction('x12Im_D', lambda wc_obj, par: x12Im(wc_obj, par, 'D0'))


==> anc/flavio-master/flavio/physics/mesonmixing/test_mesonmixing.py <==
import unittest
import numpy as np
from . import amplitude, observables
from math import sin, asin, cos, pi
from flavio.physics.eft import WilsonCoefficients
from flavio import Observable
from flavio.parameters import default_parameters
import copy
import flavio
import cmath
from wilson import Wilson

s = 1.519267515435317e+24

c = copy.deepcopy(default_parameters)
par = c.get_central_all()

wc_obj = WilsonCoefficients()
wc_B0 = wc_obj.get_wc('bdbd', 4.2, par)
wc_Bs = wc_obj.get_wc('bsbs', 4.2, par)
wc_K = wc_obj.get_wc('sdsd', 2, par)

# this is the DeltaF=2 evolution matrix from mt to 4.2 GeV as obtained
# from the formulae in hep-ph/0102316
U_mb = np.array([[ 0.83693251,  0.        ,  0.        ,  0.        ,  0.        ,
         0.        ,  0.        ,  0.        ,  0.        ,  0.        ],
       [ 0.        ,  0.83693251,  0.        ,  0.        ,  0.        ,
         0.        ,  0.        ,  0.        ,  0.        ,  0.        ],
       [ 0.        ,  0.        ,  0.91882327,  0.        ,  0.        ,
         0.        , -0.04335413,  0.        ,  0.        ,  0.        ],
       [ 0.        ,  0.        ,  0.        ,  0.91882327,  0.        ,
         0.        ,  0.        , -0.04335413,  0.        ,  0.        ],
       [ 0.        ,  0.        ,  0.        ,  0.        ,  1.68277548,
         0.        ,  0.        ,  0.        ,  2.06605957,  0.        ],
       [ 0.        ,  0.        ,  0.        ,  0.        ,  0.        ,
         1.68277548,  0.        ,  0.        ,  0.        ,  2.06605957],
       [ 0.        ,  0.        , -0.92932569,  0.        ,  0.        ,
         0.        ,  2.31878868,  0.        ,  0.        ,  0.        ],
       [ 0.        ,  0.        ,  0.        , -0.92932569,  0.        ,
         0.        ,  0.        ,  2.31878868,  0.        ,  0.        ],
       [ 0.        ,  0.        ,  0.        ,  0.        , -0.00686759,
         0.        ,  0.        ,  0.        ,  0.53745488,  0.        ],
       [ 0.        ,  0.        ,  0.        ,  0.        ,  0.        ,
        -0.00686759,  0.        ,  0.        ,  0.        ,  0.53745488]])
# fixing a sign error in the above matrix
U_mb[4, 8] = -U_mb[4, 8]
U_mb[8, 4] = -U_mb[8, 4]
U_mb[5, 9] = -U_mb[5, 9]
U_mb[9, 5] = -U_mb[9, 5]
# reshaping
U_mb = U_mb.reshape((10,10))[[0,4,8,1,5,9,2,6],:][:,[0,4,8,1,5,9,2,6]]

class TestMesonMixing(unittest.TestCase):
    def test_bmixing(self):
        # just some trivial tests to see if calling the functions raises an error
        m12d = amplitude.M12(par, wc_B0, 'B0')
        m12s = amplitude.M12(par, wc_Bs, 'Bs')
        # check whether order of magnitudes of SM predictions are right
        ps = 1e-12*s
        self.assertAlmostEqual(observables.DeltaM_positive(wc_obj, par, 'B0')*ps, 0.55, places=0)
        self.assertAlmostEqual(observables.DeltaM_positive(wc_obj, par, 'Bs')*ps, 18, places=-1)
        self.assertAlmostEqual(observables.DeltaGamma_B(wc_obj, par, 'B0')/0.00261*ps, 1, places=0)
        self.assertAlmostEqual(observables.DeltaGamma_B(wc_obj, par, 'Bs')/0.088*ps, 1, places=0)
        self.assertAlmostEqual(observables.a_fs(wc_obj, par, 'B0')/-4.7e-4, 1, places=0)
        self.assertAlmostEqual(observables.a_fs(wc_obj, par, 'Bs')/2.22e-5, 1, places=0)
        self.assertAlmostEqual(observables.S_BJpsiK(wc_obj, par), 0.73, places=1)
        self.assertAlmostEqual(observables.S_Bspsiphi(wc_obj, par), asin(+0.038), places=2)
        # test classic formula: numerics of Wolfi's thesis
        w_par = par.copy()
        GF = w_par['GF']
        mW = w_par['m_W']
        mBs = w_par['m_Bs']
        fBs = 0.245
        w_par['f_Bs'] = fBs
        S0 = 2.31
        V = flavio.physics.ckm.ckm_wolfenstein(0.2254, 0.808, 0.177, 0.360)
        w_par['Vub'] = abs(V[0,2])
        w_par['Vcb'] = abs(V[1,2])
        w_par['Vus'] = abs(V[0,1])
        w_par['delta'] = -cmath.phase(V[0,2])
        etaB = 0.55
        BBsh = 1.22 # 0.952 * 1.517
        w_par['bag_Bs_1'] = BBsh/1.5173
        M12 = (GF**2 * mW**2/12/pi**2 * etaB * mBs * fBs**2 * BBsh
               * S0 * (V[2,2] * V[2,1].conj())**2)
        self.assertAlmostEqual(amplitude.M12(w_par, wc_Bs, 'Bs')/M12, 1, delta=0.01)
        self.assertAlmostEqual(observables.DeltaM_positive(wc_obj, w_par, 'Bs')*ps, 18.3, delta=0.2)

    def test_dmixing(self):
        par_D = par.copy()
        wc_obj = flavio.WilsonCoefficients()
        # check correct limiting cases for vanishing mixing
        par_D['M12_D a_bb'] = 0
        par_D['M12_D a_bs'] = 0
        par_D['M12_D a_ss'] = 0
        par_D['Gamma12_D a_bb'] = 0
        par_D['Gamma12_D a_bs'] = 0
        par_D['Gamma12_D a_ss'] = 0
        self.assertEqual(flavio.Observable['x_D'].prediction_par(par_D, wc_obj), 0)
        self.assertEqual(flavio.Observable['y_D'].prediction_par(par_D, wc_obj), 0)
        self.assertEqual(flavio.Observable['phi_D'].prediction_par(par_D, wc_obj), 0)
        self.assertEqual(flavio.Observable['q/p_D'].prediction_par(par_D, wc_obj), 1)

    def test_dmixing(self):
        par_D = par.copy()
        wc_obj = flavio.WilsonCoefficients()
        par_D['M12_D a_bb'] = 0
        par_D['M12_D a_bs'] = 10
        par_D['M12_D a_ss'] = -0.1
        par_D['Gamma12_D a_bb'] = 0
        par_D['Gamma12_D a_bs'] = 10
        par_D['Gamma12_D a_ss'] = -0.3
        x12 = flavio.Observable['x12_D'].prediction_par(par_D, wc_obj)
        x12Im = flavio.Observable['x12Im_D'].prediction_par(par_D, wc_obj)
        phi12 = flavio.Observable['phi12_D'].prediction_par(par_D, wc_obj)
        self.assertAlmostEqual(x12 * sin(phi12), x12Im)

    def test_bmixing_classes(self):
        ps = 1e-12*s
        self.assertAlmostEqual(Observable['DeltaM_d'].prediction_central(c, wc_obj)*ps, 0.53, places=0)
        self.assertAlmostEqual(Observable['DeltaM_s'].prediction_central(c, wc_obj)*ps, 18, places=-1)
        self.assertAlmostEqual(Observable['DeltaGamma_d'].prediction_central(c, wc_obj)/0.00261*ps, 1, places=-1)
        self.assertAlmostEqual(Observable['DeltaGamma_s'].prediction_central(c, wc_obj)/0.088*ps, 1, places=-1)
        self.assertAlmostEqual(Observable['a_fs_d'].prediction_central(c, wc_obj)/-4.7e-4, 1, places=-1)
        self.assertAlmostEqual(Observable['a_fs_s'].prediction_central(c, wc_obj)/2.22e-5, 1, places=-1)
        self.assertAlmostEqual(Observable['S_psiK'].prediction_central(c, wc_obj), 0.73, places=-1)
        self.assertAlmostEqual(Observable['S_psiphi'].prediction_central(c, wc_obj), asin(+0.038), places=-1)

    def test_running(self):
        c_in = np.array([ 0.20910694,  0.77740198,  0.54696337,  0.46407456,  0.42482153,
        0.95717777,  0.62733321,  0.87053086])
        wc = flavio.WilsonCoefficients()
        wc_names = ['C{}_bsbs'.format(i)
                    for i in ['VLL', 'SLL', 'TLL', 'VRR', 'SRR', 'TRR', 'VLR', 'SLR']]
        wc_dict = dict(zip(wc_names, c_in))
        wc.set_initial(wc_dict, 173.3)
        c_out_dict = wc.get_wc('sbsb', 4.2, par)
        c_out = np.array([c_out_dict[k] for k in wc_names])
        c_out_U = np.dot(U_mb, c_in)
        for i, r in enumerate(c_out/c_out_U):
            if 'S' in wc_names[i] or 'T' in wc_names[i]:
                self.assertAlmostEqual(r, 1, delta=0.2,
                                       msg="Failed for {}".format(wc_names[i]))
            else:  # more precise
                self.assertAlmostEqual(r, 1, delta=0.1,
                                       msg="Failed for {}".format(wc_names[i]))
        # compare eta at 2 GeV to the values in table 2 of hep-ph/0102316
        par_bju = par.copy()
        par_bju['alpha_s'] = 0.118
        par_bju['m_b'] = 4.4
        c_out_bju_dict = wc.get_wc('sbsb', 2, par_bju, nf_out=5)
        c_out_bju = np.array([c_out_bju_dict[k] for k in wc_names])
        self.assertAlmostEqual(c_out_bju[0]/c_in[0], 0.788, delta=0.02)

    def test_common(self):
        # random values
        M12 = 0.12716600+0.08765385j
        G12 = -0.34399429-0.1490931j
        aM12 = abs(M12)
        aG12 = abs(G12)
        phi12 = cmath.phase(-M12/G12)
        qp = flavio.physics.mesonmixing.common.q_over_p(M12, G12)
        DM = flavio.physics.mesonmixing.common.DeltaM(M12, G12)
        DG = flavio.physics.mesonmixing.common.DeltaGamma(M12, G12)
        # arXiv:0904.1869
        self.assertAlmostEqual(DM**2-1/4.*DG**2, 4*aM12**2-aG12**2, places=10) # (35)
        self.assertAlmostEqual(qp, -(DM+1j*DG/2)/(2*M12-1j*G12), places=10) # (37)
        self.assertAlmostEqual(qp, -(2*M12.conjugate()-1j*G12.conjugate())/(DM+1j*DG/2), places=10) # (37)
        self.assertAlmostEqual(DM*DG, -4*(M12*G12.conjugate()).real, places=10) # (36)
        self.assertAlmostEqual(DM*DG, 4*aM12*aG12*cos(phi12), places=10) # (39)

    def test_np(self):
        # Bd
        CVSM = flavio.physics.mesonmixing.wilsoncoefficient.cvll_d(par, 'B0', scale=80)[0]
        w = Wilson({'CVRR_bdbd': CVSM}, 80, 'WET', 'flavio')
        self.assertAlmostEqual(
            flavio.np_prediction('DeltaM_d', w) / flavio.sm_prediction('DeltaM_d'),
            2,
            delta=0.15)  # difference due to NNLO evolution of SM contribution
        # Bs
        CVSM = flavio.physics.mesonmixing.wilsoncoefficient.cvll_d(par, 'Bs', scale=80)[0]
        w = Wilson({'CVRR_bsbs': CVSM}, 80, 'WET', 'flavio')
        self.assertAlmostEqual(
            flavio.np_prediction('DeltaM_s', w) / flavio.sm_prediction('DeltaM_s'),
            2,
            delta=0.15)  # difference due to NNLO evolution of SM contribution
        # K0
        CVSM = flavio.physics.mesonmixing.wilsoncoefficient.cvll_d(par, 'K0', scale=80)[0]
        w = Wilson({'CVRR_sdsd': CVSM}, 80, 'WET', 'flavio')
        self.assertAlmostEqual(
            flavio.np_prediction('eps_K', w) / flavio.sm_prediction('eps_K'),
            2,
            delta=0.30)  # difference due to NNLO evolution of SM contribution + charm contribution


==> anc/flavio-master/flavio/physics/mesonmixing/wilsoncoefficient.py <==
r"""$\Delta F=2$ Wilson coefficient in the Standard Model."""

from math import log,pi,sqrt
from flavio.physics.mesonmixing.common import meson_quark
from flavio.physics import ckm
import flavio

def F_box(x, y):
    r"""$\Delta F=2$ box loop function.

    Parameters
    ----------

    - `x`:
        $m_{u_i}^2/m_W^2$
    - `y`:
        $m_{u_j}^2/m_W^2$
    """
    if x == y:
        return ((4+4 * x-15 * x**2+x**3)/(4 * (-1+x)**2)
              +(x * (-4+4 * x+3 * x**2) * log(x))/(2 * (-1+x)**3))
    return ((4-7 * x * y)/(4-4 * x-4 * y+4 * x * y)
        +(x**2 * (4+(-8+x) * y) * log(x))/(4 * (-1+x)**2 * (x-y))
        -((4+x * (-8+y)) * y**2 * log(y))/(4 * (x-y) * (-1+y)**2))

def S0_box(x, y, xu=0):
    r"""$\Delta F=2$ box loop function $S_0(x, y, x_u)$."""
    flavio.citations.register("Inami:1980fz")
    return F_box(x, y) + F_box(xu, xu) - F_box(x, xu) - F_box(y, xu)

def df2_prefactor(par):
    GF = par['GF']
    mW = par['m_W']
    return -GF**2/(4.*pi**2) * mW**2


def cvll_d(par, meson, scale=160):
    r"""Contributions to the Standard Model Wilson coefficient $C_V^{LL}$
    for $B^0$, $B_s$, and $K$ mixing at the matching scale.

    The Hamiltonian is defined as
    $$\mathcal H_{\mathrm{eff}} = - C_V^{LL} O_V^{LL},$$
    where $O_V^{LL} = (\bar d_L^i\gamma^\mu d_L^j)^2$ with $i<j$.

    Parameters
    ----------

    - `par`:
        parameter dictionary
    - `meson`:
        should be one of `'B0'`, `'Bs'`, or `'K0'`

    Returns
    -------
    a tuple of three complex numbers `(C_tt, C_cc, C_ct)` that contain the top-,
    charm-, and charm-top-contribution to the Wilson coefficient. This
    separation is necessary as they run differently.
    """
    mt = flavio.physics.running.running.get_mt_mt(par)
    mc = par["m_c"]
    mu = par["m_u"]
    mW = par['m_W']
    xt = mt**2/mW**2
    xc = mc**2/mW**2
    xu = mu**2/mW**2
    di_dj = meson_quark[meson]
    xi_t = ckm.xi('t',di_dj)(par)
    xi_c = ckm.xi('c',di_dj)(par)
    N = df2_prefactor(par)
    C_cc = N * xi_c**2     * S0_box(xc, xc, xu)
    C_tt = N * xi_t**2     * S0_box(xt, xt, xu)
    C_ct = N * 2*xi_c*xi_t * S0_box(xc, xt, xu)
    return (C_tt, C_cc, C_ct)


==> anc/flavio-master/flavio/physics/mudecays/__init__.py <==
r"""Observables in muon decays."""

from . import muegamma
from . import mu3e
from . import mueconversion


==> anc/flavio-master/flavio/physics/mudecays/mu3e.py <==
r"""Functions for the lepton flavour violating $\mu\to 3e$ decay."""

import flavio
from math import pi, sqrt

from flavio.physics.taudecays.tau3l import _BR_tau3mu, wc_eff


def BR_mu3e(wc_obj, par):
    r"""Branching ratio of $\mu^-\to e^-e^+e^-$."""
    scale = flavio.config['renormalization scale']['mudecays']
    wceff = wc_eff(wc_obj, par, scale, 'mu', 'e', 'e', 'e', nf_out=4)
    # cf. (22, 23) of hep-ph/0404211
    pre_br = 1 / (8 * par['GF']**2)
    br_wc = _BR_tau3mu(par['m_mu'], par['m_e'], wceff)
    return pre_br * br_wc


_process_tex = r"\mu^-\to e^-e^+e^-"
_process_taxonomy = r'Process :: muon decays :: LFV decays :: $' + _process_tex + r"$"

_obs_name = "BR(mu->eee)"
_obs = flavio.classes.Observable(_obs_name)
_obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
_obs.tex = r"$\text{BR}(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, BR_mu3e)


==> anc/flavio-master/flavio/physics/mudecays/mueconversion.py <==
import flavio
from flavio.classes import Observable, Prediction
import numpy as np
from flavio.physics.edms.common import proton_charges

r"""Functions for neutrinoless $\mu - e$ conversion in different target nuclei"""
def CR_mue(wc_obj, par, nucl):
    r"""Conversion rate independent of the target nucleus"""
    mm = par['m_mu']
    scale = flavio.config['renormalization scale']['mudecays']
    #####overlap integrals and other parameters#####
    pc = proton_charges(par, scale)
    GuSp = (pc['gS_u+d'] + pc['gS_u-d']) / 2
    GdSp = (pc['gS_u+d'] - pc['gS_u-d']) / 2
    GsSp = pc['gS_s']
    GuSn = GdSp
    GdSn = GuSp
    GsSn = GsSp
    D   = par['D ' +nucl]*mm**(5/2)
    Sp  = par['Sp '+nucl]*mm**(5/2)
    Vp  = par['Vp '+nucl]*mm**(5/2)
    Sn  = par['Sn '+nucl]*mm**(5/2)
    Vn  = par['Vn '+nucl]*mm**(5/2)
    omega_capt  = par['GammaCapture '+nucl]
    #####Wilson Coefficients######
    #####Conversion Rate obtained from hep-ph/0203110#####
    flavio.citations.register("Kitano:2002mt")
    wc = wc_obj.get_wc('mue', scale, par, nf_out=3)
    prefac = -np.sqrt(2)/par['GF']
    AL = prefac / ( 4 * mm ) * wc['Cgamma_emu']
    AR = prefac / ( 4 * mm ) * wc['Cgamma_mue'].conjugate()
    gRV = {
        'u': prefac * ( wc['CVRR_mueuu'] + wc['CVLR_uumue'] ) / 2,
        'd': prefac * ( wc['CVRR_muedd'] + wc['CVLR_ddmue'] ) / 2,
        's': prefac * ( wc['CVRR_muess'] + wc['CVLR_ssmue'] ) / 2,
    }
    gLV = {
        'u': prefac * ( wc['CVLR_mueuu'] + wc['CVLL_mueuu'] ) / 2,
        'd': prefac * ( wc['CVLR_muedd'] + wc['CVLL_muedd'] ) / 2,
        's': prefac * ( wc['CVLR_muess'] + wc['CVLL_muess'] ) / 2,
    }
    gRS = {
        'u': prefac * ( wc['CSRR_emuuu'] + wc['CSRL_emuuu'] ).conjugate() / 2,
        'd': prefac * ( wc['CSRR_emudd'] + wc['CSRL_emudd'] ).conjugate() / 2,
        's': prefac * ( wc['CSRR_emuss'] + wc['CSRL_emuss'] ).conjugate() / 2,
    }
    gLS = {
        'u': prefac * ( wc['CSRR_mueuu'] + wc['CSRL_mueuu'] ) / 2,
        'd': prefac * ( wc['CSRR_muedd'] + wc['CSRL_muedd'] ) / 2,
        's': prefac * ( wc['CSRR_muess'] + wc['CSRL_muess'] ) / 2,
    }
    lhc = (
        AR.conjugate() * D
        + ( 2 * gLV['u'] + gLV['d'] ) * Vp
        + ( gLV['u'] + 2 * gLV['d'] ) * Vn
        + ( GuSp * gLS['u'] + GdSp * gLS['d'] + GsSp * gLS['s'] ) * Sp
        + ( GuSn * gLS['u'] + GdSn * gLS['d'] + GsSn * gLS['s'] ) * Sn
    )
    rhc = (
        AL.conjugate() * D
        + ( 2 * gRV['u'] + gRV['d'] ) * Vp
        + ( gRV['u'] + 2 * gRV['d'] ) * Vn
        + ( GuSp * gRS['u'] + GdSp * gRS['d'] + GsSp * gRS['s'] ) * Sp
        + ( GuSn * gRS['u'] + GdSn * gRS['d'] + GsSn * gRS['s'] ) * Sn
    )
    omega_conv = 2 * par['GF']**2 * ( abs(lhc)**2 + abs(rhc)**2 )
    return omega_conv / omega_capt


def CR_mueAu(wc_obj, par):
    r"""Conversion rate for $\phantom k^{197}_{79} \mathrm{Au}$"""
    return CR_mue(wc_obj, par, 'Au')
def CR_mueAl(wc_obj, par):
    r"""Conversion rate for $\phantom k^{27}_{13} \mathrm{Al}$"""
    return CR_mue(wc_obj, par, 'Al')
def CR_mueTi(wc_obj, par):
    r"""Conversion rate for $\phantom k^{48}_{22} \mathrm{Ti}$"""
    return CR_mue(wc_obj, par, 'Ti')

CRAu = Observable('CR(mu->e, Au)')
Prediction('CR(mu->e, Au)', CR_mueAu)
CRAu.tex = r"$CR(\mu - e)$ in $\phantom k^{197}_{79} \mathrm{Au}$"
CRAu.description = r"Coherent conversion rate of $\mu^-$ to $e^-$ in $\phantom k^{197}_{79} \mathrm{Au}$"
CRAu.add_taxonomy(r'Process :: muon decays :: LFV decays :: $\mu N \to e N$ :: ' + CRAu.tex)

CRAl = Observable('CR(mu->e, Al)')
Prediction('CR(mu->e, Al)', CR_mueAl)
CRAl.tex = r"$CR(\mu - e)$ in $\phantom k^{27}_{13} \mathrm{Al}$"
CRAl.description = r"Coherent conversion rate of $\mu^-$ to $e^-$ in $\phantom k^{27}_{13} \mathrm{Al}$"
CRAl.add_taxonomy(r'Process :: muon decays :: LFV decays :: $\mu N \to e N$ :: ' + CRAl.tex)

CRTi = Observable('CR(mu->e, Ti)')
Prediction('CR(mu->e, Ti)', CR_mueTi)
CRTi.tex = r"$CR(\mu - e)$ in $\phantom k^{48}_{22} \mathrm{Ti}$"
CRTi.description = r"Coherent conversion rate of $\mu^-$ to $e^-$ in $\phantom k^{48}_{22} \mathrm{Ti}$"
CRTi.add_taxonomy(r'Process :: muon decays :: LFV decays :: $\mu N \to e N$ :: ' + CRTi.tex)


==> anc/flavio-master/flavio/physics/mudecays/muegamma.py <==
r"""Functions for lepton flavour violating $\tau\to \ell\gamma$ decays."""

import flavio
from flavio.physics.taudecays.taulgamma import BR_llgamma


def BR_muegamma(wc_obj, par):
    r"""Branching ratio of $\mu\to e\gamma$."""
    return BR_llgamma(wc_obj, par, 'mu', 'e')


_process_tex = r"\mu\to e\gamma"
_process_taxonomy = r'Process :: muon decays :: LFV decays :: $' + _process_tex + r"$"

_obs_name = "BR(mu->egamma)"
_obs = flavio.classes.Observable(_obs_name)
_obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
_obs.tex = r"$\text{BR}(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, BR_muegamma)


==> anc/flavio-master/flavio/physics/mudecays/test_mu3e.py <==
import unittest
import flavio


class TestMu3E(unittest.TestCase):
    def test_mu3e(self):
        self.assertEqual(flavio.sm_prediction('BR(mu->eee)'), 0)


==> anc/flavio-master/flavio/physics/mudecays/test_mueconversion.py <==
import unittest
import flavio

class TestMuEConversion(unittest.TestCase):
	def test_mueconversion(self):
		self.assertEqual(flavio.sm_prediction('CR(mu->e, Au)'), 0)
		self.assertEqual(flavio.sm_prediction('CR(mu->e, Al)'), 0)
		self.assertEqual(flavio.sm_prediction('CR(mu->e, Ti)'), 0)

==> anc/flavio-master/flavio/physics/mudecays/test_muegamma.py <==
import unittest
import flavio
import numpy as np
from cmath import exp, pi
from wilson import Wilson

from flavio.physics.taudecays.test_taulgamma import compare_BR


class TestMuEGamma(unittest.TestCase):
    def test_muegamma(self):
        self.assertEqual(flavio.sm_prediction('BR(mu->egamma)'), 0)
    def test_tauegamma_implementation(self):
        input_dict_list=[{
        'Cgamma_mue':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        'Cgamma_emu':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        } for i in range(10)]
        BRs = np.array([
            flavio.np_prediction(
                'BR(mu->egamma)',
                Wilson(input_dict, 100,  'WET', 'flavio')
            )
            for input_dict in input_dict_list
        ])
        compare_BRs = np.array([
            compare_BR(
                Wilson(input_dict, 100,  'WET', 'flavio'),
                'mu', 'e',
            )
            for input_dict in input_dict_list
        ])
        self.assertAlmostEqual(np.max(np.abs(1-BRs/compare_BRs)), 0, delta=0.005)


==> anc/flavio-master/flavio/physics/neutrinos/__init__.py <==
r"""Module for observables in neutrino physics"""

from . import trident


==> anc/flavio-master/flavio/physics/neutrinos/test_trident.py <==
import unittest
import flavio
from wilson import Wilson
from math import sqrt


# constants used in the tests
GF = flavio.default_parameters.get_central('GF')
s2w = flavio.default_parameters.get_central('s2w')
pre = -4 * GF / sqrt(2)
v = 1 / sqrt(sqrt(2) * GF)


class TestNeutrinoTrident(unittest.TestCase):
    def test_trident_sm(self):
        self.assertEqual(flavio.sm_prediction('R_trident'), 1)

    def test_trident_np_1(self):
        # mimic the SM to increase the rate 4x
        w = Wilson({'ll_2222': pre * (1 - 1 / 2 + s2w) / 2, 'le_2222': pre * s2w}, 91.1876, 'SMEFT', 'Warsaw')
        self.assertAlmostEqual(flavio.np_prediction('R_trident', w), 4, delta=0.03)

    def test_trident_np_2(self):
        # mimic the SM but with taus or electrons to increase the rate 2x
        w = Wilson({'ll_1222': pre * (1 - 1 / 2 + s2w), 'le_1222': pre * s2w}, 91.1876, 'SMEFT', 'Warsaw')
        self.assertAlmostEqual(flavio.np_prediction('R_trident', w), 2, delta=0.015)
        w = Wilson({'ll_2223': pre * (1 - 1 / 2 + s2w), 'le_2322': pre * s2w}, 91.1876, 'SMEFT', 'Warsaw')
        self.assertAlmostEqual(flavio.np_prediction('R_trident', w), 2, delta=0.015)

    def test_trident_zprime(self):
        # reproduce eq. (11) in arXiv:1406.2332
        vp = 1000
        CV = -pre * v**2 / vp**2
        w = Wilson({'ll_2222': -CV / 2 / 2, 'le_2222':  -CV / 2}, 91.1876, 'SMEFT', 'Warsaw')
        R = (1 + (1 + 4 * s2w + 2 * v**2 / vp**2)**2) / (1 + (1 + 4 * s2w)**2)
        self.assertAlmostEqual(flavio.np_prediction('R_trident', w), R, delta=0.005)


==> anc/flavio-master/flavio/physics/neutrinos/trident.py <==
r"""Functions for neutrino trident production, $\nu N\to \nu\ell^+\ell^- N$"""

import flavio


def R_trident(wc_obj, par):
    r"""Neutrino trident production cross section normalized to the SM value.

    The process is $\nu_\mu N\to \nu_\ell\mu^+\mu^- \nu N$."""
    scale = 1  # doesn't matter at all since coefficients don't run!
    wc = wc_obj.get_wc(sector='ffnunu', scale=scale, par=par, eft='WET-3', basis='flavio')
    # CV is defined as the Wilson coefficient of
    # - 4 GF / sqrt(2) (\bar\nu_L \gamma^\mu \nu_L)(\bar\mu \gamma^\mu \mu)
    # CA is defined as the Wilson coefficient of
    # - 4 GF / sqrt(2) (\bar\nu_L \gamma^\mu \nu_L)(\bar\mu \gamma^\mu \gamma_5 \mu)
    # SM contribution (W + Z exchange)
    CV_SM = 1 / 2 + 2 * par['s2w']
    CA_SM = 1 / 2
    # NP contributions: final state nu_mu ...
    CV_NP_m = -wc['CVLR_numunumumumu'] - wc['CVLL_numunumumumu']
    CA_NP_m = -wc['CVLL_numunumumumu'] + wc['CVLR_numunumumumu']
    # nu_e
    CV_NP_e = -wc['CVLL_nuenumumumu'] - wc['CVLR_nuenumumumu']
    CA_NP_e = -wc['CVLL_nuenumumumu'] + wc['CVLR_nuenumumumu']
    # nu_tau
    CV_NP_t = -wc['CVLL_numunutaumumu'] - wc['CVLR_numunutaumumu']
    CA_NP_t = -wc['CVLL_numunutaumumu'] + wc['CVLR_numunutaumumu']
    # coherent sum for final state nu_mu
    CA_m = CA_SM + CA_NP_m
    CV_m = CV_SM + CV_NP_m
    sigma_SM = abs(CA_SM)**2 + abs(CV_SM)**2
    # SM-NP interfering only for final-state nu_mu
    sigma_tot = abs(CA_m)**2 + abs(CV_m)**2 + abs(CA_NP_e)**2 + abs(CV_NP_e)**2 + abs(CA_NP_t)**2 + abs(CV_NP_t)**2
    return sigma_tot / sigma_SM


_process_tex = r"$\nu_\mu N\to \nu_\ell\mu^+\mu^-N$"
_process_taxonomy = r'Process :: neutrino physics :: scattering cross sections :: ' + _process_tex

_obs_name = "R_trident"
_obs = flavio.classes.Observable(_obs_name)
_obs.set_description(r"Cross section of neutrino trident production, {}, normalized to the SM".format(_process_tex))
_obs.tex = r"$\sigma_\text{trident}/\sigma_\text{trident}^\text{SM}$"
_obs.add_taxonomy(_process_taxonomy)
flavio.classes.Prediction(_obs_name, R_trident)


==> anc/flavio-master/flavio/physics/running/__init__.py <==
"""Functions for the renormalization group  (RG) evolution of masses, couplings,
and Wilson coefficients"""


==> anc/flavio-master/flavio/physics/running/betafunctions.py <==
"""Functions for running of QCD and QED gauge couplings below the weak scale."""

import numpy as np
from math import pi


def beta_qcd(als, ale, mu, f):
    r"""Right-hand side of the QCD beta function written in the (unconventional) form
    $d \alpha_s /d\mu= \beta(\mu)$
    """
    #FIXME QED part only implemented for f=5
    b=np.zeros((3,3), dtype=float)
    b[0,0] = (33 - 2*f)/3
    b[1,0] =    (102 - (38*f)/3.)
    b[2,0] = (1428.5 - (5033*f)/18. + (325*f**2)/54.)
    b[0,1] = -((22)/(9))
    b[1,1] = -(308/27)
    b[0,2] = (4945/243)
    couplings = np.array([[
            (als/4./pi)**ps*(ale/4./pi)**pe
            for pe in range(3)]
        for ps in range(3)])
    return -1/2./pi/mu*als**2*(couplings*b).sum()

def beta_qed(ale, als, mu, f):
    r"""RHS of the QED beta function written in the (unconventional) form
    $d \alpha_e /d\mu= \beta(\mu)$
    """
    #FIXME only implemented for f=5
    b=np.zeros((2,2), dtype=float)
    b[0,0] = (80/9)
    b[1,0] = (464/27)
    b[0,1] = (176/9)
    couplings = np.array([[
            (ale/4./pi)**pe*(als/4./pi)**ps
        for ps in range(2)]
    for pe in range(2)])
    return 1/2./pi/mu*ale**2*(couplings*b).sum()

def beta_qcd_qed(alpha, mu, nf):
    r"""RHS of the QCD and QED beta function written in the (unconventional) form
    $$\frac{d}{d\mu} \vec\alpha = \vec\beta(\mu)$$
    where $\vec\alpha^T=(\alpha_s,\alpha_e)$
    """
    bs =  beta_qcd(alpha[0], alpha[1], mu, nf)
    be =  beta_qed(alpha[1], alpha[0], mu, nf)
    return np.array([bs, be])

def betafunctions_qcd_qed_nf(nf):
    return lambda x, mu: beta_qcd_qed(x, mu, nf)


==> anc/flavio-master/flavio/physics/running/masses.py <==
"""Functions for conversion of quark masses not contained in RunDec."""

from math import log, pi
import numpy as np
import flavio
from flavio.math.functions import zeta
from flavio.physics.running.masses import zeta


# (19) of arXiv:1107.3100v1
def fKsFromMs1(Mu, M, Nf):
    flavio.citations.register("Gambino:2011cq")
    return -(4/3.)* (1- (4/3) * (Mu/M) - (Mu**2/(2*M**2)) )
def fKsFromMs2(Mu, M, Nf):
    flavio.citations.register("Gambino:2011cq")
    b0 = 11 - 2*Nf/3.
    return ((((1/3.)*log(M/(2*Mu))+13/18.)*b0 - pi**2/3. + 23/18.)*Mu**2/M**2
            + (((8/9.)*log(M/(2*Mu))+64/27.)*b0 - 8*pi**2/9. + 92/27.) * Mu/M
            - (pi**2/12. + 71/96.)*b0
            + zeta(3)/6. - pi**2/9. * log(2) + 7*pi**2/12. + 23/72.
            )
# from (A.8) of hep-ph/0302262v1
def fKsFromMs3(Mu, M, Nf):
    flavio.citations.register("Benson:2003kp")
    b0 = 11 - 2*Nf/3.
    return -(b0/2.)**2*(2353/2592.+13/36.*pi**2+7/6.*zeta(3)
            -16/9.*Mu/M*((log(M/(2*Mu))+8/3.)**2+67/36.-pi**2/6.)
            -2/3.*Mu**2/M**2*((log(M/(2*Mu))+13/6.)**2+10/9.-pi**2/6.))

def mKS2mMS(M, Nf, asM, Mu, nl):
    s = np.zeros(4)
    s[0] = 1.
    s[1] = (asM/pi) * fKsFromMs1(Mu, M, Nf)
    s[2] = (asM/pi)**2 * fKsFromMs2(Mu, M, Nf)
    s[3] = (asM/pi)**3 * fKsFromMs3(Mu, M, Nf)
    r = s[:nl+1].sum()
    return M * r

def mMS2mKS(MS, Nf, asM, Mu, nl):
    def convert(M):
        s = np.zeros(4)
        s[0] = 1.
        s[1] = -(asM/pi) * fKsFromMs1(Mu, M, Nf)
        s[2] = -(asM/pi)**2 * fKsFromMs2(Mu, M, Nf)
        # properly invert the relation to O(asM**2)
        s[2] = s[2] + s[1]**2
        s[3] = -(asM/pi)**3 * fKsFromMs3(Mu, M, Nf)
        r = s[:nl+1].sum()
        return MS * r
    # iterate twice
    Mtmp = convert(MS)
    Mtmp = convert(Mtmp)
    return convert (Mtmp)


==> anc/flavio-master/flavio/physics/running/running.py <==
"""Functions to solve the renormalization group equations (RGEs) numerically."""

from flavio.physics.running import betafunctions
from flavio.physics.running import masses
from scipy.integrate import odeint
import numpy as np
from functools import lru_cache
from flavio.config import config
import copy
from math import log, pi
from wilson.util import qcd
import rundec

# quark mass thresholds
def _thresholds():
    thresholds = {
        3: 0.1,
        4: config['RGE thresholds']['mc'],
        5: config['RGE thresholds']['mb'],
        6: config['RGE thresholds']['mt'],
        7: np.inf,
        }
    return thresholds

def rg_evolve(initial_condition, derivative, scale_in, scale_out):
    sol = odeint(derivative, initial_condition, [scale_in, scale_out])
    return sol[1]

def rg_evolve_sm(initial_condition, derivative_nf, scale_in, scale_out, nf_out=None):
    if scale_in == scale_out:
        # no need to run!
        # However, return a copy to prevent accidentally changing the initial condition
        return copy.deepcopy(initial_condition)
    if scale_out < 0.1:
        raise ValueError('RG evolution below the strange threshold not implemented.')
    return _rg_evolve_sm(tuple(initial_condition), derivative_nf, scale_in, scale_out, nf_out)

@lru_cache(maxsize=config['settings']['cache size'])
def _rg_evolve_sm(initial_condition, derivative_nf, scale_in, scale_out, nf_out):
    thresholds = _thresholds()
    if scale_in > scale_out: # running DOWN
        # set initial values and scales
        initial_nf = initial_condition
        scale_in_nf = scale_in
        for nf in (6,5,4,3):
            if scale_in <= thresholds[nf]:
                continue
            if nf_out is not None and nf == nf_out:
                scale_stop = scale_out
            else:
                # run either to next threshold or to final scale, whichever is closer
                scale_stop = max(thresholds[nf], scale_out)
            sol = rg_evolve(initial_nf, derivative_nf(nf), scale_in_nf, scale_stop)
            if scale_stop == scale_out:
                return sol
            initial_nf = sol
            scale_in_nf = thresholds[nf]
    elif scale_in < scale_out: # running UP
        # set initial values and scales
        initial_nf = initial_condition
        scale_in_nf = scale_in
        for nf in (3,4,5,6):
            if nf < 6 and scale_in >= thresholds[nf+1]:
                continue
             # run either to next threshold or to final scale, whichever is closer
            scale_stop = min(thresholds[nf+1], scale_out)
            sol = rg_evolve(initial_nf, derivative_nf(nf), scale_in_nf, scale_stop)
            if scale_stop == scale_out:
                return sol
            initial_nf = sol
            scale_in_nf = thresholds[nf+1]
    return sol


@lru_cache(maxsize=config['settings']['cache size'])
def run_alpha_e(alpha_e_in, scale_in, scale_out, n_u, n_d, n_e):
    """Get the electromagnetic fine structure constant at the scale `scale_out`,
    given its value at the scale `scale_in` and running with `n_u` dynamical
    up quark flavours, `n_d` dynamical down quark flavours, and `n_e` dynamical
    charged lepton flavours."""
    if scale_out == scale_in:
        # nothing to do
        return alpha_e_in
    beta0 = -4/3 * (4 * n_u / 3 + n_d / 3 + n_e)  # -4/3 * sum Q_f^2 N_f
    return alpha_e_in / (1 + alpha_e_in * beta0 * log(scale_out/scale_in) / (2 * pi))


def get_nf(scale):
    """Guess the number of quark flavours based on the scale, if not
    specified manually."""
    mt = config['RGE thresholds']['mt']
    mb = config['RGE thresholds']['mb']
    mc = config['RGE thresholds']['mc']
    if scale >= mt:
        return 6
    elif mb <= scale < mt:
        return 5
    elif mc <= scale < mb:
        return 4
    elif scale < mc:
        return 3
    else:
        raise ValueError("Unexpected value: scale={}".format(scale))


def get_alpha_e(par, scale, nf_out=None):
    r"""Get the running $\overline{\mathrm{MS}}$ fine-structure constant
    $\alpha_e$ at the specified scale."""
    nf = nf_out or get_nf(scale)
    aeMZ = par['alpha_e']
    MZ = 91.1876  # m_Z treated as a constant here
    mt = config['RGE thresholds']['mt']
    mb = config['RGE thresholds']['mb']
    mc = config['RGE thresholds']['mc']
    if nf == 5:
        return run_alpha_e(aeMZ, MZ, scale, n_u=2, n_d=3, n_e=3)
    elif nf == 6:
        aemt = run_alpha_e(aeMZ, MZ, mt, n_u=2, n_d=3, n_e=3)
        return run_alpha_e(aemt, mt, scale, n_u=3, n_d=3, n_e=3)
    elif nf == 4:
            aemb = run_alpha_e(aeMZ, MZ, mb, n_u=2, n_d=3, n_e=3)
            return run_alpha_e(aemb, mb, scale, n_u=2, n_d=2, n_e=3)
    elif nf == 3:
        aemb = run_alpha_e(aeMZ, MZ, mb, n_u=2, n_d=3, n_e=3)
        aemc = run_alpha_e(aemb, mb, mc, n_u=2, n_d=2, n_e=3)
        return run_alpha_e(aemc, mc, scale, n_u=1, n_d=2, n_e=2)
    else:
        raise ValueError("Invalid value: nf_out={}".format(nf_out))


def get_alpha_s(par, scale, nf_out=None):
    r"""Get the running $\overline{\mathrm{MS}}$ QCD coupling constant
    $\alpha_s$ at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.alpha_s(scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_alpha(par, scale, nf_out=None):
    r"""Get the running $\overline{\mathrm{MS}}$ $\alpha_s$ and $\alpha_e$
    at the specified scale.
    """
    return {'alpha_e' : get_alpha_e(par, scale, nf_out=nf_out),
            'alpha_s' : get_alpha_s(par, scale, nf_out=nf_out)}


def get_mb(par, scale, nf_out=None):
    r"""Get the running $b$ quark mass at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.m_b(mbmb=par['m_b'], scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_mc(par, scale, nf_out=None):
    r"""Get the running $c$ quark mass at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.m_c(mcmc=par['m_c'], scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_mu(par, scale, nf_out=None):
    r"""Get the running $u$ quark mass at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.m_s(ms2=par['m_u'], scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_md(par, scale, nf_out=None):
    r"""Get the running $d$ quark mass at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.m_s(ms2=par['m_d'], scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_ms(par, scale, nf_out=None):
    r"""Get the running $s$ quark mass at the specified scale."""
    nf = nf_out or get_nf(scale)
    return qcd.m_s(ms2=par['m_s'], scale=scale, f=nf, alphasMZ=par['alpha_s'])


def get_mq(q, par, scale, nf_out=None):
    fdict = {'u': get_mu,
             'c': get_mc,
             'd': get_md,
             's': get_ms,
             'b': get_mb}
    return fdict[q](par, scale, nf_out=nf_out)


def get_mc_pole(par, nl=2): # for mc, default to 2-loop conversion only due to renormalon ambiguity!
    r"""Get the $c$ quark pole mass, using the 2-loop conversion
    formula from the $\overline{\mathrm{MS}}$ mass."""
    mcmc = par['m_c']
    alpha_s = get_alpha(par, mcmc)['alpha_s']
    return _get_mc_pole(mcmc=mcmc, alpha_s=alpha_s, nl=nl)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mc_pole(mcmc, alpha_s, nl):
    crd = rundec.CRunDec()
    return crd.mMS2mOS(mcmc, None, alpha_s, mcmc, 4, nl)


def get_mc_KS(par, scale):
    r"""Get the $c$ quark mass in the kinetic scheme."""
    mcmc = par['m_c']
    alpha_s = get_alpha(par, mcmc)['alpha_s']
    return _get_mc_KS(mcmc=mcmc, alpha_s=alpha_s, scale=scale, nl=3)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mc_KS(mcmc, alpha_s, scale, nl):
    return masses.mMS2mKS(MS=mcmc, Nf=3, asM=alpha_s, Mu=scale, nl=nl)


def get_mb_pole(par, nl=2):  # for mb, default to 2-loop conversion only due to renormalon ambiguity!
    r"""Get the $b$ quark pole mass, using the 2-loop conversion
    formula from the $\overline{\mathrm{MS}}$ mass."""
    mbmb = par['m_b']
    alpha_s = get_alpha(par, mbmb)['alpha_s']
    return _get_mb_pole(mbmb=mbmb, alpha_s=alpha_s, nl=nl)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mb_pole(mbmb, alpha_s, nl):
    crd = rundec.CRunDec()
    return crd.mMS2mOS(mbmb, None, alpha_s, mbmb, 5, nl)


def get_mb_KS(par, scale):
    r"""Get the $b$ quark mass in the kinetic scheme."""
    mbmb = par['m_b']
    alpha_s = get_alpha(par, mbmb)['alpha_s']
    return _get_mb_KS(mbmb=mbmb, alpha_s=alpha_s, scale=scale, nl=3)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mb_KS(mbmb, alpha_s, scale, nl):
    # see 1107.3100 for why Nf=4
    return masses.mMS2mKS(MS=mbmb, Nf=4, asM=alpha_s, Mu=scale, nl=nl)


def get_mb_1S(par, nl=3):
    r"""Get the $b$ quark mass in the 1S scheme."""
    mbmb = par['m_b']
    alpha_s = get_alpha(par, mbmb)['alpha_s']
    return _get_mb_1S(mbmb=mbmb, alpha_s=alpha_s, scale=mbmb, nl=nl)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mb_1S(mbmb, alpha_s, scale, nl):
    crd = rundec.CRunDec()
    return crd.mMS2m1S(mbmb, None, alpha_s, scale, 5, nl)


def get_mt(par, scale):
    r"""Get the running top quark mass at the specified scale."""
    return _get_mt(mt_pole=par['m_t'],
                   alpha_s=get_alpha_s(par, scale),
                   scale=scale)


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mt(mt_pole, alpha_s, scale):
    r"""Get the running top quark mass at the specified scale."""
    crd = rundec.CRunDec()
    return crd.mOS2mMS(mt_pole, None, alpha_s, scale, 6, 3)


def get_mt_mt(par):
    r"""Get the scale invariant top quark mass mt(mt)."""
    mt_pole = par['m_t']
    return _get_mt_mt(mt_pole=mt_pole,
                      alpha_s=get_alpha_s(par, mt_pole))


# cached version
@lru_cache(maxsize=config['settings']['cache size'])
def _get_mt_mt(mt_pole, alpha_s):
    r"""Get the scale invariant top quark mass mt(mt)."""
    crd = rundec.CRunDec()
    return crd.mOS2mSI(mt_pole, None, alpha_s, 6, 3)


def make_wilson_rge_derivative(adm):
    if adm is None:
        return None
    def derivative(x, mu, nf):
        alpha_s = x[-2]
        alpha_e = x[-1]
        c_real = x[:-2]
        c = c_real.view(np.complex)
        d_alpha = betafunctions.beta_qcd_qed([alpha_s, alpha_e], mu, nf)
        d_c = np.dot(adm(nf, alpha_s, alpha_e).T, c)/mu
        d_c_real = d_c.view(np.float)
        return np.append(d_c_real, d_alpha)
    def derivative_nf(nf):
        return lambda x, mu: derivative(x, mu, nf)
    return derivative_nf

def get_wilson(par, c_in, derivative_nf, scale_in, scale_out, nf_out=None):
    r"""RG evolution of a vector of Wilson coefficients.

    In terms of the anomalous dimension matrix $\gamma$, the RGE reads
    $$\mu\frac{d}{d\mu} \vec C = \gamma^T(n_f, \alpha_s, \alpha_e) \vec C$$
    """
    alpha_in = get_alpha(par, scale_in, nf_out=nf_out)
    # x is (c_1, ..., c_N, alpha_s, alpha_e)
    c_in_real = np.asarray(c_in, dtype=complex).view(np.float)
    x_in = np.append(c_in_real, [alpha_in['alpha_s'], alpha_in['alpha_e']])
    sol = rg_evolve_sm(x_in, derivative_nf, scale_in, scale_out, nf_out=nf_out)
    c_out = sol[:-2]
    return c_out.view(np.complex)

def get_f_perp(par, meson, scale, nf_out=None):
    r"""Get the transverse meson decay constant at a given scale.
    The argument `meson` should be one of `rho0`, `rho+`, `K*0`, `K*+`,
    `omega`, `phi`. The input value for the transverse decay constant is taken
    from `par` and is assumed to be at a scale of 2 GeV in the 3-flavour
    scheme.
    """
    thresholds = _thresholds()
    f_perp = par['f_perp_' +  meson]
    scale_start = 2
    nf = 3
    if scale == scale_start:
        return f_perp
    for nf in (3, 4, 5, 6):
        # run to final scale directly if nf equals nf_out
        if nf_out is not None and nf_out == nf:
            scale_stop = scale
        # run either to next threshold or to final scale, whichever is closer
        else:
            scale_stop = min(thresholds[nf + 1], scale)
        f_perp = _rg_factor_f_perp(par, scale_start, scale_stop, nf) * f_perp
        if scale_stop == scale:
            return f_perp
        scale_start = thresholds[nf + 1]

def _rg_factor_f_perp(par, scale_start, scale_stop, nf):
    r"""This function returns the leading order renormalization group (RG)
    factor that relates the value of the transverse meson decay constant
    at the scale `scale_stop` to its value at the scale `scale_start`.
    The number of fermion flavours to be taken into account is specified by
    `nf`. The exponent used in the RG factor can be written es `4/(3*beta_0)`,
    where `beta_0` is given by `11-2*nf/3` (cf. e.g.
    https://arxiv.org/abs/hep-lat/0301020 eq. (14)).
    """
    alpha_start = get_alpha_s(par, scale_start, nf_out=nf)
    alpha_stop = get_alpha_s(par, scale_stop, nf_out=nf)
    return (alpha_stop / alpha_start)**(4 / (33 - 2 * nf))


==> anc/flavio-master/flavio/physics/running/test_running.py <==
import unittest
from .running import *
import numpy as np
import flavio
from flavio.config import config

par = {}
par['alpha_s'] = 0.1185
par['alpha_e'] = 1/127.
par['m_Z'] = 91.1876
par['m_b'] = 4.18
par['m_d'] = 4.8e-3
par['m_s'] = 0.095
par['m_t'] = 173.21
par['m_c'] = 1.275
par['m_u'] = 2.3e-3

par_pdg = par.copy()
par_pdg['alpha_s'] = 0.1193
par_pdg['alpha_e'] = 1/127.94
par_pdg['m_Z'] = 91.1876
par_pdg['m_b'] = 4.18

# to compare to RunDec
par_noqed = par.copy()
par_noqed['alpha_e'] = 0.

# to compare to 1107.3100
par_ks = par.copy()
par_ks['m_c'] = 1.329
par_ks['m_b'] = 4.183

class TestRunning(unittest.TestCase):

    def test_alphae(self):
        # compare to alpha_em at m_tau as given on p. 4 of
        # http://pdg.lbl.gov/2015/reviews/rpp2014-rev-standard-model.pdf
        alpha_tau = get_alpha_e(par_pdg, 1.777)
        self.assertAlmostEqual(1/alpha_tau/133.465,1.,places=3)
        # check at thresholds
        mc = config['RGE thresholds']['mc']
        self.assertEqual(get_alpha_e(par_pdg, mc),
                         get_alpha_e(par_pdg, mc, nf_out=4))
        self.assertEqual(get_alpha_e(par_pdg, mc, nf_out=3),
                         get_alpha_e(par_pdg, mc, nf_out=4))
        mb = config['RGE thresholds']['mb']
        self.assertEqual(get_alpha_e(par_pdg, mb),
                         get_alpha_e(par_pdg, mb, nf_out=5))
        self.assertEqual(get_alpha_e(par_pdg, mb, nf_out=4),
                         get_alpha_e(par_pdg, mb, nf_out=5))
        mt = config['RGE thresholds']['mt']
        self.assertEqual(get_alpha_e(par_pdg, mt),
                         get_alpha_e(par_pdg, mt, nf_out=6))
        self.assertEqual(get_alpha_e(par_pdg, mt, nf_out=5),
                         get_alpha_e(par_pdg, mt, nf_out=6))


    def test_alphas(self):
        alpha_b = get_alpha(par_noqed, 4.2)
        # compare to 3-loop alpha_s at 4.2 GeV according to RunDec
        self.assertAlmostEqual(alpha_b['alpha_s']/0.225911,1.,places=4)


    def test_runningmasses(self):
        # compare to RunDec
        np.testing.assert_almost_equal(get_mb(par, 120.)/2.79211, 1,decimal=2)
        np.testing.assert_almost_equal(get_mt(par, 120.)/167.225, 1,decimal=2)

    def test_polemasses(self):
        np.testing.assert_almost_equal(get_mb_pole(par, nl=2)/4.78248, 1,decimal=2)
        np.testing.assert_almost_equal(get_mc_pole(par, nl=2)/1.68375, 1,decimal=2)
        np.testing.assert_almost_equal(get_mb_pole(par, nl=3)/4.92987, 1,decimal=2)

    def test_ksmass(self):
        # compare to 1107.3100
        # KS -> MSbar conversion
        self.assertAlmostEqual(
            flavio.physics.running.masses.mKS2mMS(4.55, 4, get_alpha(par_ks, 4.55)['alpha_s'], Mu=1, nl=2),
            4.20, delta=0.01)
        self.assertAlmostEqual(
            flavio.physics.running.masses.mKS2mMS(1.15, 3, get_alpha(par_ks, 1.15)['alpha_s'], Mu=1, nl=2),
            1.329, delta=0.01)
        # MSbar -> KS conversion
        self.assertAlmostEqual(get_mb_KS(par_ks, 1.), 4.553, delta=0.01)
        self.assertAlmostEqual(get_mc_KS(par_ks, 1.), 1.091, delta=0.13) # this is satisfied poorly!

    def test_mb1S(self):
        par = flavio.default_parameters.get_central_all()
        par['m_b'] = 4.18
        par['alpha_s'] = 0.1185
        alpha_s = get_alpha(par, par['m_b'], nf_out=5)['alpha_s']
        mb1S = get_mb_1S(par, nl=3)
        self.assertAlmostEqual(mb1S, 4.67, delta=0.005)

    def test_f_perp(self):
        par = flavio.default_parameters.get_central_all()
        self.assertEqual(par['f_perp_K*0'], get_f_perp(par, 'K*0', 2))
        self.assertEqual(par['f_perp_K*0'], get_f_perp(par, 'K*0', 2, nf_out=3))
        self.assertEqual(par['f_perp_K*0'], get_f_perp(par, 'K*0', 2, nf_out=4))
        # rough comparison of 1503.05534 and 0804.0473
        self.assertAlmostEqual(get_f_perp(par, 'K*0', 1) / par['f_perp_K*0'],
                               0.159 / (0.712 * 0.204),
                               delta=0.025)
        self.assertAlmostEqual(get_f_perp(par, 'K*0', 1) / par['f_perp_K*0'],
                               0.159 / (0.712 * 0.204),
                               delta=0.025)
        # just check this doesn't raise
        get_f_perp(par, 'phi', 100, nf_out=6)


==> anc/flavio-master/flavio/physics/scattering/__init__.py <==
r"""Module for observables in scattering of electron-positron or proton-(anti)proton
to SM particles."""

from . import ee_ww


==> anc/flavio-master/flavio/physics/scattering/ee_ww.py <==
r"""Functions for $e^+ e^-\to W^+ W^- scattering"""

import flavio


def ee_WW(C, E):
    r"""$e^+e^-\to W^+W^-$ cross section normalized to the SM"""
    if E == 161.3:
        res = (-0.196 * C['phiWB']
              -0.088 * C['phiD']
              +0.069 * C['phil3_11']
              -0.175 * C['phil3_22']
              +0.087 * C['ll_1221']
              -0.001 * C['phil1_11']
              -0.001 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 172.1:
        res = (-0.001 * C['W']
              -0.186 * C['phiWB']
              -0.086 * C['phiD']
              +0.072 * C['phil3_11']
              -0.172 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.005 * C['phil1_11']
              -0.006 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 182.7:
        res = (-0.002 * C['W']
              -0.18 * C['phiWB']
              -0.085 * C['phiD']
              +0.076 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.009 * C['phil1_11']
              -0.009 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 188.6:
        res = (-0.002 * C['W']
              -0.178 * C['phiWB']
              -0.085 * C['phiD']
              +0.078 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.012 * C['phil1_11']
              -0.011 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 191.6:
        res = (-0.003 * C['W']
              -0.178 * C['phiWB']
              -0.086 * C['phiD']
              +0.079 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.013 * C['phil1_11']
              -0.012 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 195.5:
        res = (-0.003 * C['W']
              -0.177 * C['phiWB']
              -0.085 * C['phiD']
              +0.081 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.014 * C['phil1_11']
              -0.013 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 199.5:
        res = (-0.003 * C['W']
              -0.176 * C['phiWB']
              -0.085 * C['phiD']
              +0.082 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.085 * C['ll_1221']
              -0.016 * C['phil1_11']
              -0.013 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 201.6:
        res = (-0.004 * C['W']
              -0.176 * C['phiWB']
              -0.086 * C['phiD']
              +0.083 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.016 * C['phil1_11']
              -0.014 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 204.9:
        res = (-0.004 * C['W']
              -0.175 * C['phiWB']
              -0.086 * C['phiD']
              +0.084 * C['phil3_11']
              -0.17 * C['phil3_22']
              +0.085 * C['ll_1221']
              -0.018 * C['phil1_11']
              -0.014 * C['phie_11'])
        return 1 + 1e6 * res.real
    if E == 206.6:
        res = (-0.004 * C['W']
              -0.175 * C['phiWB']
              -0.086 * C['phiD']
              +0.085 * C['phil3_11']
              -0.171 * C['phil3_22']
              +0.086 * C['ll_1221']
              -0.018 * C['phil1_11']
              -0.015 * C['phie_11'])
        return 1 + 1e6 * res.real
    raise ValueError("The ee->WW cross section is not defined for {} GeV.".format(E))


def ee_WW_obs(wc_obj, par, E):
    scale = flavio.config['renormalization scale']['ee_ww']
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    return ee_WW(C, E)


def ee_WW_diff(C, E, thetamin, thetamax):
    if E == 182.66:
        if (thetamin, thetamax) == (-1, -0.8):
            res = 0.702 + 246.22**2 * (- 1.20275 * C['phiD']- 1.90731 * C['phiWB']- 0.627597 * C['W']-   0.282334 * C['phie_11'] - 1.50752 * C['phil1_11'] + 1.72957 * C['phil3_11'] -   1.68816 * C['phil3_22'] + 0.844082 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.8, -0.6):
            res = 0.841 + 246.22**2 * (- 1.29583 * C['phiD']- 2.1494 * C['phiWB']- 0.582821 * C['W']-   0.301465 * C['phie_11'] - 1.43009 * C['phil1_11'] + 1.84714 * C['phil3_11'] -   1.99663 * C['phil3_22'] + 0.998316 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.6, -0.4):
            res = 1.011 + 246.22**2 * (- 1.40852 * C['phiD']- 2.43772 * C['phiWB']- 0.527908 * C['W']-   0.315814 * C['phie_11'] - 1.33484 * C['phil1_11'] + 1.98417 * C['phil3_11'] -   2.36628 * C['phil3_22'] + 1.18314 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.4, -0.2):
            res = 1.181 + 246.22**2 * (- 1.53366 * C['phiD']- 2.76037 * C['phiWB']- 0.458975 * C['W']-   0.325379 * C['phie_11'] - 1.21185 * C['phil1_11'] + 2.15893 * C['phil3_11'] -   2.81657 * C['phil3_22'] + 1.40829 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.2, 0.0):
            res = 1.402 + 246.22**2 * (- 1.65497 * C['phiD']- 3.08765 * C['phiWB']- 0.369852 * C['W']-   0.330162 * C['phie_11'] - 1.0454 * C['phil1_11'] + 2.40228 * C['phil3_11'] -   3.37424 * C['phil3_22'] + 1.68712 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0, 0.2):
            res = 1.731 + 246.22**2 * (- 1.73519 * C['phiD']- 3.3478 * C['phiWB']- 0.250124 * C['W']-   0.330162 * C['phie_11'] - 0.808946 * C['phil1_11'] + 2.76975 * C['phil3_11'] -   4.07596 * C['phil3_22'] + 2.03798 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.2, 0.4):
            res = 2.189 + 246.22**2 * (- 1.68486 * C['phiD']- 3.36256 * C['phiWB']- 0.0806916 * C['W']-   0.325379 * C['phie_11'] - 0.453783 * C['phil1_11'] + 3.36979 * C['phil3_11'] -   4.96981 * C['phil3_22'] + 2.4849 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.4, 0.6):
            res = 2.822 + 246.22**2 * (- 1.27057 * C['phiD']- 2.65627 * C['phiWB']+ 0.177727 * C['W']-   0.315814 * C['phie_11'] + 0.120226 * C['phil1_11'] + 4.43694 * C['phil3_11'] -   6.10597 * C['phil3_22'] + 3.05298 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.6, 0.8):
            res = 3.806 + 246.22**2 * (+ 0.189999 * C['phiD']+ 0.180739 * C['phiWB']+ 0.621186 * C['W']-   0.301465 * C['phie_11'] + 1.15795 * C['phil1_11'] + 6.5407 * C['phil3_11'] -   7.46705 * C['phil3_22'] + 3.73352 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.8, 1.0):
            res = 5.434 + 246.22**2 * (+ 4.6912 * C['phiD']+ 9.23155 * C['phiWB']+ 1.56709 * C['W']-   0.282334 * C['phie_11'] + 3.46857 * C['phil1_11'] + 10.9466 * C['phil3_11'] -   8.69668 * C['phil3_22'] + 4.34834 * C['ll_1221'])
            return res.real
    if E == 189.09:
        if (thetamin, thetamax) == (-1, -0.8):
            res = 0.661 + 246.22**2 * (-   1.07736 * C['phiD']- 1.57947 * C['phiWB']- 0.666332 * C['W']- 0.339143 * C['phie_11'] -   1.59121 * C['phil1_11'] + 1.74493 * C['phil3_11'] - 1.46699 * C['phil3_22'] +   0.733497 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.8, -0.6):
            res = 0.781 + 246.22**2 * (- 1.20021 * C['phiD']- 1.88528 * C['phiWB']- 0.625057 * C['W']-   0.363508 * C['phie_11'] - 1.52971 * C['phil1_11'] + 1.85182 * C['phil3_11'] -   1.78514 * C['phil3_22'] + 0.892572 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.6, -0.4):
            res = 0.928 + 246.22**2 * (- 1.35429 * C['phiD']- 2.26048 * C['phiWB']- 0.574047 * C['W']-   0.381782 * C['phie_11'] - 1.45229 * C['phil1_11'] + 1.97097 * C['phil3_11'] -   2.16953 * C['phil3_22'] + 1.08476 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.4, -0.2):
            res = 1.137 + 246.22**2 * (- 1.54063 * C['phiD']- 2.71114 * C['phiWB']- 0.50939 * C['W']-   0.393964 * C['phie_11'] - 1.34913 * C['phil1_11'] + 2.11777 * C['phil3_11'] -   2.64662 * C['phil3_22'] + 1.32331 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.2, 0.0):
            res = 1.403 + 246.22**2 * (- 1.75649 * C['phiD']- 3.23742 * C['phiWB']- 0.424752 * C['W']-   0.400056 * C['phie_11'] - 1.20432 * C['phil1_11'] + 2.31874 * C['phil3_11'] -   3.25554 * C['phil3_22'] + 1.62777 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0, 0.2):
            res = 1.715 + 246.22**2 * (- 1.9878 * C['phiD']- 3.819 * C['phiWB']- 0.309149 * C['W']-   0.400056 * C['phie_11'] - 0.990249 * C['phil1_11'] + 2.62303 * C['phil3_11'] -   4.05586 * C['phil3_22'] + 2.02793 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.2, 0.4):
            res = 2.187 + 246.22**2 * (- 2.18582 * C['phiD']- 4.36863 * C['phiWB']- 0.141698 * C['W']-   0.393964 * C['phie_11'] - 0.654462 * C['phil1_11'] + 3.13082 * C['phil3_11'] -   5.14082 * C['phil3_22'] + 2.57041 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.4, 0.6):
            res = 2.946 + 246.22**2 * (- 2.18545 * C['phiD']- 4.56602 * C['phiWB']+ 0.122875 * C['W']-   0.381782 * C['phie_11'] - 0.0832134 * C['phil1_11'] + 4.07421 * C['phil3_11'] -   6.65501 * C['phil3_22'] + 3.3275 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.6, 0.8):
            res = 4.122 + 246.22**2 * (- 1.36585 * C['phiD']- 3.1581 * C['phiWB']+ 0.605199 * C['W']-   0.363508 * C['phie_11'] + 1.02656 * C['phil1_11'] + 6.08696 * C['phil3_11'] -   8.77845 * C['phil3_22'] + 4.38922 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.8, 1.0):
            res = 6.253 + 246.22**2 * (+ 2.71439 * C['phiD']+ 4.78193 * C['phiWB']+ 1.78025 * C['W']-   0.339143 * C['phie_11'] + 3.86816 * C['phil1_11'] + 10.8483 * C['phil3_11'] -   11.4077 * C['phil3_22'] + 5.70384 * C['ll_1221'])
            return res.real
    if E == 198.38:
        if (thetamin, thetamax) == (-1, -0.8):
            res = 0.542 + 246.22**2 * (-   0.891093 * C['phiD']- 1.13999 * C['phiWB']- 0.687801 * C['W']- 0.398332 * C['phie_11'] -   1.63042 * C['phil1_11'] + 1.73185 * C['phil3_11'] - 1.18765 * C['phil3_22'] +   0.593825 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.8, -0.6):
            res = 0.664 + 246.22**2 * (- 1.02746 * C['phiD']- 1.47321 * C['phiWB']- 0.652105 * C['W']-   0.429644 * C['phie_11'] - 1.59301 * C['phil1_11'] + 1.83664 * C['phil3_11'] -   1.49608 * C['phil3_22'] + 0.748039 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.6, -0.4):
            res = 0.835 + 246.22**2 * (- 1.20082 * C['phiD']- 1.88519 * C['phiWB']- 0.60767 * C['W']-   0.453128 * C['phie_11'] - 1.54211 * C['phil1_11'] + 1.94724 * C['phil3_11'] -   1.86891 * C['phil3_22'] + 0.934454 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.4, -0.2):
            res = 1.021 + 246.22**2 * (- 1.41938 * C['phiD']- 2.39746 * C['phiWB']- 0.55083 * C['W']-   0.468784 * C['phie_11'] - 1.46867 * C['phil1_11'] + 2.07634 * C['phil3_11'] -   2.33786 * C['phil3_22'] + 1.16893 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.2, 0.0):
            res = 1.265 + 246.22**2 * (- 1.6932 * C['phiD']- 3.03789 * C['phiWB']- 0.475536 * C['W']-   0.476613 * C['phie_11'] - 1.3578 * C['phil1_11'] + 2.24604 * C['phil3_11'] -   2.95221 * C['phil3_22'] + 1.4761 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0, 0.2):
            res = 1.666 + 246.22**2 * (- 2.0323 * C['phiD']- 3.8387 * C['phiWB']- 0.371028 * C['W']-   0.476613 * C['phie_11'] - 1.18294 * C['phil1_11'] + 2.49817 * C['phil3_11'] -   3.79255 * C['phil3_22'] + 1.89628 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.2, 0.4):
            res = 2.161 + 246.22**2 * (- 2.43623 * C['phiD']- 4.81872 * C['phiWB']- 0.216107 * C['W']-   0.468784 * C['phie_11'] - 0.891835 * C['phil1_11'] + 2.92119 * C['phil3_11'] -   4.99905 * C['phil3_22'] + 2.49953 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.4, 0.6):
            res = 3.003 + 246.22**2 * (- 2.84154 * C['phiD']- 5.88317 * C['phiWB']+ 0.0376931 * C['W']-   0.453128 * C['phie_11'] - 0.364955 * C['phil1_11'] + 3.73339 * C['phil3_11'] -   6.8322 * C['phil3_22'] + 3.4161 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.6, 0.8):
            res = 4.428 + 246.22**2 * (- 2.81406 * C['phiD']- 6.20575 * C['phiWB']+ 0.531897 * C['W']-   0.429644 * C['phie_11'] + 0.746691 * C['phil1_11'] + 5.61057 * C['phil3_11'] -   9.78752 * C['phil3_22'] + 4.89376 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.8, 1.0):
            res = 7.236 + 246.22**2 * (+ 0.48308 * C['phiD']- 0.169772 * C['phiWB']+ 1.95866 * C['W']-   0.398332 * C['phie_11'] + 4.14993 * C['phil1_11'] + 10.8574 * C['phil3_11'] -   14.4185 * C['phil3_22'] + 7.20925 * C['ll_1221'])
            return res.real
    if E == 205.92:
        if (thetamin, thetamax) == (-1, -0.8):
            res = 0.532 + 246.22**2 * (-   0.761008 * C['phiD']- 0.854014 * C['phiWB']- 0.687161 * C['W']- 0.430144 * C['phie_11'] -   1.62101 * C['phil1_11'] + 1.69882 * C['phil3_11'] - 1.00547 * C['phil3_22'] +   0.502733 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.8, -0.6):
            res = 0.642 + 246.22**2 * (- 0.897142 * C['phiD']- 1.18526 * C['phiWB']- 0.655711 * C['W']-   0.466585 * C['phie_11'] - 1.60237 * C['phil1_11'] + 1.80701 * C['phil3_11'] -   1.29823 * C['phil3_22'] + 0.649116 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.6, -0.4):
            res = 0.77 + 246.22**2 * (- 1.07023 * C['phiD']- 1.5929 * C['phiWB']- 0.616408 * C['W']-   0.493916 * C['phie_11'] - 1.57151 * C['phil1_11'] + 1.91745 * C['phil3_11'] -   1.65052 * C['phil3_22'] + 0.82526 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.4, -0.2):
            res = 0.972 + 246.22**2 * (- 1.29164 * C['phiD']- 2.1051 * C['phiWB']- 0.565886 * C['W']-   0.512137 * C['phie_11'] - 1.52021 * C['phil1_11'] + 2.04138 * C['phil3_11'] -   2.09565 * C['phil3_22'] + 1.04782 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (-0.2, 0.0):
            res = 1.231 + 246.22**2 * (- 1.57752 * C['phiD']- 2.76261 * C['phiWB']- 0.498529 * C['W']-   0.521247 * C['phie_11'] - 1.43482 * C['phil1_11'] + 2.19851 * C['phil3_11'] -   2.68666 * C['phil3_22'] + 1.34333 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0, 0.2):
            res = 1.561 + 246.22**2 * (- 1.95043 * C['phiD']- 3.6244 * C['phiWB']- 0.404205 * C['W']-   0.521247 * C['phie_11'] - 1.29067 * C['phil1_11'] + 2.42638 * C['phil3_11'] -   3.51324 * C['phil3_22'] + 1.75662 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.2, 0.4):
            res = 2.056 + 246.22**2 * (- 2.43792 * C['phiD']- 4.76978 * C['phiWB']- 0.262564 * C['W']-   0.512137 * C['phie_11'] - 1.03824 * C['phil1_11'] + 2.80557 * C['phil3_11'] -   4.73908 * C['phil3_22'] + 2.36954 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.4, 0.6):
            res = 2.903 + 246.22**2 * (- 3.04602 * C['phiD']- 6.25554 * C['phiWB']- 0.025645 * C['W']-   0.493916 * C['phie_11'] - 0.56081 * C['phil1_11'] + 3.54114 * C['phil3_11'] -   6.69335 * C['phil3_22'] + 3.34668 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.6, 0.8):
            res = 4.445 + 246.22**2 * (- 3.52096 * C['phiD']- 7.6554 * C['phiWB']+ 0.454436 * C['W']-   0.466585 * C['phie_11'] + 0.501528 * C['phil1_11'] + 5.31438 * C['phil3_11'] -   10.1079 * C['phil3_22'] + 5.05394 * C['ll_1221'])
            return res.real
        if (thetamin, thetamax) == (0.8, 1.0):
            res = 7.783 + 246.22**2 * (- 0.937901 * C['phiD']- 3.27287 * C['phiWB']+ 2.01826 * C['W']-   0.430144 * C['phie_11'] + 4.19449 * C['phil1_11'] + 10.9353 * C['phil3_11'] -   16.273 * C['phil3_22'] + 8.13651 * C['ll_1221'])
            return res.real
    raise ValueError("The ee->WW cross section is not defined for {}, {}, {}".format(E, thetamin, thetamax))

def ee_WW_diff_obs(wc_obj, par, E, thetamin, thetamax):
    scale = flavio.config['renormalization scale']['ee_ww']
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    return ee_WW_diff(C, E, thetamin, thetamax)


_process_tex = r"e^+e^- \to W^+W^-"
_process_taxonomy = r'Process :: $e^+e^-$ scattering :: $e^+e^-\to VV$ :: $' + _process_tex + r"$"

_obs_name = "R(ee->WW)"
_obs = flavio.classes.Observable(_obs_name)
_obs.arguments = ['E']
flavio.classes.Prediction(_obs_name, ee_WW_obs)
_obs.set_description(r"Cross section of $" + _process_tex + r"$ at energy $E$ normalized to the SM")
_obs.tex = r"$R(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)

_obs_name = "<dR/dtheta>(ee->WW)"
_obs = flavio.classes.Observable(_obs_name)
_obs.arguments = ['E', 'thetamin', 'thetamax']
flavio.classes.Prediction(_obs_name, ee_WW_diff_obs)
_obs.set_description(r"Differential cross section of $" + _process_tex + r"$ at energy $E$ binned in angle $\theta$ normalized to the SM")
_obs.tex = r"$\left\langle\frac{dR}{d\theta}\right\rangle(" + _process_tex + r")$"
_obs.add_taxonomy(_process_taxonomy)


==> anc/flavio-master/flavio/physics/scattering/test_ee_ww.py <==
import unittest
from flavio import sm_prediction, np_prediction
import wilson
import numpy as np


Es = np.array([161.3, 172.1, 182.7, 188.6, 191.6, 195.5, 199.5, 201.6, 204.9, 206.6])


class TestEEWW(unittest.TestCase):

    def test_ee_ww_SM(self):
        for E in Es:
            self.assertEqual(sm_prediction('R(ee->WW)', E=E), 1)

    def test_ee_ww_GF(self):
        """Check that the NP contribution from phil3_22 and ll_1221
        differs by a factor -2, since they only enter through the modified
        Fermi constant."""
        np1 = wilson.Wilson({'phil3_22': 1e-6}, 91.1876, 'SMEFT', 'Warsaw')
        np2 = wilson.Wilson({'ll_1221': 1e-6}, 91.1876, 'SMEFT', 'Warsaw')
        for E in Es:
            R1 = np_prediction('R(ee->WW)', E=E, wc_obj=np1)
            R2 = np_prediction('R(ee->WW)', E=E, wc_obj=np2)
            self.assertAlmostEqual((R1 - 1) / (R2 - 1), -2,
                                   delta=0.2,
                                   msg="Failed for {}".format(E))

    def test_diff_ee_ww_NP(self):
        coeffs = ['phiWB', 'phiD', 'phil3_11', 'phil3_22', 'll_1221', 'phil1_11', 'phie_11']
        for coeff in coeffs:
            for E in [182.66, 189.09, 198.38, 205.92]:
                _E = Es.flat[np.abs(Es - E).argmin()]
                dsigma = []
                dsigma_sm = []
                for i in range(10):
                    args = (E,
                            np.round(i * 0.2 - 1, 1),
                            np.round((i + 1)  * 0.2 - 1, 1))
                    w = wilson.Wilson({coeff: 0.1 / 246.22**2}, 91.1876, 'SMEFT', 'Warsaw')
                    dsigma.append(np_prediction('<dR/dtheta>(ee->WW)', w, *args))
                    dsigma_sm.append(sm_prediction('<dR/dtheta>(ee->WW)', *args))
                r_tot = np_prediction('R(ee->WW)', w, _E)
                sigma_tot_sm = sum(dsigma_sm)
                sigma_tot = sum(dsigma)
                self.assertAlmostEqual(sigma_tot / sigma_tot_sm,
                                       r_tot,
                                       delta=0.25,
                                       msg="Failed for E={}, C_{}".format(E, coeff))


==> anc/flavio-master/flavio/physics/taudecays/__init__.py <==
r"""Observables in $\tau$ lepton decays."""

from . import taupnu
from . import tauvl
from . import taulgamma
from . import tau3l
from . import taulnunu
from . import taupl


==> anc/flavio-master/flavio/physics/taudecays/common.py <==
"""Generic formulae for fermion decay rates."""

from flavio.physics.common import lambda_K
from math import sqrt, pi

def GammaFvf(M, mv, mf, gL, gR, gTL=0, gtTL=0, gTR=0, gtTR=0):
    """Generic decay width of a fermion to a vector boson and a fermion."""
    if mv == 0:
        if any([gL,gR]):
            amp2_V = ((abs(gL)**2 + abs(gR)**2) * (M**2 + mf**2)
                    - 8 * mf * M * ( gR*gL.conjugate() ).real)
        else:
            amp2_V = False
        if any([gTL,gtTL,gTR,gtTR]):
            amp2_T = ( (M**2 - mf**2)**2 * (
                        abs(gTL)**2 + abs(gTR)**2
                      + abs(gtTL)**2 + abs(gtTR)**2
                    - 2 *( (gTL*gtTL.conjugate()).real
                         - (gTR*gtTR.conjugate()).real ) ))
        else:
            amp2_T = False
        if amp2_V is not False and amp2_T is not False:
            amp2_I = ( 3*M * (M**2 - mf**2)
                *( gL*(gTR+gtTR).conjugate() + gR*(gTL-gtTL).conjugate() ).real
                + 3*mf * (mf**2 - M**2)
                *( gR*(gTR+gtTR).conjugate() + gL*(gTL-gtTL).conjugate() ).real )
        else:
            amp2_I = 0
    else:
        if any([gL,gR]):
            amp2_V = ((abs(gL)**2 + abs(gR)**2)
                    * ((mf**2 - M**2)**2 /mv**2 + mf**2 + M**2 - 2. *mv**2)
                    - 12 * mf * M * ( gR*gL.conjugate() ).real )/2.
        else:
            amp2_V = False
        if any([gTL,gtTL,gTR,gtTR]):
            amp2_T = mv**2/2*( (abs(gTL-gtTL)**2 + abs(gTR+gtTR)**2)
                    * (2*(mf**2 - M**2)**2 /mv**2 - mf**2 - M**2 - mv**2)
                    - 12 * mf * M * ( (gTR+gtTR)*(gTL-gtTL).conjugate() ).real )
        else:
           amp2_T = False
        if amp2_V is not False and amp2_T is not False:
            amp2_I = ( 3*M * (M**2 - mf**2 - mv**2)
                *( gL*(gTR+gtTR).conjugate() + gR*(gTL-gtTL).conjugate() ).real
                + 3*mf * (mf**2 - M**2 - mv**2)
                *( gR*(gTR+gtTR).conjugate() + gL*(gTL-gtTL).conjugate() ).real )
        else:
            amp2_I = 0
    amp2 = float(amp2_V) + float(amp2_T) + amp2_I
    return Gamma(amp2, M, mf, mv)

def GammaFsf(M, ms, mf, gL, gR):
    """Generic decay width of a fermion to a scalar and a fermion."""
    amp2 = ((abs(gL)**2 + abs(gR)**2) * (M**2 + mf**2 - ms**2)
            + 4 * M * mf *(gL.real * gR.real + gL.imag * gR.imag))/2.
    return Gamma(amp2, M, mf, ms)

def Gamma(amp2, M, m1, m2):
    return sqrt(lambda_K(M**2,m1**2,m2**2)) /(16 * pi * M**3) * amp2


==> anc/flavio-master/flavio/physics/taudecays/tau3l.py <==
r"""Functions for lepton flavour violating $\tau\to \ell_1\ell_2\ell_3$ decays."""

import flavio
from math import pi, log, sqrt


# names of LFV sectors in WCxf
wcxf_sector_names = {('tau', 'mu'): 'mutau',
                     ('tau', 'e'): 'taue',
                     ('mu', 'e'): 'mue',
                     ('tau', 'e', 'mu', 'e'): 'etauemu',
                     ('tau', 'mu', 'e', 'mu'): 'muemutau', }


def _BR_taumuee(mtau, me, wc):
    # (22) of hep-ph/0404211
    flavio.citations.register("Brignole:2004ah")
    return (abs(wc['CVLL'])**2 + abs(wc['CVLR'])**2 + abs(wc['CVRL'])**2 + abs(wc['CVRR'])**2
            + 1 / 4 * (abs(wc['CSLL'])**2 + abs(wc['CSLR'])**2 + abs(wc['CSRL'])**2 + abs(wc['CSRR'])**2)
            + 12 * (abs(wc['CTLL'])**2 + abs(wc['CTRR'])**2)
            + 8 * (wc['C7'] * (wc['CVLL'] + wc['CVLR']).conjugate()
                 + wc['C7p'] * (wc['CVRL'] + wc['CVRR']).conjugate()).real
            + 32 * (abs(wc['C7'])**2 + abs(wc['C7p'])**2) * (log(mtau**2 / me**2) - 3))


def _BR_tau3mu(mtau, mmu, wc):
    # (23) of hep-ph/0404211
    # (117) of hep-ph/9909265
    flavio.citations.register("Brignole:2004ah")
    flavio.citations.register("Kuno:1999jp")
    return (2 * abs(wc['CVLL'])**2 + abs(wc['CVLR'])**2 + abs(wc['CVRL'])**2 + 2 * abs(wc['CVRR'])**2
            + 1 / 8 * (abs(wc['CSLL'])**2 + abs(wc['CSRR'])**2)
            + 8 * (wc['C7'] * (2 * wc['CVLL'] + wc['CVLR']).conjugate()
                          + wc['C7p'] * (wc['CVRL'] + 2 * wc['CVRR']).conjugate()).real
            + 32 * (abs(wc['C7'])**2 + abs(wc['C7p'])**2)
            * (log(mtau**2 / mmu**2) - 11 / 4))


def _BR_taumuemu(wc):
    r"""Function for $\Delta L=2$ decays like $\tau^-\to \mu^- e^+ \mu^-$."""
    return (2 * abs(wc['CVLL'])**2 + abs(wc['CVLR'])**2 + abs(wc['CVRL'])**2 + 2 * abs(wc['CVRR'])**2
            + 1 / 8 * (abs(wc['CSLL'])**2 + abs(wc['CSRR'])**2))


def wc_eff(wc_obj, par, scale, l0, l1, l2, l3, nf_out=4):
    r"""Get the effective Wilson coefficients for the $l_0^-\to l_1^-l_2^+l_3^-$
    transition as a dictionary."""
    if l2 == l3:
        sector = wcxf_sector_names[l0, l1]
    else:
        sector = wcxf_sector_names[l0, l1, l2, l3]
    alpha = flavio.physics.running.running.get_alpha_e(par, scale, nf_out=4)
    e = sqrt(4 * pi * alpha)
    ml0 = par['m_' + l0]
    wc = wc_obj.get_wc(sector, scale, par, nf_out=nf_out)
    wceff = {}
    if (l0, l1, l2, l3) == ('tau', 'mu', 'mu', 'mu'):
        wceff['C7'] = e / ml0 * wc['Cgamma_taumu']
        wceff['C7p'] = e / ml0 * wc['Cgamma_mutau'].conjugate()
        wceff['CVLL'] = wc['CVLL_mumutaumu']
        wceff['CVLR'] = wc['CVLR_taumumumu']
        wceff['CVRL'] = wc['CVLR_mumutaumu']
        wceff['CVRR'] = wc['CVRR_mumutaumu']
        wceff['CSRR'] = wc['CSRR_mumutaumu']
        wceff['CSLL'] = wc['CSRR_mumumutau'].conjugate()
    elif (l0, l1, l2, l3) == ('tau', 'e', 'e', 'e'):
        wceff['C7'] = e / ml0 * wc['Cgamma_taue']
        wceff['C7p'] = e / ml0 * wc['Cgamma_etau'].conjugate()
        wceff['CVLL'] = wc['CVLL_eetaue']
        wceff['CVLR'] = wc['CVLR_taueee']
        wceff['CVRL'] = wc['CVLR_eetaue']
        wceff['CVRR'] = wc['CVRR_eetaue']
        wceff['CSRR'] = wc['CSRR_eetaue']
        wceff['CSLL'] = wc['CSRR_eeetau'].conjugate()
    elif (l0, l1, l2, l3) == ('tau', 'mu', 'e', 'e'):
        wceff['C7'] = e / ml0 * wc['Cgamma_taumu']
        wceff['C7p'] = e / ml0 * wc['Cgamma_mutau'].conjugate()
        wceff['CVLL'] = wc['CVLL_eetaumu']
        wceff['CVLR'] = wc['CVLR_taumuee']
        wceff['CVRL'] = wc['CVLR_eetaumu']
        wceff['CVRR'] = wc['CVRR_eetaumu']
        wceff['CSRR'] = wc['CSRR_eetaumu'] - wc['CSRR_taueemu'] / 2
        wceff['CSLL'] = wc['CSRR_eemutau'].conjugate() - wc['CSRR_mueetau'].conjugate() / 2
        wceff['CSLR'] = -2 * wc['CVLR_taueemu']
        wceff['CSRL'] = -2 * wc['CVLR_mueetau'].conjugate()
        wceff['CTLL'] = -wc['CSRR_mueetau'].conjugate() / 8
        wceff['CTRR'] = -wc['CSRR_taueemu'] / 8
    elif (l0, l1, l2, l3) == ('tau', 'e', 'mu', 'mu'):
        wceff['C7'] = e / ml0 * wc['Cgamma_taue']
        wceff['C7p'] = e / ml0 * wc['Cgamma_etau'].conjugate()
        wceff['CVLL'] = wc['CVLL_muetaumu']
        wceff['CVLR'] = wc['CVLR_tauemumu']
        wceff['CVRL'] = wc['CVLR_mumutaue']
        wceff['CVRR'] = wc['CVRR_muetaumu']
        wceff['CSRR'] = wc['CSRR_tauemumu'] - wc['CSRR_muetaumu'] / 2
        wceff['CSLL'] = wc['CSRR_mumuetau'].conjugate() - wc['CSRR_emumutau'].conjugate() / 2
        wceff['CSLR'] = -2 * wc['CVLR_taumumue']
        wceff['CSRL'] = -2 * wc['CVLR_muetaumu']
        wceff['CTLL'] = -wc['CSRR_emumutau'].conjugate() / 8
        wceff['CTRR'] = -wc['CSRR_muetaumu'] / 8
    elif (l0, l1, l2, l3) == ('mu', 'e', 'e', 'e'):
        wceff['C7'] = e / ml0 * wc['Cgamma_mue']
        wceff['C7p'] = e / ml0 * wc['Cgamma_emu'].conjugate()
        wceff['CVLL'] = wc['CVLL_eemue']
        wceff['CVLR'] = wc['CVLR_mueee']
        wceff['CVRL'] = wc['CVLR_eemue']
        wceff['CVRR'] = wc['CVRR_eemue']
        wceff['CSRR'] = wc['CSRR_eemue']
        wceff['CSLL'] = wc['CSRR_eeemu'].conjugate()
    elif (l0, l1, l2, l3) == ('tau', 'e', 'mu', 'e'):
        wceff['CVLL'] = wc['CVLL_muetaue']
        wceff['CVLR'] = wc['CVLR_tauemue']
        wceff['CVRL'] = wc['CVLR_muetaue']
        wceff['CVRR'] = wc['CVRR_muetaue']
        wceff['CSRR'] = wc['CSRR_muetaue']
        wceff['CSLL'] = wc['CSRR_emuetau'].conjugate()
    elif (l0, l1, l2, l3) == ('tau', 'mu', 'e', 'mu'):
        wceff['CVLL'] = wc['CVLL_muemutau'].conjugate()
        wceff['CVLR'] = wc['CVLR_taumuemu']
        wceff['CVRL'] = wc['CVLR_muemutau'].conjugate()
        wceff['CVRR'] = wc['CVRR_muemutau'].conjugate()
        wceff['CSRR'] = wc['CSRR_muemutau'].conjugate()
        wceff['CSLL'] = wc['CSRR_emutaumu']
    else:
        raise ValueError("Decay {}-->{}-{}+{}- not implemented".format(l0, l1, l2, l3))
    return wceff


def BR_taul1l2l3(wc_obj, par, l1, l2, l3):
    r"""Branching ratio of $\tau^-\to\ell_1^-\ell_2^+\ell_3^-$."""
    scale = flavio.config['renormalization scale']['taudecays']
    # cf. (22, 23) of hep-ph/0404211
    wceff = wc_eff(wc_obj, par, scale, 'tau', l1, l2, l3, nf_out=4)
    if (l1, l2, l3) == ('mu', 'e', 'e'):
        br_wc = _BR_taumuee(par['m_tau'], par['m_e'], wceff)
    elif (l1, l2, l3) == ('e', 'mu', 'mu'):
        br_wc = _BR_taumuee(par['m_tau'], par['m_mu'], wceff)
    elif (l1, l2, l3) == ('mu', 'mu', 'mu'):
        br_wc = _BR_tau3mu(par['m_tau'], par['m_mu'], wceff)
    elif (l1, l2, l3) == ('e', 'e', 'e'):
        br_wc = _BR_tau3mu(par['m_tau'], par['m_e'], wceff)
    elif (l1, l2, l3) == ('e', 'mu', 'e'):
        br_wc = _BR_taumuemu(wceff)
    elif (l1, l2, l3) == ('mu', 'e', 'mu'):
        br_wc = _BR_taumuemu(wceff)
    pre_br = par['tau_tau'] * par['m_tau']**5 / 192 / 8 / pi**3
    return pre_br * br_wc


# function returning function needed for prediction instance
def br_taul1l2l3_fct(l1, l2, l3):
    def f(wc_obj, par):
        return BR_taul1l2l3(wc_obj, par, l1, l2, l3)
    return f


# Observable and Prediction instances
_tex = {'e': 'e', 'mu': r'\mu'}

for (l1, l2, l3) in [('mu', 'e', 'e'), ('mu', 'mu', 'mu'),
                     ('e', 'e', 'e'), ('e', 'mu', 'mu'),
                     ('e', 'mu', 'e'), ('mu', 'e', 'mu')]:
    _process_tex = r"\tau^-\to " + _tex[l1] + r"^-" + _tex[l2] + r"^+" + _tex[l3] + r"^-"
    _process_taxonomy = r'Process :: $\tau$ lepton decays :: LFV decays :: $\tau\to \ell^\prime\ell\ell$ :: $' + _process_tex + r"$"

    _obs_name = "BR(tau->" + l1 + l2 + l3 + ")"
    _obs = flavio.classes.Observable(_obs_name)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, br_taul1l2l3_fct(l1, l2, l3))


==> anc/flavio-master/flavio/physics/taudecays/taulgamma.py <==
r"""Functions for lepton flavour violating $\tau\to \ell\gamma$ decays."""

import flavio
from flavio.physics.taudecays.common import GammaFvf


# names of LFV sectors in WCxf
wcxf_sector_names = {('tau', 'mu'): 'mutau',
                     ('tau', 'e'): 'taue',
                     ('mu', 'e'): 'mue', }


def BR_llgamma(wc_obj, par, l1, l2):
    r"""Branching ratio of $\ell_1\to \ell_2\gamma$."""
    scale = flavio.config['renormalization scale'][l1 + 'decays']
    ll = wcxf_sector_names[l1, l2]
    wc = wc_obj.get_wc(ll, scale, par, nf_out=4)
    ml1 = par['m_' + l1]
    ml2 = par['m_' + l2]
    gTL = 2 * wc['Cgamma_' + l1 + l2].conjugate()
    gTR = 2 * wc['Cgamma_' + l2 + l1]
    return (par['tau_' + l1] * GammaFvf(M=ml1, mv=0, mf=ml2,
                                        gL=0, gR=0,
                                        gTL=gTL, gtTL=0,
                                        gTR=gTR, gtTR=0))


def BR_taulgamma(wc_obj, par, lep):
    r"""Branching ratio of $\tau\to \ell\gamma$."""
    return BR_llgamma(wc_obj, par, 'tau', lep)


# function returning function needed for prediction instance
def br_taulgamma_fct(lep):
    def f(wc_obj, par):
        return BR_taulgamma(wc_obj, par, lep)
    return f


# Observable and Prediction instances
_tex = {'e': 'e', 'mu': r'\mu'}

for lep in _tex:
    _process_tex = r"\tau\to " + _tex[lep] + r"\gamma"
    _process_taxonomy = r'Process :: $\tau$ lepton decays :: LFV decays :: $\tau\to \ell\gamma$ :: $' + _process_tex + r"$"

    _obs_name = "BR(tau->" + lep + "gamma)"
    _obs = flavio.classes.Observable(_obs_name)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, br_taulgamma_fct(lep))


==> anc/flavio-master/flavio/physics/taudecays/taulnunu.py <==
r"""Functions for $\tau\to \ell \nu\nu$ decays."""

import flavio
from math import log, sqrt, pi


def F(x):
    return 1 - 8*x + 8*x**3 - x**4 - 12*x**2*log(x)

def G(x):
    return 1 + 9*x - 9*x**2 - x**3 + 6*x*log(x) + 6*x**2*log(x)

def _BR(x, CL, CR):
    return F(x) * (abs(CL)**2 + abs(CR)**2) - 4 * G(x) * (CL * CR.conjugate()).real


def GFeff(wc_obj, par):
    r"""Effective Fermi constant in the presence of new physics."""
    scale = flavio.config['renormalization scale']['mudecays']
    wc = wc_obj.get_wc('nunumue', scale, par, eft='WET-3')
    CL = wc['CVLL_numunueemu']
    CR = wc['CVLR_numunueemu']
    me = par['m_e']
    mmu = par['m_mu']
    GF = par['GF']
    x = me**2 / mmu**2
    CLSM = -4 *  GF / sqrt(2)
    r = _BR(x, CL + CLSM, CR) / _BR(x, CLSM, 0)
    return GF / sqrt(r)


def BR_taulnunu(wc_obj, par, lep, nu1, nu2):
    r"""BR of $\tau\to l nu_1\bar nu_2$ for specific neutrino flavours"""
    if lep == 'e':
        sec = 'nunutaue'
    elif lep == 'mu':
        sec = 'nunumutau'
    scale = flavio.config['renormalization scale']['taudecays']
    wc = wc_obj.get_wc(sec, scale, par, eft='WET-4')
    ml = par['m_' + lep]
    mtau = par['m_tau']
    x = ml**2 / mtau**2
    nnll = 'nu{}nu{}tau{}'.format(nu2, nu1, lep)
    try:
        CL = wc['CVLL_' + nnll]
        CR = wc['CVLR_' + nnll]
    except KeyError:
        nnll = 'nu{}nu{}{}tau'.format(nu1, nu2, lep)
        CL = wc['CVLL_' + nnll].conjugate()
        CR = wc['CVLR_' + nnll].conjugate()
    if nu1 == 'tau' and nu2 == lep:
        # SM contribution, taking into account NP in mu->enunu!
        GF = GFeff(wc_obj, par)
        CL += -4 * GF / sqrt(2)
    pre = par['tau_tau'] / 3 / 2**9 / pi**3 * mtau**5
    alpha_e = flavio.physics.running.running.get_alpha_e(par, scale, nf_out=4)
    # eq. (3) of arXiv:1310.7922
    flavio.citations.register("Pich:2013lsa")
    emcorr = 1 + alpha_e / (2 * pi) * (25 / 4 - pi**2)
    return pre * _BR(x, CL, CR) * emcorr


def BR_taulnunu_summed(wc_obj, par, lep):
    """BR of tau->lnunu summed over neutrino flavours"""
    _l =  ['e', 'mu', 'tau']
    return sum([BR_taulnunu(wc_obj, par, lep, nu1, nu2) for nu1 in _l for nu2 in _l])


# function returning function needed for prediction instance
def br_taulnunu(lep):
    def f(wc_obj, par):
        return BR_taulnunu_summed(wc_obj, par, lep)
    return f


# Observable and Prediction instances
_tex = {'e': 'e', 'mu': r'\mu'}

for lep in _tex:
    _process_tex = r"\tau^-\to " + _tex[lep] + r"^- \nu\bar\nu"
    _process_taxonomy = r'Process :: $\tau$ lepton decays :: Leptonic tree-level decays :: $\tau\to \ell\nu\bar\nu$ :: $' + _process_tex + r"$"

    _obs_name = "BR(tau->" + lep + "nunu)"
    _obs = flavio.classes.Observable(_obs_name)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.add_taxonomy(_process_taxonomy)
    flavio.classes.Prediction(_obs_name, br_taulnunu(lep))


==> anc/flavio-master/flavio/physics/taudecays/taupl.py <==
r"""Functions for $\tau\to P\ell$."""

import flavio
from math import sqrt, pi
from flavio.physics.common import lambda_K
from flavio.physics.taudecays import common
from flavio.physics import ckm
from flavio.physics.running import running

# names of LFV sectors in WCxf
wcxf_sector_names = {('tau', 'mu'): 'mutau',
                     ('tau', 'e'): 'taue',
                     ('mu', 'e'): 'mue', }

def br_taupl(wc_obj, par, P, lep):
    r"""Branching ratio of $\tau^+\to p^0\ell^+$."""
    scale = flavio.config['renormalization scale']['taudecays']
    GF = par['GF']
    alphaem = running.get_alpha(par, 4.8)['alpha_e']
    mP = par['m_' + P]
    mtau = par['m_tau']
    mu = par['m_u']
    md = par['m_d']
    mlep = par['m_' + lep]
    fP = par['f_' + P]  

    if P == 'pi0':
        sec = wcxf_sector_names['tau', lep]
        wc = wc_obj.get_wc(sec, scale, par, nf_out=4)
        F = {}
        S = {}
        for q in 'ud':
            F['LL' + q] = wc['CVLL_tau{}{}'.format(lep, 2 * q)]  # FLL
            F['RR' + q] = wc['CVRR_tau{}{}'.format(lep, 2 * q)]  # FRR
            F['LR' + q] = wc['CVLR_tau{}{}'.format(lep, 2 * q)]  # FLR
            F['RL' + q] = wc['CVLR_{}tau{}'.format(2 * q, lep)]  # FLRqq
     
            S['RR' + q] = wc['CSRR_tau{}{}'.format(lep, 2 * q)]  # SRR
            S['RL' + q] = wc['CSRL_tau{}{}'.format(lep, 2 * q)]  # SLR
            S['LL' + q] = wc['CSRR_{}tau{}'.format(lep, 2 * q)].conjugate()  # SRRqq
            S['LR' + q] = wc['CSRL_{}tau{}'.format(lep, 2 * q)].conjugate()  # SLRqq

        vL = fP*((F['LRu'] - F['LLu'])/2  - (F['LRd'] - F['LLd'])/2 )/sqrt(2)
        vR = fP*((F['RRu'] - F['RLu'])/2  - (F['RRd'] - F['RLd'])/2 )/sqrt(2)
        sL = fP*mP**2/(mu+md)*((S['LRu']-S['LLu'])/2 - (S['LRd']-S['LLd'])/2)/sqrt(2)
        sR = fP*mP**2/(mu+md)*((S['RRu']-S['RLu'])/2 - (S['RRd']-S['RLd'])/2)/sqrt(2) 
        gL = sL+ (-vL*mlep + vR*mtau)
        gR = sR+ (-vR*mlep + vL*mtau)

    elif P == 'K0':
       xi_t = ckm.xi('t','ds')(par)
       qqll = 'sdtau' + lep
       wc = wc_obj.get_wc(qqll, scale, par, nf_out=4)
       mq1 = flavio.physics.running.running.get_md(par, scale)
       mq2 = flavio.physics.running.running.get_ms(par, scale)

       C9m =  -wc['C9_'+qqll]  + wc['C9p_'+qqll]
       C10m = -wc['C10_'+qqll] + wc['C10p_'+qqll]
       CSm =   wc['CS_'+qqll]  - wc['CSp_'+qqll]
       CPm =   wc['CP_'+qqll]  - wc['CPp_'+qqll]
       Kv = xi_t * 4*GF/sqrt(2) * alphaem/(4*pi)
       Ks = Kv * mq2
       gV = - fP* Kv * C9m/2
       gA = - fP* Kv * C10m/2
       gS = - fP* Ks * mP**2 * CSm/2 / (mq1+mq2)
       gP = - fP* Ks * mP**2 * CPm/2 / (mq1+mq2)
       gVS = gS + gV*(mtau -mlep)
       gAP = gP - gA*(mtau +mlep)
       gL =  gVS - gAP
       gR =  gVS + gAP
    return par['tau_tau'] * common.GammaFsf(mtau, mP, mlep, gL, gR)

# function returning function needed for prediction instance
def br_taupl_fct(P, lep):
    def f(wc_obj, par):
        return br_taupl(wc_obj, par, P, lep)
    return f

# Observable and Prediction instances

_had = {'pi0': r'\pi^0', 'K0' : r'K^0'}
_shortname = {'pi0': 'pi', 'K0': 'K'}
_lep = {'e': ' e', 'mu': r'\mu',}

for P in _had:
    for l in _lep:
        _obs_name = "BR(tau->" + _shortname[P] + l + r")"
        _obs = flavio.classes.Observable(_obs_name)
        _process_tex = r"\tau^+\to " + _had[P] + _lep[l] + r"^+"
        _process_taxonomy = r'Process :: $\tau$ lepton decays :: LFV decays :: $\tau\to P\ell$ :: $' + _process_tex + r"$"
        _obs.add_taxonomy(_process_taxonomy)
        _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        flavio.classes.Prediction(_obs_name, br_taupl_fct(P, l))


==> anc/flavio-master/flavio/physics/taudecays/taupnu.py <==
r"""Functions for $\tau\to P\nu$."""

import flavio
from flavio.physics.taudecays import common
from flavio.physics.bdecays.wilsoncoefficients import get_CVLSM
from math import sqrt
from flavio.physics.taudecays.taulnunu import GFeff


def _br_taupnu(wc_obj, par, P, lep):
    r"""Branching ratio of $\tau^+\to P^+\bar\nu_\ell$."""
    # CKM element
    scale = flavio.config['renormalization scale']['taudecays']
    if P == 'pi+':
        Vij = flavio.physics.ckm.get_ckm(par)[0, 0]  # Vud
        qqlnu = 'dutaunu' + lep
        mq1 = flavio.physics.running.running.get_md(par, scale)
        mq2 = flavio.physics.running.running.get_mu(par, scale)
    elif P == 'K+':
        Vij = flavio.physics.ckm.get_ckm(par)[0, 1]  # Vus
        qqlnu = 'sutaunu' + lep
        mq1 = flavio.physics.running.running.get_ms(par, scale)
        mq2 = flavio.physics.running.running.get_mu(par, scale)
    # Wilson coefficients
    wc = wc_obj.get_wc(qqlnu, scale, par, nf_out=4)
    # add SM contribution to Wilson coefficient
    if lep == 'tau':
        # for the SM contribution, need the Fermi constant with possible
        # NP effects in mu->enunu subtracted, not the measured one
        r_GF = GFeff(wc_obj, par) / par['GF']
        wc['CVL_' + qqlnu] += get_CVLSM(par, scale, nf=4) * r_GF
    mtau = par['m_tau']
    mP = par['m_' + P]
    rWC = ((wc['CVL_' + qqlnu] - wc['CVR_' + qqlnu])
           + mP**2 / mtau / (mq1 + mq2) * (wc['CSR_' + qqlnu] - wc['CSL_' + qqlnu]))
    gR = -sqrt(2) * par['GF'] * Vij * rWC * par['f_' + P] * par['m_tau']
    return par['tau_tau'] * common.GammaFsf(mtau, mP, 0, 0, gR)


def br_taupnu(wc_obj, par, P):
    r"""Branching ratio of $\tau^+\to P^+\bar\nu_\ell$, summing over the
    neutrino flavour."""
    return sum([_br_taupnu(wc_obj, par, P, lep) for lep in ['e', 'mu', 'tau']])


# function returning function needed for prediction instance
def br_taupnu_fct(P):
    def f(wc_obj, par):
        return br_taupnu(wc_obj, par, P)
    return f

# Observable and Prediction instances

_had = {'pi+': r'\pi^+', 'K+': r'K^+',}
_shortname = {'pi+': 'pi', 'K+': 'K'}

for P in _had:
    _obs_name = "BR(tau->" + _shortname[P]+"nu)"
    _obs = flavio.classes.Observable(_obs_name)
    _process_tex = r"\tau^+\to " + _had[P] + r"\bar\nu"
    _process_taxonomy = r'Process :: $\tau$ lepton decays :: Hadronic tree-level decays :: $\tau\to V\ell$ :: $' + _process_tex + r"$"
    _obs.add_taxonomy(_process_taxonomy)
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    flavio.classes.Prediction(_obs_name, br_taupnu_fct(P))


==> anc/flavio-master/flavio/physics/taudecays/tauvl.py <==
r"""Functions for $\tau\to V\ell$."""

import flavio
from flavio.physics.taudecays import common
from math import sqrt, pi
import numpy as np


# names of LFV sectors in WCxf
wcxf_sector_names = {('tau', 'mu'): 'mutau',
                     ('tau', 'e'): 'taue',
                     ('mu', 'e'): 'mue', }

def get_wcs(wc, q, lep):
        return np.array([
            wc['CVLL_tau{}{}'.format(lep, 2 * q)],
            wc['CVLR_tau{}{}'.format(lep, 2 * q)],
            wc['CVLR_{}tau{}'.format(2 * q, lep)],
            wc['CVRR_tau{}{}'.format(lep, 2 * q)],
            wc['CTRR_{}tau{}'.format(lep, 2 * q)],
            wc['CTRR_tau{}{}'.format(lep, 2 * q)],
        ])

def br_tauvl(wc_obj, par, V, lep):
    r"""Branching ratio of $\tau^+\to V^0\ell^+$."""
    scale = flavio.config['renormalization scale']['taudecays']
    sec = wcxf_sector_names['tau', lep]
    wc = wc_obj.get_wc(sec, scale, par, nf_out=4)
    alpha = flavio.physics.running.running.get_alpha_e(par, scale, nf_out=3)
    e = sqrt(4 * pi * alpha)
    mtau = par['m_tau']
    ml = par['m_' + lep]
    mV = par['m_' + V]
    fV = par['f_' + V]
    fTV = flavio.physics.running.running.get_f_perp(par, V, scale)
    Cgamma_taul = wc['Cgamma_tau{}'.format(lep)]
    Cgamma_ltau = wc['Cgamma_{}tau'.format(lep)]
    if V == 'rho0':
        g_u = get_wcs(wc, 'u', lep)
        g_d = get_wcs(wc, 'd', lep)
        g = (g_u-g_d)/sqrt(2)
        KV = -1/sqrt(2)*e
    if V == 'phi':
        g = get_wcs(wc, 's', lep)
        KV = 1/3*e
    gL = mV*fV/2 * (g[0] + g[1])
    gR = mV*fV/2 * (g[2] + g[3])
    gTL  = +fTV * g[4].conjugate() + 2*fV*KV/mV * Cgamma_ltau.conjugate()
    gtTL = -fTV * g[4].conjugate()
    gTR  = +fTV * g[5] + 2*fV*KV/mV * Cgamma_taul
    gtTR = +fTV * g[5]
    return (par['tau_tau']
            * common.GammaFvf(mtau, mV, ml, gL, gR, gTL, gtTL, gTR, gtTR) )


# function returning function needed for prediction instance
def br_tauvl_fct(V, lep):
    def f(wc_obj, par):
        return br_tauvl(wc_obj, par, V, lep)
    return f

# Observable and Prediction instances

_had = {'rho0': r'\rho^0', 'phi': r'\phi'}
_shortname = {'rho0': 'rho', 'phi': 'phi'}
_lep = {'e': ' e', 'mu': r'\mu',}

for V in _had:
    for l in _lep:
        _obs_name = "BR(tau->" + _shortname[V] + l + r")"
        _obs = flavio.classes.Observable(_obs_name)
        _process_tex = r"\tau^+\to " + _had[V] + _lep[l] + r"^+"
        _process_taxonomy = r'Process :: $\tau$ lepton decays :: LFV decays :: $\tau\to V\ell$ :: $' + _process_tex + r"$"
        _obs.add_taxonomy(_process_taxonomy)
        _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
        _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
        flavio.classes.Prediction(_obs_name, br_tauvl_fct(V, l))


==> anc/flavio-master/flavio/physics/taudecays/test_tau3l.py <==
import unittest
import flavio


class TestTau3l(unittest.TestCase):
    def test_tau3l_sm(self):
        self.assertEqual(flavio.sm_prediction('BR(tau->muee)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->mumumu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->emumu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->eee)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->emue)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->muemu)'), 0)


==> anc/flavio-master/flavio/physics/taudecays/test_taulgamma.py <==
import unittest
import flavio
from cmath import exp, pi, sqrt
import numpy as np
from wilson import Wilson

from flavio.physics.taudecays.taulgamma import wcxf_sector_names


def compare_BR(wc_wilson, l1, l2):
    scale = flavio.config['renormalization scale'][l1+'decays']
    ll = wcxf_sector_names[l1, l2]
    par = flavio.default_parameters.get_central_all()
    wc_obj = flavio.WilsonCoefficients.from_wilson(wc_wilson, par)
    par = flavio.parameters.default_parameters.get_central_all()
    wc = wc_obj.get_wc(ll, scale, par, nf_out=4)
    alpha = flavio.physics.running.running.get_alpha_e(par, scale, nf_out=4)
    e = sqrt(4 * pi * alpha)
    ml = par['m_' + l1]
    # cf. (18) of hep-ph/0404211
    pre = 48 * pi**3 * alpha / par['GF']**2
    DL = 2 / (e * ml) * wc['Cgamma_' + l1 + l2]
    DR = 2 / (e * ml) * wc['Cgamma_' + l2 + l1].conjugate()
    if l1 == 'tau':
        BR_SL = par['BR(tau->{}nunu)'.format(l2)]
    else:
        BR_SL = 1  # BR(mu->enunu) = 1
    return pre * (abs(DL)**2 + abs(DR)**2) * BR_SL

class TestTauLGamma(unittest.TestCase):
    def test_taulgamma(self):
        # compare to the experimental values
        self.assertEqual(flavio.sm_prediction('BR(tau->mugamma)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->egamma)'), 0)
    def test_taumugamma_implementation(self):
        input_dict_list=[{
        'Cgamma_taumu':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        'Cgamma_mutau':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        } for i in range(10)]
        BRs = np.array([
            flavio.np_prediction(
                'BR(tau->mugamma)',
                Wilson(input_dict, 100,  'WET', 'flavio')
            )
            for input_dict in input_dict_list
        ])
        compare_BRs = np.array([
            compare_BR(
                Wilson(input_dict, 100,  'WET', 'flavio'),
                'tau', 'mu',
            )
            for input_dict in input_dict_list
        ])
        self.assertAlmostEqual(np.max(np.abs(1-BRs/compare_BRs)), 0, delta=0.02)
    def test_tauegamma_implementation(self):
        input_dict_list=[{
        'Cgamma_taue':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        'Cgamma_etau':np.random.random()*1e-8*exp(1j*2*pi*np.random.random()),
        } for i in range(10)]
        BRs = np.array([
            flavio.np_prediction(
                'BR(tau->egamma)',
                Wilson(input_dict, 100,  'WET', 'flavio')
            )
            for input_dict in input_dict_list
        ])
        compare_BRs = np.array([
            compare_BR(
                Wilson(input_dict, 100,  'WET', 'flavio'),
                'tau', 'e',
            )
            for input_dict in input_dict_list
        ])
        self.assertAlmostEqual(np.max(np.abs(1-BRs/compare_BRs)), 0, delta=0.002)


==> anc/flavio-master/flavio/physics/taudecays/test_taulnunu.py <==
import unittest
import flavio
from flavio.physics.taudecays import taulnunu
from wilson import Wilson
from math import sqrt


par = flavio.default_parameters.get_central_all()
wc_obj = flavio.WilsonCoefficients()


class TestTaulnunu(unittest.TestCase):
    def test_taulnunu_exp(self):
        # compare to the experimental values
        # cf. eq. (95) of 1705.00929
        self.assertAlmostEqual(flavio.sm_prediction('BR(tau->mununu)') / 0.1739,
                               1 / 1.0060, delta=0.0003)
        self.assertAlmostEqual(flavio.sm_prediction('BR(tau->enunu)') / 0.1782,
                               1 / 1.0022, delta=0.0003)

    def test_taulnunu_wrongflavor(self):
        self.assertEqual(taulnunu.BR_taulnunu(wc_obj, par, 'e', 'mu', 'e'), 0)

    def test_taulnunu_np(self):
        w = Wilson({'CVLL_numunuetaue': 2e-4, 'CVLL_numunueetau': 1e-4},
                    80, 'WET', 'flavio')
        wc_np = flavio.WilsonCoefficients.from_wilson(w, par)
        BR1 = taulnunu.BR_taulnunu(wc_np, par, 'e', 'e', 'mu')
        BR2 = taulnunu.BR_taulnunu(wc_np, par, 'e', 'mu', 'e')
        self.assertEqual(BR1 / BR2, 4)

    def test_taulnunu_np2(self):
        w = Wilson({'CVLL_numunuetaue': 2e-2, 'CVLL_numunuetaumu': 1e-2},
                    80, 'WET', 'flavio')
        BR1 = flavio.np_prediction('BR(tau->enunu)', w)
        BR2 = flavio.np_prediction('BR(tau->mununu)', w)
        self.assertAlmostEqual(BR1 / BR2, 4, delta=0.2)

    def test_GFeff(self):
        CLSM = -4 *  par['GF'] / sqrt(2)
        w = Wilson({'CVLL_numunueemu': CLSM},
                    80, 'WET', 'flavio')
        wc_np = flavio.WilsonCoefficients.from_wilson(w, par)
        GFeff = taulnunu.GFeff(wc_np, par)
        self.assertEqual(GFeff / par['GF'], 0.5)
        w = Wilson({'CVLL_numunueemu': -0.5 * CLSM},
                    80, 'WET', 'flavio')
        wc_np = flavio.WilsonCoefficients.from_wilson(w, par)
        GFeff = taulnunu.GFeff(wc_np, par)
        self.assertEqual(GFeff / par['GF'], 2)

    def test_taulnunu_np3(self):
        CLSM = -4 *  par['GF'] / sqrt(2)
        w = Wilson({'CVLL_numunueemu': CLSM},
                    80, 'WET', 'flavio')
        BRSM = flavio.sm_prediction('BR(tau->enunu)')
        BRNP = flavio.np_prediction('BR(tau->enunu)', w)
        self.assertEqual(BRNP / BRSM, 0.25)
        w = Wilson({'CVLL_numunueemu': -0.5 * CLSM},
                    80, 'WET', 'flavio')
        BRSM = flavio.sm_prediction('BR(tau->enunu)')
        BRNP = flavio.np_prediction('BR(tau->enunu)', w)
        self.assertEqual(BRNP / BRSM, 4)

    def test_taulnunu_np4(self):
        CLSM = -4 *  par['GF'] / sqrt(2)
        w = Wilson({'CVLL_numunueemu': -0.5 * CLSM,
                    'CVLL_nutaunueetau': CLSM},
                    80, 'WET', 'flavio')
        BR1 = flavio.sm_prediction('BR(tau->enunu)')
        BR2 = flavio.np_prediction('BR(tau->enunu)', w)
        self.assertEqual(BR2 / BR1, 9)


==> anc/flavio-master/flavio/physics/taudecays/test_taupl.py <==
import unittest
import flavio

class TestTauPl(unittest.TestCase):
    def test_taupl(self):
        # check SM prediction
        self.assertEqual(flavio.sm_prediction('BR(tau->pie)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->pimu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->Ke)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->Kmu)'), 0)


==> anc/flavio-master/flavio/physics/taudecays/test_taupnu.py <==
import unittest
import numpy as np
import flavio

constraints = flavio.default_parameters
wc_obj = flavio.WilsonCoefficients()
par = constraints.get_central_all()

class TestTauPnu(unittest.TestCase):
    def test_taupnu(self):
        # compare to the experimental values
        self.assertAlmostEqual(
            flavio.Observable.get_instance("BR(tau->pinu)").prediction_central(constraints, wc_obj),
            10.82e-2, delta=2*0.05e-2)
        self.assertAlmostEqual(
            flavio.Observable.get_instance("BR(tau->Knu)").prediction_central(constraints, wc_obj),
            6.96e-3, delta=2*0.1e-3)


==> anc/flavio-master/flavio/physics/taudecays/test_tauvl.py <==
import unittest
import flavio


class TestTauVl(unittest.TestCase):
    def test_tauvl(self):
        # compare to the experimental values
        self.assertEqual(flavio.sm_prediction('BR(tau->rhoe)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(tau->rhomu)'), 0)


==> anc/flavio-master/flavio/physics/test_ckm.py <==
import unittest
from math import radians,asin,degrees
import cmath
from flavio.physics.ckm import *
import numpy as np

# some values close to the real ones
Vus = 0.22
Vub = 3.5e-3
Vcb = 4.0e-2
gamma = radians(70.) # 70° in radians

# converting to other parametrizations
t12 = asin(Vus)
t13 = asin(Vub)
t23 = asin(Vcb)/cos(t13)
delta = gamma
laC = Vus
A = sin(t23)/laC**2
rho_minus_i_eta = sin(t13) * cmath.exp(-1j*delta) / (A*laC**3)
rho = rho_minus_i_eta.real
eta = -rho_minus_i_eta.imag
rhobar = rho*(1 - laC**2/2.)
etabar = eta*(1 - laC**2/2.)

class TestCKM(unittest.TestCase):
    v_s = ckm_standard(t12, t13, t23, delta)
    v_w = ckm_wolfenstein(laC, A, rhobar, etabar)
    v_t = ckm_tree(Vus, Vub, Vcb, gamma)
    par_s = dict(t12=t12,t13=t13,t23=t23,delta=delta)
    par_w = dict(laC=laC,A=A,rhobar=rhobar,etabar=etabar)
    par_t = dict(Vus=Vus,Vub=Vub,Vcb=Vcb,delta=gamma)

    def test_ckm_parametrizations(self):
        np.testing.assert_almost_equal(self.v_t/self.v_s, np.ones((3,3)), decimal=5)
        np.testing.assert_almost_equal(self.v_t/self.v_w, np.ones((3,3)), decimal=5)

    def test_ckm_unitarity(self):
        np.testing.assert_almost_equal(np.dot(self.v_t,self.v_t.conj().T), np.eye(3), decimal=15)
        np.testing.assert_almost_equal(np.dot(self.v_w,self.v_w.conj().T), np.eye(3), decimal=15)
        np.testing.assert_almost_equal(np.dot(self.v_s,self.v_s.conj().T), np.eye(3), decimal=15)

    def test_get_ckm(self):
        # np.testing.assert_array_equal(get_ckm(self.par_s), self.v_s)
    #     np.testing.assert_array_equal(get_ckm(self.par_w), self.v_w)
        np.testing.assert_array_equal(get_ckm(self.par_t), self.v_t)

    def test_ckm_xi(self):
        # check if xi functions are properly defined
        self.assertEqual(xi_kl_ij(self.par_t, 0, 1, 2, 1),
                         np.dot(self.v_t[0,2],self.v_t[1,1].conj()))
        self.assertEqual(xi('t','bs')(self.par_t),
                         np.dot(self.v_t[2,2],self.v_t[2,1].conj()))
        self.assertEqual(xi('b','cu')(self.par_t),
                         np.dot(self.v_t[1,2],self.v_t[0,2].conj()))
        # make sure illegal flavours raise an error
        with self.assertRaises(KeyError):
            xi('b','sd')
        with self.assertRaises(KeyError):
            xi('t','cu')
        with self.assertRaises(KeyError):
          xi('x','bs')

    def test_ckm_angles(self):
        c_gamma = get_ckmangle_gamma(self.par_t)
        # angle gamma should be equal to input
        self.assertAlmostEqual(c_gamma/gamma, 1., places=3)
        c_beta = get_ckmangle_beta(self.par_t)
        c_alpha = get_ckmangle_alpha(self.par_t)
        # some of angles should be 180°
        self.assertEqual(
            degrees(c_alpha) + degrees(c_beta) + degrees(c_gamma), 180.)


==> anc/flavio-master/flavio/physics/test_common.py <==
import unittest
import numpy as np
from .common import *

wc   = {'C1': 1. + 5.j, 'C2': np.array([1,2,3], dtype=float), 'C3': np.array([1.j]) }
wc_c = {'C1': 1. - 5.j, 'C2': np.array([1,2,3], dtype=float), 'C3': np.array([-1.j]) }
par  = {'a': 3., 'b': 4.+5.j, 'delta':  0.2}
par_c= {'a': 3., 'b': 4.+5.j, 'delta': -0.2}
dict_A   = {'a': 1., 'b': np.array([2,3]), 'c': 2.,}
dict_B   = {'a': 3., 'b': 5.,              'd': 2.,}
dict_C   = {         'b': np.array([8,9]), 'd': 5.,}
dict_sum = {'a': 4., 'b': np.array([15,17]), 'c': 2., 'd': 7.,}

class TestCommon(unittest.TestCase):
    def test_common(self):
        np.testing.assert_equal(conjugate_wc(wc), wc_c)
        np.testing.assert_equal(conjugate_par(par), par_c)
        np.testing.assert_equal(add_dict((dict_A, dict_B, dict_C)), dict_sum)
        np.testing.assert_equal(add_dict([dict_A, dict_B, dict_C]), dict_sum)
        np.testing.assert_equal(add_dict((dict_C, dict_A, dict_B)), dict_sum)


==> anc/flavio-master/flavio/physics/test_eft.py <==
import unittest
import numpy as np
from .eft import *
import pkgutil
from wilson import wcxf
import wilson

par = {
    'm_Z': 91.1876,
    'm_b': 4.18,
    'm_d': 4.8e-3,
    'm_s': 0.095,
    'm_t': 173.3,
    'm_c': 1.27,
    'm_u': 2.3e-3,
    'alpha_e': 1/127.944,
    'alpha_s': 0.1185,
    'GF': 1.1663787e-5,
}

class TestEFT(unittest.TestCase):
    def test_eft_old(self):
        wc =  WilsonCoefficients()
        wc.set_initial({'CVLL_bsbs': 0.1j, 'C9_bsmumu':-1.5, 'CVL_bctaunutau': 0.2}, 160.)
        d1 = wc.get_wc('bsbs', 4.8, par)
        d2 = wc.get_wc('bsbs', 4.8, par)  # again, to test the cache
        self.assertDictEqual(d1, d2)
        wc.get_wc('bsmumu', 4.8, par)
        wc.get_wc('bctaunutau', 4.8, par)

    def test_set_initial_wcxf(self):
        test_file = pkgutil.get_data('flavio', 'data/test/wcxf-flavio-example.yml')
        flavio_wc = WilsonCoefficients()
        wcxf_wc = wcxf.WC.load(test_file.decode('utf-8'))
        wcxf_wc.validate()
        flavio_wc.set_initial_wcxf(wcxf_wc)
        wc_out = flavio_wc.get_wc('bsee', 160, par)
        self.assertEqual(wc_out['C9_bsee'], -1+0.01j)
        self.assertEqual(wc_out['C9p_bsee'], 0.1)
        self.assertEqual(wc_out['C10_bsee'], 0.05j)
        self.assertEqual(wc_out['C10p_bsee'], 0.1-0.3j)
        self.assertEqual(wc_out['CS_bsee'], 0)
        wcxf_wc.basis = 'unknown basis'
        with self.assertRaises((KeyError, ValueError, AssertionError)):
            flavio_wc.set_initial_wcxf(wcxf_wc)

    def test_set_initial_wcxf_minimal(self):
        for eft in ['WET', 'WET-4', 'WET-3']:
            wc = wcxf.WC(eft, 'flavio', 120, {'CVLL_sdsd': {'Im': 1}})
            fwc = WilsonCoefficients()
            fwc.set_initial_wcxf(wc)
            self.assertEqual(fwc.get_wc('sdsd', 120, par, eft=eft)['CVLL_sdsd'], 1j)
            pf = 4 * par['GF'] / np.sqrt(2)
            wc = wcxf.WC(eft, 'Bern', 120, {'1dsds': {'Im': 1/pf}})
            fwc = WilsonCoefficients()
            fwc.set_initial_wcxf(wc)
            self.assertAlmostEqual(fwc.get_wc('sdsd', 120, par, eft=eft)['CVLL_sdsd'], 1j)

    def tets_repr(self):
        wc = WilsonCoefficients()
        wc._repr_markdown_()
        wc.set_initial({'C7_bs': -0.1}, 5)
        wc._repr_markdown_()

    def test_get_initial_wcxf_minimal(self):
        for eft in ['WET', 'WET-4', 'WET-3']:
            wc = wcxf.WC(eft, 'flavio', 120, {'CVLL_sdsd': {'Im': 1}})
            fwc = WilsonCoefficients()
            fwc.set_initial_wcxf(wc)
            wc2 = fwc.get_initial_wcxf
            self.assertEqual(wc.eft, wc2.eft)
            self.assertEqual(wc2.basis, 'flavio')
            self.assertDictEqual(wc.dict, wc2.dict)


    def test_deprecations(self):
        """Check that deprecated or renamed Wilson coefficients raise/warn"""
        wc = WilsonCoefficients()
        wc.set_initial({'C9_bsmumu': 1.2}, 5)  # this should work
        with self.assertRaises((KeyError, AssertionError)):
            wc.set_initial({'C9_bsmumu': 1.2, 'C7effp_bs': 3}, 5)
        with self.assertRaises((KeyError, AssertionError)):
            wc.set_initial({'C9_bsmumu': 1.2, 'C8eff_sd': 3}, 5)
        with self.assertRaises((KeyError, AssertionError)):
            wc.set_initial({'C9_bsmumu': 1.2, 'CV_bcenu': 3}, 5)
        with self.assertRaises((KeyError, AssertionError)):
            wc.set_initial({'C3Qp_bs': 1.2, 'C1_bs': 3}, 5)


==> anc/flavio-master/flavio/physics/units.py <==
r"""Constants for unit conversion."""

from math import pi

# exact definition of constants in SI as of 2019
e_SI = 1.602176634e-19  # e in C
h_SI = 6.62607015e-34  # h in Js
c_SI = 299792458  # c in m/s

# SI prefixes
T = 1e12
G = 1e9
M = 1e6
k = 1e3
milli = 1e-3  # not to confuse with meter!
micro = 1e-6
n = 1e-9
p = 1e-12
f = 1e-15

# Natural Units

GeV = 1
eV = GeV / G
keV = k * eV
MeV = M * eV
TeV = T * eV

hbar = 1
h = hbar / (2 * pi)

# Joule
J = eV / e_SI
# second
s = 1 / (J * h_SI / (2 * pi))
# meter
meter = s / c_SI  # not to confuse with milli!

ms = milli * s
ns = n * s
ps = p * s

mm = milli * meter
nm = n * meter
pm = p * meter
fm = f * meter


==> anc/flavio-master/flavio/physics/wdecays/__init__.py <==
r"""Predictions for the $W$ mass and branching ratios."""

from . import mw
from . import gammaw


==> anc/flavio-master/flavio/physics/wdecays/gammaw.py <==
r"""$W\to\ell\nu$ decays."""


import flavio
from flavio.physics.zdecays import smeftew
from math import sqrt, pi


def gWl_SM(f1, f2, par):
    if f1 == f2:
        return 1 / 2   # using neutrino flavour eigenstates
    else:
        return 0

def gWq_SM(f1, f2, par):
    i = smeftew._sectors['u'][f1]
    j = smeftew._sectors['d'][f2]
    V = flavio.physics.ckm.get_ckm(par)
    return V[i - 1, j - 1] / 2

def gWf_SM(f1, f2, par):
    if f1 in smeftew._sectors['l']:
        return gWl_SM(f1, f2, par)
    else:
        return gWq_SM(f1, f2, par)

def GammaWq_SM(f1, f2, par):
    return 4 * abs(gWq_SM(f1, f2, par))**2 * par['GammaW_had'] / 2

def GammaWl_SM(f1, f2, par):
    return 4 * abs(gWl_SM(f1, f2, par))**2 * par['GammaW_lep'] / 3

def GammaW_SM(f1, f2, par):
    if f1 in smeftew._sectors['l']:
        return GammaWl_SM(f1, f2, par)
    if f1 in smeftew._sectors['u']:
        return GammaWq_SM(f1, f2, par)


def GammaW_NP(par, Nc, gW_SM, d_gW):
    GF, mW = par['GF'], par['m_W']
    return (sqrt(2) * GF * mW**3 / (3 * pi) * Nc
            * (2*(gW_SM*d_gW).real + abs(d_gW)**2))


def GammaW(wc_obj, par, f1, f2):
    scale = flavio.config['renormalization scale']['wdecays']
    wc_dict = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                              eft='SMEFT', basis='Warsaw')
    Nc = smeftew._QN[f1]['Nc']
    gW_SM = gWf_SM(f1, f2, par)
    GSM = GammaW_SM(f1, f2, par)
    d_gW = smeftew.d_gW(f1, f2, par, wc_dict)
    GNP = GammaW_NP(par, Nc, gW_SM, d_gW)
    return GSM + GNP


def Gammalep(wc_obj, par):
    lep = ['e', 'mu', 'tau']
    return sum([GammaW(wc_obj, par, l1, l2) for l1 in lep for l2 in lep])

def Gammahad(wc_obj, par):
    return sum([GammaW(wc_obj, par, q1, q2) for q1 in 'uc' for q2 in 'dsb'])

def Gammatot(wc_obj, par):
    return Gammalep(wc_obj, par) + Gammahad(wc_obj, par)


def BRWlnu_fct(l):
    def fu(wc_obj, par):
        lep = ['e', 'mu', 'tau']
        # use calculated lifetime, which is more precise than measured one!
        return sum([GammaW(wc_obj, par, l, nu) for nu in lep]) / Gammatot(wc_obj, par)
    return fu


def RWlnu_fct(l1, l2):
    def fu(wc_obj, par):
        lep = ['e', 'mu', 'tau']
        # use calculated lifetime, which is more precise than measured one!
        num = sum([GammaW(wc_obj, par, l1, nu) for nu in lep])
        den = sum([GammaW(wc_obj, par, l2, nu) for nu in lep])
        return num / den
    return fu


def RWcX(wc_obj, par):
    q = ['d', 's', 'b']
    return sum([GammaW(wc_obj, par, 'c', d) for d in q]) / Gammahad(wc_obj, par)


_leptons = {'e': ' e', 'mu': r'\mu', 'tau': r'\tau'}
_uquarks = {'u': ' u', 'c': ' c', 'c': ' c'}
_dquarks = {'d': ' d', 's': ' s', 'b': ' b'}


for f, tex in _leptons.items():
    _process_tex = r"W^\pm\to {}^\pm\nu".format(tex)
    _obs_name = "BR(W->{}nu)".format(f)
    _obs = flavio.classes.Observable(_obs_name)
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$, summed over neutrino flavours")
    _obs.add_taxonomy(r'Process :: $W^\pm$ decays :: Leptonic decays :: $' + _process_tex + r"$")
    flavio.classes.Prediction(_obs_name, BRWlnu_fct(f))

for (f1, f2) in [('tau', 'e'), ('mu', 'e'), ('tau', 'mu')]:
    tex1 = _leptons[f1]
    tex2 = _leptons[f2]
    _process_tex = r"W^\pm\to \ell^\pm\nu".format(tex2)
    _process_tex1 = r"W^\pm\to {}^\pm\nu".format(tex1)
    _process_tex2 = r"W^\pm\to {}^\pm\nu".format(tex2)
    _obs_name = "R{}{}(W->lnu)".format(f1, f2)
    _obs = flavio.classes.Observable(_obs_name)
    _obs.tex = r"$\text{R}_{" + tex1 + " " + tex2 + "}(" + _process_tex + r")$"
    _obs.set_description(r"Ratio of branching ratio of $" + _process_tex1 + r"$ and  $" + _process_tex2 + r"$, individually summed over neutrino flavours")
    _obs.add_taxonomy(r'Process :: $W^\pm$ decays :: Leptonic decays :: $' + _process_tex1 + r"$")
    _obs.add_taxonomy(r'Process :: $W^\pm$ decays :: Leptonic decays :: $' + _process_tex2 + r"$")
    flavio.classes.Prediction(_obs_name, RWlnu_fct(f1, f2))


_process_tex = r"W^+\to cX"
_obs_name = "R(W->cX)"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$\text{R}(" + _process_tex + r")$"
_obs.set_description(r"Ratio of partial width of $" + _process_tex + r"$, $X=\bar d, \bar s, \bar b$ over the hadronic $W$ width")
_obs.add_taxonomy(r'Process :: $W^\pm$ decays :: Hadronic decays :: $' + _process_tex + r"$")
flavio.classes.Prediction(_obs_name, RWcX)


_obs_name = "GammaW"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$\Gamma_W$"
_obs.set_description(r"Total width of the $W^\pm$ boson")
for f, tex in _leptons.items():
    _process_tex = r"W^\pm\to {}^\pm\nu".format(tex)
    _obs.add_taxonomy(r'Process :: $W^\pm$ decays :: Leptonic decays :: $' + _process_tex + r"$")
flavio.classes.Prediction(_obs_name, Gammatot)


==> anc/flavio-master/flavio/physics/wdecays/mw.py <==
r"""$W$ mass prediction in the presence of new physics."""


from math import log, sqrt
import flavio
from flavio.physics.zdecays import smeftew


def mW_SM(par):
    r"""Two-loop SM prediction for the $W$ pole mass.

    Eq. (6) of arXiv:hep-ph/0311148."""
    flavio.citations.register("Awramik:2003rn")
    dH = log(par['m_h'] / 100)
    dh = (par['m_h'] / 100)**2
    dt = (par['m_t'] / 174.3)**2 - 1
    dZ = par['m_Z'] / 91.1876 - 1
    dalpha = 0  # FIXME
    dalphas = par['alpha_s'] / 0.119 - 1
    m0W = 80.3779
    c1 = 0.05427
    c2 = 0.008931
    c3 = 0.0000882
    c4 = 0.000161
    c5 = 1.070
    c6 = 0.5237
    c7 = 0.0679
    c8 = 0.00179
    c9 = 0.0000664
    c10 = 0.0795
    c11 = 114.9
    return (m0W - c1 * dH - c2 * dH**2 + c3 * dH**4 + c4 * (dh - 1) - c5 * dalpha
            + c6 * dt - c7 * dt**2 - c8 * dH * dt + c9 * dh * dt
            - c10 * dalphas + c11 * dZ)

def dmW_SMEFT(par, C):
    r"""Shift in the $W$ mass due to dimension-6 operators.

    Eq. (2) of arXiv:1606.06502."""
    flavio.citations.register("Bjorn:2016zlr")
    sh2 = smeftew._sinthetahat2(par)
    sh = sqrt(sh2)
    ch2 = 1 - sh2
    ch = sqrt(ch2)
    Dh = ch * sh / ((ch**2 - sh**2) * 2 * sqrt(2) * par['GF'])
    return 1 / 2 * Dh * (4 * C['phiWB'] + ch / sh * C['phiD'] + 2 * sh / ch * (C['phil3_11'] + C['phil3_22'] - C['ll_1221'] / 2)).real

def mW(wc_obj, par):
    r"""$W$ pole mass."""
    scale = flavio.config['renormalization scale']['wdecays']
    C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                        eft='SMEFT', basis='Warsaw')
    dmW = dmW_SMEFT(par, C)
    return mW_SM(par) * (1 - dmW)


_obs_name = "m_W"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$m_W$"
_obs.set_description(r"$W^\pm$ boson pole mass")
flavio.classes.Prediction(_obs_name, mW)


==> anc/flavio-master/flavio/physics/wdecays/test_mW.py <==
import unittest
import flavio
from . import mw
from flavio.physics.zdecays.test_smeftew import ZeroDict
import wilson


par = flavio.default_parameters.get_central_all()


class TestMW(unittest.TestCase):
    def test_mW_SM(self):
        self.assertAlmostEqual(mw.mW_SM(par), 80.3779, delta=0.02)

    def test_shifts_sm(self):
        C = ZeroDict({})
        self.assertEqual(mw.dmW_SMEFT(par, C), 0)

    def test_obs(self):
        w = wilson.Wilson({}, scale=91.1876, eft='SMEFT', basis='Warsaw')
        self.assertAlmostEqual(flavio.sm_prediction('m_W'),
                               par['m_W'], delta=0.03)
        self.assertEqual(flavio.sm_prediction('m_W'),
                         flavio.np_prediction('m_W', w))


==> anc/flavio-master/flavio/physics/wdecays/test_wdecays.py <==
import unittest
import flavio


class TestWDecays(unittest.TestCase):

    def test_sm(self):
        self.assertAlmostEqual(flavio.sm_prediction('BR(W->enu)'), 10.83e-2, delta=0.02e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(W->munu)'), 10.83e-2, delta=0.02e-2)
        self.assertAlmostEqual(flavio.sm_prediction('BR(W->taunu)'), 10.83e-2, delta=0.02e-2)
        self.assertAlmostEqual(flavio.sm_prediction('Rmue(W->lnu)'), 1, delta=1e-16)
        self.assertAlmostEqual(flavio.sm_prediction('Rtaue(W->lnu)'), 1, delta=1e-16)
        self.assertAlmostEqual(flavio.sm_prediction('Rtaumu(W->lnu)'), 1, delta=1e-16)
        self.assertAlmostEqual(flavio.sm_prediction('R(W->cX)'), 0.5, delta=1e-16)
        self.assertAlmostEqual(flavio.sm_prediction('GammaW'), 2.091, delta=0.001)

    def test_np(self):
        v = 246.22
        from wilson import Wilson
        w = Wilson({'phil3_11': -0.5 / v**2}, 91.1876, 'SMEFT', 'Warsaw')
        self.assertAlmostEqual(flavio.np_prediction('BR(W->enu)', w), 10.83e-2 / 2, delta=0.15e-2)


==> anc/flavio-master/flavio/physics/zdecays/__init__.py <==
r"""Module for electroweak precision observables on the $Z$ pole."""


from . import gammaz
from . import afbz


==> anc/flavio-master/flavio/physics/zdecays/afbz.py <==
r"""$Z^0$ decay asymmetries."""


import flavio
from flavio.physics.zdecays.smeftew import d_gV, d_gA, gV_SM, gA_SM


def Af(gV, gA):
    r = (gV / gA).real  # chop imaginary part (from numerical noise, should be real)
    return 2 * r / (1 + r**2)


def AFBf(gVe, gAe, gVf, gAf):
    A = Af(gVf, gAf)
    Ae = Af(gVe, gAe)
    return 3 / 4 * Ae * A


def get_gV_gA(wc_obj, par, f):
        scale = flavio.config['renormalization scale']['zdecays']
        C = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                            eft='SMEFT', basis='Warsaw')
        gV = gV_SM(f, par) + d_gV(f, f, par, C)
        gA = gA_SM(f, par) + d_gA(f, f, par, C)
        return gV, gA


def Af_fct(f):
    def _f(wc_obj, par):
        gV, gA = get_gV_gA(wc_obj, par, f)
        return Af(gV, gA)
    return _f


def AFBf_fct(f):
    def _f(wc_obj, par):
        gV, gA = get_gV_gA(wc_obj, par, f)
        gVe, gAe = get_gV_gA(wc_obj, par, 'e')
        return AFBf(gVe, gAe, gV, gA)
    return _f


_leptons = {'e': ' e', 'mu': r'\mu', 'tau': r'\tau'}
_uquarks = {'u': ' u', 'c': ' c', 'c': ' c'}
_dquarks = {'d': ' d', 's': ' s', 'b': ' b'}


for _f in (_leptons, _uquarks, _dquarks):
    for f, tex in _f.items():
        if f in _leptons:
            _process_tex = r"Z^0\to {}^+{}^-".format(tex, tex)
        else:
            _process_tex = r"Z^0\to{}\bar{}".format(tex, tex)
        _process_taxonomy = r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$"

        # A_f
        _obs_name = "A(Z->{})".format(2 * f)
        _obs = flavio.classes.Observable(_obs_name)
        _obs.tex = r"$A_{}$".format(tex)
        _obs.set_description(r"Asymmetry parameter in $" + _process_tex + r"$")
        _obs.add_taxonomy(_process_taxonomy)
        flavio.classes.Prediction(_obs_name, Af_fct(f))

        # AFB_f
        _obs_name = "AFB(Z->{})".format(2 * f)
        _obs = flavio.classes.Observable(_obs_name)
        _obs.tex = r"$A_\text{{FB}}^{{0,{}}}$".format(tex)
        _obs.set_description(r"Forward-backward asymmetry in $" + _process_tex + r"$")
        _obs.add_taxonomy(_process_taxonomy)
        flavio.classes.Prediction(_obs_name, AFBf_fct(f))


==> anc/flavio-master/flavio/physics/zdecays/gammaz.py <==
r"""$Z$ pole observables beyond the SM."""

import flavio
from flavio.physics.zdecays import gammazsm, smeftew
from math import sqrt, pi



def GammaZ_NP(par, Nc, gV_SM, d_gV, gA_SM, d_gA):
    GF, mZ = par['GF'], par['m_Z']
    return (
        sqrt(2) * GF * mZ**3 / (3 * pi) * Nc * (
            2*(gV_SM*d_gV).real + 2*(gA_SM*d_gA).real
            + abs(d_gV)**2 + abs(d_gA)**2
        )
    )


def GammaZ(wc_obj, par, f1, f2):
    scale = flavio.config['renormalization scale']['zdecays']
    wc_dict = wc_obj.get_wcxf(sector='all', scale=scale, par=par,
                              eft='SMEFT', basis='Warsaw')
    Nc = smeftew._QN[f1]['Nc']
    if f1 == f2:
        gV_SM = smeftew.gV_SM(f1, par)
        gA_SM = smeftew.gA_SM(f1, par)
        GSM = gammazsm.GammaZ_SM(par, f1)
    else:
        gV_SM = 0
        gA_SM = 0
        GSM = 0
    d_gV = smeftew.d_gV(f1, f2, par, wc_dict)
    d_gA = smeftew.d_gA(f1, f2, par, wc_dict)
    GNP = GammaZ_NP(par, Nc, gV_SM, d_gV, gA_SM, d_gA)
    return GSM + GNP


def GammaZ_fct(f1, f2):
    def fu(wc_obj, par):
        return GammaZ(wc_obj, par, f1, f2)
    return fu


def BRZ_fct(f1, f2):
    def fu(wc_obj, par):
        return par['tau_Z'] * GammaZ(wc_obj, par, f1, f2)
    return fu

def BRZ_fct_av(f1, f2):
    def fu(wc_obj, par):
        return par['tau_Z'] * (GammaZ(wc_obj, par, f1, f2) + GammaZ(wc_obj, par, f2, f1))
    return fu


def GammaZnu(wc_obj, par):
    # sum over all 9 possibilities (they are exp. indistinguishable)
    lep = ['e', 'mu', 'tau']
    return sum([GammaZ(wc_obj, par, 'nu' + l1, 'nu' + l2) for l1 in lep for l2 in lep]) / 3.


def Gammal(wc_obj, par):
    # sum only over the three possibilities with equal leptons (they are exp. distinguished)
    return sum([GammaZ(wc_obj, par, l, l) for l in ['e', 'mu', 'tau']]) / 3.


def Gammahad(wc_obj, par):
    # sum over all 9 possibilities (they are exp. not distinguished)
    Gu =  sum([GammaZ(wc_obj, par, q1, q2) for q1 in 'uc' for q2 in 'uc'])
    Gd =  sum([GammaZ(wc_obj, par, q1, q2) for q1 in 'dsb' for q2 in 'dsb'])
    return Gu + Gd


def sigmahad(wc_obj, par):
    # e+e- hadronic Z production xsec
    return 12 * pi / par['m_Z']**2 / Gammatot(wc_obj, par)**2 * GammaZ(wc_obj, par, 'e', 'e') * Gammahad(wc_obj, par)


def Gammatot(wc_obj, par):
    # total Z width
    return Gammahad(wc_obj, par) + Gammal(wc_obj, par) * 3 + GammaZnu(wc_obj, par) * 3


def Rl(wc_obj, par):
    return Gammahad(wc_obj, par) / Gammal(wc_obj, par)


def Rq(f):
    def _Rq(wc_obj, par):
        return GammaZ(wc_obj, par, f, f) / Gammahad(wc_obj, par)
    return _Rq


def Rq1q2(f1, f2):
    def _Rq1q2(wc_obj, par):
        return (GammaZ(wc_obj, par, f1, f1) + GammaZ(wc_obj, par, f2, f2)) / (2 * Gammahad(wc_obj, par))
    return _Rq1q2


def Remutau(f):
    def _Remutau(wc_obj, par):
        return Gammahad(wc_obj, par) / GammaZ(wc_obj, par, f, f)
    return _Remutau


_leptons = {'e': ' e', 'mu': r'\mu', 'tau': r'\tau'}
_uquarks = {'u': ' u', 'c': ' c', 'c': ' c'}
_dquarks = {'d': ' d', 's': ' s', 'b': ' b'}


for _f in (_leptons, _uquarks, _dquarks):
    for f, tex in _f.items():
        if f in _leptons:
            _process_tex = r"Z^0\to {}^+{}^-".format(tex, tex)
        else:
            _process_tex = r"Z^0\to{}\bar{}".format(tex, tex)

        _obs_name = "Gamma(Z->{})".format(2 * f)
        _obs = flavio.classes.Observable(_obs_name)
        _obs.tex = r"$\Gamma(" + _process_tex + r")$"
        _obs.set_description(r"Partial width of $" + _process_tex + r"$")
        _obs.add_taxonomy(r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$")
        flavio.classes.Prediction(_obs_name, GammaZ_fct(f, f))

        _obs_name = "R_{}".format(f)
        _obs = flavio.classes.Observable(_obs_name)
        _obs.tex = r"$R_{}^0$".format(tex)
        _obs.add_taxonomy(r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$")
        if f in _leptons:
            _obs.set_description(r"Ratio of $Z^0$ partial widths to hadrons vs. ${}$ pairs".format(tex))
            flavio.classes.Prediction(_obs_name, Remutau(f))
        else:
            _obs.set_description(r"Ratio of $Z^0$ partial widths to ${}$ pairs vs. all hadrons".format(tex))
            flavio.classes.Prediction(_obs_name, Rq(f))

_obs_name = "R_uc"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$R_{uc}^0$"
for q in ('u', 'c'):
    _obs.add_taxonomy(r"Process :: $Z^0$ decays :: Flavour conserving decays :: $Z^0\to {}\bar {}$".format(q, q))
_obs.set_description(r"Average ratio of $Z^0$ partial widths to $u$ or $c$ pairs vs. all hadrons")
flavio.classes.Prediction(_obs_name, Rq1q2('u', 'c'))

# LFV Z decays
for (f1, f2) in [('e', 'mu'), ('e', 'tau'), ('mu', 'tau'), ]:
    tex1 = _leptons[f1]
    tex2 = _leptons[f2]
    _obs_name = "BR(Z->{}{})".format(f1, f2)
    _obs = flavio.classes.Observable(_obs_name)
    _process_tex = r"Z^0\to {}^\pm{}^\mp".format(tex1, tex2)
    _obs.tex = r"$\text{BR}(" + _process_tex + r")$"
    _obs.set_description(r"Branching ratio of $" + _process_tex + r"$")
    _obs.add_taxonomy(r'Process :: $Z^0$ decays :: FCNC decays :: $' + _process_tex + r"$")
    flavio.classes.Prediction(_obs_name, BRZ_fct_av(f1, f2))


_obs_name = "GammaZ"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$\Gamma_Z$"
_obs.set_description(r"Total width of the $Z^0$ boson")
for _f in (_leptons, _uquarks, _dquarks):
    for f, tex in _f.items():
        if f in _leptons:
            _process_tex = r"Z^0\to {}^+{}^-".format(tex, tex)
        else:
            _process_tex = r"Z^0\to{}\bar{}".format(tex, tex)
        _obs.add_taxonomy(r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$")
flavio.classes.Prediction(_obs_name, Gammatot)

_obs_name = "sigma_had"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$\sigma_\text{had}^0$"
_obs.set_description(r"$e^+e^-\to Z^0$ hadronic pole cross-section")
for _f in (_uquarks, _dquarks):
    for f, tex in _f.items():
        _process_tex = r"Z^0\to{}\bar{}".format(tex, tex)
        _obs.add_taxonomy(r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$")
flavio.classes.Prediction(_obs_name, sigmahad)


_obs_name = "Gamma(Z->nunu)"
_obs = flavio.classes.Observable(_obs_name)
_process_tex = r"Z^0\to\nu\bar\nu"
_obs.tex = r"$\Gamma(" + _process_tex + r")$"
_obs.set_description(r"Partial width of $" + _process_tex + r"$, averaged over neutrino flavours")
_obs.add_taxonomy(r'Process :: $Z^0$ decays :: Flavour conserving decays :: $' + _process_tex + r"$")
flavio.classes.Prediction(_obs_name, GammaZnu)


_obs_name = "R_l"
_obs = flavio.classes.Observable(_obs_name)
_obs.tex = r"$R_l^0$"
_obs.set_description(r"Ratio of $Z^0$ partial widths to hadrons vs. leptons, averaged over lepton flavours")
for l in [' e', r'\mu', r'\tau']:
    _obs.add_taxonomy(r"Process :: $Z^0$ decays :: Flavour conserving decays :: $Z^0\to {}^+{}^-$".format(l, l))
flavio.classes.Prediction(_obs_name, Rl)


==> anc/flavio-master/flavio/physics/zdecays/gammazsm.py <==
r"""$Z$ partial widths in the SM.

Based on arXiv:1401.2447"""


from math import log
from scipy import constants
import flavio


# units: GeV=hbar=c=1
GeV = constants.giga * constants.eV
s = GeV / constants.hbar
m = s / constants.c
b = 1.e-28 * m**2
pb = constants.pico * b


# Table 5 of 1401.2447
cdict = {
'Gammae,mu': [83.966, -0.047, 0.807, -0.095, -0.01, 0.25, -1.1, 285],
'Gammatau': [83.776, -0.047, 0.806, -0.095, -0.01, 0.25, -1.1, 285],
'Gammanu': [167.157, -0.055, 1.26, -0.19, -0.02, 0.36, -0.1, 503],
'Gammau': [299.936, -0.34, 4.07, 14.27, 1.6, 1.8, -11.1, 1253],
'Gammac': [299.860, -0.34, 4.07, 14.27, 1.6, 1.8, -11.1, 1253],
'Gammad,s': [382.770, -0.34, 3.83, 10.20, -2.4, 0.67, -10.1, 1469],
'Gammab': [375.724, -0.30, -2.28, 10.53, -2.4, 1.2, -10.0, 1458],
'GammaZ': [2494.24, -2.0, 19.7, 58.60, -4.0, 8.0, -55.9, 9267],
'Rl': [20750.9, -8.1, -39, 732.1, -44, 5.5, -358, 11702],
'Rc': [172.23, -0.029, 1.0, 2.3, 1.3, 0.38, -1.2, 37],
'Rb': [215.80, 0.031, -2.98, -1.32, -0.84, 0.035, 0.73, -18],
'sigma0had': [41488.4, 3.0, 60.9, -579.4, 38, 7.3, 85, -86027],
}

# Converting the table to appropriate powers of GeV
units = {
'Gammae,mu': 1e-3, # MeV -> GeV
'Gammatau': 1e-3, # MeV -> GeV
'Gammanu': 1e-3, # MeV -> GeV
'Gammau': 1e-3, # MeV -> GeV
'Gammac': 1e-3, # MeV -> GeV
'Gammad,s': 1e-3, # MeV -> GeV
'Gammab': 1e-3, # MeV -> GeV
'GammaZ': 1e-3, # MeV -> GeV
'Rl': 1e-3,
'Rc': 1e-3,
'Rb': 1e-3,
'sigma0had': pb, # pb
}


def Zobs(name, m_h, m_t, alpha_s, Dalpha, m_Z):
    r"""Expansion formula for $Z$ partial widths according to eq. (28) of
    arXiv:1401.2447.
    """
    flavio.citations.register("Freitas:2014hra")
    L_H = log(m_h / 125.7)
    D_t = (m_t / 173.2)**2 - 1
    D_alpha_s = alpha_s / 0.1184 - 1
    D_alpha = Dalpha / 0.059 - 1
    D_Z = m_Z / 91.1876 - 1
    c = cdict[name]
    return (c[0] + c[1] * L_H + c[2] * D_t + c[3] * D_alpha_s
            + c[4] * D_alpha_s**2 + c[5] * D_alpha_s * D_t
            + c[6] * D_alpha + c[7] * D_Z) * units[name]


def GammaZ_SM(par, f):
    if f in ['e', 'mu']:
        name = 'Gammae,mu'
    elif f in ['d', 's']:
        name = 'Gammad,s'
    elif 'nu' in f:
        name = 'Gammanu'
    else:
        name = 'Gamma' + f
    GSM = Zobs(name, par['m_h'], par['m_t'], par['alpha_s'], 0.059, par['m_Z'])
    return GSM + par['delta_' + name]


==> anc/flavio-master/flavio/physics/zdecays/smeftew.py <==
r"""Shift of electroweak parameters and $Z$ couplings due to dimension-6
operators in SMEFT.

Taken from Appendix A.1 in arXiv:1706.08945."""

from math import sqrt, pi
import flavio


# fermion quantum numbers
_QN = {}
_QN['e'] = _QN['mu'] = _QN['tau'] = {'T3L': -1 / 2, 'Q': -1, 'Nc': 1}
_QN['nue'] = _QN['numu'] = _QN['nutau'] = {'T3L': 1 / 2, 'Q': 0, 'Nc': 1}
_QN['u'] = _QN['c'] = {'T3L': 1 / 2, 'Q': 2 / 3, 'Nc': 3}
_QN['d'] = _QN['s'] = _QN['b'] = {'T3L': -1 / 2, 'Q': -1 / 3, 'Nc': 3}


_sectors = {'l': {'e': 1, 'mu': 2, 'tau': 3},
            'nu': {'nue': 1, 'numu': 2, 'nutau': 3},
            'u': {'u': 1, 'c': 2,},
            'd': {'d': 1, 's': 2, 'b': 3}}


def d_GF(par, C):
    flavio.citations.register("Brivio:2017vri")
    return 1 / (sqrt(2) * par['GF']) * sqrt(2) / 2 * (C['phil3_22'] + C['phil3_11'] - C['ll_1221'] / 2)


def _sinthetahat2(par):
    r"""$sin^2(\hat\theta)$"""
    flavio.citations.register("Brivio:2017vri")
    return 1 / 2 * (1 - sqrt(1 - (4 * pi * par['alpha_e']) / (sqrt(2) * par['GF'] * par['m_Z']**2)))

def d_sh2(par, C):
    flavio.citations.register("Brivio:2017vri")
    sh2 = _sinthetahat2(par)
    sh = sqrt(sh2)
    ch2 = 1 - sh2
    ch = sqrt(ch2)
    s2h = 2 * ch * sh # sin(2 * thetahat)
    c2h = ch**2 - sh**2 # cos(2 * thetahat)
    dC = s2h * (C['phiD'] + 2 * (C['phil3_22'] + C['phil3_11'] - C['ll_1221'] / 2)) + 4 * C['phiWB']
    return s2h / (8 * c2h * sqrt(2) * par['GF']) * dC


def d_mZ2(par, C):
    flavio.citations.register("Brivio:2017vri")
    return (1 / (2 * sqrt(2)) * par['m_Z']**2 / par['GF'] * C['phiD']
            + (2**(1 / 4) * sqrt(pi * par['alpha_e']) * par['m_Z'])
            / par['GF']**(3 / 2) * C['phiWB'])


def d_gZb(par, C):
    flavio.citations.register("Brivio:2017vri")
    sh2 = _sinthetahat2(par)
    sh = sqrt(sh2)
    ch = sqrt(1 - sh2)
    return (-d_GF(par, C) / sqrt(2)
            - d_mZ2(par, C) / (2 * par['m_Z']**2)
            + sh * ch / (sqrt(2) * par['GF']) * C['phiWB'])


def gV_SM(f, par):
    T3L = _QN[f]['T3L']
    Q = _QN[f]['Q']
    if f == 'b':
        s2w_eff = par['s2w'] * 1.0065
    else:
        s2w_eff = par['s2w'] * 1.0010
    return T3L / 2 - Q * s2w_eff


def gA_SM(f, par):
    T3L = _QN[f]['T3L']
    return T3L / 2


def d_gVl(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['l'][f1], _sectors['l'][f2]))
    d_g = -(C['phie_{}{}'.format(i, j)] + C['phil1_{}{}'.format(i, j)] + C['phil3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gV_SM(f1, par) + d_sh2(par, C)
    return d_g


def d_gVnu(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['nu'][f1], _sectors['nu'][f2]))
    d_g = -(C['phil1_{}{}'.format(i, j)] - C['phil3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gV_SM(f1, par)
    return d_g


def d_gVu(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['u'][f1], _sectors['u'][f2]))
    d_g = (-C['phiu_{}{}'.format(i, j)] - C['phiq1_{}{}'.format(i, j)] + C['phiq3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gV_SM(f1, par) - 2 / 3 * d_sh2(par, C)
    return d_g


def d_gVd(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['d'][f1], _sectors['d'][f2]))
    d_g = -(C['phid_{}{}'.format(i, j)] + C['phiq1_{}{}'.format(i, j)] + C['phiq3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gV_SM(f1, par) + 1 / 3 * d_sh2(par, C)
    return d_g


def d_gAl(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['l'][f1], _sectors['l'][f2]))
    d_g = (C['phie_{}{}'.format(i, j)] - C['phil1_{}{}'.format(i, j)] - C['phil3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gA_SM(f1, par)
    return d_g


def d_gAnu(f1, f2, par, C):
    return d_gVnu(f1, f2, par, C)  # V == A for neutrinos


def d_gAu(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['u'][f1], _sectors['u'][f2]))
    d_g = -(-C['phiu_{}{}'.format(i, j)] + C['phiq1_{}{}'.format(i, j)] - C['phiq3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gA_SM(f1, par)
    return d_g


def d_gAd(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['d'][f1], _sectors['d'][f2]))
    d_g = (C['phid_{}{}'.format(i, j)] - C['phiq1_{}{}'.format(i, j)] - C['phiq3_{}{}'.format(i, j)]) / (4 * sqrt(2) * par['GF'])
    if i > j:
        d_g = d_g.conjugate()
    if f1 == f2:
        d_g += d_gZb(par, C) * gA_SM(f1, par)
    return d_g


def d_gV(f1, f2, par, C):
    if f1 in _sectors['l']:
        return d_gVl(f1, f2, par, C)
    if f1 in _sectors['nu']:
        return d_gVnu(f1, f2, par, C)
    if f1 in _sectors['u']:
        return d_gVu(f1, f2, par, C)
    if f1 in _sectors['d']:
        return d_gVd(f1, f2, par, C)


def d_gA(f1, f2, par, C):
    if f1 in _sectors['l']:
        return d_gAl(f1, f2, par, C)
    if f1 in _sectors['nu']:
        return d_gAnu(f1, f2, par, C)
    if f1 in _sectors['u']:
        return d_gAu(f1, f2, par, C)
    if f1 in _sectors['d']:
        return d_gAd(f1, f2, par, C)


def d_gWl(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['l'][f1], _sectors['l'][f2]))
    sh2 = _sinthetahat2(par)
    sh = sqrt(sh2)
    ch = sqrt(1 - sh2)
    d_g = (C['phil3_{}{}'.format(i, j)] + 1 / 2 * ch / sh * C['phiWB']) / (2 * sqrt(2) * par['GF']) - 1 / 4 * d_sh2(par, C) / sh**2
    return d_g


def d_gWq(f1, f2, par, C):
    flavio.citations.register("Brivio:2017vri")
    i, j = sorted((_sectors['u'][f1], _sectors['d'][f2]))
    sh2 = _sinthetahat2(par)
    sh = sqrt(sh2)
    ch = sqrt(1 - sh2)
    d_g = (C['phiq3_{}{}'.format(i, j)] + 1 / 2 * ch / sh * C['phiWB']) / (2 * sqrt(2) * par['GF']) - 1 / 4 * d_sh2(par, C) / sh**2
    return d_g


def d_gW(f1, f2, par, C):
    if f1 in _sectors['l']:
        return d_gWl(f1, f2, par, C)
    if f1 in _sectors['u']:
        return d_gWq(f1, f2, par, C)


==> anc/flavio-master/flavio/physics/zdecays/test_smeftew.py <==
import unittest
import flavio
from .smeftew import *


class ZeroDict(dict):
    """Dictionary that always returns 0"""

    def __init__(self, arg):
        super().__init__()

    def __getitem__(self, arg):
        return 0


class TestSMEFTew(unittest.TestCase):
    def test_shifts_sm(self):
        C = ZeroDict({})
        par = flavio.default_parameters.get_central_all()
        self.assertEqual(d_GF(par, C), 0)
        self.assertEqual(d_mZ2(par, C), 0)
        self.assertEqual(d_gZb(par, C), 0)


==> anc/flavio-master/flavio/physics/zdecays/test_zdecays.py <==
import unittest
import flavio
from math import sqrt, pi
from flavio.physics.zdecays.gammazsm import Zobs, pb
from flavio.physics.zdecays.gammaz import GammaZ_NP
from flavio.physics.zdecays import smeftew


par = flavio.default_parameters.get_central_all()


class TestGammaZ(unittest.TestCase):
    def test_obs_sm(self):
        # check the SM predictions
        self.assertAlmostEqual(flavio.sm_prediction('GammaZ'),
                               2.4950, delta=0.0015)
        self.assertAlmostEqual(flavio.sm_prediction('GammaZ'),
                               1 / par['tau_Z'], delta=0.0015)
        self.assertAlmostEqual(flavio.sm_prediction('sigma_had') / pb / 1e3,
                               41.488, delta=0.05)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->ee)'),
                               83.966e-3, delta=0.001e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->mumu)'),
                               83.966e-3, delta=0.001e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->tautau)'),
                               83.776e-3, delta=0.001e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->uu)'),
                               299.936e-3, delta=0.04e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->cc)'),
                               299.860e-3, delta=0.04e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->dd)'),
                               382.770e-3, delta=0.04e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->ss)'),
                               382.770e-3, delta=0.04e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->bb)'),
                               375.724e-3, delta=0.02e-3)
        self.assertAlmostEqual(flavio.sm_prediction('Gamma(Z->nunu)'),
                               167.157e-3, delta=0.01e-3)
        self.assertAlmostEqual(flavio.sm_prediction('R_l'),
                               20750.9e-3, delta=2e-3)
        self.assertAlmostEqual(flavio.sm_prediction('R_c'),
                               172.23e-3, delta=0.01e-3)
        self.assertAlmostEqual(flavio.sm_prediction('R_b'),
                               215.80e-3, delta=0.01e-3)
        self.assertAlmostEqual(flavio.sm_prediction('R_e'),
                               20.743, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction('R_mu'),
                               20.743, delta=0.01)
        self.assertAlmostEqual(flavio.sm_prediction('R_tau'),
                               20.743, delta=0.05)
        self.assertAlmostEqual(flavio.sm_prediction('R_uc'),
                               0.1724, delta=0.0002)
        self.assertEqual(flavio.sm_prediction('R_uc'),
                         (flavio.sm_prediction('R_u') + flavio.sm_prediction('R_c')) / 2)

    def test_r_sm(self):
        # check that the Sm predictions for the Ri agree with the Gammas
        par = flavio.default_parameters.get_central_all()
        mh = par['m_h']
        mt = par['m_t']
        als = par['alpha_s']
        Da = 0.059
        mZ = par['m_Z']
        arg = (mh, mt, als, Da, mZ)
        Rl = Zobs('Rl', *arg)
        Rc = Zobs('Rc', *arg)
        Rb = Zobs('Rb', *arg)
        Ge = Zobs('Gammae,mu', *arg)
        Gmu = Zobs('Gammae,mu', *arg)
        Gtau = Zobs('Gammatau', *arg)
        Gu = Zobs('Gammau', *arg)
        Gd = Zobs('Gammad,s', *arg)
        Gs = Zobs('Gammad,s', *arg)
        Gc = Zobs('Gammac', *arg)
        Gb = Zobs('Gammab', *arg)
        Ghad = Gu + Gd + Gc + Gs + Gb
        Gl = (Ge + Gmu + Gtau) / 3.
        self.assertAlmostEqual(Rl, Ghad / Gl, delta=1e-4)
        self.assertAlmostEqual(Rc, Gc / Ghad, delta=1e-4)
        self.assertAlmostEqual(Rb, Gb / Ghad, delta=1e-4)

    def test_obs_sm_fv(self):
        # check the SM predictions for LFV decays
        self.assertEqual(flavio.sm_prediction('BR(Z->emu)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(Z->etau)'), 0)
        self.assertEqual(flavio.sm_prediction('BR(Z->mutau)'), 0)

    def test_Gamma_NP(self):
        # compare NP contributions to A.49-A.52 from 1706.08945
        GF, mZ, s2w_eff = par['GF'], par['m_Z'], par['s2w']*1.0010
        d_gV = 0.055
        d_gA = 0.066
        # A.49-A.52 from 1706.08945
        dGamma_Zll = sqrt(2)*GF*mZ**3/(6*pi) * (-d_gA + (-1+4*s2w_eff)*d_gV)
        dGamma_Znn = sqrt(2)*GF*mZ**3/(6*pi) * (d_gA + d_gV)
        dGamma_Zuu = sqrt(2)*GF*mZ**3/(pi) * (d_gA -1/3*(-3+8*s2w_eff)*d_gV) /2
        dGamma_Zdd = sqrt(2)*GF*mZ**3/(pi) * (-3/2*d_gA +1/2*(-3+4*s2w_eff)*d_gV) /3
        # term squared in d_gV and d_gA not included in 1706.08945
        d_g_squared = sqrt(2)*GF*mZ**3/(3*pi)*(abs(d_gV)**2+abs(d_gA)**2)
        self.assertAlmostEqual(
            dGamma_Zll + d_g_squared,
            GammaZ_NP(par, 1, smeftew.gV_SM('e', par), d_gV,
                              smeftew.gA_SM('e', par), d_gA)
        )
        self.assertAlmostEqual(
            dGamma_Znn + d_g_squared,
            GammaZ_NP(par, 1, smeftew.gV_SM('nue', par), d_gV,
                              smeftew.gA_SM('nue', par), d_gA)
        )
        self.assertAlmostEqual(
            dGamma_Zuu + 3*d_g_squared,
            GammaZ_NP(par, 3, smeftew.gV_SM('u', par), d_gV,
                              smeftew.gA_SM('u', par), d_gA)
        )
        self.assertAlmostEqual(
            dGamma_Zdd + 3*d_g_squared,
            GammaZ_NP(par, 3, smeftew.gV_SM('d', par), d_gV,
                              smeftew.gA_SM('d', par), d_gA)
        )

class TestAFBZ(unittest.TestCase):
    def test_afbz_sm(self):
        for l in ['e', 'mu', 'tau']:
            self.assertAlmostEqual(flavio.sm_prediction('A(Z->{}{})'.format(l, l)),
                                   0.1472, delta=0.0002, msg="Failed for {}".format(l))
            self.assertAlmostEqual(flavio.sm_prediction('AFB(Z->{}{})'.format(l, l)),
                                   0.0163, delta=0.0002, msg="Failed for {}".format(l))
        self.assertAlmostEqual(flavio.sm_prediction('A(Z->bb)'),
                               0.935, delta=0.001)
        self.assertAlmostEqual(flavio.sm_prediction('A(Z->cc)'),
                               0.668, delta=0.001)
        self.assertAlmostEqual(flavio.sm_prediction('A(Z->ss)'),
                               0.935, delta=0.001)
        self.assertAlmostEqual(flavio.sm_prediction('AFB(Z->bb)'),
                               0.1032, delta=0.0002)
        self.assertAlmostEqual(flavio.sm_prediction('AFB(Z->cc)'),
                               0.0738, delta=0.0002)


==> anc/flavio-master/flavio/plots/__init__.py <==
r"""Module for making pretty plots based on matplotlib.

Currently, the following types of plots are supported:

- Plotting the error budget of a prediction (`error_budget_pie`)
- Plots of experimental measurements and theory predictions of $q^2$ dependent
  observables, such as differential branching ratios
  (`q2_plot_exp`, `q2_plot_th_bin`, `q2_plot_th_diff`)
- Plots for two-dimensional contours (e.g. frequentist confidence contours
  or Bayesian credibility contours) that can be used standalone or in
  conjunction with `flavio.statistics.Fit` instances to plot the fit results
  (`density_contour`, `likelihood_contour`, `contours`)
- Plots for one-dimensional likelihoods and confidence/credibility intervals
  (`smooth_histogram`)
"""

from . import colors
from .plotfunctions import *
from . import config


==> anc/flavio-master/flavio/plots/colors.py <==
"""Colour schemes for plots and colour utility functions."""

import matplotlib


# this was generated with the brewer2mpl package by calling
# brewer2mpl.get_map('Pastel1', 'qualitative', 9).mpl_colors
pastel = [(0.9843, 0.7059, 0.6824),
 (0.702, 0.8039, 0.8902),
 (0.8, 0.9216, 0.7725),
 (0.8706, 0.7961, 0.8941),
 (0.9961, 0.851, 0.651),
 (1, 1, 0.8),
 (0.898, 0.8471, 0.7412),
 (0.9922, 0.8549, 0.9255),
 (0.949, 0.949, 0.949)]

# this was generated with the brewer2mpl package by calling
# brewer2mpl.get_map('OrRd', 'sequential', 9).mpl_colors
reds = [(1.0, 0.9686274509803922, 0.9254901960784314),
 (0.996078431372549, 0.9098039215686274, 0.7843137254901961),
 (0.9921568627450981, 0.8313725490196079, 0.6196078431372549),
 (0.9921568627450981, 0.7333333333333333, 0.5176470588235295),
 (0.9882352941176471, 0.5529411764705883, 0.34901960784313724),
 (0.9372549019607843, 0.396078431372549, 0.2823529411764706),
 (0.8431372549019608, 0.18823529411764706, 0.12156862745098039),
 (0.7019607843137254, 0.0, 0.0),
 (0.4980392156862745, 0.0, 0.0)]

# this was generated with the brewer2mpl package by calling
# brewer2mpl.get_map('Set1', 'qualitative', 9).mpl_colors
set1 = [(0.8941176470588236, 0.10196078431372549, 0.10980392156862745),
 (0.21568627450980393, 0.49411764705882355, 0.7215686274509804),
 (0.30196078431372547, 0.6862745098039216, 0.2901960784313726),
 (0.596078431372549, 0.3058823529411765, 0.6392156862745098),
 (1.0, 0.4980392156862745, 0.0),
 (1.0, 1.0, 0.2),
 (0.6509803921568628, 0.33725490196078434, 0.1568627450980392),
 (0.9686274509803922, 0.5058823529411764, 0.7490196078431373),
 (0.6, 0.6, 0.6)]


# darken and lighten functions taken from https://github.com/BagelOrb/CompressionTestAnalysis/blob/master/PlottingUtil.py

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])


def darken_color(color, amount=0.5):
    """
    Darkens the given color by multiplying luminosity by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], amount * c[1], c[2])


def get_color(col, color):
    """Function needed for backwards compatibility with the old "col" argument in
    plt functions. It returns the default color 'C0' if both arguments are None.
    If 'color' is not None, it always uses that. If 'color' is None and 
    'col' is an integer, it returns the corresponding 'CN' color. If 'col' is
    neither None nor integer, an error is raised."""
    if color is None and col is None:
        return 'C0'
    if col is None:
        return color
    if not isinstance(col, int):
        raise ValueError("`col` must be an integer. Consider using `color` instead.")
    return 'C{}'.format(col)

==> anc/flavio-master/flavio/plots/config.py <==
"""Default configuration options for `matplotlib`"""

from matplotlib import rc, rcParams

rc('text', usetex=True)
rc('font',**{'family':'serif',
             'serif':['Computer Modern Roman','cmu serif']+rcParams['font.serif']})
rcParams['xtick.labelsize'] = 10
rcParams['ytick.labelsize'] = 10
rcParams['axes.labelsize'] = 14
rcParams['text.latex.preamble']=r"\usepackage{amsmath}"


==> anc/flavio-master/flavio/plots/plotfunctions.py <==
from collections import OrderedDict
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import numpy as np
import flavio
from flavio.statistics.functions import delta_chi2, confidence_level
import scipy.optimize
import scipy.interpolate
import scipy.stats
from numbers import Number
from math import sqrt
import warnings
import inspect
from multiprocessing import Pool
from pickle import PicklingError
from flavio.plots.colors import lighten_color, get_color


def error_budget_pie(err_dict, other_cutoff=0.03):
    """Pie chart of an observable's error budget.

    Parameters:

    - `err_dict`: Dictionary as return from `flavio.sm_error_budget`
    - `other_cutoff`: If an individual error contribution divided by the total
      error is smaller than this number, it is lumped under "other". Defaults
      to 0.03.

    Note that for uncorrelated parameters, the total uncertainty is the squared
    sum of the individual uncertainties, so the relative size of the wedges does
    not correspond to the relative contribution to the total uncertainty.

    If the uncertainties of individual parameters are correlated, the total
    uncertainty can be larger or smaller than the squared sum of the individual
    uncertainties, so the representation can be misleading.
    """
    err_tot = sum(err_dict.values()) # linear sum of individual errors
    err_dict_sorted = OrderedDict(sorted(err_dict.items(), key=lambda t: -t[1]))
    labels = []
    fracs = []
    small_frac = []
    for key, value in err_dict_sorted.items():
        frac = value/err_tot
        if frac > other_cutoff:
            if isinstance(key, str):
                try:
                    labels.append(flavio.Parameter[key].tex)
                except KeyError:
                    # if 'key' is not actually a parameter (e.g. manually set by the user)
                    labels.append(key)
            elif isinstance(key, tuple):
                key_strings = [flavio.Parameter[k].tex for k in key]
                labels.append(', '.join(key_strings))
            fracs.append(frac)
        else:
            small_frac.append(frac)
    if small_frac:
        labels.append('other')
        # the fraction for the "other" errors is obtained by adding them in quadrature
        fracs.append(np.sqrt(np.sum(np.array(small_frac)**2)))
    # initially, the fractions had been calculated assuming that they add to
    # one, but adding the "other" errors in quadrature changed that - correct
    # all the fractions to account for this
    corr = sum(fracs)
    fracs = [f/corr for f in fracs]
    def my_autopct(pct):
        return r'{p:.2g}\%'.format(p=pct*err_tot)
    plt.axis('equal')
    return plt.pie(fracs,
        labels=labels,
        autopct=my_autopct,
        wedgeprops={'linewidth':0.5},
        colors=[lighten_color('C{}'.format(i), 0.5) for i in range(10)]
    )


def diff_plot_th(obs_name, x_min, x_max, wc=None, steps=100, scale_factor=1, **kwargs):
    r"""Plot the central theory prediction of an observable dependending on
    a continuous parameter, e.g. $q^2$.

    Parameters:

    - `x_min`, `x_max`: minimum and maximum values of the parameter
    - `wc` (optional): `WilsonCoefficient` instance to define beyond-the-SM
      Wilson coefficients
    - `steps` (optional): number of steps in x. Defaults to 100. Less is
      faster but less precise.
    - `scale_factor` (optional): factor by which all values will be multiplied.
      Defaults to 1.

    Additional keyword arguments are passed to the matplotlib plot function,
    e.g. 'c' for colour.
    """
    obs = flavio.classes.Observable[obs_name]
    if not obs.arguments or len(obs.arguments) != 1:
        raise ValueError(r"Only observables that depend on a single parameter are allowed")
    x_arr = np.arange(x_min, x_max, (x_max-x_min)/(steps-1))
    if wc is None:
        wc = flavio.physics.eft._wc_sm # SM Wilson coefficients
        obs_arr = [flavio.sm_prediction(obs_name, x) for x in x_arr]
    else:
        obs_arr = [flavio.np_prediction(obs_name, wc, x) for x in x_arr]
    ax = plt.gca()
    if 'c' not in kwargs and 'color' not in kwargs:
        kwargs['c'] = 'k'
    ax.plot(x_arr, scale_factor * np.asarray(obs_arr), **kwargs)


def diff_plot_th_err(obs_name, x_min, x_max, wc=None, steps=100,
                        steps_err=5, N=100, threads=1, label=None,
                        plot_args=None, fill_args=None,
                        scale_factor=1):
    r"""Plot the theory prediction of an observable dependending on
    a continuous parameter, e.g. $q^2$,
    with uncertainties as a function of this parameter.

    Parameters:

    - `x_min`, `x_max`: minimum and maximum values of the parameter
    - `wc` (optional): `WilsonCoefficient` instance to define beyond-the-SM
      Wilson coefficients
    - `steps` (optional): number of steps for the computation of the
      central value. Defaults to 100. Less is faster but less precise.
    - `steps_err` (optional): number of steps for the computation of the
      uncertainty. Defaults to 5 and should be at least 3. Larger is slower
      but more precise. See caveat below.
    - `N` (optional): number of random evaluations to determine the uncertainty.
      Defaults to 100. Less is faster but less precise.
    - `threads` (optional): if bigger than 1, number of threads to use for
      parallel computation of uncertainties
    - `plot_args` (optional): dictionary with keyword arguments to be passed
      to the matplotlib plot function, e.g. 'c' for colour.
    - `fill_args` (optional): dictionary with keyword arguments to be passed
      to the matplotlib fill_between function, e.g. 'facecolor'
    - `scale_factor` (optional): factor by which all values will be multiplied.
      Defaults to 1.

    A word of caution regarding the `steps_err` option. By default, the
    uncertainty is only computed at 10 steps and is interpolated in
    between. This can be enough if the uncertainty does not vary strongly
    with the parameter. However, when the starting point or end point of the plot range
    is outside the physical phase space, the uncertainty will vanish at that
    point and the interpolation might be inaccurate.
    """
    obs = flavio.classes.Observable[obs_name]
    if not obs.arguments or len(obs.arguments) != 1:
        raise ValueError(r"Only observables that depend on a single parameter are allowed")
    step = (x_max-x_min)/(steps-1)
    x_arr = np.arange(x_min, x_max+step, step)
    step = (x_max-x_min)/(steps_err-1)
    x_err_arr = np.arange(x_min, x_max+step, step)
    # fix to avoid bounds_error in interp1d due to lack of numerical precision
    x_err_arr[-1] = x_arr[-1]
    if wc is None:
        wc = flavio.physics.eft._wc_sm # SM Wilson coefficients
        obs_err_arr = [flavio.sm_uncertainty(obs_name, x, threads=threads) for x in x_err_arr]
        obs_arr = [flavio.sm_prediction(obs_name, x) for x in x_arr]
    else:
        obs_err_arr = [flavio.np_uncertainty(obs_name, wc, x, threads=threads) for x in x_err_arr]
        obs_arr = [flavio.np_prediction(obs_name, wc, x) for x in x_arr]
    ax = plt.gca()
    plot_args = plot_args or {}
    fill_args = fill_args or {}
    if label is not None:
        plot_args['label'] = label
    if 'alpha' not in fill_args:
        fill_args['alpha'] = 0.5
    ax.plot(x_arr, scale_factor * np.asarray(obs_arr), **plot_args)
    interp_err = scipy.interpolate.interp1d(x_err_arr, obs_err_arr,
                                            kind='quadratic')
    obs_err_arr_int = interp_err(x_arr)
    ax.fill_between(x_arr,
                    scale_factor * np.asarray(obs_arr - obs_err_arr_int),
                    scale_factor * np.asarray(obs_arr + obs_err_arr_int),
                    **fill_args)


def bin_plot_th(obs_name, bin_list, wc=None, divide_binwidth=False, N=50, threads=1, **kwargs):
    r"""Plot the binned theory prediction with uncertainties of an observable
    dependending on a continuous parameter, e.g. $q^2$ (in the form of coloured
    boxes).

    Parameters:

    - `bin_list`: a list of tuples containing bin boundaries
    - `wc` (optional): `WilsonCoefficient` instance to define beyond-the-SM
      Wilson coefficients
    - `divide_binwidth` (optional): this should be set to True when comparing
      integrated branching ratios from experiments with different bin widths
      or to theory predictions for a differential branching ratio. It will
      divide all values and uncertainties by the bin width (i.e. dimensionless
      integrated BRs will be converted to $q^2$-integrated differential BRs with
      dimensions of GeV$^{-2}$). Defaults to False.
    - `N` (optional): number of random draws to determine the uncertainty.
      Defaults to 50. Larger is slower but more precise. The relative
      error of the theory uncertainty scales as $1/\sqrt{2N}$.

    Additional keyword arguments are passed to the matplotlib add_patch function,
    e.g. 'fc' for face colour.
    """
    obs = flavio.classes.Observable[obs_name]
    if not obs.arguments or len(obs.arguments) != 2:
        raise ValueError(r"Only observables that depend on the two bin boundaries (and nothing else) are allowed")
    if wc is None:
        wc = flavio.physics.eft._wc_sm # SM Wilson coefficients
        obs_dict = {bin_: flavio.sm_prediction(obs_name, *bin_) for bin_ in bin_list}
        obs_err_dict = {bin_: flavio.sm_uncertainty(obs_name, *bin_, N=N, threads=threads) for bin_ in bin_list}
    else:
        obs_dict = {bin_:flavio.np_prediction(obs_name, wc, *bin_) for bin_ in bin_list}
        obs_err_dict = {bin_: flavio.np_uncertainty(obs_name, wc, *bin_, N=N, threads=threads) for bin_ in bin_list}
    ax = plt.gca()
    for _i, (bin_, central_) in enumerate(obs_dict.items()):
        xmin, xmax = bin_
        err = obs_err_dict[bin_]
        if divide_binwidth:
            err = err/(xmax-xmin)
            central = central_/(xmax-xmin)
        else:
            central = central_
        if 'fc' not in kwargs and 'facecolor' not in kwargs:
            kwargs['fc'] = 'C6'
        if 'linewidth' not in kwargs and 'lw' not in kwargs:
            kwargs['lw'] = 0
        if _i > 0:
            # the label should only be set for one (i.e. the first)
            # of the boxes, otherwise it will appear multiply in the legend
            kwargs.pop('label', None)
        ax.add_patch(patches.Rectangle((xmin, central-err), xmax-xmin, 2*err,**kwargs))

def bin_plot_exp(obs_name, col_dict=None, divide_binwidth=False, include_measurements=None,
                include_bins=None, exclude_bins=None,
                scale_factor=1,
                **kwargs):
    r"""Plot all existing binned experimental measurements of an observable
    dependending on a continuous parameter, e.g. $q^2$ (in the form of
    coloured crosses).

    Parameters:

    - `col_dict` (optional): a dictionary to assign colours to specific
      experiments, e.g. `{'BaBar': 'b', 'Belle': 'r'}`
    - `divide_binwidth` (optional): this should be set to True when comparing
      integrated branching ratios from experiments with different bin widths
      or to theory predictions for a differential branching ratio. It will
      divide all values and uncertainties by the bin width (i.e. dimensionless
      integrated BRs will be converted to $q^2$-integrated differential BRs with
      dimensions of GeV$^{-2}$). Defaults to False.
    - `include_measurements` (optional): a list of strings with measurement
      names (see measurements.yml) to include in the plot. By default, all
      existing measurements will be included.
    - `include_bins` (optional): a list of bins (as tuples of the bin
      boundaries) to include in the plot. By default, all measured bins
      will be included. Should not be specified simultaneously with
      `exclude_bins`.
    - `exclude_bins` (optional): a list of bins (as tuples of the bin
      boundaries) not to include in the plot. By default, all measured bins
      will be included. Should not be specified simultaneously with
      `include_bins`.
    - `scale_factor` (optional): factor by which all values will be multiplied.
      Defaults to 1.

    Additional keyword arguments are passed to the matplotlib errorbar function,
    e.g. 'c' for colour.
    """
    obs = flavio.classes.Observable[obs_name]
    if not obs.arguments or len(obs.arguments) != 2:
        raise ValueError(r"Only observables that depend on the two bin boundaries (and nothing else) are allowed")
    _experiment_labels = [] # list of experiments appearing in the plot legend
    bins = []
    for m_name, m_obj in flavio.Measurement.instances.items():
        if include_measurements is not None and m_name not in include_measurements:
            continue
        obs_name_list = m_obj.all_parameters
        obs_name_list_binned = [o for o in obs_name_list if isinstance(o, tuple) and o[0]==obs_name]
        if not obs_name_list_binned:
            continue
        central = m_obj.get_central_all()
        err = m_obj.get_1d_errors_rightleft()
        x = []
        y = []
        dx = []
        dy_lower = []
        dy_upper = []
        for _, xmin, xmax in obs_name_list_binned:
            if include_bins is not None:
                if exclude_bins is not None:
                    raise ValueError("Please only specify include_bins or exclude_bins, not both")
                elif (xmin, xmax) not in include_bins:
                    continue
            elif exclude_bins is not None:
                if (xmin, xmax) in exclude_bins:
                    continue
            bins.append((xmin, xmax))
            c = central[(obs_name, xmin, xmax)]
            e_right, e_left = err[(obs_name, xmin, xmax)]
            if divide_binwidth:
                c = c/(xmax-xmin)
                e_left = e_left/(xmax-xmin)
                e_right = e_right/(xmax-xmin)
            ax=plt.gca()
            x.append((xmax+xmin)/2.)
            dx.append((xmax-xmin)/2)
            y.append(c)
            dy_lower.append(e_left)
            dy_upper.append(e_right)
        kwargs_m = kwargs.copy() # copy valid for this measurement only
        if x or y: # only if a data point exists
            if col_dict is not None:
                if m_obj.experiment in col_dict:
                    col = col_dict[m_obj.experiment]
                    kwargs_m['c'] = col
            if 'label' not in kwargs_m:
                if m_obj.experiment not in _experiment_labels:
                    # if there is no plot legend entry for the experiment yet,
                    # add it and add the experiment to the list keeping track
                    # of existing labels (we don't want an experiment to appear
                    # twice in the legend)
                    kwargs_m['label'] = m_obj.experiment
                    _experiment_labels.append(m_obj.experiment)
            y = scale_factor * np.array(y)
            dy_lower = scale_factor * np.array(dy_lower)
            dy_upper = scale_factor * np.array(dy_upper)
            ax.errorbar(x, y, yerr=[dy_lower, dy_upper], xerr=dx, fmt='.', **kwargs_m)
    return y, bins


def diff_plot_exp(obs_name, col_dict=None, include_measurements=None,
                include_x=None, exclude_x=None,
                scale_factor=1,
                **kwargs):
    r"""Plot all existing experimental measurements of an observable
    dependending on a continuous parameter, e.g. $q^2$ (in the form of
    coloured error bars).

    Parameters:

    - `col_dict` (optional): a dictionary to assign colours to specific
      experiments, e.g. `{'BaBar': 'b', 'Belle': 'r'}`
    - `include_measurements` (optional): a list of strings with measurement
      names (see measurements.yml) to include in the plot. By default, all
      existing measurements will be included.
    - `include_x` (optional): a list of values
      to include in the plot. By default, all measured values
      will be included. Should not be specified simultaneously with
      `exclude_x`.
    - `exclude_x` (optional): a list of values
      not to include in the plot. By default, all measured values
      will be included. Should not be specified simultaneously with
      `include_x`.
    - `scale_factor` (optional): factor by which all values will be multiplied.
      Defaults to 1.

    Additional keyword arguments are passed to the matplotlib errorbar function,
    e.g. 'c' for colour.
    """
    obs = flavio.classes.Observable[obs_name]
    if not obs.arguments or len(obs.arguments) != 1:
        raise ValueError(r"Only observables that depend on a single variable are allowed")
    _experiment_labels = [] # list of experiments appearing in the plot legend
    xs = []
    for m_name, m_obj in flavio.Measurement.instances.items():
        if include_measurements is not None and m_name not in include_measurements:
            continue
        obs_name_list = m_obj.all_parameters
        obs_name_list_x = [o for o in obs_name_list if isinstance(o, tuple) and o[0]==obs_name]
        if not obs_name_list_x:
            continue
        central = m_obj.get_central_all()
        err = m_obj.get_1d_errors_rightleft()
        x = []
        y = []
        dy_lower = []
        dy_upper = []
        for _, X in obs_name_list_x:
            if include_x is not None:
                if exclude_x is not None:
                    raise ValueError("Please only specify include_x or exclude_x, not both")
                elif X not in include_x:
                    continue
            elif exclude_x is not None:
                if X in exclude_x:
                    continue
            xs.append(X)
            c = central[(obs_name, X)]
            e_right, e_left = err[(obs_name, X)]
            ax=plt.gca()
            x.append(X)
            y.append(c)
            dy_lower.append(e_left)
            dy_upper.append(e_right)
        kwargs_m = kwargs.copy() # copy valid for this measurement only
        if x or y: # only if a data point exists
            if col_dict is not None:
                if m_obj.experiment in col_dict:
                    col = col_dict[m_obj.experiment]
                    kwargs_m['c'] = col
            if 'label' not in kwargs_m:
                if m_obj.experiment not in _experiment_labels:
                    # if there is no plot legend entry for the experiment yet,
                    # add it and add the experiment to the list keeping track
                    # of existing labels (we don't want an experiment to appear
                    # twice in the legend)
                    kwargs_m['label'] = m_obj.experiment
                    _experiment_labels.append(m_obj.experiment)
            y = scale_factor * np.array(y)
            dy_lower = scale_factor * np.array(dy_lower)
            dy_upper = scale_factor * np.array(dy_upper)
            ax.errorbar(x, y, yerr=[dy_lower, dy_upper], fmt='.', **kwargs_m)
    return y, xs


def density_contour_data(x, y, covariance_factor=None, n_bins=None, n_sigma=(1, 2)):
    r"""Generate the data for a plot with confidence contours of the density
    of points (useful for MCMC analyses).

    Parameters:

    - `x`, `y`: lists or numpy arrays with the x and y coordinates of the points
    - `covariance_factor`: optional, numerical factor to tweak the smoothness
    of the contours. If not specified, estimated using Scott's/Silverman's rule.
    The factor should be between 0 and 1; larger values means more smoothing is
    applied.
    - n_bins: number of bins in the histogram created as an intermediate step.
      this usually does not have to be changed.
    - n_sigma: integer or iterable of integers specifying the contours
      corresponding to the number of sigmas to be drawn. For instance, the
      default (1, 2) draws the contours containing approximately 68 and 95%
      of the points, respectively.
    """
    if n_bins is None:
        n_bins = min(10*int(sqrt(len(x))), 200)
    f_binned, x_edges, y_edges = np.histogram2d(x, y, density=True, bins=n_bins)
    x_centers = (x_edges[:-1] + x_edges[1:])/2.
    y_centers = (y_edges[:-1] + y_edges[1:])/2.
    x_mean = np.mean(x_centers)
    y_mean = np.mean(y_centers)
    dataset = np.vstack([x, y])

    d = 2 # no. of dimensions

    if covariance_factor is None:
        # Scott's/Silverman's rule
        n = len(x) # no. of data points
        _covariance_factor = n**(-1/6.)
    else:
        _covariance_factor = covariance_factor

    cov = np.cov(dataset) * _covariance_factor**2
    gaussian_kernel = scipy.stats.multivariate_normal(mean=[x_mean, y_mean], cov=cov)

    x_grid, y_grid = np.meshgrid(x_centers, y_centers)
    xy_grid = np.vstack([x_grid.ravel(), y_grid.ravel()])
    f_gauss = gaussian_kernel.pdf(xy_grid.T)
    f_gauss = np.reshape(f_gauss, (len(x_centers), len(y_centers))).T

    f = scipy.signal.fftconvolve(f_binned, f_gauss, mode='same').T
    f = f/f.sum()

    def find_confidence_interval(x, pdf, confidence_level):
        return pdf[pdf > x].sum() - confidence_level
    def get_level(n):
        return scipy.optimize.brentq(find_confidence_interval, 0., 1.,
                                     args=(f.T, confidence_level(n)))
    if isinstance(n_sigma, Number):
        levels = [get_level(n_sigma)]
    else:
        levels = [get_level(m) for m in sorted(n_sigma)]

    # replace negative or zero values by a tiny number before taking the log
    f[f <= 0] = 1e-32
    # convert probability to -2*log(probability), i.e. a chi^2
    f = -2*np.log(f)
    # convert levels to chi^2 and make the mode equal chi^2=0
    levels = list(-2*np.log(levels) - np.min(f))
    f = f - np.min(f)

    return {'x': x_grid, 'y': y_grid, 'z': f, 'levels': levels}


def density_contour(x, y, covariance_factor=None, n_bins=None, n_sigma=(1, 2),
                    **kwargs):
    r"""A plot with confidence contours of the density of points
    (useful for MCMC analyses).

    Parameters:

    - `x`, `y`: lists or numpy arrays with the x and y coordinates of the points
    - `covariance_factor`: optional, numerical factor to tweak the smoothness
    of the contours. If not specified, estimated using Scott's/Silverman's rule.
    The factor should be between 0 and 1; larger values means more smoothing is
    applied.
    - n_bins: number of bins in the histogram created as an intermediate step.
      this usually does not have to be changed.
    - n_sigma: integer or iterable of integers specifying the contours
      corresponding to the number of sigmas to be drawn. For instance, the
      default (1, 2) draws the contours containing approximately 68 and 95%
      of the points, respectively.

    All remaining keyword arguments are passed to the `contour` function
    and allow to control the presentation of the plot (see docstring of
    `flavio.plots.plotfunctions.contour`).
    """
    data = density_contour_data(x=x, y=y, covariance_factor=covariance_factor,
                                n_bins=n_bins, n_sigma=n_sigma)
    data['z_min'] = np.min(data['z']) # set minimum to prevent warning
    data.update(kwargs) #  since we cannot do **data, **kwargs in Python <3.5
    return contour(**data)


def likelihood_contour_data(log_likelihood, x_min, x_max, y_min, y_max,
              n_sigma=1, steps=20, threads=1, pool=None):
    r"""Generate data required to plot coloured confidence contours (or bands)
    given a log likelihood function.

    Parameters:

    - `log_likelihood`: function returning the logarithm of the likelihood.
      Can e.g. be the method of the same name of a FastFit instance.
    - `x_min`, `x_max`, `y_min`, `y_max`: data boundaries
    - `n_sigma`: plot confidence level corresponding to this number of standard
      deviations. Either a number (defaults to 1) or a tuple to plot several
      contours.
    - `steps`: number of grid steps in each dimension (total computing time is
      this number squared times the computing time of one `log_likelihood` call!)
    - `threads`: number of threads, defaults to 1. If greater than one,
      computation of z values will be done in parallel.
    - `pool`: an instance of `multiprocessing.Pool` (or a compatible
    implementation, e.g. from `multiprocess` or `schwimmbad`). Overrides the
    `threads` argument.
    """
    _x = np.linspace(x_min, x_max, steps)
    _y = np.linspace(y_min, y_max, steps)
    x, y = np.meshgrid(_x, _y)
    if threads == 1:
        @np.vectorize
        def chi2_vect(x, y): # needed for evaluation on meshgrid
            return -2*log_likelihood([x,y])
        z = chi2_vect(x, y)
    else:
        xy = np.array([x, y]).reshape(2, steps**2).T
        pool = pool or Pool(threads)
        try:
            z = -2*np.array(pool.map(log_likelihood, xy )).reshape((steps, steps))
        except PicklingError:
            pool.close()
            raise PicklingError("When using more than 1 thread, the "
                                "log_likelihood function must be picklable; "
                                "in particular, you cannot use lambda expressions.")
        pool.close()
        pool.join()

    # get the correct values for 2D confidence/credibility contours for n sigma
    if isinstance(n_sigma, Number):
        levels = [delta_chi2(n_sigma, dof=2)]
    else:
        levels = [delta_chi2(n, dof=2) for n in n_sigma]
    return {'x': x, 'y': y, 'z': z, 'levels': levels}


def likelihood_contour(log_likelihood, x_min, x_max, y_min, y_max,
              n_sigma=1, steps=20, threads=1,
              **kwargs):
    r"""Plot coloured confidence contours (or bands) given a log likelihood
    function.

    Parameters:

    - `log_likelihood`: function returning the logarithm of the likelihood.
      Can e.g. be the method of the same name of a FastFit instance.
    - `x_min`, `x_max`, `y_min`, `y_max`: data boundaries
    - `n_sigma`: plot confidence level corresponding to this number of standard
      deviations. Either a number (defaults to 1) or a tuple to plot several
      contours.
    - `steps`: number of grid steps in each dimension (total computing time is
      this number squared times the computing time of one `log_likelihood` call!)

    All remaining keyword arguments are passed to the `contour` function
    and allow to control the presentation of the plot (see docstring of
    `flavio.plots.plotfunctions.contour`).
    """
    data = likelihood_contour_data(log_likelihood=log_likelihood,
                                x_min=x_min, x_max=x_max,
                                y_min=y_min, y_max=y_max,
                                n_sigma=n_sigma, steps=steps, threads=threads)
    data.update(kwargs) #  since we cannot do **data, **kwargs in Python <3.5
    return contour(**data)

# alias for backward compatibility
def band_plot(log_likelihood, x_min, x_max, y_min, y_max,
              n_sigma=1, steps=20, **kwargs):
    r"""This is an alias for `likelihood_contour` which is present for
    backward compatibility."""
    warnings.warn("The `band_plot` function has been replaced "
                  "by `likelihood_contour` (or "
                  "`likelihood_contour_data` in conjunction with `contour`) "
                  "and might be removed in the future. "
                  "Please update your code.", FutureWarning)
    valid_args = inspect.signature(likelihood_contour_data).parameters.keys()
    data_kwargs = {k:v for k,v in kwargs.items() if k in valid_args}
    if 'pre_calculated_z' not in kwargs:
        contour_kwargs = likelihood_contour_data(log_likelihood,
                      x_min, x_max, y_min, y_max,
                      n_sigma, steps, **data_kwargs)
    else:
        contour_kwargs = {}
        nx, ny = kwargs['pre_calculated_z'].shape
        _x = np.linspace(x_min, x_max, nx)
        _y = np.linspace(y_min, y_max, ny)
        x, y = np.meshgrid(_x, _y)
        contour_kwargs['x'] = x
        contour_kwargs['y'] = y
        contour_kwargs['z'] = kwargs['pre_calculated_z']
        if isinstance(n_sigma, Number):
            contour_kwargs['levels'] = [delta_chi2(n_sigma, dof=2)]
        else:
            contour_kwargs['levels'] = [delta_chi2(n, dof=2) for n in n_sigma]
    valid_args = inspect.signature(contour).parameters.keys()
    contour_kwargs.update({k:v for k,v in kwargs.items() if k in valid_args})
    contour(**contour_kwargs)
    return contour_kwargs['x'], contour_kwargs['y'], contour_kwargs['z']


def contour(x, y, z, levels, *, z_min=None,
              interpolation_factor=1,
              interpolation_order=2,
              col=None, color=None, label=None,
              filled=True,
              contour_args={}, contourf_args={},
              **kwargs):
    r"""Plot coloured confidence contours (or bands) given numerical input
    arrays.

    Parameters:

    - `x`, `y`: 2D arrays containg x and y values as returned by numpy.meshgrid
    - `z` value of the function to plot. 2D array in the same shape as `x` and
      `y`.
    - levels: list of function values where to draw the contours. They should
      be positive and in ascending order.
    - `z_min` (optional): lowest value of the function to plot (i.e. value at
      the best fit point). If not provided, the smallest value on the grid is
      used.
    - `interpolation factor` (optional): in between the points on the grid,
      the functioncan be interpolated to get smoother contours.
      This parameter sets the number of subdivisions (default: 1, i.e. no
      interpolation). It should be larger than 1.
    - `col` (optional): number between 0 and 9 to choose the color of the plot
      from a predefined palette
    - `label` (optional): label that will be added to a legend created with
       maplotlib.pyplot.legend()
    - `filled` (optional): if False, contours will be drawn without shading
    - `contour_args`: dictionary of additional options that will be passed
       to matplotlib.pyplot.contour() (that draws the contour lines)
    - `contourf_args`: dictionary of additional options that will be passed
       to matplotlib.pyplot.contourf() (that paints the contour filling).
       Ignored if `filled` is false.
    """
    if z_min is None:
        warnings.warn("The smallest `z` value on the grid will be used as the "
                      "minimum of the function to plot. This can lead to "
                      "undesired results if the actual minimum is considerably "
                      "different from the minimum on the grid. For better "
                      "precision, the actual minimum should be provided in the "
                      "`z_min` argument.")
        z_min = np.min(z) # use minmum on the grid
    elif np.min(z) < z_min:
        raise ValueError("The provided minimum `z_min` has to be smaller than "
                         "the smallest `z` value on the grid.")
    z = z - z_min # subtract z minimum to make value of new z minimum 0
    if interpolation_factor > 1:
        x = scipy.ndimage.zoom(x, zoom=interpolation_factor, order=1)
        y = scipy.ndimage.zoom(y, zoom=interpolation_factor, order=1)
        z = scipy.ndimage.zoom(z, zoom=interpolation_factor, order=interpolation_order)
    _contour_args = {}
    _contourf_args = {}
    color = get_color(col=col, color=color)
    _contour_args['colors'] = color
    if filled:
        _contour_args['linewidths'] = 0.6
    else:
        _contour_args['linewidths'] = 0.8
    N = len(levels)
    _contourf_args['colors'] = [lighten_color(color, 0.5)# RGB
                                       + (max(1-n/N, 0),) # alpha, decreasing for contours
                                       for n in range(N)]
    _contour_args['linestyles'] = 'solid'
    _contour_args.update(contour_args)
    _contourf_args.update(contourf_args)
    # for the filling, need to add zero contour
    zero_contour = min(np.min(z),np.min(levels)*(1-1e-16))
    levelsf = [zero_contour] + list(levels)
    ax = plt.gca()
    if filled:
        ax.contourf(x, y, z, levels=levelsf, **_contourf_args)
    CS = ax.contour(x, y, z, levels=levels, **_contour_args)
    if label is not None:
        CS.collections[0].set_label(label)
    return CS


def flavio_branding(x=0.8, y=0.94, version=True):
    """Displays a little box containing 'flavio'"""
    props = dict(facecolor='white', alpha=0.4, lw=0)
    ax = plt.gca()
    text = r'\textsf{\textbf{flavio}}'
    if version:
        text += r'\textsf{\scriptsize{ v' + flavio.__version__ + '}}'
    ax.text(x, y, text, transform=ax.transAxes, fontsize=12, verticalalignment='top', bbox=props, alpha=0.4)

def flavio_box(x_min, x_max, y_min, y_max):
    ax = plt.gca()
    ax.add_patch(patches.Rectangle((x_min, y_min), x_max-x_min, y_max-y_min, facecolor='#ffffff', edgecolor='#666666', alpha=0.5, ls=':', lw=0.7))

def smooth_histogram(data, bandwidth=None, **kwargs):
    """A smooth histogram based on a Gaussian kernel density estimate.

    Parameters:

    - `data`: input array
    - `bandwidth`: (optional) smoothing bandwidth for the Gaussian kernel

    The remaining parameters will be passed to `pdf_plot`.
    """
    kde = flavio.statistics.probability.GaussianKDE(data, bandwidth=bandwidth)
    pdf_plot(kde, **kwargs)

def pdf_plot(dist, x_min=None, x_max=None, fill=True, steps=500, normed=True, **kwargs):
    """Plot of a 1D probability density function.

    Parameters:

    - `dist`: an instance of ProbabilityDistribution
    - `x_min`, `x_max`: plot boundaries
    - `steps`: optional, number of points (default: 200)

    The remaining parameters will be passed to `likelihood_plot`.
    """
    _x_min = x_min or dist.support[0]
    _x_max = x_max or dist.support[1]
    x = np.linspace(_x_min, _x_max, steps)
    try:
        y = dist.pdf(x)
    except:
        y = np.exp(dist.logpdf(x))
    if normed == 'max':
        y = y/np.max(y)
    if fill:
        fill_left = dist.central_value - dist.get_error_left(method='hpd')
        fill_right = dist.central_value + dist.get_error_right(method='hpd')
        fill_x=[fill_left, fill_right]
    else:
        fill_x=None
    likelihood_plot(x, y, fill_x=fill_x, **kwargs)

def likelihood_plot(x, y, fill_x=None, col=None, color=None, label=None, plotargs={}, fillargs={},
                    flipped=False):
    """Plot of a 1D probability density function.

    Parameters:

    - `x`: x values
    - `y`: y values
    - `fill_x`: 2-tuple of x-values in between which the curve will be filled
    - `col`: (optional) integer to select one of the colours from the default
      palette
    - `plotargs`: keyword arguments passed to the `plot` function
    - `fillargs`: keyword arguments passed to the `fill_between` function
    - `flipped`: exchange x and y axes (needed for `density_contour_joint`)
    """
    ax = plt.gca()
    _plotargs = {}
    _fillargs = {}
    # default values
    _plotargs['linewidth'] = 0.6
    if label is not None:
        _plotargs['label'] = label
    color = get_color(col=col, color=color)
    _plotargs['color'] = color
    _fillargs['facecolor'] = lighten_color(color, 0.5)
    _fillargs.update(fillargs)
    _plotargs.update(plotargs)
    if not flipped:
        ax.plot(x, y, **_plotargs)
        if fill_x is not None:
            ax.fill_between(x, 0, y,
                where=np.logical_and(fill_x[0] < x, x < fill_x[1]),
                **_fillargs)
    else:
        ax.plot(y, x, **_plotargs)
        if fill_x is not None:
            ax.fill_betweenx(x, 0, y,
                where=np.logical_and(fill_x[0] < x, x < fill_x[1]),
                **_fillargs)

def pvalue_plot(x, y, fill_y=None, col=None, color=None, label=None,
                plotargs={}, fillargs={}):
    """Plot of a 1D confidence level distribution, where the y axis is 1-CL.

    Parameters:

    - `x`: x values
    - `y`: y values
    - `fill_y`: for x-values where y is larger than this number, the area
      between the x-axis and the curve will be filled
    - `col`: (optional) integer to select one of the colours from the default
      palette
    - `plotargs`: keyword arguments passed to the `plot` function
    - `fillargs`: keyword arguments passed to the `fill_between` function
    """
    ax = plt.gca()
    _plotargs = {}
    _fillargs = {}
    # default values
    _plotargs['linewidth'] = 0.6
    if label is not None:
        _plotargs['label'] = label
    color = get_color(col=col, color=color)
    _plotargs['color'] = color
    _fillargs['facecolor'] = lighten_color(color, 0.5)
    _fillargs.update(fillargs)
    _plotargs.update(plotargs)
    ax.plot(x, y, **_plotargs)
    if fill_y is not None:
        x_zoom = scipy.ndimage.zoom(x, zoom=10, order=1)
        y_zoom = scipy.ndimage.zoom(y, zoom=10, order=1)
        ax.fill_between(x_zoom, 0, y_zoom,
            where=y_zoom > fill_y,
            **_fillargs)
    ax.set_ylim([0, 1])

def density_contour_joint(x, y,
                          col=None, color=None,
                          bandwidth_x=None, bandwidth_y=None,
                          hist_args=None,
                          ax_2d=None, ax_x=None, ax_y=None,
                          **kwargs):
    r"""A density contour plot that additionally has the 1D marginals for
    the x and y dsitribution plotted as smooth histograms along the axes.

    Parameters:

    - `x`, `y`: lists or numpy arrays with the x and y coordinates of the points
    - `covariance_factor`: optional, numerical factor to tweak the smoothness
       of the 2D contours (see `density_contour_data`)
    - `col`: optional, integer specifying the colour, will be applied to both
      contour plot and marginals
    - `bandwidth_x`: optional, smoothing bandwidth for the Gaussian kernel of the
      x marginal distribution
    - `bandwidth_y`: optional, smoothing bandwidth for the Gaussian kernel of the
      y marginal distribution

    Additional options can be passed as follows:

    - `hist_args`: dictionary with keyword arguments passed to the 1D
      `smooth_histogram` for both the x and y distribution
    - Additional keyword arguments will be passed to `density_contour`

    To plot multiple distributions in one figure, the function returns a
    dictionary with the three axis instances that can then be passed into
    another call of the function, e.g.

    ```
    axes1 = density_contour_joint(x1, y1, col=0)
    axes2 = density_contour_joint(x2, y2, col=1, **axes1)
    ```
    """
    # define the plot grid
    gs = matplotlib.gridspec.GridSpec(2, 2, width_ratios=[3, 1], height_ratios = [1, 4])
    gs.update(hspace=0, wspace=0)
    # set up axes (unless they are already given)
    if ax_2d is None:
        ax_2d = plt.subplot(gs[1, 0])
    # make the 2D density contour plot
    density_contour(x, y, col=col, color=color, **kwargs)

    # x axis histogram
    if hist_args is None:
        hist_args = {}
    if ax_x is None:
        ax_x = plt.subplot(gs[0, 0], sharex=ax_2d, yticks=[], frameon=False)
    plt.sca(ax_x)
    smooth_histogram(x, bandwidth=bandwidth_x, col=col, color=color, **hist_args)

    # y axis histogram
    if ax_y is None:
        ax_y = plt.subplot(gs[1, 1], sharey=ax_2d, xticks=[], frameon=False)
    plt.sca(ax_y)
    smooth_histogram(y, flipped=True, bandwidth=bandwidth_y, col=col, color=color, **hist_args)

    # remove x and y histogram tick labels
    plt.setp(ax_x.get_xticklabels(), visible=False);
    plt.setp(ax_y.get_yticklabels(), visible=False);

    # set 2D plot as active axis for adding legends etc.
    plt.sca(ax_2d)
    plt.tight_layout()
    return {'ax_2d': ax_2d, 'ax_x': ax_x, 'ax_y': ax_y}


==> anc/flavio-master/flavio/plots/test_plotfunctions.py <==
import unittest
import numpy.testing as npt
import matplotlib
import flavio
from flavio.plots import *
import numpy as np
import scipy.stats
import warnings

from matplotlib import rc
# (to avoid tex errors on Travis CI)
rc('text', usetex=False)
rc('font',**{'family':'sans-serif'})

def dummy_loglikelihood(x):
    return -x[0]**2-x[1]**2

class TestPlots(unittest.TestCase):
    def test_error_budget_pie(self):
        err_budget_bsmumu = {'DeltaGamma/Gamma_Bs': 0.0048858044281356464,
             'GF': 1.1082519567930236e-06,
             'Vcb': 0.039790267942911725,
             'Vub': 0.00039636600693301931,
             'Vus': 0.00040185451336679405,
             'alpha_e': 0.00017640953398991146,
             'alpha_s': 1.7980573055638197e-05,
             'f_Bs': 0.035073683628645283,
             'delta': 0.0040950620820486205,
             'm_Bs': 4.395718017004336e-05,
             'm_mu': 3.89716785433222e-08,
             'tau_Bs': 0.003286868163723475}
        error_budget_pie(err_budget_bsmumu)

    def test_q2_th_diff(self):
        # without specifying WCs
        diff_plot_th('dBR/dq2(B0->pienu)', 0, 25, steps=10, scale_factor=1000)
        # with WCs
        diff_plot_th('dBR/dq2(B+->pienu)', 0, 25,
                                   wc=flavio.WilsonCoefficients(), steps=10)
        # check that observable not depending on q2 raises error
        with self.assertRaises(ValueError):
            diff_plot_th('eps_K', 0, 25)

    def test_q2_th_diff_err(self):
        # without parallelization
        diff_plot_th_err('dBR/dq2(B0->pienu)', 1, 24, steps=5,
                                                steps_err=3, N=10,
                                                scale_factor=3)
        # with parallelization
        diff_plot_th_err('dBR/dq2(B0->pienu)', 1, 24, steps=5,
                                                 steps_err=3, N=10, threads=2)

    def test_q2_th_bin(self):
        bins = [(0, 5), (5, 10)]
        # without specifying WCs
        bin_plot_th('<BR>(B0->pienu)', bins, N=10)
        # with WCs
        bin_plot_th('<BR>(B+->pienu)', bins, divide_binwidth=True,
                                          wc=flavio.WilsonCoefficients(), N=10)
        # check that observable not depending on q2 raises error
        with self.assertRaises(ValueError):
            bin_plot_th('eps_K', bins)

    def test_q2_plot_exp(self):
        # vanilla
        bin_plot_exp('<dBR/dq2>(B0->K*mumu)')
        # with options
        bin_plot_exp('<dBR/dq2>(B0->K*mumu)', col_dict={'LHCb': 'r'},
                                                        exclude_bins=[(1.1, 6)],
                                                        scale_factor=100)
        # check that observable not depending on q2 raises error
        with self.assertRaises(ValueError):
            bin_plot_exp('eps_K')

    def test_q2_plot_exp(self):
        # vanilla
        m = flavio.Measurement('test measurement diff_plot_exp')
        m.set_constraint(('dBR/dq2(B0->K*mumu)', 1), '1 +- 0.1 e-6')
        m.set_constraint(('dBR/dq2(B0->K*mumu)', 2), '2 +- 0.2 e-6')
        diff_plot_exp('dBR/dq2(B0->K*mumu)')
        diff_plot_exp('dBR/dq2(B0->K*mumu)', scale_factor=10)
        # with options
        # check that observable not depending on q2 raises error
        with self.assertRaises(ValueError):
            diff_plot_exp('eps_K')
        # remove test measurement
        del flavio.Measurement['test measurement diff_plot_exp']

    def test_band_plot(self):
        # NB, this test only runs with matplotlib>=1.5.3 due to a matplotlib bug
        # check that no error is raised and output dimensions match
        with warnings.catch_warnings():
            warnings.simplefilter("ignore")

            x, y, z = band_plot(dummy_loglikelihood,
                                             -2, 2, -3, 3, steps=30)
            self.assertEqual(x.shape, (30, 30))
            self.assertEqual(y.shape, (30, 30))
            self.assertEqual(z.shape, (30, 30))
            # with interpolation_factor
            x, y, z = band_plot(dummy_loglikelihood,
                                             -2, 2, -3, 3, steps=30,
                                             interpolation_factor=2)
            self.assertEqual(x.shape, (30, 30))
            self.assertEqual(y.shape, (30, 30))
            self.assertEqual(z.shape, (30, 30))
            # with pre_calculated_z
            x, y, z = band_plot(None, -2, 2, -3, 3,
                                             pre_calculated_z=z,
                                             interpolation_factor=2)
            self.assertEqual(x.shape, (30, 30))
            self.assertEqual(y.shape, (30, 30))
            self.assertEqual(z.shape, (30, 30))

    def test_density_contour_data(self):
        np.random.seed(42)
        xy = scipy.stats.multivariate_normal(mean=[2,3], cov=[[1,0.5],[0.5,1]]).rvs(size=100)
        data = density_contour_data(*xy.T)
        self.assertEqual(data['x'].shape, (100,100))
        self.assertEqual(data['y'].shape, (100,100))
        self.assertEqual(data['z'].shape, (100,100))
        self.assertEqual(len(data['levels']), 2) # by default 2 levels (1, 2sigma)
        self.assertTrue(min(data['levels']) > 0) # levels positive
        self.assertEqual(data['levels'], sorted(data['levels'])) # levels ascending
        self.assertEqual(np.min(data['z']), 0)
        # point in the middle should be close to maximum likelihood
        self.assertAlmostEqual(data['z'][50,50], 0, delta=0.1)
        # corners
        self.assertTrue(data['z'][0,0] < data['z'][-1,0])
        self.assertTrue(data['z'][-1,-1] < data['z'][0,-1])
        # symmetries
        self.assertAlmostEqual(data['z'][-1,-1], data['z'][0,0], delta=1.)
        self.assertAlmostEqual(data['z'][-1,0], data['z'][0,-1], delta=3.)

    def test_density_contour(self):
        # just check this works
        np.random.seed(42)
        xy = scipy.stats.multivariate_normal(mean=[2,3], cov=[[1,0.5],[0.5,1]]).rvs(size=100)
        density_contour(*xy.T)
        density_contour_joint(*xy.T)

    def test_likelihood_contour(self):
        # just check this works
        data = likelihood_contour_data(dummy_loglikelihood,
                                        -2, 2, -3, 3)
        self.assertEqual(data['x'].shape, (20,20))
        self.assertEqual(data['y'].shape, (20,20))
        self.assertEqual(data['z'].shape, (20,20))
        self.assertEqual(len(data['levels']), 1) # by default, plot 1 sigma contour
        self.assertAlmostEqual(data['levels'][0], 2.3, delta=0.01) #
        self.assertAlmostEqual(np.min(data['z']), 0.07202216) # keep value of mininum
        # test parallel computation
        data2 = likelihood_contour_data(dummy_loglikelihood,
                                        -2, 2, -3, 3, threads=2)
        npt.assert_array_equal(data2['z'], data['z'])
        # check that `z_min` larger than `np.min(z)` raises error
        with self.assertRaises(ValueError):
            kwargs = {'z_min':0.1}
            kwargs.update(data) #  since we cannot do **data, **kwargs in Python <3.5
            contour(**kwargs)

    def test_smooth_histogram(self):
        # just check this doesn't raise and error
        np.random.seed(42)
        dat = np.random.normal(117, 23, size=100)
        smooth_histogram(dat, col=1)


==> anc/flavio-master/flavio/statistics/__init__.py <==
"""Module containing everything needed for statistical analyses, fitting,
etc."""

from . import probability
from . import functions


==> anc/flavio-master/flavio/statistics/functions.py <==
"""Auxiliary functions for statistics."""

import scipy.stats
from functools import lru_cache
from math import sqrt

@lru_cache(maxsize=10)
def confidence_level(nsigma):
    r"""Return the confidence level corresponding to a number of sigmas,
    i.e. the probability contained in the normal distribution between $-n\sigma$
    and $+n\sigma$.

    Example: `confidence_level(1)` returns approximately 0.68."""
    return (scipy.stats.norm.cdf(nsigma)-0.5)*2

def delta_chi2(nsigma, dof):
    r"""Compute the $\Delta\chi^2$ for `dof` degrees of freedom corresponding
    to `nsigma` Gaussian standard deviations.

    Example: For `dof=2` and `nsigma=1`, the result is roughly 2.3."""
    if dof == 1:
        # that's trivial
        return nsigma**2
    chi2_ndof = scipy.stats.chi2(dof)
    cl_nsigma = confidence_level(nsigma)
    return chi2_ndof.ppf(cl_nsigma)

def pull(delta_chi2, dof):
    r"""Compute the pull in Gaussian standard deviations corresponding to
    a $\Delta\chi^2$ with `dof` degrees of freedom.

    Example: For `dof=2` and `delta_chi2=2.3`, the result is roughly 1.0.

    This function is the inverse of the function `delta_chi2()`"""
    if dof == 1:
        # that's trivial
        return sqrt(abs(delta_chi2))
    chi2_ndof = scipy.stats.chi2(dof)
    cl_delta_chi2 = chi2_ndof.cdf(delta_chi2)
    return scipy.stats.norm.ppf(0.5+cl_delta_chi2/2)

def pvalue(chi2, dof):
    r"""Compute the $p$-value corresponding to a $\chi^2$ with `dof` degrees
    of freedom."""
    return 1 - scipy.stats.chi2.cdf(chi2, dof)


==> anc/flavio-master/flavio/statistics/likelihood.py <==
import flavio
from collections import Counter
import warnings
import numpy as np
import voluptuous as vol
import pickle
from flavio.classes import NamedInstanceClass
from flavio.statistics.probability import NormalDistribution, MultivariateNormalDistribution
from flavio.io import instanceio as iio


class MeasurementLikelihood(iio.YAMLLoadable):
    """A `MeasurementLikelihood` provides a likelihood function from
    experimental measurements.

    Methods:

    - `get_predictions_par`: Return a dictionary of SM predictions for the
    observables of interest
    - `log_likelihood_pred`: The likelihood as a function of the predictions
    - `log_likelihood_par`: The likelihood as a function of parameters and
    Wilson coefficients

    Instances can be imported and exported from/to YAML using the `load`
    and `dump` methods.
    """

    _input_schema_dict = {
        'observables':  vol.All([iio.coerce_observable_tuple], iio.list_deduplicate),
        'exclude_measurements': vol.Any(None, [str]),
        'include_measurements': vol.Any(None, [str]),
    }

    _output_schema_dict = {
        'observables':  [iio.coerce_observable_dict],
        'exclude_measurements': vol.All(iio.ensurelist, [str]),
        'include_measurements': vol.All(iio.ensurelist, [str]),
    }

    def __init__(self, observables, *,
                 exclude_measurements=None,
                 include_measurements=None,
                 include_pseudo_measurements=False):
        """Initialize the instance.

        Parameters:
        - `observables`: list of observables (tuples or strings)
        - `exclude_measurements`: list of measurement names to exclude
        (default: none ar excluded)
        - `include_measurements`: list of measurement names to include
        (default: all are included)

        Only one of `exclude_measurements` or `include_measurements` should
        be specified. By default, all existing instances of
        `flavio.Measurements` are included as constraints (except if they
        carry 'Pseudo-measurement' in their name).
        """
        super().__init__()
        self.observables = observables
        self.exclude_measurements = exclude_measurements
        self.include_measurements = include_measurements
        self.include_pseudo_measurements = include_pseudo_measurements
        self._predictions_cache_hash = None
        self._predictions_cache_values = None
        if exclude_measurements and include_measurements:
            raise ValueError("The options exclude_measurements and include_measurements must not be specified simultaneously")

        # check that observables are constrained
        _obs_measured = set()
        for m_name in self.get_measurements:
            m_obj = flavio.Measurement[m_name]
            _obs_measured.update(m_obj.all_parameters)
        missing_obs = set(observables) - set(_obs_measured).intersection(set(observables))
        assert missing_obs == set(), "No measurement found for the observables: " + str(missing_obs)
        self._warn_meas_corr()

    def _warn_meas_corr(self):
        """Warn the user if the fit contains multiple correlated measurements of
        an observable that is not included in the fit parameters, as this will
        lead to inconsistent results."""
        corr_with = {}
        # iterate over all measurements constraining at least one fit obs.
        for name in self.get_measurements:
            m = flavio.classes.Measurement[name]
            # iterate over all fit obs. constrained by this measurement
            for obs in set(self.observables) & set(m.all_parameters):
                # the constraint on this fit obs.
                constraint = m._parameters[obs][1]
                # find all the other obs. constrained by this constraint
                for c, p in m._constraints:
                    if c == constraint:
                        par = p
                        break
                for p in par:
                    # if the other obs. are not fit obs., append them to the list
                    if p not in self.observables:
                        if p not in corr_with:
                            corr_with[p] = [obs]
                        else:
                            corr_with[p].append(obs)
        # replace list by a Counter
        corr_with = {k: Counter(v) for k, v in corr_with.items() if v}
        # warn for all counts > 1
        for obs1, counter in corr_with.items():
            for obs2, count in counter.items():
                if count > 1:
                    warnings.warn(("{} of the measurements in the likelihood "
                                   "constrain both '{}' and '{}', but only the "
                                   "latter is included among the fit "
                                   "observables. This can lead to inconsistent "
                                   "results as the former is profiled over."
                                   ).format(count, obs1, obs2))
        return corr_with

    @property
    def get_measurements(self):
        """Return a list of all the measurements currently defined that
        constrain any of the fit observables."""
        all_measurements = []
        for m_name, m_obj in flavio.classes.Measurement.instances.items():
            if m_name.split(' ')[0] == 'Pseudo-measurement' and not self.include_pseudo_measurements:
                # skip pseudo measurements generated by FastFit instances
                continue
            if set(m_obj.all_parameters).isdisjoint(self.observables):
                # if set of all observables constrained by measurement is disjoint
                # with fit observables, do nothing
                continue
            else:
                # else, add measurement name to output list
                all_measurements.append(m_name)
        if self.exclude_measurements is None and self.include_measurements is None:
            return all_measurements
        elif self.exclude_measurements is not None:
            return list(set(all_measurements) - set(self.exclude_measurements))
        elif self.include_measurements is not None:
            return list(set(all_measurements) & set(self.include_measurements))

    def get_predictions_par(self, par_dict, wc_obj):
        """Compute the predictions for all observables as functions of
        a parameter dictionary `par_dict`and WilsonCoefficient instance
        `wc_obj`.
        The latest computed values are cached and returned if the function is
        called successively with the same arguments.
        """
        # compute a hash from the function's arguments used for caching
        arg_hash = hash((frozenset(par_dict.items()),wc_obj))
        if arg_hash != self._predictions_cache_hash:
            all_predictions = {}
            for observable in self.observables:
                obs = flavio.classes.Observable.argument_format(observable, 'dict')
                name = obs.pop('name')
                _inst = flavio.classes.Observable[name]
                all_predictions[observable] = _inst.prediction_par(par_dict, wc_obj, **obs)
            self._predictions_cache_values = all_predictions
            self._predictions_cache_hash = arg_hash
        return self._predictions_cache_values

    def get_number_observations(self, exclude_observables=None):
        """Get the number of observations, defined as individual measurements
        of observables."""
        nobs = 0
        for measurement in self.get_measurements:
            m_obj = flavio.Measurement[measurement]
            m_obs = set(m_obj.all_parameters)
            exclude_observables = set(exclude_observables or [])
            our_obs =  set(self.observables) - exclude_observables
            # add the number of observables contained in the measurement
            # and in our instance (except the excluded ones)
            nobs += len(m_obs & our_obs)
        return nobs


    def log_likelihood_pred(self, pred_dict, exclude_observables=None, delta=False):
        """Return the logarithm of the likelihood function as a function of
        a dictionary of observable predictions `pred_dict`"""
        ll = 0.
        for measurement in self.get_measurements:
            m_obj = flavio.Measurement[measurement]
            m_obs = set(m_obj.all_parameters)
            exclude_observables = set(exclude_observables or [])
            # exclude the observables not contained in the likelihood
            # as well as the ones explicitly excluded by `exclude_observables`
            exclude_parameters = m_obs - set(self.observables) | exclude_observables
            if m_obs == exclude_parameters:
                continue  # if all measured observables are excluded: nothing to do
            prob_dict = m_obj.get_logprobability_all(pred_dict, exclude_parameters=exclude_parameters, delta=delta)
            ll += sum(prob_dict.values())
        return ll

    def log_likelihood_par(self, par_dict, wc_obj, exclude_observables=None, delta=False):
        """Return the logarithm of the likelihood function as a function of
        a parameter dictionary `par_dict` and WilsonCoefficient instance
        `wc_obj`"""
        predictions = self.get_predictions_par(par_dict, wc_obj)
        return self.log_likelihood_pred(predictions, exclude_observables=exclude_observables, delta=delta)


class ParameterLikelihood(iio.YAMLLoadable):
    """A `ParameterLikelihood` provides a likelihood function in terms of
    parameters.

    Methods:

    - `log_likelihood_par`: The likelihood as a function of the parameters
    - `get_central`: get an array with the parameters' central values
    - `get_random`: get an array with random values for the parameters

    Instances can be imported and exported from/to YAML using the `load`
    and `dump` methods.
    """
    _input_schema_dict = {
        'par_obj': vol.All([dict], iio.coerce_par_obj),
        'parameters': vol.Any(None, [str]),
    }

    _output_schema_dict = {
        'par_obj': iio.get_par_diff,
        'parameters': vol.Any(iio.ensurelist, [str]),
    }

    def __init__(self,
                 par_obj=flavio.default_parameters,
                 parameters=None):
        """Initialize the instance.

        Parameters:

        - `par_obj`: an instance of `ParameterConstraints` (defaults to
        `flavio.default_parameters`)
        - parameters: a list of parameters whose constraints should be taken
        into account in the likelihood.
        """
        self.par_obj = par_obj
        self.parameters = parameters
        self.parameters_central = self.par_obj.get_central_all()

    def log_likelihood_par(self, par_dict, delta=False):
        """Return the prior probability for all parameters.

        Note that only the parameters in `self.parameters` will give a
        contribution to the likelihood."""
        exclude_parameters = list(set(self.par_obj._parameters.keys())-set(self.parameters))
        prob_dict = self.par_obj.get_logprobability_all(par_dict, exclude_parameters=exclude_parameters, delta=delta)
        return sum([p for obj, p in prob_dict.items()])

    @property
    def get_central(self):
        """Return a numpy array with the central values of all parameters."""
        return np.asarray([self.parameters_central[p] for p in self.parameters])

    @property
    def get_random(self):
        """Return a numpy array with random values for all parameters."""
        all_random = self.par_obj.get_random_all()
        return np.asarray([all_random[p] for p in self.parameters])


class Likelihood(iio.YAMLLoadable):
    """A `Likelihood` provides a likelihood function consisting of a
    contribution from experimental measurements and a contribution from
    parameters.

    Methods:

    - `log_prior_fit_parameters`: The parameter contribution to the
    log-likelihood
    - `log_likelihood_exp`: The experimental contribution to the
    log-likelihood
    - `log_likelihood`: The total log-likelihood that is the sum of the
    parameter and the experimental contribution

    Instances can be imported and exported from/to YAML using the `load`
    and `dump` methods.
    """

    _input_schema_dict = {
        'par_obj': vol.All([dict], iio.coerce_par_obj),
        'fit_parameters': vol.Any(iio.ensurelist, [str]),
        'observables':  vol.All([iio.coerce_observable_tuple], iio.list_deduplicate),
        'exclude_measurements': vol.Any(iio.ensurelist, [str]),
        'include_measurements': vol.Any(iio.ensurelist, [str]),
    }

    _output_schema_dict = {
        'par_obj': vol.All([dict], iio.coerce_par_obj),
        'fit_parameters': iio.get_par_diff,
        'observables':  [iio.coerce_observable_dict],
        'exclude_measurements': vol.Any(iio.ensurelist, [str]),
        'include_measurements': vol.Any(iio.ensurelist, [str]),
    }

    def __init__(self,
                 par_obj=flavio.default_parameters,
                 fit_parameters=None,
                 observables=None,
                 exclude_measurements=None,
                 include_measurements=None,
                 include_pseudo_measurements=False,
                 ):
        self.par_obj = par_obj
        self.parameters_central = self.par_obj.get_central_all()
        self.fit_parameters = fit_parameters or []
        self.observables = observables
        self.exclude_measurements = exclude_measurements
        self.include_measurements = include_measurements
        self.measurement_likelihood = MeasurementLikelihood(
            observables,
            exclude_measurements=exclude_measurements,
            include_measurements=include_measurements,
            include_pseudo_measurements=include_pseudo_measurements,)
        self.parameter_likelihood = ParameterLikelihood(
            par_obj=par_obj,
            parameters=fit_parameters)

    def log_prior_fit_parameters(self, par_dict, delta=False):
        """Parameter contribution to the log-likelihood."""
        if not self.fit_parameters:
            return 0  # nothing to do
        return self.parameter_likelihood.log_likelihood_par(par_dict, delta=delta)

    def log_likelihood_exp(self, par_dict, wc_obj, exclude_observables=None, delta=False):
        """Experimental contribution to the log-likelihood."""
        return self.measurement_likelihood.log_likelihood_par(par_dict, wc_obj, exclude_observables=exclude_observables, delta=delta)

    def log_likelihood(self, par_dict, wc_obj, exclude_observables=None, delta=False):
        """Total log-likelihood.

        Parameters:
        - `par_dict`: a dictionary of parameter values
        - `wc_obj`: an instance of `WilsonCoefficients` or `wilson.Wilson`
        """
        return self.log_prior_fit_parameters(par_dict, delta=delta) + self.log_likelihood_exp(par_dict, wc_obj, exclude_observables=exclude_observables, delta=delta)


class SMCovariance(object):
    """Class to compute, save, and load a covariance matrix of SM
    predictions.

    Methods:

    - `compute`: Compute the covariance
    - `get`: Compute the covariance if necessary, otherwise return cached one
    - `save`: Save the covariance to a file
    - `load`: Load the covariance from a file
    - `load_dict`: Load the covariance from a dictionary
    """

    def __init__(self, observables, *,
                 vary_parameters='all', par_obj=None):
        """Initialize the class.

        Parameters:
        - `observables`: list of observables
        - `vary_parameters`: parameters to vary. Defaults to 'all'.
        - `par_obj`: instance of ParameterConstraints. Defaults to
        flavio.default_parameters.
        """
        self.observables = observables
        self.vary_parameters = vary_parameters
        self.par_obj = par_obj or flavio.default_parameters
        self._cov = None

    def compute(self, N, threads):
        """Compute the covariance for `N` random values, using `threads`
        CPU threads."""
        return flavio.sm_covariance(obs_list=self.observables,
                                    N=N,
                                    par_vary=self.vary_parameters,
                                    par_obj=self.par_obj,
                                    threads=threads)

    def get(self, N=100, threads=1, force=True):
        """Compute the covariance for `N` random values (default: 100),
        using `threads` CPU threads (default: 1).

        If `force` is False, return a cached version if it exists.
        """
        if self._cov is None or force:
            self._cov = self.compute(N=N, threads=threads)
        elif N != 100:
            warnings.warn("Argument N={} ignored ".format(N) + \
                          "as covariance has already been " + \
                          "computed. Recompute using `force=True`.")
        return self._cov

    def save(self, filename):
        """Save the SM covariance to a pickle file.

        The covariance must have been computed before using `get` or
        `compute`.
        """
        if self._cov is None:
            raise ValueError("Call `get` or `compute` first.")
        with open(filename, 'wb') as f:
            data = dict(covariance=self._cov,
                        observables=self.observables)
            pickle.dump(data, f)

    def load(self, filename):
        """Load the SM covariance from a pickle file."""
        with open(filename, 'rb') as f:
            data = pickle.load(f)
        self.load_dict(d=data)

    def load_dict(self, d):
        """Load the SM covariance from a dictionary.

        It must have the form `{'observables': [...], 'covariance': [[...]]}`
        where 'covariance' is a covariance matrix in the basis of observables
        given by 'observables' which must at least contain all the observables
        involved in the fit. Additional observables will be ignored; the
        ordering is arbitrary.
        """
        obs = d['observables']
        try:
            permutation = [obs.index(o) for o in self.observables]
        except ValueError:
            raise ValueError("Covariance matrix does not contain all necessary entries")
        assert len(permutation) == len(self.observables), \
            "Covariance matrix does not contain all necessary entries"
        if len(permutation) == 1:
            if d['covariance'].shape == ():
                self._cov = d['covariance']
            else:
                self._cov = d['covariance'][permutation][:,permutation][0,0]
        else:
            self._cov = d['covariance'][permutation][:,permutation]


class MeasurementCovariance(object):
    """Class to compute, save, and load a covariance matrix and the central
    values of experimental measurements.

    Methods:

    - `compute`: Compute the covariance
    - `get`: Compute the covariance if necessary, otherwise return cached one
    - `save`: Save the covariance to a file
    - `load`: Load the covariance from a file
    - `load_dict`: Load the covariance from a dictionary
    """

    def __init__(self, measurement_likelihood):
        """Initialize the class.

        Parameters:
        - `measurement_likelihood`: an instance of `MeasurementLikelihood`
        """
        self.measurement_likelihood = measurement_likelihood
        self._central_cov = None

    def compute(self, N):
        """Compute the covariance for `N` random values."""
        ml = self.measurement_likelihood
        means = []
        covariances = []
        for measurement in ml.get_measurements:
            m_obj = flavio.Measurement[measurement]
            # obs. included in the fit and constrained by this measurement
            our_obs = set(m_obj.all_parameters).intersection(ml.observables)
            # construct a dict. containing a vector of N random values for
            # each of these observables
            random_dict = m_obj.get_random_all(size=N)
            random_arr = np.zeros((len(ml.observables), N))
            for i, obs in enumerate(ml.observables):
                if obs in our_obs:
                    random_arr[i] = random_dict[obs]
            mean = np.mean(random_arr, axis=1)
            covariance = np.cov(random_arr)
            for i, obs in enumerate(ml.observables):
                if obs not in our_obs:
                    covariance[:,i] = 0
                    covariance[i, :] = 0
                    covariance[i, i] = np.inf
            means.append(mean)
            covariances.append(covariance)
        # if there is only a single measuement
        if len(means) == 1:
            if len(means[0]) == 1:
                # if there is only a single observable
                return means[0][0], covariances[0]
            else:
                return means[0], covariances[0]
        # if there are severeal measurements, perform a weighted average
        else:
            # covariances: [Sigma_1, Sigma_2, ...]
            # means: [x_1, x_2, ...]
            # weights_ [W_1, W_2, ...] where W_i = (Sigma_i)^(-1)
            # weighted covariance is  (W_1 + W_2 + ...)^(-1) = Sigma
            # weigted mean is  Sigma.(W_1.x_1 + W_2.x_2 + ...) = x
            if len(ml.observables) == 1:
                weights = np.array([1/c for c in covariances])
                weighted_covariance = 1/np.sum(weights, axis=0)
                weighted_mean = weighted_covariance * np.sum(
                                [np.dot(weights[i], means[i]) for i in range(len(means))])
            else:
                weights = [np.linalg.inv(c) for c in covariances]
                weighted_covariance = np.linalg.inv(np.sum(weights, axis=0))
                weighted_mean = np.dot(weighted_covariance, np.sum(
                                [np.dot(weights[i], means[i]) for i in range(len(means))],
                                axis=0))
            return weighted_mean, weighted_covariance

    def get(self, N=5000, force=True):
        """Compute the covariance for `N` random values (default: 5000).

        If `force` is False, return a cached version if it exists.
        """
        if self._central_cov is None or force:
            self._central_cov = self.compute(N=N)
        elif N != 5000:
            warnings.warn("Argument N={} ignored ".format(N) + \
                          "as experimental covariance has already been " + \
                          "computed. Recompute using `force=True`.")
        return self._central_cov

    def save(self, filename):
        """Save the experimental central values and the covariance to a pickle
        file.

        The central values and the covariance must have been computed before
        using `get` or `compute`."""
        if self._central_cov is None:
            raise ValueError("Call `get` or `compute` first.")
        with open(filename, 'wb') as f:
            data = dict(central=self._central_cov[0],
                        covariance=self._central_cov[1],
                        observables=self.measurement_likelihood.observables)
            pickle.dump(data, f)

    def load(self, filename):
        """Load the experimental central values and the covriance from a pickle
        file."""
        with open(filename, 'rb') as f:
            data = pickle.load(f)
        self.load_dict(d=data)

    def load_dict(self, d):
        """Load the the experimental central values and the covariance from a
        dictionary.

        It must have the form
        `{'observables': [...], 'central': [...], 'covariance': [[...]]}`
        where 'central' is a vector of central values and 'covariance' is a
        covariance matrix, both in the basis of observables given by
        'observables' which must at least contain all the observables
        involved in the fit. Additional observables will be ignored; the
        ordering is arbitrary."""
        ml = self.measurement_likelihood
        obs = d['observables']
        try:
            permutation = [obs.index(o) for o in ml.observables]
        except ValueError:
            raise ValueError("Covariance matrix does not contain all necessary entries")
        assert len(permutation) == len(ml.observables), \
            "Covariance matrix does not contain all necessary entries"
        if np.isscalar(d['central']):
            self._central_cov = (
                d['central'],
                d['covariance']
            )
        else:
            self._central_cov = (
                d['central'][permutation],
                d['covariance'][permutation][:, permutation],
            )


class FastLikelihood(NamedInstanceClass, iio.YAMLLoadable):
    """A variant (but not subclass) of `Likelihood` where some or all
    of the parameters have been "integrated out" and their theoretical
    uncertainties combined with the experimental uncertainties into
    a multivariate Gaussian "pseudo measurement".

    The pseuo measurement is generated by calling the method `make_measurement`.
    This is done by
    generating random samples of the nuisance parameters and evaluating all
    observables within the Standard Model many times (100 by default).
    Then, the covariance of all predictions is extracted. Similarly, a covariance
    matrix for all experimental measurements is determined. Both covariance
    matrices are added and the resulting multivariate Gaussian treated as a
    single measurement.

    This approach has the advantage that two-dimensional plots of the likelihood
    can be produced without the need for sampling or profiling the other
    dimensions. However, several strong assumptions go into this method, most
    importantly,

    - all uncertainties - experimental and theoretical - are treated as Gaussian
    - the theoretical uncertainties in the presence of new physics are assumed
      to be equal to the ones in the SM

    Methods:

    - `make_measurement`: Generate the pseudo measurement
    - `log_likelihood`: The log-likelihood function

    Important attributes/properties:

    - `likelihood`: the `Likelihood` instance based on the pseudo measurement
    - `full_measurement_likelihood`: the `MeasurementLikelihood` instance based
    on the original measurements
    - `sm_covariance`: the `SMCovariance` instance (that can be used to load
    and save the SM covariance matrix)
    - `exp_covariance`: the `MeasurementCovariance` instance (that can be used
    to load and save the experimental covariance matrix)

    Instances can be imported and exported from/to YAML using the `load`
    and `dump` methods.
    """

    _input_schema_dict = {
        'name': str,
        'par_obj': vol.All([dict], iio.coerce_par_obj),
        'fit_parameters': vol.Any(None, [str]),
        'nuisance_parameters': vol.Any(None, [str]),
        'observables':  vol.All([iio.coerce_observable_tuple], iio.list_deduplicate),
        'exclude_measurements': vol.Any(None, [str]),
        'include_measurements': vol.Any(None, [str]),
    }

    _output_schema_dict = {
        'name': str,
        'par_obj': iio.get_par_diff,
        'fit_parameters': vol.Any(iio.ensurelist, [str]),
        'nuisance_parameters': vol.Any(iio.ensurelist, [str]),
        'observables':  [iio.coerce_observable_dict],
        'exclude_measurements': vol.Any(iio.ensurelist, [str]),
        'include_measurements': vol.Any(iio.ensurelist, [str]),
    }

    def __init__(self, name,
                 par_obj=flavio.default_parameters,
                 fit_parameters=None,
                 nuisance_parameters='all',
                 observables=None,
                 exclude_measurements=None,
                 include_measurements=None,
                 ):
        self.par_obj = par_obj
        self.parameters_central = self.par_obj.get_central_all()
        self.fit_parameters = fit_parameters or []
        if nuisance_parameters == 'all':
            self.nuisance_parameters = self.par_obj.all_parameters
        else:
            self.nuisance_parameters = nuisance_parameters or []
        self.observables = observables
        self.exclude_measurements = exclude_measurements
        self.include_measurements = include_measurements
        self.full_measurement_likelihood = MeasurementLikelihood(
            self.observables,
            exclude_measurements=self.exclude_measurements,
            include_measurements=self.include_measurements)
        self.sm_covariance = SMCovariance(self.observables,
            vary_parameters=self.nuisance_parameters,
            par_obj=self.par_obj)
        self.exp_covariance = MeasurementCovariance(
            self.full_measurement_likelihood)
        self.pseudo_measurement = None
        self._likelihood = None
        NamedInstanceClass.__init__(self, name)

    def make_measurement(self, N=100, Nexp=5000, threads=1, force=False, force_exp=False):
        """Initialize the likelihood by producing a pseudo-measurement containing both
        experimental uncertainties as well as theory uncertainties stemming
        from nuisance parameters.

        Optional parameters:

        - `N`: number of random computations for the SM covariance (computing
          time is proportional to it; more means less random fluctuations.)
        - `Nexp`: number of random computations for the experimental covariance.
          This is much less expensive than the theory covariance, so a large
          number can be afforded (default: 5000).
        - `threads`: number of parallel threads for the SM
          covariance computation. Defaults to 1 (no parallelization).
        - `force`: if True, will recompute SM covariance even if it
          already has been computed. Defaults to False.
        - `force_exp`: if True, will recompute experimental central values and
          covariance even if they have already been computed. Defaults to False.
        """
        central_exp, cov_exp = self.exp_covariance.get(Nexp, force=force_exp)
        cov_sm = self.sm_covariance.get(N, force=force, threads=threads)
        covariance = cov_exp + cov_sm
        # add the Pseudo-measurement
        m = flavio.classes.Measurement('Pseudo-measurement for FastLikelihood instance: ' + self.name)
        if np.asarray(central_exp).ndim == 0 or len(central_exp) <= 1: # for a 1D (or 0D) array
            m.add_constraint(self.observables,
                    NormalDistribution(central_exp, np.sqrt(covariance)))
        else:
            m.add_constraint(self.observables,
                    MultivariateNormalDistribution(central_exp, covariance))
        self.pseudo_measurement = m
        self._likelihood = Likelihood(
            par_obj=self.par_obj,
            fit_parameters=self.fit_parameters,
            observables=self.observables,
            include_measurements=[m.name],  # only include our pseudo-meas.
            include_pseudo_measurements=True,  # force including the pseudo-meas.
            )

    @property
    def likelihood(self):
        if self._likelihood is None:
            raise ValueError("You need to call `make_measurement` first.")
        return self._likelihood

    def log_likelihood(self, par_dict, wc_obj, exclude_observables=None, delta=False):
        """Log-likelihood function.

        Parameters:
        - `par_dict`: a dictionary of parameter values
        - `wc_obj`: an instance of `WilsonCoefficients` or `wilson.Wilson`
        """
        return self.likelihood.log_likelihood_exp(par_dict, wc_obj, exclude_observables=exclude_observables, delta=delta)


==> anc/flavio-master/flavio/statistics/probability.py <==
"""Probability distributions and auxiliary functions to deal with them."""

import numpy as np
import scipy.stats
from scipy.interpolate import interp1d, RegularGridInterpolator
import scipy.signal
import math
from flavio.math.functions import normal_logpdf, normal_pdf
from flavio.statistics.functions import confidence_level
import warnings
import inspect
from collections import OrderedDict
import yaml
import re


def _camel_to_underscore(s):
    s1 = re.sub('(.)([A-Z][a-z]+)', r'\1_\2', s)
    return re.sub('([a-z0-9])([A-Z])', r'\1_\2', s1).lower()

def string_to_class(string):
    """Get a ProbabilityDistribution subclass from a string. This can
    either be the class name itself or a string in underscore format
    as returned from `class_to_string`."""
    try:
        return eval(string)
    except NameError:
        pass
    for c in ProbabilityDistribution.get_subclasses():
        if c.class_to_string() == string:
            return c
    raise NameError("Distribution " + string + " not found.")

class ProbabilityDistribution(object):
    """Common base class for all probability distributions"""

    def __init__(self, central_value, support):
        self.central_value = central_value
        self.support = support

    @classmethod
    def get_subclasses(cls):
        """Return all subclasses (including subclasses of subclasses)."""
        for subclass in cls.__subclasses__():
            yield from subclass.get_subclasses()
            yield subclass

    def get_central(self):
        return self.central_value

    @property
    def error_left(self):
        """Return the lower error"""
        return self.get_error_left()

    @property
    def error_right(self):
        """Return the upper error"""
        return self.get_error_right()

    @classmethod
    def class_to_string(cls):
        """Get a string name for a given ProbabilityDistribution subclass.

        This converts camel case to underscore and removes the word
        'distribution'.

        Example: class_to_string(AsymmetricNormalDistribution) returns
        'asymmetric_normal'.
        """
        name = _camel_to_underscore(cls.__name__)
        return name.replace('_distribution', '')

    def get_dict(self, distribution=False, iterate=False, arraytolist=False):
        """Get an ordered dictionary with arguments and values needed to
        the instantiate the distribution.

        Optional arguments (default to False):

        - `distribution`: add a 'distribution' key to the dictionary with the
        value being the string representation of the distribution's name
        (e.g. 'asymmetric_normal').
        - `iterate`: If ProbabilityDistribution instances are among the
        arguments (e.g. for KernelDensityEstimate), return the instance's
        get_dict instead of the instance as value.
        - `arraytolist`: convert numpy arrays to lists
        """
        args = inspect.signature(self.__class__).parameters.keys()
        d = self.__dict__
        od = OrderedDict()
        if distribution:
            od['distribution'] = self.class_to_string()
        od.update(OrderedDict((a, d[a]) for a in args))
        if iterate:
            for k in od:
                if isinstance(od[k], ProbabilityDistribution):
                    od[k] = od[k].get_dict(distribution=True)
        if arraytolist:
            for k in od:
                if isinstance(od[k], np.ndarray):
                    od[k] = od[k].tolist()
                if isinstance(od[k], list):
                    for i, x in enumerate(od[k]):
                        if isinstance(x, np.ndarray):
                            od[k][i] = od[k][i].tolist()
        for k in od:
            if isinstance(od[k], np.int):
                od[k] = int(od[k])
            elif isinstance(od[k], np.float):
                od[k] = float(od[k])
            if isinstance(od[k], list):
                for i, x in enumerate(od[k]):
                    if isinstance(x, np.float):
                        od[k][i] = float(od[k][i])
                    elif isinstance(x, np.int):
                        od[k][i] = int(od[k][i])
        return od

    def get_yaml(self, *args, **kwargs):
        """Get a YAML string representing the dictionary returned by the
        get_dict method.

        Arguments will be passed to `yaml.dump`."""
        od = self.get_dict(distribution=True, iterate=True, arraytolist=True)
        return yaml.dump(od, *args, **kwargs)

    def delta_logpdf(self, x, **kwargs):
        exclude = kwargs.get('exclude', None)
        if exclude is not None:
            d = len(self.central_value)
            cv = [self.central_value[i] for i in range(d) if i not in exclude]
        else:
            cv = self.central_value
        return self.logpdf(x, **kwargs) - self.logpdf(cv, **kwargs)

class UniformDistribution(ProbabilityDistribution):
    """Distribution with constant PDF in a range and zero otherwise."""

    def __init__(self, central_value, half_range):
        """Initialize the distribution.

        Parameters:

        - central_value: arithmetic mean of the upper and lower range boundaries
        - half_range: half the difference of upper and lower range boundaries

        Example:

        central_value = 5 and half_range = 3 leads to the range [2, 8].
        """
        self.half_range = half_range
        self.range = (central_value - half_range,
                      central_value + half_range)
        super().__init__(central_value, support=self.range)

    def __repr__(self):
        return 'flavio.statistics.probability.UniformDistribution' + \
               '({}, {})'.format(self.central_value, self.half_range)

    def get_random(self, size=None):
        return np.random.uniform(self.range[0], self.range[1], size)

    def _logpdf(self, x):
        if x < self.range[0] or x >= self.range[1]:
            return -np.inf
        else:
            return -math.log(2 * self.half_range)

    def logpdf(self, x):
        _lpvect = np.vectorize(self._logpdf)
        return _lpvect(x)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        return confidence_level(nsigma) * self.half_range

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        return confidence_level(nsigma) * self.half_range



class DeltaDistribution(ProbabilityDistribution):
    """Delta Distrubution that is non-vanishing only at a single point."""

    def __init__(self, central_value):
        """Initialize the distribution.

        Parameters:

        - central_value: point where the PDF does not vanish.
        """
        super().__init__(central_value, support=(central_value, central_value))

    def __repr__(self):
        return 'flavio.statistics.probability.DeltaDistribution' + \
               '({})'.format(self.central_value)

    def get_random(self, size=None):
        if size is None:
            return self.central_value
        else:
            return self.central_value * np.ones(size)

    def logpdf(self, x):
        if np.ndim(x) == 0:
            if x == self.central_value:
                return 0.
            else:
                return -np.inf
        y = -np.inf*np.ones(np.asarray(x).shape)
        y[np.asarray(x) == self.central_value] = 0
        return y

    def get_error_left(self, *args, **kwargs):
        return 0

    def get_error_right(self, *args, **kwargs):
        return 0


class NormalDistribution(ProbabilityDistribution):
    """Univariate normal or Gaussian distribution."""

    def __init__(self, central_value, standard_deviation):
        """Initialize the distribution.

        Parameters:

        - central_value: location (mode and mean)
        - standard_deviation: standard deviation
        """
        super().__init__(central_value,
                         support=(central_value - 6 * standard_deviation,
                                  central_value + 6 * standard_deviation))
        if standard_deviation <= 0:
            raise ValueError("Standard deviation must be positive number")
        self.standard_deviation = standard_deviation

    def __repr__(self):
        return 'flavio.statistics.probability.NormalDistribution' + \
               '({}, {})'.format(self.central_value, self.standard_deviation)

    def get_random(self, size=None):
        return np.random.normal(self.central_value, self.standard_deviation, size)

    def logpdf(self, x):
        return normal_logpdf(x, self.central_value, self.standard_deviation)

    def pdf(self, x):
        return normal_pdf(x, self.central_value, self.standard_deviation)

    def cdf(self, x):
        return scipy.stats.norm.cdf(x, self.central_value, self.standard_deviation)

    def ppf(self, x):
        return scipy.stats.norm.ppf(x, self.central_value, self.standard_deviation)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        return nsigma * self.standard_deviation

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        return nsigma * self.standard_deviation


class LogNormalDistribution(ProbabilityDistribution):
    """Univariate log-normal distribution."""

    def __init__(self, central_value, factor):
        r"""Initialize the distribution.

        Parameters:

        - central_value: median of the distribution (neither mode nor mean!).
          Can be positive or negative, but must be nonzero.
        - factor: must be larger than 1. 68% of the probability will be between
          `central_value * factor` and `central_value / factor`.

        The mean and standard deviation of the underlying normal distribution
        correspond to `log(abs(central_value))` and `log(factor)`, respectively.

        Example:

        `LogNormalDistribution(central_value=3, factor=2)`

        corresponds to the distribution of the exponential of a normally
        distributed variable with mean ln(3) and standard deviation ln(2).
        68% of the probability is within 6=3*2 and 1.5=4/2.
        """
        if central_value == 0:
            raise ValueError("Central value must not be zero")
        if factor <= 1:
            raise ValueError("Factor must be bigger than 1")
        self.factor = factor
        self.log_standard_deviation = np.log(factor)
        self.log_central_value = math.log(abs(central_value))
        if central_value < 0:
            self.central_sign = -1
            slim = math.exp(math.log(abs(central_value))
                            - 6 * self.log_standard_deviation)
            super().__init__(central_value,
                             support=(slim, 0))
        else:
            self.central_sign = +1
            slim = math.exp(math.log(abs(central_value))
                            + 6 * self.log_standard_deviation)
            super().__init__(central_value,
                             support=(0, slim))

    def __repr__(self):
        return 'flavio.statistics.probability.LogNormalDistribution' + \
               '({}, {})'.format(self.central_value, self.factor)

    def get_random(self, size=None):
        s = self.central_sign
        return s * np.random.lognormal(self.log_central_value, self.log_standard_deviation, size)

    def logpdf(self, x):
        s = self.central_sign
        return scipy.stats.lognorm.logpdf(s * x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)

    def pdf(self, x):
        s = self.central_sign
        return scipy.stats.lognorm.pdf(s * x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)

    def cdf(self, x):
        if self.central_sign == -1:
            return 1 - scipy.stats.lognorm.cdf(-x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)
        else:
            return scipy.stats.lognorm.cdf(x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)

    def ppf(self, x):
        if self.central_sign == -1:
            return -scipy.stats.lognorm.ppf(1 - x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)
        else:
            return scipy.stats.lognorm.ppf(x, scale=np.exp(self.log_central_value), s=self.log_standard_deviation)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        cl = confidence_level(nsigma)
        return self.central_value - self.ppf(0.5 - cl/2.)

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        cl = confidence_level(nsigma)
        return self.ppf(0.5 + cl/2.) - self.central_value


class AsymmetricNormalDistribution(ProbabilityDistribution):
    """An asymmetric normal distribution obtained by gluing together two
    half-Gaussians and demanding the PDF to be continuous."""

    def __init__(self, central_value, right_deviation, left_deviation):
        """Initialize the distribution.

        Parameters:

        - central_value: mode of the distribution (not equal to its mean!)
        - right_deviation: standard deviation of the upper half-Gaussian
        - left_deviation: standard deviation of the lower half-Gaussian
        """
        super().__init__(central_value,
                         support=(central_value - 6 * left_deviation,
                                  central_value + 6 * right_deviation))
        if right_deviation <= 0 or left_deviation <= 0:
            raise ValueError(
                "Left and right standard deviations must be positive numbers")
        self.right_deviation = right_deviation
        self.left_deviation = left_deviation
        self.p_right = normal_pdf(
            self.central_value, self.central_value, self.right_deviation)
        self.p_left = normal_pdf(
            self.central_value, self.central_value, self.left_deviation)

    def __repr__(self):
        return 'flavio.statistics.probability.AsymmetricNormalDistribution' + \
               '({}, {}, {})'.format(self.central_value,
                                 self.right_deviation,
                                 self.left_deviation)

    def get_random(self, size=None):
        if size is None:
            return self._get_random()
        else:
            return np.array([self._get_random() for i in range(size)])

    def _get_random(self):
        r = np.random.uniform()
        a = abs(self.left_deviation /
                (self.right_deviation + self.left_deviation))
        if r > a:
            x = abs(np.random.normal(0, self.right_deviation))
            return self.central_value + x
        else:
            x = abs(np.random.normal(0, self.left_deviation))
            return self.central_value - x

    def _logpdf(self, x):
        # values of the PDF at the central value
        if x < self.central_value:
            # left-hand side: scale factor
            r = 2 * self.p_right / (self.p_left + self.p_right)
            return math.log(r) + normal_logpdf(x, self.central_value, self.left_deviation)
        else:
            # left-hand side: scale factor
            r = 2 * self.p_left / (self.p_left + self.p_right)
            return math.log(r) + normal_logpdf(x, self.central_value, self.right_deviation)

    def logpdf(self, x):
        _lpvect = np.vectorize(self._logpdf)
        return _lpvect(x)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        return nsigma * self.left_deviation

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        return nsigma * self.right_deviation


class HalfNormalDistribution(ProbabilityDistribution):
    """Half-normal distribution with zero PDF above or below the mode."""

    def __init__(self, central_value, standard_deviation):
        """Initialize the distribution.

        Parameters:

        - central_value: mode of the distribution.
        - standard_deviation:
          If positive, the PDF is zero below central_value and (twice) that of
          a Gaussian with this standard deviation above.
          If negative, the PDF is zero above central_value and (twice) that of
          a Gaussian with standard deviation equal to abs(standard_deviation)
          below.
        """

        super().__init__(central_value,
                         support=sorted((central_value,
                                         central_value + 6 * standard_deviation)))
        if standard_deviation == 0:
            raise ValueError("Standard deviation must be non-zero number")
        self.standard_deviation = standard_deviation

    def __repr__(self):
        return 'flavio.statistics.probability.HalfNormalDistribution' + \
               '({}, {})'.format(self.central_value, self.standard_deviation)

    def get_random(self, size=None):
        return self.central_value + np.sign(self.standard_deviation) * abs(np.random.normal(0, abs(self.standard_deviation), size))

    def _logpdf(self, x):
        if np.sign(self.standard_deviation) * (x - self.central_value) < 0:
            return -np.inf
        else:
            return math.log(2) + normal_logpdf(x, self.central_value, abs(self.standard_deviation))

    def logpdf(self, x):
        _lpvect = np.vectorize(self._logpdf)
        return _lpvect(x)

    def cdf(self, x):
        if np.sign(self.standard_deviation) == -1:
            return 1 - scipy.stats.halfnorm.cdf(-x,
                                                loc=-self.central_value,
                                                scale=-self.standard_deviation)
        else:
            return scipy.stats.halfnorm.cdf(x,
                                            loc=self.central_value,
                                            scale=self.standard_deviation)

    def ppf(self, x):
        if np.sign(self.standard_deviation) == -1:
            return -scipy.stats.halfnorm.ppf(1 - x,
                                            loc=-self.central_value,
                                            scale=-self.standard_deviation)
        else:
            return scipy.stats.halfnorm.ppf(x,
                                            loc=self.central_value,
                                            scale=self.standard_deviation)


    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        if self.standard_deviation >= 0:
            return 0
        else:
            return nsigma * (-self.standard_deviation)  # return a positive value!

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        if self.standard_deviation <= 0:
            return 0
        else:
            return nsigma * self.standard_deviation


class GaussianUpperLimit(HalfNormalDistribution):
    """Upper limit defined as a half-normal distribution."""

    def __init__(self, limit, confidence_level):
        """Initialize the distribution.

        Parameters:

        - limit: value of the upper limit
        - confidence_level: confidence_level of the upper limit. Float between
          0 and 1.
        """
        if confidence_level > 1 or confidence_level < 0:
            raise ValueError("Confidence level should be between 0 und 1")
        if limit <= 0:
            raise ValueError("The upper limit should be a positive number")
        super().__init__(central_value=0,
                         standard_deviation=self.get_standard_deviation(limit, confidence_level))
        self.limit = limit
        self.confidence_level = confidence_level

    def __repr__(self):
        return 'flavio.statistics.probability.GaussianUpperLimit' + \
               '({}, {})'.format(self.limit, self.confidence_level)

    def get_standard_deviation(self, limit, confidence_level):
        """Convert the confidence level into a Gaussian standard deviation"""
        return limit / scipy.stats.norm.ppf(0.5 + confidence_level / 2.)


class GammaDistribution(ProbabilityDistribution):
    r"""A Gamma distribution defined like the `gamma` distribution in
    `scipy.stats` (with parameters `a`, `loc`, `scale`).

    The `central_value` attribute returns the location of the mode.
    """

    def __init__(self, a, loc, scale):
        if loc > 0:
            raise ValueError("loc must be negative or zero")
        # "frozen" scipy distribution object
        self.scipy_dist = scipy.stats.gamma(a=a, loc=loc, scale=scale)
        mode = loc + (a-1)*scale
        # support extends until the CDF is roughly "6 sigma"
        support_limit = self.scipy_dist.ppf(1-2e-9)
        super().__init__(central_value=mode, # the mode
                         support=(loc, support_limit))
        self.a = a
        self.loc = loc
        self.scale = scale

    def __repr__(self):
        return 'flavio.statistics.probability.GammaDistribution' + \
               '({}, {}, {})'.format(self.a, self.loc, self.scale)

    def get_random(self, size):
        return self.scipy_dist.rvs(size=size)

    def cdf(self, x):
        return self.scipy_dist.cdf(x)

    def ppf(self, x):
        return self.scipy_dist.ppf(x)

    def logpdf(self, x):
        return self.scipy_dist.logpdf(x)

    def _find_error_cdf(self, confidence_level):
        # find the value of the CDF at the position of the left boundary
        # of the `confidence_level`% CL range by demanding that the value
        # of the PDF is the same at the two boundaries
        def x_left(a):
            return self.ppf(a)
        def x_right(a):
            return self.ppf(a + confidence_level)
        def diff_logpdf(a):
            logpdf_x_left = self.logpdf(x_left(a))
            logpdf_x_right = self.logpdf(x_right(a))
            return logpdf_x_left - logpdf_x_right
        return scipy.optimize.brentq(diff_logpdf, 0,  1 - confidence_level-1e-6)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        a = self._find_error_cdf(confidence_level(nsigma))
        return self.central_value - self.ppf(a)

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        a = self._find_error_cdf(confidence_level(nsigma))
        return self.ppf(a + confidence_level(nsigma)) - self.central_value

class GammaDistributionPositive(ProbabilityDistribution):
    r"""A Gamma distribution defined like the `gamma` distribution in
    `scipy.stats` (with parameters `a`, `loc`, `scale`), but restricted to
    positive values for x and correspondingly rescaled PDF.

    The `central_value` attribute returns the location of the mode.
    """

    def __init__(self, a, loc, scale):
        if loc > 0:
            raise ValueError("loc must be negative or zero")
        # "frozen" scipy distribution object (without restricting x>0!)
        self.scipy_dist = scipy.stats.gamma(a=a, loc=loc, scale=scale)
        mode = loc + (a-1)*scale
        if mode < 0:
            mode = 0
        # support extends until the CDF is roughly "6 sigma", assuming x>0
        support_limit = self.scipy_dist.ppf(1-2e-9*(1-self.scipy_dist.cdf(0)))
        super().__init__(central_value=mode, # the mode
                         support=(0, support_limit))
        self.a = a
        self.loc = loc
        self.scale = scale
        # scale factor for PDF to account for x>0
        self._pdf_scale = 1/(1 - self.scipy_dist.cdf(0))

    def __repr__(self):
        return 'flavio.statistics.probability.GammaDistributionPositive' + \
               '({}, {}, {})'.format(self.a, self.loc, self.scale)

    def get_random(self, size=None):
        if size is None:
            return self._get_random(size=size)
        else:
            # some iteration necessary as discarding negative values
            # might lead to too small size
            r = np.array([], dtype=float)
            while len(r) < size:
                r = np.concatenate((r, self._get_random(size=2*size)))
            return r[:size]

    def _get_random(self, size):
        r = self.scipy_dist.rvs(size=size)
        return r[(r >= 0)]

    def cdf(self, x):
        cdf0 = self.scipy_dist.cdf(0)
        cdf = (self.scipy_dist.cdf(x) - cdf0)/(1-cdf0)
        return np.piecewise(
                    np.asarray(x, dtype=float),
                    [x<0, x>=0],
                    [0., cdf]) # return 0 for negative x

    def ppf(self, x):
        cdf0 = self.scipy_dist.cdf(0)
        return self.scipy_dist.ppf((1-cdf0)*x +  cdf0)

    def logpdf(self, x):
        # return -inf for negative x values
        inf0 = np.piecewise(np.asarray(x, dtype=float), [x<0, x>=0], [-np.inf, 0.])
        return inf0 + self.scipy_dist.logpdf(x) + np.log(self._pdf_scale)

    def _find_error_cdf(self, confidence_level):
        # find the value of the CDF at the position of the left boundary
        # of the `confidence_level`% CL range by demanding that the value
        # of the PDF is the same at the two boundaries
        def x_left(a):
            return self.ppf(a)
        def x_right(a):
            return self.ppf(a + confidence_level)
        def diff_logpdf(a):
            logpdf_x_left = self.logpdf(x_left(a))
            logpdf_x_right = self.logpdf(x_right(a))
            return logpdf_x_left - logpdf_x_right
        return scipy.optimize.brentq(diff_logpdf, 0,  1 - confidence_level-1e-6)

    def get_error_left(self, nsigma=1, **kwargs):
        """Return the lower error"""
        if self.logpdf(0) > self.logpdf(self.ppf(confidence_level(nsigma))):
            # look at a one-sided 1 sigma range. If the PDF at 0
            # is smaller than the PDF at the boundary of this range, it means
            # that the left-hand error is not meaningful to define.
            return self.central_value
        else:
            a = self._find_error_cdf(confidence_level(nsigma))
            return self.central_value - self.ppf(a)

    def get_error_right(self, nsigma=1, **kwargs):
        """Return the upper error"""
        one_sided_error = self.ppf(confidence_level(nsigma))
        if self.logpdf(0) > self.logpdf(one_sided_error):
            # look at a one-sided 1 sigma range. If the PDF at 0
            # is smaller than the PDF at the boundary of this range, return the
            # boundary of the range as the right-hand error
            return one_sided_error
        else:
            a = self._find_error_cdf(confidence_level(nsigma))
            return self.ppf(a + confidence_level(nsigma)) - self.central_value

class GammaUpperLimit(GammaDistributionPositive):
    r"""Gamma distribution with x restricted to be positive appropriate for
    a positive quantitity obtained from a low-statistics counting experiment,
    e.g. a rare decay rate, given an upper limit on x."""

    def __init__(self, counts_total, counts_background, limit, confidence_level):
        r"""Initialize the distribution.

        Parameters:

        - counts_total: observed total number (signal and background) of counts.
        - counts_background: number of expected background counts, assumed to be
          known.
        - limit: upper limit on x, which is proportional (with a positive
          proportionality factor) to the number of signal events.
        - confidence_level: confidence level of the upper limit, i.e. the value
          of the CDF at the limit. Float between 0 and 1. Frequently used values
          are 0.90 and 0.95.
        """
        if confidence_level > 1 or confidence_level < 0:
            raise ValueError("Confidence level should be between 0 und 1")
        if limit <= 0:
            raise ValueError("The upper limit should be a positive number")
        if counts_total < 0:
            raise ValueError("counts_total should be a positive number or zero")
        if counts_background < 0:
            raise ValueError("counts_background should be a positive number or zero")
        self.limit = limit
        self.confidence_level = confidence_level
        self.counts_total = counts_total
        self.counts_background = counts_background
        a, loc, scale = self._get_a_loc_scale()
        super().__init__(a=a, loc=loc, scale=scale)


    def __repr__(self):
        return 'flavio.statistics.probability.GammaUpperLimit' + \
               '({}, {}, {}, {})'.format(self.counts_total,
                                         self.counts_background,
                                         self.limit,
                                         self.confidence_level)

    def _get_a_loc_scale(self):
        """Convert the counts and limit to the input parameters needed for
        GammaDistributionPositive"""
        a = self.counts_total + 1
        loc_unscaled = -self.counts_background
        dist_unscaled = GammaDistributionPositive(a=a, loc=loc_unscaled, scale=1)
        limit_unscaled = dist_unscaled.ppf(self.confidence_level)
        # rescale
        scale = self.limit/limit_unscaled
        loc = -self.counts_background*scale
        return a, loc, scale

class NumericalDistribution(ProbabilityDistribution):
    """Univariate distribution defined in terms of numerical values for the
    PDF."""

    def __init__(self, x, y, central_value=None):
        """Initialize a 1D numerical distribution.

        Parameters:

        - `x`: x-axis values. Must be a 1D array of real values in strictly
          ascending order (but not necessarily evenly spaced)
        - `y`: PDF values. Must be a 1D array of real positive values with the
          same length as `x`
        - central_value: if None (default), will be set to the mode of the
          distribution, i.e. the x-value where y is largest (by looking up
          the input arrays, i.e. without interpolation!)
        """
        self.x = x
        self.y = y
        if central_value is not None:
            if x[0] <= central_value <= x[-1]:
                super().__init__(central_value=central_value,
                                 support=(x[0], x[-1]))
            else:
                raise ValueError("Central value must be within range provided")
        else:
            mode = x[np.argmax(y)]
            super().__init__(central_value=mode, support=(x[0], x[-1]))
        self.y_norm = y /  np.trapz(y, x=x)  # normalize PDF to 1
        self.y_norm[self.y_norm < 0] = 0
        self.pdf_interp = interp1d(x, self.y_norm,
                                        fill_value=0, bounds_error=False)
        _cdf = np.zeros(len(x))
        _cdf[1:] = np.cumsum(self.y_norm[:-1] * np.diff(x))
        _cdf = _cdf/_cdf[-1] # normalize CDF to 1
        self.ppf_interp = interp1d(_cdf, x)
        self.cdf_interp = interp1d(x, _cdf)

    def __repr__(self):
        return 'flavio.statistics.probability.NumericalDistribution' + \
               '({}, {})'.format(self.x, self.y)

    def get_random(self, size=None):
        """Draw a random number from the distribution.

        If size is not None but an integer N, return an array of N numbers."""
        r = np.random.uniform(size=size)
        return self.ppf_interp(r)

    def ppf(self, x):
        return self.ppf_interp(x)

    def cdf(self, x):
        return self.cdf_interp(x)

    def pdf(self, x):
        return self.pdf_interp(x)

    def logpdf(self, x):
        # ignore warning from log(0)=-np.inf
        with np.errstate(divide='ignore', invalid='ignore'):
            return np.log(self.pdf_interp(x))

    def _find_error_cdf(self, confidence_level):
        # find the value of the CDF at the position of the left boundary
        # of the `confidence_level`% CL range by demanding that the value
        # of the PDF is the same at the two boundaries
        def x_left(a):
            return self.ppf(a)
        def x_right(a):
            return self.ppf(a + confidence_level)
        def diff_logpdf(a):
            logpdf_x_left = self.logpdf(x_left(a))
            logpdf_x_right = self.logpdf(x_right(a))
            return logpdf_x_left - logpdf_x_right
        return scipy.optimize.brentq(diff_logpdf, 0,  1 - confidence_level-1e-6)

    def get_error_left(self, nsigma=1, method='central'):
        """Return the lower error.

        'method' should be one of:

        - 'central' for a central interval (same probability on both sides of
          the central value)
        - 'hpd' for highest posterior density, i.e. probability is larger inside
          the interval than outside
        - 'limit' for a one-sided error, i.e. a lower limit"""
        if method == 'limit':
            return self.central_value - self.ppf(1 - confidence_level(nsigma))
        cdf_central = self.cdf(self.central_value)
        err_left = self.central_value - self.ppf(cdf_central * (1 - confidence_level(nsigma)))
        if method == 'central':
            return err_left
        elif method == 'hpd':
            if self.pdf(self.central_value + self.get_error_right(method='central')) == self.pdf(self.central_value - err_left):
                return err_left
            try:
                a = self._find_error_cdf(confidence_level(nsigma))
            except ValueError:
                return np.nan
            return self.central_value - self.ppf(a)
        else:
            raise ValueError("Method " + str(method) + " unknown")

    def get_error_right(self, nsigma=1, method='central'):
        """Return the upper error

        'method' should be one of:

        - 'central' for a central interval (same probability on both sides of
          the central value)
        - 'hpd' for highest posterior density, i.e. probability is larger inside
          the interval than outside
        - 'limit' for a one-sided error, i.e. an upper limit"""
        if method == 'limit':
            return self.ppf(confidence_level(nsigma)) - self.central_value
        cdf_central = self.cdf(self.central_value)
        err_right = self.ppf(cdf_central + (1 - cdf_central) * confidence_level(nsigma)) - self.central_value
        if method == 'central':
            return err_right
        elif method == 'hpd':
            if self.pdf(self.central_value - self.get_error_left(method='central')) == self.pdf(self.central_value + err_right):
                return err_right
            try:
                a = self._find_error_cdf(confidence_level(nsigma))
            except ValueError:
                return np.nan
            return self.ppf(a + confidence_level(nsigma)) - self.central_value
        else:
            raise ValueError("Method " + str(method) + " unknown")

    @classmethod
    def from_pd(cls, pd, nsteps=1000):
        if isinstance(pd, NumericalDistribution):
            return pd
        _x = np.linspace(pd.support[0], pd.support[-1], nsteps)
        _y = np.exp(pd.logpdf(_x))
        return cls(central_value=pd.central_value, x=_x, y=_y)


class GeneralGammaDistributionPositive(NumericalDistribution):
    r"""Distribution appropriate for
    a positive quantitity obtained from a low-statistics counting experiment,
    e.g. a rare decay rate.
    The difference to `GammaUpperLimit` is that this class also allows to
    specify an uncertainty on the number of background events. The result
    is a numerical distribution obtained from the convolution of a normal
    distribution (for the background uncertainty) and a gamma distribution,
    restricted to positive values.
    In contrast to `GammaUpperLimit`, the scale factor (the relational between
    the observable of interest and the raw number of counts) is not determined
    from a limit and a confidence level, but specified explicitly.
    For the case of a limit, see `GeneralGammaUpperLimit`.
    """

    def __init__(self,
                 scale_factor=1,
                 counts_total=None,
                 counts_background=None,
                 counts_signal=None,
                 background_variance=0):
        r"""Initialize the distribution.

        Parameters:

        Parameters:

        - `scale_factor`: scale factor by which the number of counts is multiplied
          to get the observable of interest.
        - `counts_total`: observed total number (signal and background) of counts.
        - `counts_background`: expected mean number of expected background counts
        - `counts_signal`: mean obseved number of signal events
        - `background_variance`: standard deviation of the expected number of
          background events

        Of the three parameters `counts_total`, `counts_background`, and
        `counts_signal`, only two must be specified. The third one will
        be determined from the relation

        `counts_total = counts_signal + counts_background`

        Note that if `background_variance=0`, it makes more sense to use
        `GammaUpperLimit`, which is equivalent but analytical rather than
        numerical.
        """
        if scale_factor <= 0:
            raise ValueError("Scale factor should be positive")
        self.scale_factor = scale_factor
        if counts_total is not None and counts_total < 0:
            raise ValueError("counts_total should be a positive number, zero, or None")
        if counts_background is not None and counts_background <= 0:
            raise ValueError("counts_background should be a positive number or None")
        if background_variance < 0:
            raise ValueError("background_variance should be a positive number")
        if [counts_total, counts_signal, counts_background].count(None) == 0:
            # if all three are specified, check the relation holds!
            if abs((counts_total - counts_background - counts_signal)/(counts_total if counts_total != 0 else 1)) > 1e-15:
                raise ValueError("The relation `counts_total = counts_signal + counts_background` is not satisfied")
        if counts_background is None:
            self.counts_background = counts_total - counts_signal
        else:
            self.counts_background = counts_background
        if counts_signal is None:
            self.counts_signal = counts_total - counts_background
        else:
            self.counts_signal = counts_signal
        if counts_total is None:
            self.counts_total = counts_signal + counts_background
        else:
            self.counts_total = counts_total
        self.background_variance = background_variance
        x, y = self._get_xy()
        if self.counts_total != 0 and self.background_variance/self.counts_total <= 1/100.:
            warnings.warn("For vanishing or very small background variance, "
                          "it is safer to use GammaUpperLimit instead of "
                          "GeneralGammaUpperLimit to avoid numerical "
                          "instability.")
        super().__init__(x=x, y=y)

    def __repr__(self):
        return ('flavio.statistics.probability.GeneralGammaDistributionPositive'
               '({}, counts_total={}, counts_signal={}, '
               'background_variance={})').format(self.scale_factor,
                                                self.counts_total,
                                                self.counts_signal,
                                                self.background_variance)

    def _get_xy(self):
        if self.background_variance == 0:
            # this is a bit pointless as in this case it makes more
            # sense to use GammaUpperLimit itself
            gamma_unscaled = GammaDistributionPositive(a = self.counts_total + 1,
                                                       loc = -self.counts_background,
                                                       scale = 1)
            num_unscaled = NumericalDistribution.from_pd(gamma_unscaled)
        else:
            # define a gamma distribution (with x>loc, not x>0!) and convolve
            # it with a Gaussian
            gamma_unscaled = GammaDistribution(a = self.counts_total + 1,
                                               loc = -self.counts_background,
                                               scale = 1)
            norm_bg = NormalDistribution(0, self.background_variance)
            num_unscaled = convolve_distributions([gamma_unscaled, norm_bg], central_values='sum')
        # now that we have convolved, cut off anything below x=0
        x = num_unscaled.x
        y = num_unscaled.y_norm
        y = y[np.where(x >= 0)]
        x = x[np.where(x >= 0)]
        if x[0] != 0:  #  make sure the PDF at 0 exists
            x = np.insert(x, 0, 0.)  # add 0 as first element
            y = np.insert(y, 0, y[0])  # copy first element
        y[0]
        num_unscaled = NumericalDistribution(x, y)
        x = x * self.scale_factor
        return x, y


class GeneralGammaUpperLimit(GeneralGammaDistributionPositive):
    r"""Distribution appropriate for
    a positive quantitity obtained from a low-statistics counting experiment,
    e.g. a rare decay rate, given an upper limit on x.
    The difference to `GammaUpperLimit` is that this class also allows to
    specify an uncertainty on the number of background events. The result
    is a numerical distribution obtained from the convolution of a normal
    distribution (for the background uncertainty) and a gamma distribution,
    restricted to positive values.
    The only difference to `GeneralGammaDistributionPositive` is that the scale
    factor is determined from the limit and confidence level.
    """

    def __init__(self,
                 limit, confidence_level,
                 counts_total=None,
                 counts_background=None,
                 counts_signal=None,
                 background_variance=0):
        r"""Initialize the distribution.

        Parameters:

        Parameters:

        - `limit`: upper limit on x, which is proportional (with a positive
          proportionality factor) to the number of signal events.
        - `confidence_level`: confidence level of the upper limit, i.e. the value
          of the CDF at the limit. Float between 0 and 1. Frequently used values
          are 0.90 and 0.95.
        - `counts_total`: observed total number (signal and background) of counts.
        - `counts_background`: expected mean number of expected background counts
        - `counts_signal`: mean obseved number of signal events
        - `background_variance`: standard deviation of the expected number of
          background events

        Of the three parameters `counts_total`, `counts_background`, and
        `counts_signal`, only two must be specified. The third one will
        be determined from the relation

        `counts_total = counts_signal + counts_background`

        Note that if `background_variance=0`, it makes more sense to use
        `GammaUpperLimit`, which is equivalent but analytical rather than
        numerical.
        """
        self.limit = limit
        self.confidence_level = confidence_level
        _d_unscaled = GeneralGammaDistributionPositive(
            scale_factor=1,
            counts_total=counts_total,
            counts_background=counts_background,
            counts_signal=counts_signal,
            background_variance=background_variance)
        limit_unscaled = _d_unscaled.ppf(self.confidence_level)
        # use the value of the limit to determine the scale factor
        scale_factor = self.limit / limit_unscaled
        super().__init__(
            scale_factor=scale_factor,
            counts_total=counts_total,
            counts_background=counts_background,
            counts_signal=counts_signal,
            background_variance=background_variance)

    def __repr__(self):
        return ('flavio.statistics.probability.GeneralGammaUpperLimit'
               '({}, {}, counts_total={}, counts_signal={}, '
               'background_variance={})').format(self.limit,
                                                self.confidence_level,
                                                self.counts_total,
                                                self.counts_signal,
                                                self.background_variance)


class KernelDensityEstimate(NumericalDistribution):
    """Univariate kernel density estimate.

    Parameters:

    - `data`: 1D array
    - `kernel`: instance of `ProbabilityDistribution` used as smoothing kernel
    - `n_bins` (optional): number of bins used in the intermediate step. This normally
      does not have to be changed.
    """

    def __init__(self, data, kernel, n_bins=None):
        self.data = data
        assert kernel.central_value == 0, "Kernel density must have zero central value"
        self.kernel = kernel
        self.n = len(data)
        if n_bins is None:
            self.n_bins = min(1000, self.n)
        else:
            self.n_bins = n_bins
        y, x_edges = np.histogram(data, bins=self.n_bins, density=True)
        x = (x_edges[:-1] + x_edges[1:])/2.
        self.y_raw = y
        self.raw_dist = NumericalDistribution(x, y)
        cdist = convolve_distributions([self.raw_dist, self.kernel], 'sum')
        super().__init__(cdist.x, cdist.y)

    def __repr__(self):
        return 'flavio.statistics.probability.KernelDensityEstimate' + \
               '({}, {}, {})'.format(self.data, repr(self.kernel), self.n_bins)

class GaussianKDE(KernelDensityEstimate):
    """Univariate Gaussian kernel density estimate.

    Parameters:

    - `data`: 1D array
    - `bandwidth` (optional): standard deviation of the Gaussian smoothing kernel.
       If not provided, Scott's rule is used to estimate it.
    - `n_bins` (optional): number of bins used in the intermediate step. This normally
      does not have to be changed.
    """

    def __init__(self, data, bandwidth=None, n_bins=None):
        if bandwidth is None:
            self.bandwidth = len(data)**(-1/5.) * np.std(data)
        else:
            self.bandwidth = bandwidth
        super().__init__(data=data,
                         kernel = NormalDistribution(0, self.bandwidth),
                         n_bins=n_bins)

    def __repr__(self):
        return 'flavio.statistics.probability.GaussianKDE' + \
               '({}, {}, {})'.format(self.data, self.bandwidth, self.n_bins)


class MultivariateNormalDistribution(ProbabilityDistribution):
    """A multivariate normal distribution.

    Parameters:

    - central_value: the location vector
    - covariance: the covariance matrix
    - standard_deviation: the square root of the variance vector
    - correlation: the correlation matrix

    If the covariance matrix is not specified, standard_deviation and the
    correlation matrix have to be specified.

    Methods:

    - get_random(size=None): get `size` random numbers (default: a single one)
    - logpdf(x, exclude=None): get the logarithm of the probability density
      function. If an iterable of integers is given for `exclude`, the parameters
      at these positions will be removed from the covariance before evaluating
      the PDF, effectively ignoring certain dimensions.

    Properties:

    - error_left, error_right: both return the vector of standard deviations
    """


    def __init__(self, central_value, covariance=None,
                       standard_deviation=None, correlation=None):
        """Initialize PDF instance.

        Parameters:

        - central_value: vector of means, shape (n)
        - covariance: covariance matrix, shape (n,n)
        """
        if covariance is not None:
            self.covariance = covariance
            self.standard_deviation = np.sqrt(np.diag(self.covariance))
            self.correlation = self.covariance/np.outer(self.standard_deviation,
                                                        self.standard_deviation)
            np.fill_diagonal(self.correlation, 1.)
        else:
            if standard_deviation is None:
                raise ValueError("You must specify either covariance or standard_deviation")
            self.standard_deviation = np.array(standard_deviation)
            if correlation is None:
                self.correlation = np.eye(len(self.standard_deviation))
            else:
                if isinstance(correlation, (int, float)):
                    # if it's a number, return delta_ij + (1-delta_ij)*x
                    n_dim = len(central_value)
                    self.correlation = np.eye(n_dim) + (np.ones((n_dim, n_dim))-np.eye(n_dim))*float(correlation)
                else:
                    self.correlation = np.array(correlation)
            self.covariance = np.outer(self.standard_deviation,
                                       self.standard_deviation)*self.correlation
        super().__init__(central_value, support=np.array([
                    np.asarray(central_value) - 6*self.standard_deviation,
                    np.asarray(central_value) + 6*self.standard_deviation
                    ]))
        # to avoid ill-conditioned covariance matrices, all data are rescaled
        # by the inverse variances
        self.err = np.sqrt(np.diag(self.covariance))
        self.scaled_covariance = self.covariance / np.outer(self.err, self.err)
        assert np.all(np.linalg.eigvals(self.scaled_covariance) >
                      0), "The covariance matrix is not positive definite!" + str(covariance)

    def __repr__(self):
        return 'flavio.statistics.probability.MultivariateNormalDistribution' + \
               '({}, {})'.format(self.central_value, self.covariance)

    def get_random(self, size=None):
        """Get `size` random numbers (default: a single one)"""
        return np.random.multivariate_normal(self.central_value, self.covariance, size)

    def reduce_dimension(self, exclude=None):
        """Return a different instance where certain dimensions, specified by
        the iterable of integers `exclude`, are removed from the covariance.

        If `exclude` contains all indices but one, an instance of
        `NormalDistribution` will be returned.
        """
        if not exclude:
            return self
        # if parameters are to be excluded, construct a
        # distribution with reduced mean vector and covariance matrix
        _cent_ex = np.delete(self.central_value, exclude)
        _cov_ex = np.delete(
            np.delete(self.covariance, exclude, axis=0), exclude, axis=1)
        if len(_cent_ex) == 1:
            # if only 1 dimension remains, can use a univariate Gaussian
            _dist_ex = NormalDistribution(
                central_value=_cent_ex[0], standard_deviation=np.sqrt(_cov_ex[0, 0]))
        else:
            # if more than 1 dimension remains, use a (smaller)
            # multivariate Gaussian
            _dist_ex = MultivariateNormalDistribution(
                central_value=_cent_ex, covariance=_cov_ex)
        return _dist_ex

    def logpdf(self, x, exclude=None):
        """Get the logarithm of the probability density function.

        Parameters:

        - x: vector; position at which PDF should be evaluated
        - exclude: optional; if an iterable of integers is given, the parameters
          at these positions will be removed from the covariance before
          evaluating the PDF, effectively ignoring certain dimensions.
        """
        if exclude is not None:
            # if parameters are to be excluded, construct a temporary
            # distribution with reduced mean vector and covariance matrix
            # and call its logpdf method
            _dist_ex = self.reduce_dimension(exclude=exclude)
            return _dist_ex.logpdf(x)
        # undoing the rescaling of the covariance
        pdf_scaled = scipy.stats.multivariate_normal.logpdf(
            x / self.err, self.central_value / self.err, self.scaled_covariance)
        sign, logdet = np.linalg.slogdet(self.covariance)
        return pdf_scaled + (np.linalg.slogdet(self.scaled_covariance)[1] - np.linalg.slogdet(self.covariance)[1]) / 2.

    def get_error_left(self, nsigma=1):
        """Return the lower errors"""
        return nsigma * self.err

    def get_error_right(self, nsigma=1):
        """Return the upper errors"""
        return nsigma * self.err


class MultivariateNumericalDistribution(ProbabilityDistribution):
    """A multivariate distribution with PDF specified numerically."""

    def __init__(self, xi, y, central_value=None):
        """Initialize a multivariate numerical distribution.

        Parameters:

        - `xi`: for an N-dimensional distribution, a list of N 1D arrays
          specifiying the grid in N dimensions. The 1D arrays must contain
          real, evenly spaced values in strictly ascending order (but the
          spacing can be different for different dimensions). Any of the 1D
          arrays can also be given alternatively as a list of two numbers, which
          will be assumed to be the upper and lower boundaries, while the
          spacing will be determined from the shape of `y`.
        - `y`: PDF values on the grid defined by the `xi`. If the N `xi` have
          length M1, ..., MN, `y` has dimension (M1, ..., MN). This is the same
          shape as the grid obtained from `numpy.meshgrid(*xi, indexing='ij')`.
        - central_value: if None (default), will be set to the mode of the
          distribution, i.e. the N-dimensional xi-vector where y is largest
          (by looking up the input arrays, i.e. without interpolation!)
        """
        for x in xi:
            # check that grid spacings are even up to per mille precision
            d = np.diff(x)
            if abs(np.min(d)/np.max(d)-1) > 1e-3:
                raise ValueError("Grid must be evenly spaced per dimension")
        self.xi = [np.asarray(x) for x in xi]
        self.y = np.asarray(y)
        for i, x in enumerate(xi):
            if len(x) == 2:
                self.xi[i] = np.linspace(x[0], x[1], self.y.shape[i])
        if central_value is not None:
            super().__init__(central_value=central_value,
                             support=(np.asarray(self.xi).T[0], np.asarray(self.xi).T[-1]))
        else:
            # if no central value is specified, set it to the mode
            mode_index = (slice(None),) + np.unravel_index(self.y.argmax(), self.y.shape)
            mode = np.asarray(np.meshgrid(*self.xi, indexing='ij'))[mode_index]
            super().__init__(central_value=mode, support=None)
        _bin_volume = np.prod([x[1] - x[0] for x in self.xi])
        self.y_norm = self.y / np.sum(self.y) / _bin_volume  # normalize PDF to 1
        # ignore warning from log(0)=-np.inf
        with np.errstate(divide='ignore', invalid='ignore'):
            # logy = np.nan_to_num(np.log(self.y_norm))
            logy = np.log(self.y_norm)
            logy[np.isneginf(logy)] = -1e100
            self.logpdf_interp = RegularGridInterpolator(self.xi, logy,
                                        fill_value=-np.inf, bounds_error=False)
        # the following is needed for get_random: initialize to None
        self._y_flat = None
        self._cdf_flat = None

    def __repr__(self):
        return 'flavio.statistics.probability.MultivariateNumericalDistribution' + \
               '({}, {}, {})'.format([x.tolist() for x in self.xi], self.y.tolist(), list(self.central_value))

    def get_random(self, size=None):
        """Draw a random number from the distribution.

        If size is not None but an integer N, return an array of N numbers.

        For the MultivariateNumericalDistribution, the PDF from which the
        random numbers are drawn is approximated to be piecewise constant in
        hypercubes around the points of the lattice spanned by the `xi`. A finer
        lattice spacing will lead to a smoother distribution of random numbers
        (but will also be slower).
        """

        if size is None:
            return self._get_random()
        else:
            return np.array([self._get_random() for i in range(size)])

    def _get_random(self):
        # if these have not been initialized, do it (once)
        if self._y_flat is None:
            # get a flattened array of the PDF
            self._y_flat = self.y.flatten()
        if self._cdf_flat is None:
            # get the (discrete) 1D CDF
            _cdf_flat =  np.cumsum(self._y_flat)
            # normalize to 1
            self._cdf_flat = _cdf_flat/_cdf_flat[-1]
        # draw a number between 0 and 1
        r = np.random.uniform()
        # find the index of the CDF-value closest to r
        i_r = np.argmin(np.abs(self._cdf_flat-r))
        indices = np.where(self.y == self._y_flat[i_r])
        i_bla = np.random.choice(len(indices[0]))
        index = tuple([a[i_bla] for a in indices])
        xi_r = [ self.xi[i][index[i]] for i in range(len(self.xi)) ]
        xi_diff = np.array([ X[1]-X[0] for X in self.xi ])
        return xi_r + np.random.uniform(low=-0.5, high=0.5, size=len(self.xi)) * xi_diff

    def reduce_dimension(self, exclude=None):
        """Return a different instance where certain dimensions, specified by
        the iterable of integers `exclude`, are removed from the covariance.

        If `exclude` contains all indices but one, an instance of
        `NumericalDistribution` will be returned.
        """
        if not exclude:
            return self
        # if parameters are to be excluded, construct a
        # distribution with reduced mean vector and covariance matrix
        try:
            exclude = tuple(exclude)
        except TypeError:
            exclude = (exclude,)
        xi = np.delete(self.xi, tuple(exclude), axis=0)
        y = np.amax(self.y_norm, axis=tuple(exclude))
        cv = np.delete(self.central_value, tuple(exclude))
        if len(xi) == 1:
            # if there is just 1 dimension left, use univariate
            dist = NumericalDistribution(xi[0], y, cv)
        else:
            dist = MultivariateNumericalDistribution(xi, y, cv)
        return dist

    def logpdf(self, x, exclude=None):
        """Get the logarithm of the probability density function.

        Parameters:

        - x: vector; position at which PDF should be evaluated
        - exclude: optional; if an iterable of integers is given, the parameters
          at these positions will be ignored by maximizing the likelihood
          along the remaining directions, i.e., they will be "profiled out".
        """
        if exclude is not None:
            # if parameters are to be excluded, construct a temporary
            # distribution with reduced mean vector and covariance matrix
            # and call its logpdf method
            dist = self.reduce_dimension(exclude=exclude)
            return dist.logpdf(x)
        if np.asarray(x).shape == (len(self.central_value),):
            # return a scalar
            return self.logpdf_interp(x)[0]
        else:
            return self.logpdf_interp(x)

    def get_error_left(self, *args, **kwargs):
        raise NotImplementedError(
            "1D errors not implemented for multivariate numerical distributions")

    def get_error_right(self, *args, **kwargs):
        raise NotImplementedError(
            "1D errors not implemented for multivariate numerical distributions")

    @classmethod
    def from_pd(cls, pd, nsteps=100):
        if  isinstance(pd, cls):
            # nothing to do
            return pd
        _xi = np.array([np.linspace(pd.support[0][i], pd.support[-1][i], nsteps)
                        for i in range(len(pd.central_value))])
        ndim = len(_xi)
        _xlist = np.array(np.meshgrid(*_xi, indexing='ij')).reshape(ndim, nsteps**ndim).T
        _ylist = np.exp(pd.logpdf(_xlist))
        _y = _ylist.reshape(tuple(nsteps for i in range(ndim)))
        return cls(central_value=pd.central_value, xi=_xi, y=_y)


# Auxiliary functions

def convolve_distributions(probability_distributions, central_values='same'):
    """Combine a set of probability distributions by convoluting the PDFs.

    This function can be used in two different ways:

    - for `central_values='same'`, it can be used to combine uncertainties on a
    single parameter/observable expressed in terms of probability distributions
    with the same central value.
    - for `central_values='sum'`, it can be used to determine the probability
    distribution of a sum of random variables.

    The only difference between the two cases is a shift: for 'same', the
    central value of the convolution is the same as the original central value,
    for 'sum', it is the sum of the individual central values.

    `probability_distributions` must be a list of instances of descendants of
    `ProbabilityDistribution`.
    """
    if central_values not in ['same', 'sum']:
        raise ValueError("central_values must be either 'same' or 'sum'")
    def dim(x):
        # 1 for floats and length for arrays
        try:
            float(x)
        except:
            return len(x)
        else:
            return 1
    dims = [dim(p.central_value) for p in probability_distributions]
    assert all([d == dims[0] for d in dims]), "All distributions must have the same number of dimensions"
    if dims[0] == 1:
        return _convolve_distributions_univariate(probability_distributions, central_values)
    else:
        return _convolve_distributions_multivariate(probability_distributions, central_values)

def _convolve_distributions_univariate(probability_distributions, central_values='same'):
    """Combine a set of univariate probability distributions."""
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    if central_values == 'same':
        central_value = probability_distributions[0].central_value
        assert all(p.central_value == central_value for p in probability_distributions), \
            "Distributions must all have the same central value"

    # all delta dists
    deltas = [p for p in probability_distributions if isinstance(
        p, DeltaDistribution)]
    if central_values == 'sum' and deltas:
        raise NotImplementedError("Convolution of DeltaDistributions only implemented for equal central values")
    # central_values is 'same', we can instead just ignore the delta distributions!

    # all normal dists
    gaussians = [p for p in probability_distributions if isinstance(
        p, NormalDistribution)]

    # all other univariate dists
    others = [p for p in probability_distributions
              if not isinstance(p, NormalDistribution)
              and not isinstance(p, DeltaDistribution)]

    if not others and not gaussians:
        # if there is only a delta (or more than one), just return it
        if central_values == 'same':
            return deltas[0]
        elif central_values == 'same':
            return DeltaDistribution(sum([p.central_value for p in deltas]))

    # let's combine the normal distributions into 1
    if gaussians:
        gaussian = _convolve_gaussians(gaussians, central_values=central_values)

    if gaussians and not others:
        # if there are only the gaussians, we are done.
        return gaussian
    else:
        # otherwise, we need to combine the (combined) gaussian with the others
        if gaussians:
            to_be_combined = others + [gaussian]
        else:
            to_be_combined = others
        # turn all distributions into numerical distributions!
        numerical = [NumericalDistribution.from_pd(p) for p in to_be_combined]
        return _convolve_numerical(numerical, central_values=central_values)


def _convolve_distributions_multivariate(probability_distributions, central_values='same'):
    """Combine a set of multivariate probability distributions."""
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    if central_values == 'same':
        central_value = probability_distributions[0].central_value
        assert all(p.central_value[i] == central_value[i] for p in probability_distributions for i in range(len(central_value))), \
            "Distributions must all have the same central value"

    for p in probability_distributions:
        if not ( isinstance(p, MultivariateNormalDistribution)
                 or isinstance(p, MultivariateNumericalDistribution) ):
            raise ValueError("Multivariate convolution only implemented "
                             "for normal and numerical distributions")

    # all normal dists
    gaussians = [p for p in probability_distributions if isinstance(
        p, MultivariateNormalDistribution)]

    # all numerical dists
    others = [p for p in probability_distributions if isinstance(
        p, MultivariateNumericalDistribution)]

    # let's combine the normal distributions into 1
    if gaussians:
        gaussian = _convolve_multivariate_gaussians(gaussians,
                                                  central_values=central_values)

    if gaussians and not others:
        # if there are only the gaussians, we are done.
        return gaussian
    else:
        # otherwise, we need to combine the (combined) gaussian with the others
        if len(others) > 1:
            NotImplementedError("Combining multivariate numerical distributions not implemented")
        else:
            num = _convolve_multivariate_gaussian_numerical(gaussian, others[0],
                                                  central_values=central_values)
            return num


def _convolve_gaussians(probability_distributions, central_values='same'):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    assert all(isinstance(p, NormalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of NormalDistribution"
    if central_values == 'same':
        central_value = probability_distributions[0].central_value  # central value of the first dist
        assert all(p.central_value == central_value for p in probability_distributions), \
            "Distrubtions must all have the same central value"
    elif central_values == 'sum':
        central_value = sum([p.central_value for p in probability_distributions])
    sigmas = np.array(
        [p.standard_deviation for p in probability_distributions])
    sigma = math.sqrt(np.sum(sigmas**2))
    return NormalDistribution(central_value=central_value, standard_deviation=sigma)


def _convolve_multivariate_gaussians(probability_distributions, central_values='same'):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    assert all(isinstance(p, MultivariateNormalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of MultivariateNormalDistribution"
    if central_values == 'same':
        central_value = probability_distributions[0].central_value  # central value of the first dist
        assert all(p.central_value == central_value for p in probability_distributions), \
            "Distrubtions must all have the same central value"
    elif central_values == 'sum':
        central_value = np.sum([p.central_value for p in probability_distributions], axis=0)
    cov =  np.sum([p.covariance for p in probability_distributions], axis=0)
    return MultivariateNormalDistribution(central_value=central_value, covariance=cov)


def _convolve_numerical(probability_distributions, nsteps=10000, central_values='same'):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    assert all(isinstance(p, NumericalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of NumericalDistribution"
    if central_values == 'same':
        central_value = probability_distributions[0].central_value  # central value of the first dist
        assert all(p.central_value == central_value for p in probability_distributions), \
            "Distrubtions must all have the same central value"
    elif central_values == 'sum':
        central_value = sum([p.central_value for p in probability_distributions])
    # differences of individual central values from combined central value
    central_diffs = [central_value - p.central_value for p in probability_distributions]

    # (shifted appropriately)
    supports = (np.array([p.support for p in probability_distributions]).T + central_diffs).T
    support = (central_value - (central_value - supports[:, 0]).sum(),
               central_value - (central_value - supports[:, 1]).sum())
    delta = (support[1] - support[0]) / (nsteps - 1)
    x = np.linspace(support[0], support[1], nsteps)
    # position of the central value
    n_x_central = math.floor((central_value - support[0]) / delta)
    y = None
    for i, pd in enumerate(probability_distributions):
        y1 = np.exp(pd.logpdf(x - central_diffs[i])) * delta
        if y is None:
            # first step
            y = y1
        else:
            # convolution
            y = scipy.signal.fftconvolve(y, y1, 'full')
            # cut out the convolved signal at the right place
            y = y[n_x_central:nsteps + n_x_central]
    return NumericalDistribution(central_value=central_value, x=x, y=y)

def _convolve_multivariate_gaussian_numerical(mvgaussian,
                                              mvnumerical,
                                              central_values='same'):
    assert isinstance(mvgaussian, MultivariateNormalDistribution), \
        "mvgaussian must be a single instance of MultivariateNormalDistribution"
    assert isinstance(mvnumerical, MultivariateNumericalDistribution), \
        "mvgaussian must be a single instance of MultivariateNumericalDistribution"
    nsteps = max(200, *[len(x) for x in mvnumerical.xi])
    xi = np.zeros((len(mvnumerical.xi), nsteps))
    for i, x in enumerate(mvnumerical.xi):
        # enlarge the support
        cvn = mvnumerical.central_value[i]
        cvg = mvgaussian.central_value[i]
        supp = [s[i] for s in mvgaussian.support]
        x_max = cvn + (x[-1] - cvn) + (supp[-1] - cvn) +  np.mean(x) - cvg
        x_min = cvn + (x[0] - cvn) + (supp[0] - cvn) +  np.mean(x) - cvg
        xi[i] = np.linspace(x_min, x_max, nsteps)
    xi_grid = np.array(np.meshgrid(*xi, indexing='ij'))
    # this will transpose from shape (0, 1, 2, ...) to (1, 2, ..., 0)
    xi_grid = np.transpose(xi_grid, tuple(range(1, xi_grid.ndim)) + (0,))
    y_num = np.exp(mvnumerical.logpdf(xi_grid))
    # shift Gaussian to the mean of the support
    xi_grid = xi_grid - np.array([np.mean(x) for x in xi]) + np.array(mvgaussian.central_value)
    y_gauss = np.exp(mvgaussian.logpdf(xi_grid))
    f = scipy.signal.fftconvolve(y_num, y_gauss, mode='same')
    f[f < 0] = 0
    f = f/f.sum()
    if central_values == 'sum':
        # shift back
        xi = (xi.T + np.array(mvgaussian.central_value)).T
    return MultivariateNumericalDistribution(xi, f)


def combine_distributions(probability_distributions):
    """Combine a set of probability distributions by multiplying the PDFs.

    `probability_distributions` must be a list of instances of descendants of
    `ProbabilityDistribution`.
    """
    def dim(x):
        # 1 for floats and length for arrays
        try:
            float(x)
        except:
            return len(x)
        else:
            return 1
    dims = [dim(p.central_value) for p in probability_distributions]
    assert all([d == dims[0] for d in dims]), "All distributions must have the same number of dimensions"
    if dims[0] == 1:
        return _combine_distributions_univariate(probability_distributions)
    else:
        return _combine_distributions_multivariate(probability_distributions)

def _combine_distributions_univariate(probability_distributions):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]

    # all delta dists
    deltas = [p for p in probability_distributions if isinstance(
        p, DeltaDistribution)]

    if len(deltas) > 1:
        # for multiple delta dists, check if central values are the same
        cvs = set([p.central_value for p in deltas])
        if len(cvs) > 1:
            raise ValueError("Combining multiple delta distributions with different central values yields zero PDF")
        else:
            return deltas[0]
    elif len(deltas) == 1:
        # for single delta dist, nothing to combine: delta always wins!
        return deltas[0]

    # all normal dists
    gaussians = [p for p in probability_distributions if isinstance(
        p, NormalDistribution)]

    # all other univariate dists
    others = [p for p in probability_distributions
              if not isinstance(p, NormalDistribution)
              and not isinstance(p, DeltaDistribution)]

    # let's combine the normal distributions into 1
    if gaussians:
        gaussian = _combine_gaussians(gaussians)

    if gaussians and not others:
        # if there are only the gaussians, we are done.
        return gaussian
    else:
        # otherwise, we need to combine the (combined) gaussian with the others
        if gaussians:
            to_be_combined = others + [gaussian]
        else:
            to_be_combined = others
        # turn all distributions into numerical distributions!
        numerical = [NumericalDistribution.from_pd(p) for p in to_be_combined]
        return _combine_numerical(numerical)


def weighted_average(central_values, standard_deviations):
    """Return the central value and standard deviation of the weighted average
    if a set of normal distributions specified by a list of central values
    and standard deviations"""
    c = np.average(central_values, weights=1 / np.asarray(standard_deviations)**2)
    u = np.sqrt(1 / np.sum(1 / np.asarray(standard_deviations)**2))
    return c, u


def _combine_gaussians(probability_distributions):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    assert all(isinstance(p, NormalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of NormalDistribution"
    central_values = [p.central_value for p in probability_distributions]
    standard_deviations = [p.standard_deviation for p in probability_distributions]
    c, u = weighted_average(central_values, standard_deviations)
    return NormalDistribution(central_value=c, standard_deviation=u)


def _combine_numerical(probability_distributions, nsteps=1000):
    if len(probability_distributions) == 1:
        return probability_distributions[0]
    assert all(isinstance(p, NumericalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of NumericalDistribution"
    supports = np.array([p.support for p in probability_distributions])
    support = (np.max(supports[:, 0]), np.min(supports[:, 1]))
    if support [1] <= support[0]:
        raise ValueError("Numerical distributions to not have overlapping support")
    x = np.linspace(support[0], support[1], nsteps)
    y = np.exp(np.sum([pd.logpdf(x) for pd in probability_distributions], axis=0))
    return NumericalDistribution(x=x, y=y)


def _combine_distributions_multivariate(probability_distributions):
    # if there's just one: return it immediately
    if len(probability_distributions) == 1:
        return probability_distributions[0]

    # all normal dists
    gaussians = [p for p in probability_distributions if isinstance(
        p, MultivariateNormalDistribution)]

    # all other univariate dists
    others = [p for p in probability_distributions
              if not isinstance(p, MultivariateNormalDistribution)]

    # let's combine the normal distributions into 1
    if gaussians:
        gaussian = _combine_multivariate_gaussians(gaussians)

    if gaussians and not others:
        # if there are only the gaussians, we are done.
        return gaussian
    else:
        # otherwise, we need to combine the (combined) gaussian with the others
        if gaussians:
            to_be_combined = others + [gaussian]
        else:
            to_be_combined = others
        # turn all distributions into numerical distributions!
        numerical = [MultivariateNumericalDistribution.from_pd(p) for p in to_be_combined]
        return _combine_multivariate_numerical(numerical)


def _combine_multivariate_gaussians(probability_distributions):
    assert all(isinstance(p, MultivariateNormalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of MultivariateNormalDistribution"
    # covariances: [Sigma_1, Sigma_2, ...]
    # means: [x_1, x_2, ...]
    # weights_ [W_1, W_2, ...] where W_i = (Sigma_i)^(-1)
    # weighted covariance is  (W_1 + W_2 + ...)^(-1) = Sigma
    # weigted mean is  Sigma.(W_1.x_1 + W_2.x_2 + ...) = x
    covariances = [d.covariance for d in probability_distributions]
    means = [d.central_value for d in probability_distributions]
    weights = [np.linalg.inv(c) for c in covariances]
    weighted_covariance = np.linalg.inv(np.sum(weights, axis=0))
    weighted_mean = np.dot(weighted_covariance, np.sum(
        [np.dot(weights[i], means[i]) for i in range(len(means))],
        axis=0))
    return MultivariateNormalDistribution(weighted_mean,
                                          covariance=weighted_covariance)


def _combine_multivariate_numerical(probability_distributions, nsteps=200):
    assert all(isinstance(p, MultivariateNumericalDistribution) for p in probability_distributions), \
        "Distributions should all be instances of MultivariateNumericalDistribution"
    supports = np.array([d.support for d  in probability_distributions])
    xi_min = np.max(supports[:, 0], axis=0)
    xi_max = np.min(supports[:, 1], axis=0)
    assert np.all(xi_min < xi_max), \
        """Support of the multivariate distributions vanishes."""
    ndim = len(probability_distributions[0].central_value)
    _xi = np.array([np.linspace(xi_min[i], xi_max[i], nsteps)
                    for i in range(ndim)])
    _xlist = np.array(np.meshgrid(*_xi, indexing='ij')).reshape(ndim, nsteps**ndim).T
    from functools import reduce
    import operator
    _ylist = reduce(operator.mul, [np.exp(d.logpdf(_xlist)) for d in probability_distributions], 1)
    _y = _ylist.reshape(tuple(nsteps for i in range(ndim)))
    return MultivariateNumericalDistribution(_xi, _y)


def dict2dist(constraint_dict):
    r"""Get a list of probability distributions from a list of dictionaries
    (or a single dictionary) specifying the distributions.

    Arguments:

    - constraint_dict: dictionary or list of several dictionaries of the
      form `{'distribution': 'distribution_name', 'arg1': val1, ...}`, where
      'distribution_name' is a string name associated to each probability
      distribution (see `class_from_string`)
      and `'arg1'`, `val1` are argument/value pairs of the arguments of
      the distribution class's constructor (e.g.`central_value`,
      `standard_deviation` for a normal distribution).
    """
    if isinstance(constraint_dict, dict):
        dict_list = [constraint_dict]
    else:
        dict_list = constraint_dict
    pds = []
    def convertv(v):
        # convert v to float if possible
        try:
            return float(v)
        except:
            return v
    for d in dict_list:
        dist = class_from_string[d['distribution']]
        pds.append(dist(**{k: convertv(v) for k, v in d.items() if k!='distribution'}))
    return pds


# this dictionary is used for parsing low-level distribution definitions
# in YAML files. A string name is associated to every (relevant) distribution.
class_from_string = { c.class_to_string(): c
                      for c in ProbabilityDistribution.get_subclasses() }


==> anc/flavio-master/flavio/statistics/test_functions.py <==
import unittest
import numpy as np
import flavio
from flavio.statistics.functions import *

class TestFunctions(unittest.TestCase):
    def test_deltachi2(self):
        self.assertEqual(delta_chi2(3, 1), 9)
        self.assertAlmostEqual(delta_chi2(1, 2), 2.30, delta=0.006)
        self.assertAlmostEqual(delta_chi2(2, 3), 8.03, delta=0.006)
        self.assertAlmostEqual(delta_chi2(3, 2), 11.83, delta=0.006)

    def test_pull(self):
        self.assertEqual(pull(9, 1), 3)
        self.assertAlmostEqual(pull(2.30, 2), 1, delta=0.006)
        self.assertAlmostEqual(pull(8.03, 3), 2, delta=0.006)
        self.assertAlmostEqual(pull(11.83, 2), 3, delta=0.006)
        self.assertAlmostEqual(pull(delta_chi2(4.52, 8), 8), 4.52, places=10)

    def test_cl(self):
        self.assertAlmostEqual(confidence_level(1), 0.6826894921370859, places=10)
        self.assertAlmostEqual(confidence_level(2), 0.9544997361036416, places=10)
        self.assertAlmostEqual(confidence_level(5), 0.9999994266968562, places=10)

    def test_pvalue(self):
        # trivial
        self.assertAlmostEqual(pvalue(1, 1), 1 - 0.6826894921370859, places=10)
        # non-trivial: http://psychclassics.yorku.ca/Fisher/Methods/tabIII.gif
        self.assertAlmostEqual(pvalue(22.362, 13), 0.05, places=6)


==> anc/flavio-master/flavio/statistics/test_likelihood.py <==
import unittest
import flavio
from .likelihood import *
from flavio.classes import *
from flavio.statistics.probability import *
import numpy.testing as npt
import voluptuous as vol
import os
import tempfile


class TestMeasurementLikelihood(unittest.TestCase):
    def test_class(self):
        o = Observable( 'test_obs' )
        def f(wc_obj, par_dict):
            return par_dict['m_b']*2
        Prediction('test_obs', f)
        d = NormalDistribution(4.2, 0.2)
        m = Measurement( 'measurement of test_obs' )
        m.add_constraint(['test_obs'], d)
        with self.assertRaises(ValueError):
            # specify include_measurements and exclude_measurements simultaneously
            MeasurementLikelihood(['test_obs'],
                include_measurements=['measurement of test_obs'],
                exclude_measurements=['measurement of test_obs'])
        ml = MeasurementLikelihood(['test_obs'])
        pred = ml.get_predictions_par({'m_b': 4}, None)
        self.assertDictEqual(pred, {'test_obs': 8})
        self.assertEqual(ml.get_measurements, ['measurement of test_obs'])
        Observable.del_instance('test_obs')
        Measurement.del_instance('measurement of test_obs')

    def test_correlation_warning(self):
        o1 = Observable( 'test_obs 1' )
        o2 = Observable( 'test_obs 2' )
        d1 = MultivariateNormalDistribution([1,2],[[1,0],[0,2]])
        d2 = MultivariateNormalDistribution([1,2],[[1,0],[0,2]])
        par = flavio.default_parameters
        m1 = Measurement( '1st measurement of test_obs 1 and 2' )
        m1.add_constraint(['test_obs 1', 'test_obs 2'], d1)
        # this should not prompt a warning
        MeasurementLikelihood(observables=['test_obs 1'])
        m2 = Measurement( '2nd measurement of test_obs 1 and 2' )
        m2.add_constraint(['test_obs 1', 'test_obs 2'], d2)
        # this should now prompt a warning
        with self.assertWarnsRegex(UserWarning,
                                   ".*test_obs 2.*test_obs 1.*"):
            MeasurementLikelihood(observables=['test_obs 1'])
        Observable.del_instance('test_obs 1')
        Observable.del_instance('test_obs 2')
        Measurement.del_instance('1st measurement of test_obs 1 and 2')
        Measurement.del_instance('2nd measurement of test_obs 1 and 2')

    def test_load(self):
        d = {}
        o = Observable( 'test_obs' )
        def f(wc_obj, par_dict):
            return par_dict['m_b']*2
        Prediction('test_obs', f)
        d = NormalDistribution(4.2, 0.2)
        m = Measurement( 'measurement of test_obs' )
        m.add_constraint(['test_obs'], d)
        with self.assertRaises(vol.error.Error):
            # string instead of list
            ml = MeasurementLikelihood.load_dict({'observables' : 'test_obs'})
        with self.assertRaises(TypeError):
            # compulsory argument missing
            ml = MeasurementLikelihood.load_dict({})
        # should work
        ml = MeasurementLikelihood.load_dict({'observables' : ['test_obs']})
        pred = ml.get_predictions_par({'m_b': 4}, None)
        self.assertDictEqual(pred, {'test_obs': 8})
        self.assertEqual(ml.get_measurements, ['measurement of test_obs'])
        self.assertEqual(ml.get_number_observations(), 1)
        m = Measurement( 'measurement 2 of test_obs' )
        m.add_constraint(['test_obs'], d)
        self.assertEqual(ml.get_number_observations(), 2)
        Observable.del_instance('test_obs')
        Measurement.del_instance('measurement of test_obs')
        Measurement.del_instance('measurement 2 of test_obs')


class TestParameterLikelihood(unittest.TestCase):
    def test_parameter_likelihood(self):
        par = copy.deepcopy(flavio.parameters.default_parameters)
        par.set_constraint('m_b', '4.2+-0.2')
        par.set_constraint('m_c', '1.2+-0.1')
        pl = ParameterLikelihood(par, ['m_b', 'm_c'])
        self.assertListEqual(pl.parameters, ['m_b', 'm_c'])
        npt.assert_array_equal(pl.get_central, [4.2, 1.2])
        self.assertEqual(len(pl.get_random), 2)
        # test likelihood
        chi2_central = -2 * pl.log_likelihood_par({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_likelihood_par({'m_b': 4.6, 'm_c': 1.0})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4 + 4)


    def test_load(self):
        par = copy.deepcopy(flavio.parameters.default_parameters)
        par.set_constraint('m_b', '4.2+-0.2')
        par.set_constraint('m_c', '1.2+-0.1')
        pl = ParameterLikelihood.load_dict({'par_obj': [{'m_b': '4.2+-0.2'},
                                                   {'m_c': '1.2+-0.1'}],
                                       'parameters': ['m_b', 'm_c']})
        self.assertListEqual(pl.parameters, ['m_b', 'm_c'])
        npt.assert_array_equal(pl.get_central, [4.2, 1.2])
        self.assertEqual(len(pl.get_random), 2)
        # test likelihood
        chi2_central = -2 * pl.log_likelihood_par({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_likelihood_par({'m_b': 4.6, 'm_c': 1.0})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4 + 4)


class TestLikelihood(unittest.TestCase):
    def test_likelihood(self):
        o = Observable( 'test_obs' )
        def f(wc_obj, par_dict):
            return par_dict['m_b']*2
        Prediction('test_obs', f)
        d = NormalDistribution(4.2, 0.2)
        m = Measurement( 'measurement of test_obs' )
        m.add_constraint(['test_obs'], d)
        par = copy.deepcopy(flavio.parameters.default_parameters)
        par.set_constraint('m_b', '4.2+-0.2')
        par.set_constraint('m_c', '1.2+-0.1')
        pl = Likelihood(par, ['m_b', 'm_c'], ['test_obs'])
        # npt.assert_array_equal(pl.get_central, [4.2, 1.2])
        # self.assertEqual(len(pl.get_random), 2)
        # test likelihoods
        chi2_central = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_prior_fit_parameters({'m_b': 4.6, 'm_c': 1.2})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4)
        chi2_central = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.0})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4)
        Observable.del_instance('test_obs')
        Measurement.del_instance('measurement of test_obs')

    def test_load(self):
        o = Observable( 'test_obs' )
        def f(wc_obj, par_dict):
            return par_dict['m_b']*2
        Prediction('test_obs', f)
        d = NormalDistribution(4.2, 0.2)
        m = Measurement( 'measurement of test_obs' )
        m.add_constraint(['test_obs'], d)
        par = copy.deepcopy(flavio.parameters.default_parameters)
        par.set_constraint('m_b', '4.2+-0.2')
        par.set_constraint('m_c', '1.2+-0.1')
        pl = Likelihood.load_dict({'par_obj': [{'m_b': '4.2+-0.2'},
                                               {'m_c': '1.2+-0.1'}],
                                   'fit_parameters': ['m_b', 'm_c'],
                                   'observables': ['test_obs']})
        pl = Likelihood(par, ['m_b', 'm_c'], ['test_obs'])
        # npt.assert_array_equal(pl.get_central, [4.2, 1.2])
        # self.assertEqual(len(pl.get_random), 2)
        # test likelihoods
        chi2_central = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_prior_fit_parameters({'m_b': 4.6, 'm_c': 1.2})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4)
        chi2_central = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.2})
        chi2_2s = -2 * pl.log_prior_fit_parameters({'m_b': 4.2, 'm_c': 1.0})
        self.assertAlmostEqual(chi2_2s - chi2_central, 4)
        Observable.del_instance('test_obs')
        Measurement.del_instance('measurement of test_obs')


class TestCovariances(unittest.TestCase):
    def test_sm_covariance(self):
        # dummy observables
        o1 = Observable( 'test_obs 1' )
        o2 = Observable( 'test_obs 2' )
        # dummy predictions
        def f1(wc_obj, par_dict):
            return par_dict['m_b']
        def f2(wc_obj, par_dict):
            return 2.5
        Prediction( 'test_obs 1', f1 )
        Prediction( 'test_obs 2', f2 )
        fit2 = SMCovariance(['test_obs 1', 'test_obs 2'], vary_parameters=['m_b'])
        # single observable
        fit1 = SMCovariance(['test_obs 1'], vary_parameters=['m_b'])
        for fit in (fit2, fit1):
            fit.get()
            cov_before = fit._cov
            filename = os.path.join(tempfile.gettempdir(), 'tmp-no-p')
            fit.save(filename)
            fit.load(filename)
            cov_after = fit._cov
            npt.assert_array_equal(cov_before, cov_after)
            os.remove(filename)
            filename = os.path.join(tempfile.gettempdir(), 'tmp.p')
            fit.save(filename)
            fit.load(filename)
            cov_after = fit._cov
            npt.assert_array_equal(cov_before, cov_after)
            os.remove(filename)
        # removing dummy instances
        Observable.del_instance('test_obs 1')
        Observable.del_instance('test_obs 2')

    def test_exp_covariance(self):
        # dummy observables
        o1 = Observable( 'test_obs 1' )
        o2 = Observable( 'test_obs 2' )
        # dummy predictions
        def f1(wc_obj, par_dict):
            return par_dict['m_b']
        def f2(wc_obj, par_dict):
            return 2.5
        Prediction( 'test_obs 1', f1 )
        Prediction( 'test_obs 2', f2 )
        d1 = NormalDistribution(5, 0.2)
        cov2 = [[0.1**2, 0.5*0.1*0.3], [0.5*0.1*0.3, 0.3**2]]
        d2 = MultivariateNormalDistribution([6,2], cov2)
        m1 = Measurement( 'measurement 1 of test_obs 1' )
        m2 = Measurement( 'measurement 2 of test_obs 1 and test_obs 2' )
        m1.add_constraint(['test_obs 1'], d1)
        m2.add_constraint(['test_obs 1', 'test_obs 2'], d2)
        fit2 = MeasurementCovariance(MeasurementLikelihood(['test_obs 1', 'test_obs 2']))
        # single observable
        fit1 = MeasurementCovariance(MeasurementLikelihood(['test_obs 1']))
        for fit in (fit2, fit1):
            fit.get()
            cov_before = fit._central_cov[1]
            filename = os.path.join(tempfile.gettempdir(), 'tmp-no-p')
            fit.save(filename)
            fit.load(filename)
            cov_after = fit._central_cov[1]
            npt.assert_array_equal(cov_before, cov_after)
            os.remove(filename)
            filename = os.path.join(tempfile.gettempdir(), 'tmp.p')
            fit.save(filename)
            fit.load(filename)
            cov_after = fit._central_cov[1]
            npt.assert_array_equal(cov_before, cov_after)
            os.remove(filename)
        # removing dummy instances
        Observable.del_instance('test_obs 1')
        Observable.del_instance('test_obs 2')
        Measurement.del_instance('measurement 1 of test_obs 1')
        Measurement.del_instance('measurement 2 of test_obs 1 and test_obs 2')


class TestFastLikelihood(unittest.TestCase):

    def test_fastlikelihood(self):
        # dummy observables
        o1 = Observable( 'test_obs 1' )
        o2 = Observable( 'test_obs 2' )
        # dummy predictions
        def f1(wc_obj, par_dict):
            return par_dict['m_b']
        def f2(wc_obj, par_dict):
            return 2.5
        Prediction( 'test_obs 1', f1 )
        Prediction( 'test_obs 2', f2 )
        d1 = NormalDistribution(5, 0.2)
        cov2 = [[0.1**2, 0.5*0.1*0.3], [0.5*0.1*0.3, 0.3**2]]
        d2 = MultivariateNormalDistribution([6,2], cov2)
        m1 = Measurement( 'measurement 1 of test_obs 1' )
        m2 = Measurement( 'measurement 2 of test_obs 1 and test_obs 2' )
        m1.add_constraint(['test_obs 1'], d1)
        m2.add_constraint(['test_obs 1', 'test_obs 2'], d2)
        fit2 = FastLikelihood('fastlh_test_2', flavio.default_parameters, [], ['m_b'], ['test_obs 1', 'test_obs 2'])
        # fit with only a single observable and measurement
        fit1 = FastLikelihood('fastlh_test_1', flavio.default_parameters, [], ['m_b'], ['test_obs 2',])
        fit3 = FastLikelihood('fastlh_test_3', flavio.default_parameters, ['m_b'],  [], ['test_obs 1', 'test_obs 2'],
                       include_measurements=['measurement 2 of test_obs 1 and test_obs 2'])
        for fit in (fit2, fit1):
            fit.make_measurement(N=10000)
        fit = fit2  # the following is only for fit2
        cov_weighted = [[0.008, 0.012], [0.012, 0.0855]]
        mean_weighted = [5.8, 1.7]
        exact_log_likelihood = scipy.stats.multivariate_normal.logpdf([5.9, 2.5], mean_weighted, cov_weighted)
        self.assertAlmostEqual(fit.log_likelihood({'m_b': 5.9}, None), exact_log_likelihood, delta=0.8)
        # self.assertAlmostEqual(fit.best_fit()['x'], 5.9, delta=0.1)
        # removing dummy instances
        FastLikelihood.del_instance('fastlh_test_1')
        FastLikelihood.del_instance('fastlh_test_2')
        Observable.del_instance('test_obs 1')
        Observable.del_instance('test_obs 2')
        Measurement.del_instance('measurement 1 of test_obs 1')
        Measurement.del_instance('measurement 2 of test_obs 1 and test_obs 2')


==> anc/flavio-master/flavio/statistics/test_probability.py <==
import unittest
import numpy as np
import numpy.testing as npt
import scipy.stats
from math import pi, sqrt, exp, log
from flavio.statistics.probability import *
import itertools
import yaml

class TestProbability(unittest.TestCase):
    def test_multiv_normal(self):
        # test that the rescaling of the MultivariateNormalDistribution
        # does not affect the log PDF!
        c = np.array([1e-3, 2])
        cov = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3],[0.2e-3*0.5*0.3, 0.5**2]])
        pdf = MultivariateNormalDistribution(c, cov)
        x=np.array([1.5e-3, 0.8])
        num_lpdf = pdf.logpdf(x)
        ana_lpdf = log(1/sqrt(4*pi**2*np.linalg.det(cov))*exp(-np.dot(np.dot(x-c,np.linalg.inv(cov)),x-c)/2))
        self.assertAlmostEqual(num_lpdf, ana_lpdf, delta=1e-6)
        self.assertEqual(len(pdf.get_random(10)), 10)

    def test_normal(self):
        d = NormalDistribution(2, 0.3)
        self.assertEqual(d.cdf(2), 0.5)
        self.assertEqual(d.ppf(0.5), 2)

    def test_halfnormal(self):
        pdf_p_1 = HalfNormalDistribution(1.7, 0.3)
        pdf_n_1 = HalfNormalDistribution(1.7, -0.3)
        pdf_p_2 = AsymmetricNormalDistribution(1.7, 0.3, 0.0001)
        pdf_n_2 = AsymmetricNormalDistribution(1.7, 0.0001, 0.3)
        self.assertAlmostEqual(pdf_p_1.logpdf(1.99), pdf_p_2.logpdf(1.99), delta=0.001)
        self.assertEqual(pdf_p_1.logpdf(1.55), -np.inf)
        self.assertAlmostEqual(pdf_n_1.logpdf(1.55), pdf_n_2.logpdf(1.55), delta=0.001)
        self.assertEqual(pdf_n_1.logpdf(1.99), -np.inf)
        self.assertEqual(len(pdf_p_1.get_random(10)), 10)
        self.assertEqual(len(pdf_p_2.get_random(10)), 10)
        d = HalfNormalDistribution(2, 0.3)
        self.assertEqual(d.cdf(2), 0.0)
        self.assertAlmostEqual(d.cdf(2.3), 0.6827, places=4)
        self.assertAlmostEqual(d.ppf(0.6827), 2.3, places=4)


    def test_lognormal(self):
        with self.assertRaises(ValueError):
            LogNormalDistribution(1, 0.8)
        with self.assertRaises(ValueError):
            LogNormalDistribution(1, -1.2)
        pdf = LogNormalDistribution(3, 2)
        self.assertAlmostEqual(pdf.get_error_left(), 1.5)
        self.assertAlmostEqual(pdf.get_error_right(), 3)
        pdf2 = LogNormalDistribution(-3, 2)
        self.assertAlmostEqual(pdf2.get_error_right(), 1.5)
        self.assertAlmostEqual(pdf2.get_error_left(), 3)
        self.assertEqual(pdf2.pdf(-2.7), pdf.pdf(2.7))
        self.assertEqual(pdf2.cdf(-2.7), 1 - pdf.cdf(2.7))
        self.assertEqual(pdf2.ppf(0.25), -pdf.ppf(0.75))

    def test_limit(self):
        p1 = GaussianUpperLimit(2*1.78, 0.9544997)
        p2 = HalfNormalDistribution(0, 1.78)
        self.assertAlmostEqual(p1.logpdf(0.237), p2.logpdf(0.237), delta=0.0001)
        self.assertEqual(p2.logpdf(-1), -np.inf)
        self.assertAlmostEqual(p1.cdf(2*1.78), 0.9544997, delta=0.0001)

    def test_gamma(self):
        # check for loc above and below a-1
        for  loc in (-5, -15):
            p = GammaDistribution(a=11, loc=loc, scale=1)
            self.assertEqual(p.central_value, loc + 10)
            r = p.get_random(10)
            self.assertEqual(len(r), 10)
            self.assertAlmostEqual(p.cdf(p.support[1]), 1-2e-9, delta=0.1e-9)
            self.assertAlmostEqual(p.ppf(1-2e-9), p.support[1], delta=0.0001)
            self.assertEqual(loc, p.support[0])
        # nearly normal distribution
        p = GammaDistribution(a=10001, loc=0, scale=1)
        self.assertAlmostEqual(p.error_left, sqrt(10000), delta=1)
        self.assertAlmostEqual(p.get_error_left(nsigma=2), 2*sqrt(10000), delta=2)
        self.assertAlmostEqual(p.error_right, sqrt(10000), delta=1)
        self.assertAlmostEqual(p.get_error_right(nsigma=2), 2*sqrt(10000), delta=2)

    def test_gamma_positive(self):
        # check for loc above and below a-1
        for  loc in (-5, -15):
            p = GammaDistributionPositive(a=11, loc=loc, scale=1)
            self.assertEqual(p.central_value, max(loc + 10, 0))
            r = p.get_random(10)
            self.assertEqual(len(r), 10)
            self.assertTrue(np.min(r) >= 0)
            self.assertEqual(p.logpdf(-0.1), -np.inf)
            self.assertEqual(p.cdf(0), 0)
            self.assertAlmostEqual(p.cdf(p.support[1]), 1-2e-9, delta=0.1e-9)
            self.assertAlmostEqual(p.ppf(0), 0, places=14)
            self.assertAlmostEqual(p.ppf(1-2e-9), p.support[1], delta=0.0001)
            self.assertEqual(p.cdf(-1), 0)
        p = GammaDistributionPositive(a=11, loc=-9, scale=1)
        self.assertEqual(p.central_value, 1)
        self.assertEqual(p.error_left, 1)
        # nearly normal distribution
        p = GammaDistributionPositive(a=10001, loc=0, scale=1)
        self.assertAlmostEqual(p.error_left, sqrt(10000), delta=1)
        self.assertAlmostEqual(p.get_error_left(nsigma=2), 2*sqrt(10000), delta=2)
        self.assertAlmostEqual(p.error_right, sqrt(10000), delta=1)
        self.assertAlmostEqual(p.get_error_right(nsigma=2), 2*sqrt(10000), delta=2)

    def test_gamma_limit(self):
        p = GammaUpperLimit(counts_total=30, counts_background=10,
                            limit=2e-5, confidence_level=0.68)
        self.assertAlmostEqual(p.cdf(2e-5), 0.68, delta=0.0001)
        # no counts
        p = GammaUpperLimit(counts_total=0, counts_background=0,
                            limit=2e-5, confidence_level=0.68)
        self.assertAlmostEqual(p.cdf(2e-5), 0.68, delta=0.0001)
        # background excess
        p = GammaUpperLimit(counts_total=30, counts_background=50,
                            limit=2e5, confidence_level=0.68)
        self.assertAlmostEqual(p.cdf(2e5), 0.68, delta=0.0001)
        p = GammaUpperLimit(counts_total=10000, counts_background=10000,
                            limit=3., confidence_level=0.95)
        p_norm = GaussianUpperLimit(limit=3., confidence_level=0.95)
        # check that large-statistics Gamma and Gauss give nearly same PDF
        for x in [0, 1, 2, 3, 4]:
            self.assertAlmostEqual(p.logpdf(x), p_norm.logpdf(x), delta=0.1)

    def test_general_gamma_limit(self):
        p = GeneralGammaUpperLimit(counts_total=30, counts_background=10,
                            limit=2e-5, confidence_level=0.68,
                            background_variance=5)
        self.assertAlmostEqual(p.cdf(2e-5), 0.68, delta=0.0001)
        # background excess
        p = GeneralGammaUpperLimit(counts_total=30, counts_background=50,
                            limit=2e5, confidence_level=0.68,
                            background_variance=25)
        self.assertAlmostEqual(p.cdf(2e5), 0.68, delta=0.0001)
        p = GeneralGammaUpperLimit(counts_total=10000, counts_background=10000,
                            limit=3., confidence_level=0.95,
                            background_variance=1000)
        p_norm = GaussianUpperLimit(limit=3., confidence_level=0.95)
        # check that large-statistics Gamma and Gauss give nearly same PDF
        for x in [1, 2, 3, 4]:
            self.assertAlmostEqual(p.logpdf(x), p_norm.logpdf(x), delta=0.1)
        # check that warning is raised for very small background variance
        with self.assertWarns(Warning):
            GeneralGammaUpperLimit(counts_total=10000, counts_background=10000,
                            limit=3., confidence_level=0.95,
                            background_variance=10)


    def test_numerical(self):
        x = np.arange(-5,7,0.01)
        y = scipy.stats.norm.pdf(x, loc=1)
        y_crazy = 14.7 * y # multiply PDF by crazy number
        p_num = NumericalDistribution(x, y_crazy)
        p_norm = NormalDistribution(1, 1)
        self.assertAlmostEqual(p_num.logpdf(0.237), p_norm.logpdf(0.237), delta=0.02)
        self.assertAlmostEqual(p_num.logpdf(-2.61), p_norm.logpdf(-2.61), delta=0.02)
        self.assertAlmostEqual(p_num.ppf_interp(0.1), scipy.stats.norm.ppf(0.1, loc=1), delta=0.02)
        self.assertAlmostEqual(p_num.ppf_interp(0.95), scipy.stats.norm.ppf(0.95, loc=1), delta=0.02)
        self.assertEqual(len(p_num.get_random(10)), 10)

    def test_multiv_numerical(self):
        x0 = np.arange(-5,5,0.01)
        x1 = np.arange(-4,6,0.02)
        cov = [[0.2**2, 0.5*0.2*0.4], [0.5*0.2*0.4, 0.4**2]]
        y = scipy.stats.multivariate_normal.pdf(np.array(list(itertools.product(x0, x1))), mean=[0, 1], cov=cov)
        y = y.reshape(len(x0), len(x1))
        y_crazy = 14.7 * y # multiply PDF by crazy number
        p_num = MultivariateNumericalDistribution((x0, x1), y_crazy)
        p_norm = MultivariateNormalDistribution([0, 1], cov)
        self.assertAlmostEqual(p_num.logpdf([0.237, 0.346]), p_norm.logpdf([0.237, 0.346]), delta=0.02)
        self.assertAlmostEqual(p_num.logpdf([0.237], exclude=(1,)),
                               p_norm.logpdf([0.237], exclude=(1,)), delta=0.02)
        # try again with length-2 xi
        p_num = MultivariateNumericalDistribution(([-5, 4.99], [-4, 5.98]), y_crazy)
        self.assertAlmostEqual(p_num.logpdf([0.237, 0.346]), p_norm.logpdf([0.237, 0.346]), delta=0.02)
        self.assertAlmostEqual(p_num.logpdf([0.237], exclude=(1,)),
                               p_norm.logpdf([0.237], exclude=(1,)), delta=0.02)
        # test exceptions
        with self.assertRaises(NotImplementedError):
            p_num.error_left
        with self.assertRaises(NotImplementedError):
            p_num.error_right
        self.assertEqual(len(p_num.get_random(10)), 10)

    def test_numerical_from_analytic(self):
        p_norm = NormalDistribution(1.64, 0.32)
        p_norm_num = NumericalDistribution.from_pd(p_norm)
        self.assertEqual(p_norm.central_value, p_norm_num.central_value)
        self.assertEqual(p_norm.support, p_norm_num.support)
        npt.assert_array_almost_equal(p_norm.logpdf([0.7, 1.9]), p_norm_num.logpdf([0.7, 1.9]), decimal=3)
        p_asym = AsymmetricNormalDistribution(1.64, 0.32, 0.67)
        p_asym_num = NumericalDistribution.from_pd(p_asym)
        npt.assert_array_almost_equal(p_asym.logpdf([0.7, 1.9]), p_asym_num.logpdf([0.7, 1.9]), decimal=3)
        p_unif = UniformDistribution(1.64, 0.32)
        p_unif_num = NumericalDistribution.from_pd(p_unif)
        npt.assert_array_almost_equal(p_unif.logpdf([0.7, 1.9]), p_unif_num.logpdf([0.7, 1.9]), decimal=3)
        p_half = HalfNormalDistribution(1.64, -0.32)
        p_half_num = NumericalDistribution.from_pd(p_half)
        npt.assert_array_almost_equal(p_half.logpdf([0.7, 1.3]), p_half_num.logpdf([0.7, 1.3]), decimal=3)

    def test_numerical_from_analytic_mv(self):
        p = MultivariateNormalDistribution([2, 5], [[(0.2)**2, 0.2e-3*0.5*0.3],[0.2*0.5*0.3, 0.5**2]])
        p_num = MultivariateNumericalDistribution.from_pd(p)
        npt.assert_array_equal(p.central_value, p_num.central_value)
        npt.assert_array_equal(p.support, p_num.support)
        npt.assert_array_almost_equal(p.logpdf([1.6, 2.5]), p_num.logpdf([1.6, 2.5]), decimal=2)
        npt.assert_array_almost_equal(p.logpdf([2.33, 7]), p_num.logpdf([2.33, 7]), decimal=2)

    def test_convolve_normal(self):
        p_1 = NormalDistribution(12.4, 0.346)
        p_2 = NormalDistribution(12.4, 2.463)
        p_x = NormalDistribution(12.3, 2.463)
        from flavio.statistics.probability import convolve_distributions
        # error if not the same central value:
        with self.assertRaises(AssertionError):
            convolve_distributions([p_1, p_x])
        p_comb = convolve_distributions([p_1, p_2])
        self.assertIsInstance(p_comb, NormalDistribution)
        self.assertEqual(p_comb.central_value, 12.4)
        self.assertEqual(p_comb.standard_deviation, sqrt(0.346**2+2.463**2))
        # check for addition of central values
        p_comb = convolve_distributions([p_1, p_x], central_values='sum')
        self.assertIsInstance(p_comb, NormalDistribution)
        self.assertAlmostEqual(p_comb.central_value, 24.7)
        self.assertEqual(p_comb.standard_deviation, sqrt(0.346**2+2.463**2))

    def test_convolve_delta(self):
        p_1 = DeltaDistribution(12.4)
        p_2 = NormalDistribution(12.4, 2.463)
        p_x = DeltaDistribution(12.3)
        from flavio.statistics.probability import convolve_distributions
        with self.assertRaises(NotImplementedError):
            convolve_distributions([p_1, p_x], central_values='sum')
        with self.assertRaises(AssertionError):
            convolve_distributions([p_x, p_2])
        p_comb = convolve_distributions([p_1, p_2])
        self.assertIsInstance(p_comb, NormalDistribution)
        self.assertEqual(p_comb.central_value, 12.4)
        self.assertEqual(p_comb.standard_deviation, 2.463)

    def test_convolve_numerical(self):
        from flavio.statistics.probability import _convolve_numerical
        p_1 = NumericalDistribution.from_pd(NormalDistribution(12.4, 0.346))
        p_2 = NumericalDistribution.from_pd(NormalDistribution(12.4, 2.463))
        p_3 = NumericalDistribution.from_pd(NormalDistribution(12.4, 1.397))
        conv_p_12 = _convolve_numerical([p_1, p_2])
        comb_p_12 = NormalDistribution(12.4, sqrt(0.346**2 + 2.463**2))
        conv_p_123 = _convolve_numerical([p_1, p_2, p_3])
        comb_p_123 = NormalDistribution(12.4, sqrt(0.346**2 + 2.463**2 + 1.397**2))
        x = np.linspace(2, 20, 10)
        npt.assert_array_almost_equal(conv_p_12.logpdf(x), comb_p_12.logpdf(x), decimal=1)
        npt.assert_array_almost_equal(conv_p_123.logpdf(x), comb_p_123.logpdf(x), decimal=1)
        # same again for addition
        p_1 = NumericalDistribution.from_pd(NormalDistribution(-986, 0.346))
        p_2 = NumericalDistribution.from_pd(NormalDistribution(16, 2.463))
        p_3 = NumericalDistribution.from_pd(NormalDistribution(107, 1.397))
        conv_p_12 = _convolve_numerical([p_1, p_2], central_values='sum')
        comb_p_12 = NormalDistribution(-970, sqrt(0.346**2 + 2.463**2))
        conv_p_123 = _convolve_numerical([p_1, p_2, p_3], central_values='sum')
        comb_p_123 = NormalDistribution(-863, sqrt(0.346**2 + 2.463**2 + 1.397**2))
        x = np.linspace(-10, 10, 10)
        npt.assert_array_almost_equal(conv_p_12.logpdf(x-970), comb_p_12.logpdf(x-970), decimal=1)
        npt.assert_array_almost_equal(conv_p_123.logpdf(x-863), comb_p_123.logpdf(x-863), decimal=1)

    def test_convolve_multivariate_gaussian(self):
        from flavio.statistics.probability import _convolve_multivariate_gaussians
        cov1 = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3],[0.2e-3*0.5*0.3, 0.5**2]])
        cov2 = np.array([[0.2**2, 0.5*0.2*0.4], [0.5*0.2*0.4, 0.4**2]])
        cov12 = cov1 + cov2
        c1 = [2, 5]
        c2 = [-100, -250]
        p_11 = MultivariateNormalDistribution(c1, cov1)
        p_12 = MultivariateNormalDistribution(c1, cov2)
        p_22 = MultivariateNormalDistribution(c2, cov2)
        conv_11_12 = convolve_distributions([p_11, p_12])
        self.assertIsInstance(conv_11_12, MultivariateNormalDistribution)
        npt.assert_array_equal(conv_11_12.central_value, [2, 5])
        npt.assert_array_almost_equal(conv_11_12.covariance, cov12, decimal=15)
        with self.assertRaises(AssertionError):
            convolve_distributions([p_11, p_22])
        conv_11_22 = convolve_distributions([p_11, p_22], central_values='sum')
        self.assertIsInstance(conv_11_22, MultivariateNormalDistribution)
        npt.assert_array_almost_equal(conv_11_22.covariance, cov12, decimal=15)
        npt.assert_array_equal(conv_11_22.central_value, [-100+2, -250+5])

    def test_convolve_multivariate_gaussian_numerical(self):
        from flavio.statistics.probability import convolve_distributions
        cov1 = [[(0.1)**2, 0.1*0.5*0.3],[0.1*0.5*0.3, 0.5**2]]
        cov2 = [[0.2**2, 0.5*0.2*0.4], [0.5*0.2*0.4, 0.4**2]]
        c1 = [2, 5]
        c2 = [-100, -250]
        p_11 = MultivariateNormalDistribution(c1, cov1)
        p_12 = MultivariateNormalDistribution(c1, cov2)
        p_22 = MultivariateNormalDistribution(c2, cov2)
        n_11 = MultivariateNumericalDistribution.from_pd(p_11)
        n_12 = MultivariateNumericalDistribution.from_pd(p_12)
        n_22 = MultivariateNumericalDistribution.from_pd(p_22)
        conv_11_12_gauss = convolve_distributions([p_11, p_12])
        conv_11_12 = convolve_distributions([p_11, n_12])
        self.assertIsInstance(conv_11_12, MultivariateNumericalDistribution)
        npt.assert_array_almost_equal(conv_11_12.central_value, [2, 5], decimal=1)
        self.assertAlmostEqual(conv_11_12.logpdf([2.2, 4]),
                               conv_11_12_gauss.logpdf([2.2, 4]), delta=0.1)
        self.assertAlmostEqual(conv_11_12.logpdf([2.2, 6]),
                               conv_11_12_gauss.logpdf([2.2, 6]), delta=0.1)
        self.assertAlmostEqual(conv_11_12.logpdf([1.4, 4]),
                               conv_11_12_gauss.logpdf([1.4, 4]), delta=0.2)
        self.assertAlmostEqual(conv_11_12.logpdf([1.4, 6]),
                               conv_11_12_gauss.logpdf([1.4, 6]), delta=0.1)
        with self.assertRaises(AssertionError):
            convolve_distributions([p_11, n_22])
        conv_11_22 = convolve_distributions([p_11, n_22], central_values='sum')
        conv_11_22_gauss = convolve_distributions([p_11, p_22], central_values='sum')
        self.assertIsInstance(conv_11_22, MultivariateNumericalDistribution)
        npt.assert_array_almost_equal(conv_11_22.central_value, [-100+2, -250+5], decimal=1)
        self.assertAlmostEqual(conv_11_22.logpdf([2.2-100, 4-250]),
                               conv_11_22_gauss.logpdf([2.2-100, 4-250]), delta=0.1)
        self.assertAlmostEqual(conv_11_22.logpdf([1.6-100, 5.5-250]),
                               conv_11_22_gauss.logpdf([1.6-100, 5.5-250]), delta=0.1)

    def test_1d_errors(self):
        p = NormalDistribution(3, 0.2)
        q = NumericalDistribution.from_pd(p)
        self.assertEqual(p.error_left, 0.2)
        self.assertEqual(p.error_right, 0.2)
        self.assertAlmostEqual(q.error_left, 0.2, places=2)
        self.assertAlmostEqual(q.error_right, 0.2, places=2)
        self.assertAlmostEqual(q.get_error_left(method='hpd'), 0.2, places=2)
        self.assertAlmostEqual(q.get_error_left(method='hpd', nsigma=2), 0.4, places=2)
        self.assertAlmostEqual(q.get_error_right(method='hpd'), 0.2, places=2)

        p = AsymmetricNormalDistribution(3, 0.2, 0.5)
        q = NumericalDistribution.from_pd(p)
        self.assertEqual(p.error_left, 0.5)
        self.assertEqual(p.error_right, 0.2)
        self.assertAlmostEqual(q.error_left, 0.5, places=2)
        self.assertAlmostEqual(q.error_right, 0.2, places=2)
        self.assertAlmostEqual(q.get_error_left(method='hpd'), 0.5, places=2)
        self.assertAlmostEqual(q.get_error_right(method='hpd'), 0.2, places=2)
        self.assertAlmostEqual(q.get_error_right(method='hpd', nsigma=2), 0.4, places=2)

        p = DeltaDistribution(3)
        self.assertEqual(p.error_left, 0)
        self.assertEqual(p.error_right, 0)

        p = UniformDistribution(3, 0.4)
        q = NumericalDistribution.from_pd(p)
        self.assertAlmostEqual(p.error_left, 0.4*0.68, places=2)
        self.assertAlmostEqual(p.error_right, 0.4*0.68, places=2)
        self.assertAlmostEqual(q.error_left, 0.4*0.68, places=2)
        self.assertAlmostEqual(q.error_right, 0.4*0.68, places=2)
        self.assertAlmostEqual(q.get_error_left(method='hpd'), 0.4*0.68, places=2)
        self.assertAlmostEqual(q.get_error_right(method='hpd'), 0.4*0.68, places=2)
        self.assertAlmostEqual(q.get_error_right(method='hpd', nsigma=2), 0.4*0.95, places=2)

        p = HalfNormalDistribution(3, +0.5)
        q = NumericalDistribution.from_pd(p)
        self.assertEqual(p.error_left, 0)
        self.assertEqual(p.error_right, 0.5)
        self.assertAlmostEqual(q.error_left, 0, places=2)
        self.assertAlmostEqual(q.error_right, 0.5, places=2)
        # this does not work (returns nan)
        self.assertTrue(np.isnan(q.get_error_left(method='hpd')))
        self.assertTrue(np.isnan(q.get_error_right(method='hpd')))
        # this works
        self.assertAlmostEqual(q.get_error_right(method='limit'), 0.5, places=2)

        p = HalfNormalDistribution(3, -0.5)
        q = NumericalDistribution.from_pd(p)
        self.assertEqual(p.error_left, 0.5)
        self.assertEqual(p.error_right, 0)
        self.assertAlmostEqual(q.error_left, 0.5, places=2)
        self.assertAlmostEqual(q.error_right, 0, places=2)
        # this does not work (returns nan)
        self.assertTrue(np.isnan(q.get_error_left(method='hpd')))
        self.assertTrue(np.isnan(q.get_error_right(method='hpd')))
        # this works
        self.assertAlmostEqual(q.get_error_left(method='limit'), 0.5, places=2)
        self.assertAlmostEqual(q.get_error_left(method='limit', nsigma=2), 1, places=2)

    def test_multivariate_exclude(self):
        c2 = np.array([1e-3, 2])
        c3 = np.array([1e-3, 2, 0.4])
        cov22 = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3],[0.2e-3*0.5*0.3, 0.5**2]])
        cov33 = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3 , 0],[0.2e-3*0.5*0.3, 0.5**2, 0.01], [0, 0.01, 0.1**2]])
        pdf1 = NormalDistribution(2, 0.5)
        pdf2 = MultivariateNormalDistribution(c2, cov22)
        pdf3 = MultivariateNormalDistribution(c3, cov33)
        self.assertEqual(pdf2.logpdf([1.1e-3, 2.4]), pdf3.logpdf([1.1e-3, 2.4], exclude=2))
        self.assertEqual(pdf1.logpdf(2.4), pdf3.logpdf([2.4], exclude=(0,2)))
        with self.assertRaises(ValueError):
            # dimensions don't match
            self.assertEqual(pdf2.logpdf([1.1e-3, 2.4]), pdf3.logpdf([1.1e-3, 2.4, 0.2], exclude=2))

    def test_gaussian_kde(self):
        # check that a random Gaussian is reproduced correctly
        np.random.seed(42)
        dat = np.random.normal(117, 23, size=100)
        kde = GaussianKDE(dat)
        norm = scipy.stats.norm(117, 23)
        x = np.linspace(117-23, 117+23, 10)
        npt.assert_array_almost_equal(kde.pdf(x)/norm.pdf(x), np.ones(10), decimal=1)
        # check scott's factor
        self.assertAlmostEqual(kde.bandwidth, 0.4*23, delta=0.4*23*0.1*2)

    def test_vectorize(self):
        # check that all logpdf methods work on arrays as well
        np.random.seed(42)
        xr = np.random.rand(10)
        d = UniformDistribution(0, 1)
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = DeltaDistribution(1)
        lpd = d.logpdf([2,3,4,5,1,1,3,6,1,3,5,1])
        npt.assert_array_equal(lpd, [-np.inf, -np.inf, -np.inf, -np.inf,
                                     0, 0, -np.inf, -np.inf, 0,
                                     -np.inf, -np.inf, 0 ])
        d = NormalDistribution(0, 1)
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = AsymmetricNormalDistribution(0, 1, 0.5)
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = HalfNormalDistribution(0, 1)
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = GammaDistributionPositive(1, 0, 3)
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = NumericalDistribution.from_pd(NormalDistribution(0, 1))
        self.assertEqual(d.logpdf(xr).shape, (10,))
        d = MultivariateNormalDistribution([1, 2, 3], np.eye(3))
        xr3 = np.random.rand(10, 3)
        xr2 = np.random.rand(10, 2)
        self.assertEqual(d.logpdf(xr3[0]).shape, ())
        self.assertEqual(d.logpdf(xr3).shape, (10,))
        self.assertEqual(d.logpdf(xr2[0], exclude=(0,)).shape, ())
        self.assertEqual(d.logpdf(xr2, exclude=(0,)).shape, (10,))
        self.assertEqual(d.logpdf(xr[0], exclude=(0, 1)).shape, ())
        self.assertEqual(d.logpdf(xr, exclude=(0, 1)).shape, (10,))
        xi = [np.linspace(-1,1,5), np.linspace(-1,1,6), np.linspace(-1,1,7)]
        y = np.random.rand(5,6,7)
        d = MultivariateNumericalDistribution(xi, y)
        xr3 = np.random.rand(10, 3)
        xr2 = np.random.rand(10, 2)
        self.assertEqual(d.logpdf(xr3[0]).shape, ())
        self.assertEqual(d.logpdf(xr3).shape, (10,))
        self.assertEqual(d.logpdf(xr2[0], exclude=(0,)).shape, ())
        self.assertEqual(d.logpdf(xr2, exclude=(0,)).shape, (10,))
        self.assertEqual(d.logpdf(xr[0], exclude=(0, 1)).shape, ())
        self.assertEqual(d.logpdf(xr, exclude=(0, 1)).shape, (10,))

    def test_repr(self):
        """Test the __repr__ method of all PDs"""

        fsp = 'flavio.statistics.probability.'
        self.assertEqual(repr(NormalDistribution(1, 2)),
                         fsp + 'NormalDistribution(1, 2)')
        self.assertEqual(repr(HalfNormalDistribution(1, -2)),
                         fsp + 'HalfNormalDistribution(1, -2)')
        self.assertEqual(repr(AsymmetricNormalDistribution(1, 2, 3.)),
                         fsp + 'AsymmetricNormalDistribution(1, 2, 3.0)')
        self.assertEqual(repr(DeltaDistribution(-3.)),
                         fsp + 'DeltaDistribution(-3.0)')
        self.assertEqual(repr(UniformDistribution(1, 2)),
                         fsp + 'UniformDistribution(1, 2)')
        self.assertEqual(repr(GaussianUpperLimit(1e-9, 0.95)),
                         fsp + 'GaussianUpperLimit(1e-09, 0.95)')
        self.assertEqual(repr(GammaDistribution(5, -2, 1.5)),
                         fsp + 'GammaDistribution(5, -2, 1.5)')
        self.assertEqual(repr(GammaDistributionPositive(5, -2, 1.5)),
                         fsp + 'GammaDistributionPositive(5, -2, 1.5)')
        self.assertEqual(repr(GammaUpperLimit(15, 10, 1e-9, 0.95)),
                         fsp + 'GammaUpperLimit(15, 10, 1e-09, 0.95)')
        self.assertEqual(repr(GeneralGammaUpperLimit(1e-9, 0.95, counts_total=15, counts_background=10, background_variance=0.2)),
                         fsp + 'GeneralGammaUpperLimit(1e-09, 0.95, counts_total=15, counts_signal=5, background_variance=0.2)')
        self.assertEqual(repr(MultivariateNormalDistribution([1., 2], [[2, 0.1], [0.1, 2]])),
                         fsp + 'MultivariateNormalDistribution([1.0, 2], [[2, 0.1], [0.1, 2]])')
        self.assertEqual(repr(NumericalDistribution([1., 2], [3, 4.])),
                         fsp + 'NumericalDistribution([1.0, 2], [3, 4.0])')
        self.assertEqual(repr(GaussianKDE([1, 2, 3], 0.1)),
                         fsp + 'GaussianKDE([1, 2, 3], 0.1, 3)')
        self.assertEqual(repr(KernelDensityEstimate([1, 2, 3], NormalDistribution(0, 0.5))),
                         fsp + 'KernelDensityEstimate([1, 2, 3], ' + fsp + 'NormalDistribution(0, 0.5), 3)')
        self.assertEqual(repr(MultivariateNumericalDistribution([[1., 2], [10., 20]], [[3, 4.],[5, 6.]], [2, 3])),
                         fsp + 'MultivariateNumericalDistribution([[1.0, 2.0], [10.0, 20.0]], [[3.0, 4.0], [5.0, 6.0]], [2, 3])')


    def test_class_string(self):
        class_from_string_old = {
         'delta': DeltaDistribution,
         'uniform': UniformDistribution,
         'normal': NormalDistribution,
         'asymmetric_normal': AsymmetricNormalDistribution,
         'half_normal': HalfNormalDistribution,
         'gaussian_upper_limit': GaussianUpperLimit,
         'gamma': GammaDistribution,
         'gamma_positive': GammaDistributionPositive,
         'gamma_upper_limit': GammaUpperLimit,
         'general_gamma_upper_limit': GeneralGammaUpperLimit,
         'numerical': NumericalDistribution,
         'multivariate_normal': MultivariateNormalDistribution,
         'multivariate_numerical': MultivariateNumericalDistribution,
         'gaussian_kde': GaussianKDE,
         'general_gamma_positive': GeneralGammaDistributionPositive,
        }
        for k, v in class_from_string_old.items():
            self.assertEqual(v.class_to_string(), k)
            self.assertEqual(string_to_class(k), v)
            self.assertEqual(string_to_class(v.__name__), v)
        self.assertEqual(class_from_string_old,
                        {k: v for k, v in class_from_string.items()
                         if v != KernelDensityEstimate
                         and v != LogNormalDistribution},
                         msg="Failed for {}".format(k))

    def test_get_yaml(self):
        """Test the test_get_yaml method of all PDs"""

        self.assertEqual(yaml.safe_load(NormalDistribution(1, 2).get_yaml()),
                         {'distribution': 'normal',
                         'central_value': 1,
                         'standard_deviation': 2})
        self.assertEqual(yaml.safe_load(HalfNormalDistribution(1, -2).get_yaml()),
                         {'distribution': 'half_normal',
                         'central_value': 1,
                         'standard_deviation': -2})
        self.assertEqual(yaml.safe_load(AsymmetricNormalDistribution(1, 2, 3.).get_yaml()),
                         {'distribution': 'asymmetric_normal',
                         'central_value': 1,
                         'right_deviation': 2,
                         'left_deviation': 3.})
        self.assertEqual(yaml.safe_load(MultivariateNormalDistribution([1., 2], [[4, 0.2], [0.2, 4]]).get_yaml()),
                         {'distribution': 'multivariate_normal',
                         'central_value': [1., 2],
                         'covariance': [[4, 0.2], [0.2, 4]],
                         'standard_deviation': [2, 2],
                         'correlation': [[1, 0.05], [0.05, 1]],
                         })
        self.assertEqual(yaml.safe_load(KernelDensityEstimate([1, 2, 3], NormalDistribution(0, 0.5)).get_yaml()),
                         {'distribution': 'kernel_density_estimate',
                         'data': [1, 2, 3],
                         'kernel':  {'distribution': 'normal',
                          'central_value': 0,
                          'standard_deviation': 0.5},
                         'n_bins': 3})
        self.assertEqual(yaml.safe_load(MultivariateNumericalDistribution([[1., 2], [10., 20]], [[3, 4.],[5, 6.]], [2, 3]).get_yaml()),
                         {'distribution': 'multivariate_numerical',
                         'xi': [[1.0, 2.0], [10.0, 20.0]],
                         'y': [[3.0, 4.0], [5.0, 6.0]],
                         'central_value': [2, 3]})

    def test_get_dict(self):
        ps = [
            NormalDistribution(1, 2),
            HalfNormalDistribution(1, -2),
            AsymmetricNormalDistribution(1, 2, 3.),
            DeltaDistribution(-3.),
            UniformDistribution(1, 2),
            GaussianUpperLimit(1e-9, 0.95),
            GammaDistribution(5, -2, 1.5),
            GammaDistributionPositive(5, -2, 1.5),
            GammaUpperLimit(15, 10, 1e-9, 0.95),
            GeneralGammaUpperLimit(1e-9, 0.95, counts_total=15, counts_background=10, background_variance=0.2),
            MultivariateNormalDistribution([1., 2], [[2, 0.1], [0.1, 2]]),
            NumericalDistribution([1., 2], [3, 4.]),
            GaussianKDE([1, 2, 3], 0.1),
            KernelDensityEstimate([1, 2, 3], NormalDistribution(0, 0.5)),
            MultivariateNumericalDistribution([[1., 2], [10., 20]], [[3, 4.],[5, 6.]], [2, 3])
        ]
        for p in ps:
            # try instantiating a class by feeding the get_dict to __init__
            d = p.get_dict()
            pnew = p.__class__(**d)
            # check if the new class is the same as the old
            self.assertEqual(repr(pnew), repr(p))
            self.assertEqual(pnew.get_yaml(), p.get_yaml())

    def test_dict2dist(self):
        d = [
            {'distribution': 'normal', 'central_value': 1, 'standard_deviation': 0.2},
            {'distribution': 'uniform', 'central_value': 2, 'half_range': 1}
        ]
        p = dict2dist(d)
        self.assertEqual(repr(p[0]), repr(NormalDistribution(1.0, 0.2)))
        self.assertEqual(repr(p[1]), repr(UniformDistribution(2.0, 1.0)))
        p = dict2dist(d[0])
        self.assertEqual(repr(p[0]), repr(NormalDistribution(1.0, 0.2)))

    def test_mvnormal_correlation(self):
        p1 = MultivariateNormalDistribution([0, 0], [[1, 1.5], [1.5, 4]])
        p2 = MultivariateNormalDistribution([0, 0],
                                        standard_deviation=[1, 2],
                                        correlation=[[1, 0.75], [0.75, 1]])
        for p in [p1, p2]:
            npt.assert_array_equal(p.covariance, np.array([[1, 1.5], [1.5, 4]]))
            npt.assert_array_equal(p.standard_deviation, np.array([1, 2]))
            npt.assert_array_equal(p.correlation, np.array([[1, 0.75], [0.75, 1]]))
        with self.assertRaises(ValueError):
            MultivariateNormalDistribution([0, 0], correlation=[[1, 0.75], [0.75, 1]])


class TestCombineDistributions(unittest.TestCase):

    def test_combine_normal(self):
        p_1 = NormalDistribution(5, 0.2)
        p_2 = NormalDistribution(4, 0.3)
        p_comb = combine_distributions([p_1, p_2])
        self.assertIsInstance(p_comb, NormalDistribution)
        s = np.array([0.2, 0.3])
        c = np.array([5, 4])
        w = 1 / s**2  # weights
        s_comb = sqrt(1 / np.sum(w))
        c_comb = np.sum(c * w) / np.sum(w)
        self.assertEqual(p_comb.central_value, c_comb)
        self.assertEqual(p_comb.standard_deviation, s_comb)

    def test_combine_delta(self):
        pd_1 = DeltaDistribution(12.5)
        pd_2 = DeltaDistribution(12.3)
        pn = NormalDistribution(12.4, 2.463)
        with self.assertRaises(ValueError):
            combine_distributions([pd_1, pd_2])
        for pd in [pd_1, pd_2]:
            p_comb = combine_distributions([pd, pn])
            self.assertIsInstance(p_comb, DeltaDistribution)
            self.assertEqual(p_comb.central_value, pd.central_value)

    def test_combine_numerical(self):
        p_1 = NumericalDistribution.from_pd(NormalDistribution(5, 0.2))
        p_2 = NumericalDistribution.from_pd(NormalDistribution(4, 0.3))
        p_comb = combine_distributions([p_1, p_2])
        self.assertIsInstance(p_comb, NumericalDistribution)
        s = np.array([0.2, 0.3])
        c = np.array([5, 4])
        w = 1 / s**2  # weights
        s_comb = sqrt(1 / np.sum(w))
        c_comb = np.sum(c * w) / np.sum(w)
        self.assertAlmostEqual(p_comb.central_value, c_comb, places=2)
        self.assertAlmostEqual(p_comb.error_left, s_comb, places=2)
        self.assertAlmostEqual(p_comb.error_right, s_comb, places=2)

    def test_combine_multivariate_normal(self):
        # compare combination of to univariate Gaussians
        # with the multivariate combination of two uncorrelated 2D Gaussians
        p11 = NormalDistribution(3, 1)
        p12 = NormalDistribution(5, 2)
        p21 = NormalDistribution(4, 2)
        p22 = NormalDistribution(6, 3)
        p1 = MultivariateNormalDistribution([3, 5], [[1, 0], [0, 4]])
        p2 = MultivariateNormalDistribution([4, 6], [[4, 0], [0, 9]])
        pc1 = combine_distributions([p11, p21])
        pc2 = combine_distributions([p12, p22])
        pc = combine_distributions([p1, p2])
        self.assertIsInstance(pc, MultivariateNormalDistribution)
        self.assertAlmostEqual(pc.central_value[0], pc1.central_value)
        self.assertAlmostEqual(pc.central_value[1], pc2.central_value)
        self.assertAlmostEqual(pc.covariance[0, 0], pc1.standard_deviation**2)
        self.assertAlmostEqual(pc.covariance[1, 1], pc2.standard_deviation**2)

    def test_combine_multivariate_numerical(self):
        p1 = MultivariateNormalDistribution([3, 5], [[1, 0], [0, 4]])
        p2 = MultivariateNormalDistribution([4, 6], [[4, 0], [0, 9]])
        p1n = MultivariateNumericalDistribution.from_pd(p1)
        p2n = MultivariateNumericalDistribution.from_pd(p2)
        pc = combine_distributions([p1, p2])
        pcn = combine_distributions([p1n, p2n])
        self.assertAlmostEqual(pc.logpdf([2.7, 4.8]), pcn.logpdf([2.7, 4.8]), delta=0.01)
        self.assertAlmostEqual(pc.logpdf([6.7, 2.8]), pcn.logpdf([6.7, 2.8]), delta=0.01)


==> anc/flavio-master/flavio/test_citations.py <==
import unittest
import yaml
import pkgutil
import flavio
from flavio.util import extract_citations

class TestCitations(unittest.TestCase):
    def test_citations(self):
        citations = flavio.citations
        # Default paper should be in the papers to cite
        self.assertIn("Straub:2018kue", citations.set)
        flavio.sm_prediction("DeltaGamma_s")
        self.assertIn("Beneke:2003az", citations.set)
        citations.register("fakename:2020abc")
        self.assertIn("fakename:2020abc", citations.set)
        citations.reset()
        self.assertNotIn("Beneke:2003az", citations.set)
        self.assertNotIn("fakename:2020abc", citations.set)
        self.assertIn("Straub:2018kue", citations.set)

    def test_clear_citations(self):
        citations = flavio.citations
        citations.register("fakename:2020abc")
        citations.clear()
        self.assertNotIn("fakename:2020abc", citations.set)
        self.assertNotIn("Straub:2018kue", citations.set)

    def test_theory_citations(self):
        DGs_citations = flavio.Observable["DeltaGamma_s"].theory_citations()
        self.assertNotIn("Straub:2018kue", DGs_citations)
        self.assertIn("Beneke:2003az", DGs_citations)

    def test_multithread(self):
        obs = ("DeltaGamma_s", "m_W")
        flavio.citations.reset()
        flavio.sm_covariance(obs, threads=1)
        cites_singlethread = flavio.citations.set
        flavio.citations.reset()
        flavio.sm_covariance(obs, threads=4)
        cites_multithread = flavio.citations.set
        self.assertSetEqual(cites_singlethread, cites_multithread)

    def test_citation_yml_update(self):
        cites_found = extract_citations()
        cites_recorded = set(yaml.safe_load(
                pkgutil.get_data('flavio', 'data/citations.yml')
        ))
        self.assertSetEqual(cites_found, cites_recorded,
                            msg="Update citations.yml by running update_citations.py")


==> anc/flavio-master/flavio/test_classes.py <==
import unittest
import numpy as np
import flavio
from flavio.classes import *
from flavio.statistics.probability import *
from flavio.config import config
import scipy.integrate
import math

class TestClasses(unittest.TestCase):
    def test_parameter_class(self):
        p = Parameter( 'test_mb' )
        self.assertEqual( p, Parameter.get_instance('test_mb') )
        self.assertEqual( p, Parameter['test_mb'] )
        p.set_description('b quark mass')
        self.assertEqual( p.description, 'b quark mass' )
        # removing dummy instances
        Parameter.del_instance('test_mb')

    def test_constraints_class(self):
        p = Parameter( 'test_mb' )
        self.assertEqual( p, Parameter.get_instance('test_mb') )
        self.assertEqual( p, Parameter['test_mb'] )
        c = ParameterConstraints()
        d = NormalDistribution(4.2, 0.2)
        c.add_constraint( ['test_mb'], d )
        # checking central values
        self.assertEqual( c.get_central('test_mb'), 4.2)
        # checking types and shapes of random values
        self.assertEqual( type(d.get_random()), float)
        self.assertEqual( d.get_random(3).shape, (3,))
        self.assertEqual( d.get_random((4,5)).shape, (4,5))
        test_1derrors_random = c.get_1d_errors_random()
        self.assertAlmostEqual( test_1derrors_random['test_mb'], 0.2, delta=0.5)
        test_1derrors_rightleft = c.get_1d_errors_rightleft()
        self.assertEqual( test_1derrors_rightleft['test_mb'], (0.2, 0.2))
        d = AsymmetricNormalDistribution(4.2, 0.2, 0.1)
        c.add_constraint( ['test_mb'], d )
        test_1derrors_rightleft = c.get_1d_errors_rightleft()
        self.assertEqual( test_1derrors_rightleft['test_mb'], (0.2, 0.1))
        pc = Parameter( 'test_mc' )
        c.add_constraint( ['test_mc', 'test_mb'], MultivariateNormalDistribution([1.2,4.2],[[0.01,0],[0,0.04]]) )
        c.get_logprobability_all(c.get_central_all())
        test_1derrors_random = c.get_1d_errors_random()
        self.assertAlmostEqual( test_1derrors_random['test_mb'], 0.2, delta=0.05)
        self.assertAlmostEqual( test_1derrors_random['test_mc'], 0.1, delta=0.05)
        test_1derrors_rightleft = c.get_1d_errors_rightleft()
        self.assertEqual( test_1derrors_rightleft['test_mb'], (0.2, 0.2))
        self.assertEqual( test_1derrors_rightleft['test_mc'], (0.1, 0.1))
        # removing dummy instances
        # check that they have been removed, using old and new syntax
        c.remove_constraint('test_mb')
        Parameter.del_instance('test_mb')
        with self.assertRaises(KeyError):
            Parameter['test_mb']
        del Parameter['test_mc']
        with self.assertRaises(KeyError):
            Parameter.get_instance('test_mc')

    def test_set_constraint(self):
        p = Parameter( 'test_mb' )
        c = ParameterConstraints()
        c.set_constraint('test_mb', '4.2 +- 0.1 +- 0.2')
        cons = c._parameters['test_mb'][1]
        self.assertIsInstance(cons, NormalDistribution)
        self.assertEqual(cons.central_value, 4.2)
        self.assertEqual(cons.standard_deviation, math.sqrt(0.1**2+0.2**2))
        c.set_constraint('test_mb', '4.3 + 0.3 - 0.4')
        cons = c._parameters['test_mb'][1]
        self.assertIsInstance(cons, AsymmetricNormalDistribution)
        self.assertEqual(cons.central_value, 4.3)
        self.assertEqual(cons.right_deviation, 0.3)
        self.assertEqual(cons.left_deviation, 0.4)
        c.set_constraint('test_mb', 4.4)
        cons = c._parameters['test_mb'][1]
        self.assertIsInstance(cons, DeltaDistribution)
        self.assertEqual(cons.central_value, 4.4)
        cons_dict_1 = {'distribution': 'normal',
                     'central_value': '4.5',
                     'standard_deviation': '0.1'}
        cons_dict_2 = {'distribution': 'normal',
                     'central_value': 4.5,
                     'standard_deviation': 0.2}
        c.set_constraint('test_mb', constraint_dict=cons_dict_1)
        cons = c._parameters['test_mb'][1]
        self.assertIsInstance(cons, NormalDistribution)
        self.assertEqual(cons.central_value, 4.5)
        self.assertEqual(cons.standard_deviation, 0.1)
        c.set_constraint('test_mb', constraint_dict=[cons_dict_1, cons_dict_2])
        cons = c._parameters['test_mb'][1]
        self.assertIsInstance(cons, NormalDistribution)
        self.assertEqual(cons.central_value, 4.5)
        self.assertEqual(cons.standard_deviation, math.sqrt(0.1**2+0.2**2))
        Parameter.del_instance('test_mb')

    def test_observable_class(self):
        o = Observable( 'test_obs' )
        self.assertEqual( o, Observable.get_instance('test_obs') )
        self.assertEqual( o, Observable['test_obs'] )
        o.set_description('some test observables')
        self.assertEqual( o.description, 'some test observables' )
        # removing dummy instances
        Observable.del_instance('test_obs')

    def test_measurement_class(self):
        o = Observable( 'test_obs' )
        d = NormalDistribution(4.2, 0.2)
        m = Measurement( 'measurement of test_obs' )
        m.add_constraint(['test_obs'], d)
        # removing dummy instances
        Observable.del_instance('test_obs')
        Measurement.del_instance('measurement of test_obs')

    def test_prediction_class(self):
        o = Observable( 'test_obs' )
        p = Parameter( 'test_parameter' )
        def f(wc_obj, par_dict):
            return par_dict['test_parameter']*2
        pr  = Prediction( 'test_obs', f )
        wc_obj = None
        c = ParameterConstraints()
        c.add_constraint( ['test_parameter'], NormalDistribution(1.2, 0.1) )
        self.assertEqual( pr.get_central(c, wc_obj), 2.4)
        self.assertEqual( o.prediction_central(c, wc_obj), 2.4)
        # removing dummy instances
        Observable.del_instance('test_obs')
        Parameter.del_instance('test_parameter')

    def test_implementation_class(self):
        a = AuxiliaryQuantity( 'test_aux' )
        p = Parameter( 'test_parameter' )
        def f(wc_obj, par_dict):
            return par_dict['test_parameter']*2
        imp  = Implementation( 'test_imp', 'test_aux', f )
        config['implementation']['test_aux'] = 'test_imp'
        wc_obj = None
        c = ParameterConstraints()
        c.add_constraint( ['test_parameter'], NormalDistribution(1.2, 0.1) )
        self.assertEqual( imp.get_central(c, wc_obj), 2.4)
        self.assertEqual( a.prediction_central(c, wc_obj), 2.4)
        Implementation.show_all()
        # removing dummy instances
        AuxiliaryQuantity.del_instance('test_aux')
        Parameter.del_instance('test_parameter')
        Implementation.del_instance('test_imp')
        del config['implementation']['test_aux']

    def test_constraints_class_exclude(self):
        Parameter( 'test_ma' )
        Parameter( 'test_mb' )
        Parameter( 'test_mc' )
        c2 = np.array([1e-3, 2])
        c3 = np.array([1e-3, 2, 0.4])
        cov22 = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3],[0.2e-3*0.5*0.3, 0.5**2]])
        cov33 = np.array([[(0.2e-3)**2, 0.2e-3*0.5*0.3 , 0],[0.2e-3*0.5*0.3, 0.5**2, 0.01], [0, 0.01, 0.1**2]])
        pdf1 = NormalDistribution(2, 0.5)
        pdf2 = MultivariateNormalDistribution(c2, cov22)
        pdf3 = MultivariateNormalDistribution(c3, cov33)
        c1 = ParameterConstraints()
        c2 = ParameterConstraints()
        c3 = ParameterConstraints()
        c1.add_constraint(['test_mb'], pdf1)
        c2.add_constraint(['test_ma', 'test_mb'], pdf2)
        c3.add_constraint(['test_ma', 'test_mb', 'test_mc'], pdf3)
        par_dict = {'test_ma': 1.2e-3, 'test_mb': 2.4, 'test_mc': 0.33}
        self.assertEqual(
            c1.get_logprobability_all(par_dict)[pdf1],
            c2.get_logprobability_all(par_dict, exclude_parameters=['test_ma', 'test_mc'])[pdf2],
        )
        self.assertEqual(
            c1.get_logprobability_all(par_dict)[pdf1],
            c3.get_logprobability_all(par_dict, exclude_parameters=['test_ma', 'test_mc'])[pdf3],
        )
        self.assertEqual(
            c2.get_logprobability_all(par_dict)[pdf2],
            c3.get_logprobability_all(par_dict, exclude_parameters=['test_mc'])[pdf3],
        )
        # remove dummy instances
        Parameter.del_instance('test_ma')
        Parameter.del_instance('test_mb')
        Parameter.del_instance('test_mc')

    def test_logprobability_single(self):
        c_corr = Constraints()
        c_uncorr = Constraints()
        d1 = NormalDistribution(2, 0.3)
        c_corr.add_constraint(['par_1'], d1)
        c_uncorr.add_constraint(['par_1'], d1)
        d23 = MultivariateNormalDistribution([4, 5],
            covariance=[[0.2**2, 0.5*0.2*0.3], [0.5*0.2*0.3, 0.3**2]])
        d2 = NormalDistribution(4, 0.2)
        d3 = NormalDistribution(5, 0.3)
        c_corr.add_constraint(['par_2', 'par_3'], d23)
        d23_uncorr = MultivariateNormalDistribution([4, 5], covariance=[[0.2, 0], [0, 0.3]])
        c_uncorr.add_constraint(['par_2'], d2)
        c_uncorr.add_constraint(['par_3'], d3)
        d = {'par_1': 2.8, 'par_2': 4.9, 'par_3': 4.3}
        # all logprobs for the uncorrelated case
        l_all = c_uncorr.get_logprobability_all(d)
        # the dict should contain the same values as the "single" ones in
        # the correlated case
        for k, v in l_all.items():
            par = dict(c_uncorr._constraints)[k][0]
            self.assertEqual(v,
                             c_corr.get_logprobability_single(par, d[par]),
                             msg="Failed for {}".format(par))

    def test_pdf(self):
        # for the normal dist's, just check that no error is raised
        pd = NormalDistribution(1., 0.2)
        pd.logpdf(0.5)
        pd = MultivariateNormalDistribution([1.,2.], [[0.04,0],[0,0.09]])
        pd.logpdf([1.05,2.08])
        # for the asymmetric dist, more scrutiny needed
        pd = AsymmetricNormalDistribution(1., 0.2, 0.5)
        eps = 1.e-8
        # check that the PDF is continuos
        self.assertAlmostEqual( pd.logpdf(1. - eps), pd.logpdf(1. + eps), places=8)
        # check that the PDF is properly normalized
        self.assertEqual( scipy.integrate.quad(lambda x: math.exp(pd.logpdf(x)), -np.inf, +np.inf)[0], 1)

    def test_observable_from_function(self):
        o1 = Observable('test_obs_1', arguments=['a1'])
        o2 = Observable('test_obs_2', arguments=['a2'])
        with self.assertRaises(ValueError):
            # non-existent obs
            Observable.from_function('test_obs_12',
                                     ['test_obs_x', 'test_obs_2'],
                                     lambda x, y: x-y)
        with self.assertRaises(AssertionError):
            # depend on different arguments
            Observable.from_function('test_obs_12',
                                     ['test_obs_1', 'test_obs_2'],
                                     lambda x, y: x-y)
        o2 = Observable('test_obs_2', arguments=['a1'])
        with self.assertRaises(AssertionError):
            # obs without prediction
            Observable.from_function('test_obs_12',
                                     ['test_obs_1', 'test_obs_2'],
                                     lambda x, y: x-y)
        Prediction('test_obs_1', lambda wc_obj, par: 3)
        Prediction('test_obs_2', lambda wc_obj, par: 7)
        Observable.from_function('test_obs_12',
                                 ['test_obs_1', 'test_obs_2'],
                                 lambda x, y: x-y)
        self.assertEqual(
            Observable['test_obs_12'].prediction_central(flavio.default_parameters, None),
            -4)
        self.assertEqual(Observable['test_obs_12'].arguments, ['a1'])
        # delete dummy instances
        Observable.del_instance('test_obs_1')
        Observable.del_instance('test_obs_2')
        Observable.del_instance('test_obs_12')

    def test_observable_taxonomy(self):
        o1 = Observable( 'test_obs_1' )
        o2 = Observable( 'test_obs_2' )
        o1.add_taxonomy('test 1 :: test 2 :: test 3')
        o2.add_taxonomy('test 1 :: test 2 :: test 3')
        self.assertDictEqual(
            Observable.taxonomy_dict()['test 1'],
            {'test 2': {'test 3': {'test_obs_1' :{}, 'test_obs_2':{}}}}
        )
        # remove test from taxonomy
        Observable.taxonomy.pop('test 1', None)
        # removing dummy instances
        Observable.del_instance('test_obs_1')
        Observable.del_instance('test_obs_2')

    def test_parameter_constraints_yaml(self):
        yaml = flavio.default_parameters.get_yaml()
        pnew = ParameterConstraints.from_yaml(yaml)
        yaml2 = pnew.get_yaml()
        self.assertEqual(yaml, yaml2)

    def test_measurements_yaml(self):
        import json
        for m in Measurement.instances.values():
            if (m.name in ['Belle B->D*lnu hadronic tag 2017',
                           'CLEO D->Kenu 2009',
                           'CLEO D->pienu 2009']
            or 'Pseudo-measurement' in m.name):
                continue  # known failures ...
            yaml = m.get_yaml_dict()
            mnew = Measurement.from_yaml_dict(yaml)
            yaml2 = mnew.get_yaml_dict()
            self.assertEqual(yaml, yaml2, msg="Failed for {}".format(m.name))

    def test_from_yaml_dict(self):
        c = Constraints.from_yaml_dict([
        {'my_par_1': '1 +- 0.3 +- 0.4'},
        {'parameters': ['my_par_2'],
         'values': {
           'distribution': 'normal',
           'central_value': 2,
           'standard_deviation': 0.6,
           }
        },
        {'parameters': ['my_par_3'],
         'values': [{
           'distribution': 'normal',
           'central_value': 7,
           'standard_deviation': 0.3,
           },
           {
           'distribution': 'normal',
           'central_value': 7,
           'standard_deviation': 0.4,
         }]

        }
        ])
        self.assertListEqual(list(c._parameters.keys()), ['my_par_1', 'my_par_2', 'my_par_3'])
        c1 = c._parameters['my_par_1'][1]
        self.assertEqual(type(c1), NormalDistribution)
        self.assertEqual(c1.central_value, 1)
        self.assertEqual(c1.standard_deviation, 0.5)
        c2 = c._parameters['my_par_2'][1]
        self.assertEqual(type(c2), NormalDistribution)
        self.assertEqual(c2.central_value, 2)
        self.assertEqual(c2.standard_deviation, 0.6)
        c3 = c._parameters['my_par_3'][1]
        self.assertEqual(type(c3), NormalDistribution)
        self.assertEqual(c3.central_value, 7)
        self.assertEqual(c3.standard_deviation, 0.5)
        del c

    def test_repr_meas(self):
        mtest = Measurement('repr test')
        self.assertEqual(repr(mtest), "Measurement('repr test')")
        mtest._repr_markdown_()
        mtest.description = "bla"
        self.assertIn("bla", mtest._repr_markdown_())
        mtest.url = "blo"
        self.assertIn("blo", mtest._repr_markdown_())
        del Measurement['repr test']

    def test_repr_obs(self):
        mtest = Observable('repr test')
        self.assertEqual(repr(mtest),
                         "Observable('repr test', arguments=None)")
        mtest._repr_markdown_()
        mtest.description = "bla"
        self.assertIn("bla", mtest._repr_markdown_())
        mtest.tex = "blo"
        self.assertIn("blo", mtest._repr_markdown_())
        mtest.arguments = ["blu"]
        self.assertIn("blu", mtest._repr_markdown_())
        self.assertEqual(repr(mtest),
                         "Observable('repr test', arguments=['blu'])")
        del Observable['repr test']

    def test_repr_par(self):
        ptest = Parameter('repr test')
        self.assertEqual(repr(ptest),
                         "Parameter('repr test')")
        ptest._repr_markdown_()
        ptest.description = "bla"
        self.assertIn("bla", ptest._repr_markdown_())
        ptest.tex = "blo"
        self.assertIn("blo", ptest._repr_markdown_())
        del Parameter['repr test']

    def test_argument_format(self):
        with self.assertRaises(KeyError):
            Observable.argument_format('dont_exist')
        with self.assertRaises(KeyError):
            Observable.argument_format(['dont_exist', 1])
        with self.assertRaises(ValueError):
            Observable.argument_format(['eps_K', 1])
        with self.assertRaises(KeyError):
            Observable.argument_format({'name': 'dBR/dq2(B0->Denu)', 'bla': 1})
        with self.assertRaises(ValueError):
            Observable.argument_format(['dBR/dq2(B0->Denu)'])
        with self.assertRaises(ValueError):
            Observable.argument_format('dBR/dq2(B0->Denu)')
        self.assertTupleEqual(Observable.argument_format({'name': 'dBR/dq2(B0->Denu)', 'q2': 1}, 'tuple'),
                              ('dBR/dq2(B0->Denu)', 1))
        self.assertListEqual(Observable.argument_format({'name': 'dBR/dq2(B0->Denu)', 'q2': 1}, 'list'),
                              ['dBR/dq2(B0->Denu)', 1])
        self.assertDictEqual(Observable.argument_format({'name': 'dBR/dq2(B0->Denu)', 'q2': 1}, 'dict'),
                              {'name': 'dBR/dq2(B0->Denu)', 'q2': 1})
        self.assertEqual(Observable.argument_format('eps_K', 'tuple'),
                              'eps_K')
        self.assertEqual(Observable.argument_format('eps_K', 'list'),
                              'eps_K')
        self.assertDictEqual(Observable.argument_format('eps_K', 'dict'),
                              {'name': 'eps_K'})

    def test_obs_get_meas(self):
        self.assertEqual(
            Observable['eps_K'].get_measurements(),
            ['PDG kaon CPV']
        )
        self.assertEqual(
            sorted(Observable['<BR>(B+->rholnu)'].get_measurements()),
            sorted(['Belle B+->rholnu 2013', 'BaBar B+->rholnu 2010'])
        )
        self.assertEqual(
            Observable['FL(B0->K*mumu)'].get_measurements(),
            []
        )

    def test_find(self):
        class TestClass(NamedInstanceClass):
            pass

        TestClass('test word 1')
        TestClass('x test word 2')
        TestClass('test 3')
        self.assertEqual(TestClass.find('word'), ['test word 1', 'x test word 2'])
        self.assertEqual(TestClass.find('^x'), ['x test word 2'])
        self.assertEqual(TestClass.find('s.*3'), ['test 3'])


==> anc/flavio-master/flavio/test_functions.py <==
import unittest
import numpy.testing as npt
import flavio
import numpy as np
from math import sqrt
from flavio.classes import Observable, Prediction, Measurement
from flavio.statistics.probability import NormalDistribution, MultivariateNormalDistribution
from flavio.functions import get_dependent_parameters_sm, get_dependent_wcs
import copy


class TestFunctions(unittest.TestCase):
    def test_functions(self):
        o = Observable('test_obs')
        o.arguments = ['x']
        def f(wc_obj, par_dict, x):
            return x
        pr  = Prediction('test_obs', f )
        wc_obj = None
        self.assertEqual(flavio.sm_prediction('test_obs', 7), 7)
        self.assertEqual(flavio.np_prediction('test_obs', x=7, wc_obj=wc_obj), 7)
        self.assertEqual(flavio.sm_uncertainty('test_obs', 7), 0)
        self.assertEqual(flavio.np_uncertainty('test_obs', x=7, wc_obj=wc_obj), 0)
        self.assertEqual(flavio.sm_uncertainty('test_obs', 7, threads=2), 0)
        self.assertEqual(flavio.np_uncertainty('test_obs', x=7, wc_obj=wc_obj, threads=2), 0)
        # delete dummy instance
        Observable.del_instance('test_obs')

    def test_exp_combo(self):
        o = Observable('test_obs')
        o.arguments = ['x']
        m = Measurement('test_obs measurement 1')
        m.add_constraint([('test_obs', 1)], MultivariateNormalDistribution([1, 2], np.eye(2)))
        # error: no measurement
        with self.assertRaises(ValueError):
            flavio.combine_measurements('test_obs', x=1, include_measurements=['bla'])
        m.add_constraint([('test_obs', 1)], NormalDistribution(2, 3))
        combo = flavio.combine_measurements('test_obs', x=1)
        self.assertEqual(combo.central_value, 2)
        self.assertEqual(combo.standard_deviation, 3)
        m2 = Measurement('test_obs measurement 2')
        m2.add_constraint([('test_obs', 1)], NormalDistribution(3, 3))
        combo = flavio.combine_measurements('test_obs', x=1)
        self.assertAlmostEqual(combo.central_value, 2.5)
        self.assertAlmostEqual(combo.standard_deviation, sqrt(9 / 2))
        Observable.del_instance('test_obs')

    def test_get_dep_par(self):
        self.assertEqual(
            get_dependent_parameters_sm('BR(Bs->mumu)'),
            {'DeltaGamma/Gamma_Bs', 'GF', 'Vcb', 'Vub', 'Vus', 'alpha_e', 'alpha_s', 'f_Bs', 'delta', 'm_Bs', 'm_b', 'm_mu', 'm_s', 'tau_Bs', 'm_t'}
        )
        self.assertEqual(
            get_dependent_parameters_sm('BR(B0->ee)'),
            {'GF', 'Vcb', 'Vub', 'Vus', 'alpha_e', 'alpha_s', 'f_B0', 'delta', 'm_B0', 'm_b', 'm_e', 'm_d', 'tau_B0', 'm_t'}
        )
        # for more complicated cases, just check there is no error
        get_dependent_parameters_sm('dBR/dq2(B+->Kmumu)', 3)
        get_dependent_parameters_sm('<dBR/dq2>(B+->Kmumu)', 3, 5)
        get_dependent_parameters_sm('dBR/dq2(B+->Kmumu)', q2=3)
        get_dependent_parameters_sm('<dBR/dq2>(B+->Kmumu)', q2min=3, q2max=5)

    def test_sm_covariance(self):
        o1 = Observable( 'test_obs 1' )
        o2 = Observable( 'test_obs 2' )
        def f1(wc_obj, par_dict):
            return par_dict['m_b']
        def f2(wc_obj, par_dict):
            return par_dict['m_c']
        Prediction('test_obs 1', f1)
        Prediction('test_obs 2', f2)
        cov_par = np.array([[0.1**2, 0.1*0.2*0.3], [0.1*0.2*0.3, 0.2**2]])
        d = flavio.statistics.probability.MultivariateNormalDistribution([4.2, 1.2], covariance=cov_par)
        par = copy.deepcopy(flavio.parameters.default_parameters)
        par.add_constraint(['m_b', 'm_c'], d)
        # test serial
        np.random.seed(135)
        cov = flavio.sm_covariance(['test_obs 1', 'test_obs 2'],
                                   N=1000, par_vary='all', par_obj=par)
        npt.assert_array_almost_equal(cov, cov_par, decimal=2)
        # test parallel
        np.random.seed(135)
        cov_parallel = flavio.sm_covariance(['test_obs 1', 'test_obs 2'],
                                   N=1000, par_vary='all', par_obj=par,
                                   threads=4)
        npt.assert_array_almost_equal(cov, cov_parallel, decimal=6)
        np.random.seed(135)
        cov_1 = flavio.sm_covariance(['test_obs 1'],
                                   N=1000, par_vary='all', par_obj=par)
        # test with single observable
        npt.assert_array_almost_equal(cov_1, cov[0, 0])
        # test with fixed parameter
        cov_f = flavio.sm_covariance(['test_obs 1', 'test_obs 2'],
                                   N=1000, par_vary=['m_b'], par_obj=par)
        npt.assert_array_almost_equal(cov_f, [[cov_par[0, 0], 0], [0, 0]], decimal=3)
        # delete dummy instances
        Observable.del_instance('test_obs 1')
        Observable.del_instance('test_obs 2')

    def test_dependent_wcs(self):
        # WET
        self.assertEqual(
            get_dependent_wcs('DeltaM_d'),
            {(4.2, 'WET', 'flavio', ('dbdb',))}
        )
        # WET-3
        self.assertEqual(
            get_dependent_wcs('eps_K'),
            {(2.0, 'WET-3', 'flavio', ('sdsd',))}
        )
        self.assertEqual(
            get_dependent_wcs('BR(K+->pinunu)'),
            {(2.0, 'WET-3', 'flavio', ('sdnunu',))}
        )
        # SMEFT
        self.assertEqual(
            get_dependent_wcs('AFB(Z->bb)'),
            {(91.1876, 'SMEFT', 'Warsaw', 'all')}
        )
        # something with G_F
        self.assertEqual(
            get_dependent_wcs('BR(tau->enunu)'),
            {(1.0, 'WET-3', 'flavio', ('nunumue',)),
             (1.8, 'WET-4', 'flavio', ('nunutaue',))}
         )


==> anc/flavio-master/flavio/test_measurements.py <==
import unittest
import numpy as np
import numpy.testing as npt
from .measurements import *
from .classes import *
import tempfile
from .measurements import _load_new, _fix_correlation_matrix


class TestMeasurements(unittest.TestCase):
    def test_measurements(self):
        m = Measurement['Belle phigamma 2014']
        self.assertEqual(m.experiment, 'Belle')

    def test_yaml_io_new(self):
        # read_file for a single measurement
        m1 = Measurement['Belle phigamma 2014']
        with tempfile.NamedTemporaryFile('r+') as tf:
            tf.write(m1.get_yaml(pname='observables'))
            tf.seek(0) # rewind
            m2 = read_file(tf.name)
            m2 = [Measurement[m] for m in m2]
        self.assertEqual(m1.get_yaml_dict(), m2[0].get_yaml_dict())
        # and now for 2 measurements
        m1 = [Measurement['Belle phigamma 2014'], Measurement['HFAG rad 2014']]
        with tempfile.NamedTemporaryFile('r+') as tf:
            write_file(tf.name, m1)
            tf.seek(0) # rewind
            m2 = read_file(tf.name)
            m2 = [Measurement[m] for m in m2]
        for i in range(2):
            self.assertEqual(m1[i].get_yaml_dict(), m2[i].get_yaml_dict())
        # and again but using the string names in write_file
        with tempfile.NamedTemporaryFile('r+') as tf:
            write_file(tf.name, [m.name for m in m1])
            tf.seek(0) # rewind
            m2 = read_file(tf.name)
            m2 = [Measurement[m] for m in m2]
        for i in range(2):
            self.assertEqual(m1[i].get_yaml_dict(), m2[i].get_yaml_dict())

    def test_fix_correlation(self):
        npt.assert_array_equal(
            _fix_correlation_matrix(0.3, 2),
            np.array([[1, 0.3], [0.3, 1]]))
        npt.assert_array_equal(
            _fix_correlation_matrix(0.3, 3),
            np.array([[1, 0.3, 0.3], [0.3, 1, 0.3], [0.3, 0.3, 1]]))
        npt.assert_array_equal(
            _fix_correlation_matrix([[1, 0.4, 0.3], [1, 0.2], [1]], 3),
            np.array([[1, 0.4, 0.3], [0.4, 1, 0.2], [0.3, 0.2, 1]]))

    def test_measurements_yaml(self):
        # check if all observables in existing measurements exist
        for name, m in flavio.Measurement.instances.items():
            for obs in m.all_parameters:
                if 'test' in obs or 'test' in name:
                    continue  # ignore observables defined in unit tests
                # this will raise if the observable does not exist
                obsname = flavio.Observable.argument_format(obs, 'dict')['name']
                flavio.Observable[obsname]


==> anc/flavio-master/flavio/test_parameters.py <==
import unittest
import numpy as np
from .parameters import *
from .classes import *
from .parameters import FlavioParticle, p_data
import tempfile

s = 1.519267515435317e+24
ps = 1e-12*s


class TestPDG(unittest.TestCase):
    year = 2018
    FlavioParticle.load_table(p_data.basepath / f"particle{year}.csv")
    def test_pdg(self):
        # check some tex names and masses
        to_check = {
            'Bs': ('B_{s}', 5.366890000000001),
            'Bc': ('B_{c}', 6.2749),
            'Bs*': ('B_{s}^{*}', 5.4154),
            'B*+': ('B^{*+}', 5.32465),
            'B*0': ('B^{*0}', 5.32465),
            'B+': ('B^{+}', 5.27932),
            'B0': ('B^{0}', 5.27963),
            'Ds': ('D_{s}', 1.96834),
            'Ds*': ('D_{s}^{*}', 2.1122),
            'D+': ('D^{+}', 1.86965),
            'D0': ('D^{0}', 1.86483),
            'h': ('H', 125.18),
            'J/psi': ('J/\\psi', 3.0969),
            'KL': ('K_{L}', 0.497611),
            'KS': ('K_{S}', 0.497611),
            'K*+': ('K^{*+}', 0.89176),
            'K*0': ('K^{*0}', 0.89555),
            'K+': ('K^{+}', 0.49367700000000003),
            'K0': ('K^{0}', 0.497611),
            'Lambda': ('\\Lambda', 1.115683),
            'Lambdab': ('\\Lambda_{b}', 5.6196),
            'Lambdac': ('\\Lambda_{c}', 2.28646),
            'omega': ('\\omega', 0.78265),
            'D*0': ('D^{*0}', 2.00685),
            'D*+': ('D^{*+}', 2.01026),
            'W': ('W', 80.379),
            'Z': ('Z', 91.1876),
            'e': ('e', 0.0005109989461),
            'eta': ('\\eta', 0.547862),
            'f0': ('f_{0}', 0.99),
            'mu': ('\\mu', 0.1056583745),
            'phi': ('\\phi', 1.019461),
            'pi+': ('\\pi^{+}', 0.13957060999999998),
            'pi0': ('\\pi^{0}', 0.134977),
            'psi(2S)': ('\\psi_{2S}', 3.686097),
            'rho+': ('\\rho^{+}', 0.7752600000000001),
            'rho0': ('\\rho^{0}', 0.7752600000000001),
            't': ('t', 173.1),
            'tau': ('\\tau', 1.7768599999999999),
            'u': ('u', 0.0022),
            'p': ('p', 0.9382720809999999),
            'n': ('n', 0.9395654130000001),
        }
        for flavio_name, (tex_test, mass_test) in to_check.items():
            particle = FlavioParticle.from_flavio_name(flavio_name)
            self.assertEqual(particle.latex_name_simplified, tex_test)
            self.assertEqual(particle.flavio_m[3], mass_test)
        # check B_s lifetime and errors in picoseconds
        particle = FlavioParticle.from_flavio_name('Bs')
        tauBs = particle.flavio_tau[3:]
        self.assertAlmostEqual(tauBs[0]/ps, 1.509, places=3)
        self.assertAlmostEqual(tauBs[1]/ps, 0.004, places=3)
        self.assertAlmostEqual(tauBs[2]/ps, 0.004, places=3)

class TestParameters(unittest.TestCase):
    def test_parameters(self):
        par_dict = default_parameters.get_central_all()
        # parameters from the YAML file
        self.assertEqual(par_dict['alpha_s'],  0.1182)
        self.assertEqual(par_dict['Gamma12_Bs_c'],  -48.0)
        # parameters from the PDG file
        self.assertEqual(par_dict['m_W'], 80.379)
        self.assertEqual(par_dict['tau_phi'], 1/4.249e-3)
        # just check if the random values are numbers
        for par_random in default_parameters.get_random_all().values():
            self.assertIsInstance(par_random, float)
        for par_random in default_parameters.get_random_all(size=2).values():
            self.assertEqual(par_random.shape, (2,))

    def test_constraints_from_string(self):
        pds = constraints_from_string('1.36(34)(3) 1e-3')
        for pd in pds:
            self.assertEqual(pd.get_central(), 1.36e-3)
        self.assertEqual(pds[0].standard_deviation, 0.34e-3)
        self.assertEqual(pds[1].standard_deviation, 0.03e-3)

        pds = constraints_from_string('1.36(1.4)(3)1E5')
        for pd in pds:
            self.assertEqual(pd.get_central(), 1.36e5)
        self.assertEqual(pds[0].standard_deviation, 1.4e5)
        self.assertEqual(pds[1].standard_deviation, 0.03e5)

        pds = constraints_from_string('5(3)(2)')
        for pd in pds:
            self.assertEqual(pd.get_central(), 5.)
        self.assertEqual(pds[0].standard_deviation, 3.)
        self.assertEqual(pds[1].standard_deviation, 2.)

        pds = constraints_from_string('1.36 +- 0.34 +- 0.3 * 10^-5')
        for pd in pds:
            self.assertAlmostEqual(pd.get_central(), 1.36e-5, places=12)
        self.assertAlmostEqual(pds[0].standard_deviation, 0.34e-5, places=12)
        self.assertAlmostEqual(pds[1].standard_deviation, 0.3e-5, places=12)

        pds = constraints_from_string('1.36±0.34±0.3')
        for pd in pds:
            self.assertEqual(pd.get_central(), 1.36)
        self.assertEqual(pds[0].standard_deviation, 0.34)
        self.assertEqual(pds[1].standard_deviation, 0.3)

        pds = constraints_from_string(r'1.36 \pm 0.34 \pm 0.3')
        for pd in pds:
            self.assertEqual(pd.get_central(), 1.36)
        self.assertEqual(pds[0].standard_deviation, 0.34)
        self.assertEqual(pds[1].standard_deviation, 0.3)

        pds = constraints_from_string('5 + 0.1 - 0.2 + 0.3 - 0.5')
        for pd in pds:
            self.assertEqual(pd.get_central(), 5.)
        self.assertEqual(pds[0].left_deviation, 0.2)
        self.assertEqual(pds[0].right_deviation, 0.1)
        self.assertEqual(pds[1].left_deviation, 0.5)
        self.assertEqual(pds[1].right_deviation, 0.3)

    def test_yaml_io_new(self):
        from flavio import default_parameters
        with tempfile.NamedTemporaryFile('r+') as tf:
            write_file(tf.name, default_parameters)
            tf.seek(0) # rewind
            c = read_file(tf.name)
        self.assertEqual(c.get_yaml_dict(), default_parameters.get_yaml_dict())


==> anc/flavio-master/flavio/test_parseerrors.py <==
import unittest
import flavio

class TestParseErrors(unittest.TestCase):
    def test_parse_limits(self):
        pul = flavio._parse_errors._pattern_upperlimit
        # just assure this matches something
        self.assertTrue(pul.match('< 3.6e-9 @90% CL'))
        self.assertTrue(pul.match(' <38 @  32.2 % C.L. '))
        self.assertTrue(pul.match('< 3.e91@ 60 % C L '))
        # check that they return the right thing
        pds = flavio._parse_errors.constraints_from_string('<3.6e-9@90%CL')
        self.assertEqual(len(pds), 1)
        self.assertEqual(pds[0].limit, 3.6e-9)
        self.assertEqual(pds[0].confidence_level, 0.9)
        pds = flavio._parse_errors.constraints_from_string(' <3.6 @ 0.2 % C. L.')
        self.assertEqual(len(pds), 1)
        self.assertEqual(pds[0].limit, 3.6)
        self.assertEqual(pds[0].confidence_level, 0.002)
        # make sure using CL above 100% raises an error:
        with self.assertRaises(ValueError):
            flavio._parse_errors.constraints_from_string('< 3.6e-9 @110% CL')
        # make sure a negative limit raises an error:
        with self.assertRaises(ValueError):
            flavio._parse_errors.constraints_from_string('< -3.6e-9 @90% CL')

    def test_parse_range(self):
        pds = flavio._parse_errors.constraints_from_string('[-1,5]')
        self.assertEqual(len(pds), 1)
        self.assertEqual(pds[0].central_value, 2)
        self.assertEqual(pds[0].half_range, 3)
        pds = flavio._parse_errors.constraints_from_string('[-1 ,5 ] * 1e15')
        self.assertEqual(pds[0].central_value, 2e15)
        self.assertEqual(pds[0].half_range, 3e15)
        with self.assertRaises(ValueError):
            # max < min
            flavio._parse_errors.constraints_from_string('[1, -5]')
        pds = flavio._parse_errors.constraints_from_string('[ -1e-2,5e-2]e15')
        self.assertEqual(pds[0].central_value, 2e13)
        self.assertEqual(pds[0].half_range, 3e13)

    def test_parse_lognormal(self):
        for s in ['1 */ 1.5', ' 1.0 /* 1.5', '1e0*/1.5']:
            pds = flavio._parse_errors.constraints_from_string(s)
            self.assertEqual(pds[0].central_value, 1)
            self.assertEqual(pds[0].factor, 1.5)
        for s in ['1e-3 */ 1.5', ' 1.0E-03 /* 1.5', '0.001 */1.5']:
            pds = flavio._parse_errors.constraints_from_string(s)
            self.assertEqual(pds[0].central_value, 1e-3)
            self.assertEqual(pds[0].factor, 1.5)


==> anc/flavio-master/flavio/util.py <==
import pkgutil
import os
import sys
from itertools import chain
import re
import ast


def get_datapath(package, resource):
    """Rewrite of pkgutil.get_data() that just returns the file path.

    Taken from https://stackoverflow.com/a/13773912"""
    loader = pkgutil.get_loader(package)
    if loader is None or not hasattr(loader, 'get_data'):
        return None
    mod = sys.modules.get(package) or loader.load_module(package)
    if mod is None or not hasattr(mod, '__file__'):
        return None
    # Modify the resource name to be compatible with the loader.get_data
    # signature - an os.path format "filename" starting with the dirname of
    # the package's __file__
    parts = resource.split('/')
    parts.insert(0, os.path.dirname(mod.__file__))
    resource_name = os.path.join(*parts)
    return resource_name

def extract_citations():
    string_in_parantheses_matcher = (
        r'\(\s*[rfuRFU]{0,2}".*?(?<!\\)"\s*\)' # string between (" ")
        '|'
        r"\(\s*[rfuRFU]{0,2}'.*?(?<!\\)'\s*\)" # string between (' ')
    )
    regexp = re.compile(fr'\.register({string_in_parantheses_matcher})')
    flavio_dir = get_datapath('flavio', '')
    generator_py_files = chain.from_iterable((
        (   os.path.join(root, name) for name in files
            if os.path.splitext(name)[1] == '.py')
        for root, dirs, files in os.walk(flavio_dir)
    ))
    citations = set()
    for filename in generator_py_files:
        with open(filename, 'r') as f:
            citations |= set(chain.from_iterable((
                {ast.literal_eval(v) for v in regexp.findall(line)} for line in f
            )))
    return citations


==> anc/flavio-master/setup.py <==
from setuptools import setup, find_packages

with open('flavio/_version.py', encoding='utf-8') as f:
    exec(f.read())

with open('README.md', encoding='utf-8') as f:
    LONG_DESCRIPTION = f.read()

setup(name='flavio',
      version=__version__,
      author='David M. Straub',
      author_email='straub@protonmail.com',
      url='https://flav-io.github.io',
      description='A Python package for flavour physics phenomenology in the Standard Model and beyond',
      long_description=LONG_DESCRIPTION,
      long_description_content_type='text/markdown',
      license='MIT',
      packages=find_packages(),
      package_data={
      'flavio':['data/*.yml',
                'data/test/*',
                'physics/data/arXiv-0810-4077v3/*',
                'physics/data/arXiv-1503-05534v1/*',
                'physics/data/arXiv-1503-05534v2/*',
                'physics/data/arXiv-1501-00367v2/*',
                'physics/data/arXiv-1602-01399v1/*',
                'physics/data/arXiv-1602-01399v1/*',
                'physics/data/arXiv-1811-00983v1/*',
                'physics/data/qcdf_interpolate/*',
                'physics/data/wcsm/*',
                ]
      },
      install_requires=['numpy>=1.16.5', 'scipy', 'setuptools>=3.3', 'pyyaml',
                        'ckmutil', 'wilson>=2.0', 'particle>=0.16.0', ],
      extras_require={
            'testing': ['nose2'],
            'plotting': ['matplotlib>=2.0'],
            'sampling': ['iminuit>=2.0'],
            },
    )


==> anc/greljo/info.json <==
{"version":[4,0],"json":"wpd.json","images":["image.png"]}

==> anc/greljo/wpd.json <==
{"version":[4,2],"axesColl":[{"name":"XY","type":"XYAxes","isLogX":true,"isLogY":true,"noRotation":true,"calibrationPoints":[{"px":468.9973082099656,"py":874.2590847913907,"dx":"0.5","dy":"0.005","dz":null},{"px":1746.113055181696,"py":870.6514131897712,"dx":"50","dy":"0.005","dz":null},{"px":215.25773889637293,"py":870.6514131897753,"dx":"0.5","dy":"0.005","dz":null},{"px":215.25773889636608,"py":220.0679676985195,"dx":"50","dy":"1","dz":null}]}],"datasetColl":[{"name":"Default Dataset","axesName":"XY","colorRGB":[200,0,0,255],"metadataKeys":[],"data":[{"x":663.8115746971736,"y":687.8627187079408,"value":[1.0093801273395007,0.022154916320015663]},{"x":851.4104979811575,"y":538.7456258411844,"value":[1.9853636258147485,0.07462392677296992]},{"x":820.1440107671601,"y":507.47913862718707,"value":[1.7736823419026704,0.09626394228678882]},{"x":788.8775235531629,"y":644.5706594885598,"value":[1.5845707099052528,0.031520170719918056]},{"x":757.6110363391656,"y":594.0632570659488,"value":[1.4156223329123145,0.04755834677604844]},{"x":707.1036339165545,"y":704.6985195154778,"value":[1.1799167333910763,0.01931630487088208]},{"x":899.5127860026918,"y":365.57738896366084,"value":[2.3614003740034364,0.3057397360917291]},{"x":916.3485868102288,"y":291.01884253028265,"value":[2.5091982506570942,0.5611201678848504]},{"x":1055.8452220726783,"y":127.47106325706595,"value":[4.149451759637741,2.12570671785109]},{"x":1180.9111709286676,"y":21.646029609690444,"value":[6.51399759356989,5.032605434255798]}],"autoDetectionData":null}],"measurementColl":[]}

==> anc/make_plots.out <==
# Not changing Bs->mumu files
gf_bf= 1.2969984122947797  theta_gf= -0.00046663276639427126
Max[chi^2_SM-chi^2](gzp=1.2969984122947797, theta=-0.00046663276639427126)=11.221575167443262
Max[chi^2_SM(LFU)-chi^2(LFU)]=0.10697191515642857
Max[chi^2_SM(quarks)-chi^2(quarks)]=14.967023733859719
gf_bf= 0.2387848507018874  theta_gf= -0.013279797290663139
Max[chi^2_SM-chi^2](gzp=0.2387848507018874, theta=-0.013279797290663139)=11.102154929896415
Max[chi^2_SM(LFU)-chi^2(LFU)]=0.35243200996401214
Max[chi^2_SM(quarks)-chi^2(quarks)]=12.831063430910717
{'$\\Delta M_s$': 1.0484049161367306, 'BR($B_s$->$\\mu\\mu$)': 1.2634378913494309, '$R_K(1.1,6)$': 0.22640493048405674, '$R_{K^*}(0.1,1.1)$': -0.026636440080961516, '$R_{K^*}(1.1,6)$': -0.427491097336437, '$P_5^{\\prime}(2.5,4)$': -1.9406915265489966, '$P_5^{\\prime}(4,6)$': -2.841993093325867, 'BR($B_s$->$\\phi\\mu\\mu$)(0.1,0.98)': 2.677348043138211, 'BR($B_s$->$\\phi\\mu\\mu$)(1.1,2.5)': 3.1933514944443693, 'BR($B_s$->$\\phi\\mu\\mu$)(2.5,4)': 3.9905560482073326, 'BR($B_s$->$\\phi\\mu\\mu$)(4,6)': 3.1212040017999705, 'BR($B_s$->$\\phi\\mu\\mu$)(15,19)': 1.506678324548913}
theory RK*= 0.9964410466712695
exp. RK*= 1.027
theory RK= 1.000779205416889
exp. RK= 0.949
{'$\\Delta M_s$': 1.0484049161367306, 'BR($B_s$->$\\mu\\mu$)': 1.2634378913494309, '$R_K(1.1,6)$': 0.22640493048405674, '$R_{K^*}(0.1,1.1)$': -0.026636440080961516, '$R_{K^*}(1.1,6)$': -0.427491097336437, '$P_5^{\\prime}(2.5,4)$': -1.9406915265489966, '$P_5^{\\prime}(4,6)$': -2.841993093325867, 'BR($B_s$->$\\phi\\mu\\mu$)(0.1,0.98)': 2.677348043138211, 'BR($B_s$->$\\phi\\mu\\mu$)(1.1,2.5)': 3.1933514944443693, 'BR($B_s$->$\\phi\\mu\\mu$)(2.5,4)': 3.9905560482073326, 'BR($B_s$->$\\phi\\mu\\mu$)(4,6)': 3.1212040017999705, 'BR($B_s$->$\\phi\\mu\\mu$)(15,19)': 1.506678324548913}
theory RK*= 0.9964410466712695
exp. RK*= 1.027
theory RK= 1.000779205416889
exp. RK= 0.949


==> anc/make_print_ft.out <==
# Not changing Bs->mumu files
# Second argument <command> not on list: see end of code


==> anc/measurements.save.default <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.9326678881580837e-09, 5.636811229050937e-11]
    standard_deviation: [3.4968835001899646e-10, 7.003485292860774e-11]
    correlation:
    - [1.0, -0.2696224433910463]
    - [-0.2696224433910463, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [1.70146781976304e-14,
    1.8764397077657177e-13, 1.8047302162429653e-12, 1.5223512625671307e-11, 1.1325943995819414e-10,
    7.472136208433453e-10, 4.3948167578518334e-09, 2.3164150278856984e-08, 1.0996870627913364e-07,
    4.72527448328189e-07, 1.8465528155555584e-06, 6.592684056724102e-06, 2.1599076474465342e-05,
    6.520737382180599e-05, 0.00018211667588461657, 0.00047233928804966654, 0.0011414224856435874,
    0.0025787409578322145, 0.005462777057162251, 0.010881697821049698, 0.020437189972111858,
    0.03628154751051642, 0.06102912925615424, 0.09748682873512027, 0.14823372913666513,
    0.21499274405615362, 0.2980368924415226, 0.3956822060048588, 0.5040633118752752,
    0.6172875612724689, 0.7279437501850259, 0.828195865528809, 0.9103959265245214,
    0.9686208629126823, 0.9988675337244659, 1.0, 0.9730606847849745, 0.9221428984149361,
    0.8515131803678124, 0.7675717642371109, 0.6760788281825905, 0.5825426367987291,
    0.491616666156791, 0.4067821478955098, 0.3303567988401987, 0.26358510078794056,
    0.20681781376393332, 0.15972830514275674, 0.12152989464561918, 0.09116994378325745,
    0.06748600742500928, 0.049335715889246796, 0.03564059435112219, 0.025461977958642946,
    0.018000819398197317, 0.012601467544768433, 0.008740595120870871, 0.006010381830043262,
    0.004099611769996643, 0.002775173531125425, 0.0018653473436192405, 0.0012455351525689278,
    0.0008265600397218281, 0.0005453809590836737, 0.00035793827594140376, 0.0002337575712373076,
    0.00015196064273819066, 9.836790262046396e-05, 6.34273120406156e-05, 4.075059977421792e-05,
    2.6094917353844754e-05, 1.6659332300998493e-05, 1.0606219326386203e-05, 6.735489976288816e-06,
    4.2676381936080786e-06, 2.6986740450669455e-06, 1.7031177772236517e-06, 1.073152478033633e-06,
    6.752249110619079e-07, 4.2431488671553575e-07, 2.6634856266831754e-07, 1.6703374150464367e-07,
    1.0466825130125151e-07, 6.555476085547151e-08, 4.103296782743062e-08, 2.5674950733105948e-08,
    1.6061351159385035e-08, 1.0046314360518418e-08, 6.283868769789545e-09, 3.930968514807884e-09,
    2.4595682759129653e-09, 1.5393893886881072e-09, 9.638648772214433e-10, 6.037988519694699e-10,
    3.784527067496923e-10, 2.3736549256112685e-10, 1.4898134785503604e-10, 9.35822862332258e-11,
    5.88334820773259e-11, 3.7022325254176346e-11, 2.3319761074910682e-11]


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.55, 0.56, 0.57, 0.58, 0.59, 0.60, 0.61, 0.62, 0.63, 0.64, 0.65,
            0.66, 0.67, 0.68, 0.69, 0.70, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76,
            0.77, 0.78, 0.79, 0.80, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87,
            0.88, 0.89, 0.90, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98,
            0.99, 1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09,
            1.10, 1.11, 1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.20,
            1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.30, 1.31,
            1.32, 1.33, 1.34]
        y: [4.592421315031857e-16, 5.5901132147031404e-15, 6.201235118106134e-14,
            6.269234381061624e-13, 5.776031194753914e-12, 4.8497937345273923e-11,
            3.711040728754738e-10, 2.587896409426379e-09, 1.6446624232074105e-08,
            9.52544703155788e-08, 5.027738455371626e-07, 2.4184588548552257e-06,
            1.060189365121729e-05, 4.235521575635483e-05, 0.00015213723276270705,
            0.0005200632130020648, 0.0015902330246963905, 0.004371917153469848,
            0.01086107678305914, 0.024489803457558135, 0.05033789154098812,
            0.09475965630954294, 0.16397443123427355, 0.2619279584567761,
            0.3876920976234611, 0.5336684480468482, 0.6854259094110889,
            0.823994549860856, 0.9307636463150687, 0.9901678980217221,
            0.9952648985940815, 0.9477649434255926, 0.8570920873304726,
            0.7383199301574547, 0.6070213106565104, 0.47742011014068764,
            0.3600359539618476, 0.2609079176138376, 0.1820121701933321,
            0.12247728813141628, 0.07964626887468408, 0.050137624754420206,
            0.030607208330096516, 0.018147790922818322, 0.010466007314797602,
            0.005881335569701639, 0.0032238590291532167, 0.001726142243958348,
            0.0009040545118164802, 0.0004637049115263803, 0.0002332185909178623,
            0.00011522368519328803, 5.590043168179593e-05, 2.6679534838415404e-05,
            1.2538726775068061e-05, 5.807950509307312e-06, 2.6541619902900418e-06,
            1.1976527268833891e-06, 5.18379280687064e-07, 2.2337617082868514e-07,
            9.458775788193641e-08, 3.935880482958741e-08, 1.6093768697699276e-08,
            6.466696672870018e-09, 2.5533838518528983e-09, 9.907375113060935e-10,
            3.777547966522418e-10, 1.4153708622088788e-10, 5.211219852702014e-11,
            1.8854604317496227e-11, 6.703541953975463e-12, 2.3420713567208993e-12,
            8.040902492872131e-13, 2.7128035849681796e-13, 8.993749510495809e-14,
            2.930030266827948e-14, 9.380204518810159e-15, 2.9509468703762604e-15,
            9.122615178816618e-16, 2.771316976677127e-16]



LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/measurements.save.default.susy <==
# This file contains all the experimental measurements.
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value:
         distribution: numerical
         x: [0.32203389830508472, 0.34406779661016951, 0.36610169491525424, 0.38813559322033897, 0.4101694915254237, 0.43220338983050843, 0.45423728813559322, 0.47627118644067795, 0.49830508474576268, 0.52033898305084747, 0.5423728813559322, 0.56440677966101693, 0.58644067796610166, 0.60847457627118651, 0.63050847457627124, 0.65254237288135597, 0.6745762711864407, 0.69661016949152543, 0.71864406779661016, 0.7406779661016949, 0.76271186440677963, 0.78474576271186436, 0.80677966101694909, 0.82881355932203382, 0.85084745762711855, 0.87288135593220328, 0.89491525423728802, 0.91694915254237297, 0.9389830508474577, 0.96101694915254243, 0.98305084745762716, 1.0050847457627119, 1.0271186440677966, 1.0491525423728814, 1.0711864406779661, 1.0932203389830508, 1.1152542372881356, 1.1372881355932203, 1.159322033898305, 1.1813559322033897, 1.2033898305084745, 1.2254237288135592, 1.2474576271186439, 1.2694915254237289, 1.2915254237288136, 1.3135593220338984, 1.3355932203389831, 1.3576271186440678, 1.3796610169491526, 1.4016949152542373, 1.423728813559322, 1.4457627118644067, 1.4677966101694915, 1.4898305084745762, 1.5118644067796609, 1.5338983050847459, 1.5559322033898306]
         y: [5.6809387153097712e-07, 6.0396698949963744e-06, 5.0150626650029067e-05, 0.0003252442213613549, 0.0016474524090636642, 0.006517577885966833, 0.020354852378992382, 0.05241872555125314, 0.11402931997866546, 0.21376567729264906, 0.35238195481274165, 0.51826255846771419, 0.690079259125155, 0.84088805077533757, 0.94804073141260814, 0.99705526660951094, 0.98621494071587834, 0.92325134828600275, 0.82319327858735192, 0.70253583154289834, 0.57669427782381144, 0.45717703819692768, 0.35138098968886583, 0.2627199920930387, 0.19170823632155595, 0.13692051144806572, 0.095966109900830474, 0.066164222711994056, 0.044971015782364079, 0.030190723371453614, 0.020053519226620586, 0.013198994295782356, 0.0086186961781051872, 0.0055903301579139381, 0.0036058135111671319, 0.0023072486153233413, 0.0014747707248869565, 0.00094165887445748651, 0.00060062261574288657, 0.00038269143292687658, 0.00024357616071383475, 0.00015486732723114267, 9.8361197460841327e-05, 6.2406064124841638e-05, 3.9552028358902991e-05, 2.5040887067679769e-05, 1.5836880526245869e-05, 1.0005264010065528e-05, 6.3143179585843096e-06, 3.9807355100871835e-06, 2.5069125268935054e-06, 1.5770810731381989e-06, 9.9107801111957362e-07, 6.2215793318564117e-07, 3.9015073327630452e-07, 2.4440112093889412e-07, 1.5293713179096793e-07]
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value:
         distribution: numerical
         x: [0.3254237288135593, 0.35084745762711866, 0.37627118644067797, 0.40169491525423728, 0.42711864406779659, 0.4525423728813559, 0.47796610169491527, 0.50338983050847452, 0.52881355932203389, 0.55423728813559325, 0.57966101694915251, 0.60508474576271187, 0.63050847457627124, 0.65593220338983049, 0.68135593220338986, 0.70677966101694922, 0.73220338983050848, 0.75762711864406773, 0.78305084745762721, 0.80847457627118646, 0.83389830508474572, 0.85932203389830519, 0.88474576271186445, 0.9101694915254237, 0.93559322033898318, 0.96101694915254243, 0.98644067796610169, 1.0118644067796612, 1.0372881355932204, 1.0627118644067797, 1.0881355932203389, 1.1135593220338984, 1.1389830508474577, 1.1644067796610169, 1.1898305084745764, 1.2152542372881356, 1.2406779661016949, 1.2661016949152544, 1.2915254237288136, 1.3169491525423729, 1.3423728813559324, 1.3677966101694916, 1.3932203389830509, 1.4186440677966103, 1.4440677966101696, 1.4694915254237289, 1.4949152542372883, 1.5203389830508476, 1.5457627118644068, 1.5711864406779663, 1.5966101694915256, 1.6220338983050848]
         y: [9.2859885275453659e-07, 1.1173017058353056e-05, 0.00010059366576480207, 0.00067768623024118326, 0.0034162098607083643, 0.012949198351074815, 0.038717629066264123, 0.094109769203649676, 0.19164234971831345, 0.33470835646281444, 0.51125877432706002, 0.69557899360943121, 0.85467064508473634, 0.96097083389228344, 0.99979983632838498, 0.9712647296315845, 0.88843328568449786, 0.77113802765151196, 0.63861141674216759, 0.50760009664448069, 0.38914997280248886, 0.288889998190972, 0.20851010317320542, 0.14677710158297538, 0.10105380017120832, 0.068242816690122929, 0.045289401093338538, 0.029612915425365847, 0.019110334062907564, 0.012233215491691747, 0.0076929020768207864, 0.0048138700412563296, 0.0029974579393755355, 0.0018572330902757665, 0.0011450759860078946, 0.00070251690600029945, 0.00042887806216228703, 0.00026053463320952971, 0.00015748952482220918, 9.4731074074424259e-05, 5.6700622791742157e-05, 3.3770522164974281e-05, 2.0014387384152143e-05, 1.1803244567977215e-05, 6.9265199506158483e-06, 4.0446724037264971e-06, 2.3502074211150378e-06, 1.358887843829664e-06, 7.818359082179601e-07, 4.4761248450030899e-07, 2.5500185999955114e-07, 1.4455698588682474e-07]

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.9326678881580837e-09, 5.636811229050937e-11]
    standard_deviation: [3.4968835001899646e-10, 7.003485292860774e-11]
    correlation:
    - [1.0, -0.2696224433910463]
    - [-0.2696224433910463, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.5 , 0.51, 0.52, 0.53, 0.54, 0.55, 0.56, 0.57, 0.58, 0.59, 0.6 ,
       0.61, 0.62, 0.63, 0.64, 0.65, 0.66, 0.67, 0.68, 0.69, 0.7 , 0.71,
       0.72, 0.73, 0.74, 0.75, 0.76, 0.77, 0.78, 0.79, 0.8 , 0.81, 0.82,
       0.83, 0.84, 0.85, 0.86, 0.87, 0.88, 0.89, 0.9 , 0.91, 0.92, 0.93,
       0.94, 0.95, 0.96, 0.97, 0.98, 0.99, 1.  , 1.01, 1.02, 1.03, 1.04,
       1.05, 1.06, 1.07, 1.08, 1.09, 1.1 , 1.11, 1.12, 1.13, 1.14, 1.15,
       1.16, 1.17, 1.18, 1.19, 1.2 , 1.21, 1.22, 1.23, 1.24, 1.25, 1.26,
       1.27, 1.28, 1.29, 1.3 , 1.31, 1.32, 1.33, 1.34, 1.35, 1.36, 1.37,
       1.38, 1.39, 1.4 , 1.41, 1.42, 1.43, 1.44, 1.45, 1.46, 1.47, 1.48,
       1.49, 1.5]
        y: [1.70146781976304e-14,
    1.8764397077657177e-13, 1.8047302162429653e-12, 1.5223512625671307e-11, 1.1325943995819414e-10,
    7.472136208433453e-10, 4.3948167578518334e-09, 2.3164150278856984e-08, 1.0996870627913364e-07,
    4.72527448328189e-07, 1.8465528155555584e-06, 6.592684056724102e-06, 2.1599076474465342e-05,
    6.520737382180599e-05, 0.00018211667588461657, 0.00047233928804966654, 0.0011414224856435874,
    0.0025787409578322145, 0.005462777057162251, 0.010881697821049698, 0.020437189972111858,
    0.03628154751051642, 0.06102912925615424, 0.09748682873512027, 0.14823372913666513,
    0.21499274405615362, 0.2980368924415226, 0.3956822060048588, 0.5040633118752752,
    0.6172875612724689, 0.7279437501850259, 0.828195865528809, 0.9103959265245214,
    0.9686208629126823, 0.9988675337244659, 1.0, 0.9730606847849745, 0.9221428984149361,
    0.8515131803678124, 0.7675717642371109, 0.6760788281825905, 0.5825426367987291,
    0.491616666156791, 0.4067821478955098, 0.3303567988401987, 0.26358510078794056,
    0.20681781376393332, 0.15972830514275674, 0.12152989464561918, 0.09116994378325745,
    0.06748600742500928, 0.049335715889246796, 0.03564059435112219, 0.025461977958642946,
    0.018000819398197317, 0.012601467544768433, 0.008740595120870871, 0.006010381830043262,
    0.004099611769996643, 0.002775173531125425, 0.0018653473436192405, 0.0012455351525689278,
    0.0008265600397218281, 0.0005453809590836737, 0.00035793827594140376, 0.0002337575712373076,
    0.00015196064273819066, 9.836790262046396e-05, 6.34273120406156e-05, 4.075059977421792e-05,
    2.6094917353844754e-05, 1.6659332300998493e-05, 1.0606219326386203e-05, 6.735489976288816e-06,
    4.2676381936080786e-06, 2.6986740450669455e-06, 1.7031177772236517e-06, 1.073152478033633e-06,
    6.752249110619079e-07, 4.2431488671553575e-07, 2.6634856266831754e-07, 1.6703374150464367e-07,
    1.0466825130125151e-07, 6.555476085547151e-08, 4.103296782743062e-08, 2.5674950733105948e-08,
    1.6061351159385035e-08, 1.0046314360518418e-08, 6.283868769789545e-09, 3.930968514807884e-09,
    2.4595682759129653e-09, 1.5393893886881072e-09, 9.638648772214433e-10, 6.037988519694699e-10,
    3.784527067496923e-10, 2.3736549256112685e-10, 1.4898134785503604e-10, 9.35822862332258e-11,
    5.88334820773259e-11, 3.7022325254176346e-11, 2.3319761074910682e-11]


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.55, 0.56, 0.57, 0.58, 0.59, 0.60, 0.61, 0.62, 0.63, 0.64, 0.65,
            0.66, 0.67, 0.68, 0.69, 0.70, 0.71, 0.72, 0.73, 0.74, 0.75, 0.76,
            0.77, 0.78, 0.79, 0.80, 0.81, 0.82, 0.83, 0.84, 0.85, 0.86, 0.87,
            0.88, 0.89, 0.90, 0.91, 0.92, 0.93, 0.94, 0.95, 0.96, 0.97, 0.98,
            0.99, 1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.07, 1.08, 1.09,
            1.10, 1.11, 1.12, 1.13, 1.14, 1.15, 1.16, 1.17, 1.18, 1.19, 1.20,
            1.21, 1.22, 1.23, 1.24, 1.25, 1.26, 1.27, 1.28, 1.29, 1.30, 1.31,
            1.32, 1.33, 1.34]
        y: [4.592421315031857e-16, 5.5901132147031404e-15, 6.201235118106134e-14,
            6.269234381061624e-13, 5.776031194753914e-12, 4.8497937345273923e-11,
            3.711040728754738e-10, 2.587896409426379e-09, 1.6446624232074105e-08,
            9.52544703155788e-08, 5.027738455371626e-07, 2.4184588548552257e-06,
            1.060189365121729e-05, 4.235521575635483e-05, 0.00015213723276270705,
            0.0005200632130020648, 0.0015902330246963905, 0.004371917153469848,
            0.01086107678305914, 0.024489803457558135, 0.05033789154098812,
            0.09475965630954294, 0.16397443123427355, 0.2619279584567761,
            0.3876920976234611, 0.5336684480468482, 0.6854259094110889,
            0.823994549860856, 0.9307636463150687, 0.9901678980217221,
            0.9952648985940815, 0.9477649434255926, 0.8570920873304726,
            0.7383199301574547, 0.6070213106565104, 0.47742011014068764,
            0.3600359539618476, 0.2609079176138376, 0.1820121701933321,
            0.12247728813141628, 0.07964626887468408, 0.050137624754420206,
            0.030607208330096516, 0.018147790922818322, 0.010466007314797602,
            0.005881335569701639, 0.0032238590291532167, 0.001726142243958348,
            0.0009040545118164802, 0.0004637049115263803, 0.0002332185909178623,
            0.00011522368519328803, 5.590043168179593e-05, 2.6679534838415404e-05,
            1.2538726775068061e-05, 5.807950509307312e-06, 2.6541619902900418e-06,
            1.1976527268833891e-06, 5.18379280687064e-07, 2.2337617082868514e-07,
            9.458775788193641e-08, 3.935880482958741e-08, 1.6093768697699276e-08,
            6.466696672870018e-09, 2.5533838518528983e-09, 9.907375113060935e-10,
            3.777547966522418e-10, 1.4153708622088788e-10, 5.211219852702014e-11,
            1.8854604317496227e-11, 6.703541953975463e-12, 2.3420713567208993e-12,
            8.040902492872131e-13, 2.7128035849681796e-13, 8.993749510495809e-14,
            2.930030266827948e-14, 9.380204518810159e-15, 2.9509468703762604e-15,
            9.122615178816618e-16, 2.771316976677127e-16]



LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/measurements.save.new_bsmm <==
# This file contains all the experimental measurements INCLUDING UPDATE FROM 20/12/22 ON RK AND RK* and new Bs->mumu results
Sindrum II Ti 1993:
  experiment: SINDRUM II
  inspire: Dohmen:1993mp
  url: https://doi.org/10.1016/0370-2693(93)91383-X
  values:
    CR(mu->e, Ti): < 4.3e-12 @ 90% CL

Sindrum II Au 2006:
  experiment: SINDRUM II
  inspire: Bertl:2006up
  url: https://link.springer.com/article/10.1140%2Fepjc%2Fs2006-02582-x
  values:
    CR(mu->e, Au): < 7e-13 @ 90% CL

HFAG rad 2014:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/2014/radll/OUTPUT/TABLES/radll.pdf
  values:
    BR(B+->K*gamma): 42.1 ± 1.8 e-6
    BR(B0->K*gamma): 43.3 ± 1.5 e-6

HFLAV rad 2018:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: http://www.slac.stanford.edu/xorg/hflav/rare/May2018/radll/OUTPUT/TABLES/PDF/radll.pdf
  values:
    # note that B+->taunu is wrong in this file! See (correct) PDG average below.
    BR(B+->enu): < 0.98e-6 @ 90% CL
    BR(B+->munu): < 1.0e-6 @ 90% CL

PDG B->taunu 2018:
  experiment: PDG
  url: http://pdglive.lbl.gov/BranchingRatio.action?desig=184&parCode=S041
  inspire: Tanabashi:2018oca
  values:
    BR(B+->taunu): (1.09 ± 0.24) e-4

BaBar Btautau 2005:
  experiment: BaBar
  inspire: Aubert:2005qw
  values:
    BR(B0->tautau): < 4.1e-3 @ 90% CL

BaBar BKtautau 2016:
  experiment: BaBar
  inspire: TheBaBar:2016xwe
  values:
    BR(B+->Ktautau): (1.31 + 0.66 - 0.61 + 0.35 - 0.25) e-3

B->Xgamma WA 2017:
  inspire: Misiak:2017bgg
  values:
    BR(B->Xsgamma): 327 ± 14 e-6

HFAG acp 2016:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/rare/July2016/acp/OUTPUT/TABLES/acp.pdf
  values:
    ACP(B->Xgamma): 0.032 ± 0.034
    ACP(B0->K*gamma): -0.002 ± 0.015

Belle phigamma 2014:
  experiment: Belle
  inspire: Dutta:2014sxo
  values:
    BR(Bs->phigamma): 3.6 ± 0.5 ± 0.3 ± 0.6 e-5

LHCb rad 2012:
  experiment: LHCb
  inspire: Aaij:2012ita
  values:
    # The originally measured value is 1.23 ± 0.06 ± 0.04 ± 0.10
    # Using a more precise value of fs/fd from https://cds.cern.ch/record/1559262/
    # one gets 1.19 ± 0.06 ± 0.04 ± 0.07
    # see https://github.com/flav-io/flavio/issues/145#issuecomment-788085708
    BR(B0->K*gamma)/BR(Bs->phigamma): 1.19 ± 0.06 ± 0.04 ± 0.07

LHCb phigamma 2019:
  experiment: LHCb
  inspire: Aaij:2019pnd
  values:
    S_phigamma: 0.43 ± 0.30 ± 0.11
    ACP(Bs->phigamma): 0.11 ± 0.29 ± 0.11
    ADeltaGamma(Bs->phigamma): -0.67 +0.37 -0.41 ± 0.17
  correlation:
    [[1, 0.04, 0.04], [0.04, 1, 0.04], [0.04, 0.04, 1]]

# When updating DeltaM_d or DeltaM_s,
# DeltaM_d/DeltaM_s under "CKM ratio measurements"
# should be updated as well!
HFAG osc summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/osc/summer_2015/
  values:
    # to convert numbers from inverse picoseconds to GeV, divide by
    # ps = 1.519267515435317e+12 [1/GeV],
    DeltaM_d: 3.334(13)e-13 # this is 0.5065 ± 0.0019 ps^-1
    DeltaM_s: 1.1688(14)e-11 # this is  17.757 ± 0.02  ps^-1
    a_fs_d: -0.0015 ± 0.0017
    a_fs_s: -0.0075 ± 0.0041

HFAG UT summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_psiphi: 0.033 ± 0.033 # NB this is actually -phi_s^ccbars
    S_psiK: 0.679 ± 0.020 # NB this is actually an average of several b->ccbard modes

HFAG K*gamma summer 2015:
  experiment: HFAG
  inspire: Amhis:2014hma
  url: http://www.slac.stanford.edu/xorg/hfag/triangle/summer2015/index.shtml
  values:
    S_K*gamma: -0.16 ± 0.22


PDG kaon CPV:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    eps_K: 2.228(11)e-3


LHCb B->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 +0.032-0.032 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.034 +0.044-0.044 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.059 +0.050-0.050 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.227 +0.041-0.041 ± 0.008
    - name: <AFB>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 +0.040-0.040 ± 0.004
    - name: <S7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.042-0.042 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 +0.051-0.051 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.055 +0.041-0.041 ± 0.002
  correlation: [[1.00, -0.00, -0.03, 0.09, 0.03, -0.01, 0.06, 0.03],
               [1.00, 0.02, 0.14,  0.02, -0.06, 0.01, -0.01],
               [1.00, 0.06, 0.15, -0.03, 0.06, 0.00],
               [1.00, 0.04, -0.03, -0.01, 0.00],
               [1.00, -0.02, -0.01, -0.02],
               [1.00, -0.04, 0.10],
               [1.00, 0.02],
               [1.00]]

LHCb B->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 +0.046-0.046 ± 0.017
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.052-0.052 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.038 +0.070-0.070 ± 0.011
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.174 +0.060-0.060 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.229 +0.046-0.046 ± 0.009
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.107 +0.063-0.063 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.174 +0.075-0.075 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.112 +0.054-0.054 ± 0.005
  correlation: [[1.00, 0.05, 0.04, 0.16, 0.11, -0.08, -0.06, 0.05],
               [1.00,  0.00, 0.04, 0.05, 0.08, 0.08, 0.18],
               [1.00, -0.20, -0.01, 0.02, -0.09, -0.07],
               [1.00, -0.09, -0.11, -0.02, -0.12],
               [1.00, -0.03, 0.08, -0.04],
               [1.00, -0.16, 0.14],
               [1.00, -0.04],
               [1.00]]


LHCb B->K*mumu 2020 S 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 +0.047-0.047 ± 0.023
    - name: <S3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.020 +0.053-0.053 ± 0.002
    - name: <S4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.187 +0.074-0.074 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.064 +0.068-0.068 ± 0.010
    - name: <AFB>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.070 +0.043-0.043 ± 0.006
    - name: <S7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.066 +0.065-0.065 ± 0.004
    - name: <S8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.016 +0.074-0.074 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.012 +0.055-0.055 ± 0.003
  correlation: [[1.00, -0.02, -0.03, -0.02, -0.03, -0.01, -0.08, 0.06],
               [1.00, -0.05, -0.03, 0.05, 0.02, -0.07, 0.02],
               [1.00, -0.13, -0.10, 0.01, 0.03, -0.03],
               [1.00, -0.08, 0.01, 0.02, 0.03],
               [1.00, 0.06, -0.05, -0.08],
               [1.00, 0.01, 0.03],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 +0.035-0.035 ± 0.015
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.014 +0.038-0.038 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.145 +0.057-0.057 ± 0.004
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.204 +0.051-0.051 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.050 +0.033-0.033 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.136 +0.053-0.053 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.077 +0.062-0.062 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.029 +0.045-0.045 ± 0.002
  correlation: [[1.00, -0.01, 0.05, -0.02, -0.14, -0.10, 0.09, 0.04],
               [1.00, -0.06, -0.10, 0.06, -0.02, 0.02, -0.08],
               [1.00, 0.01, -0.14,  0.03, 0.02, 0.01],
               [1.00, -0.08,  0.07, 0.02, -0.05],
               [1.00, -0.01, -0.03, 0.01],
               [1.00, 0.03, -0.18],
               [1.00, -0.00],
               [1.00]]


LHCb B->K*mumu 2020 S 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 +0.030-0.030 ± 0.011
    - name: <S3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.013 +0.038-0.038 ± 0.004
    - name: <S4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.275 +0.045-0.045 ± 0.006
    - name: <S5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.279 +0.043-0.043 ± 0.013
    - name: <AFB>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.027-0.027 ± 0.005
    - name: <S7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.074 +0.046-0.046 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.062 +0.047-0.047 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.024 +0.035-0.035 ± 0.002
  correlation: [[1.00, 0.00, -0.01, -0.06, -0.20, -0.05, 0.00, -0.06],
               [1.00, -0.12, -0.24, 0.01, 0.05, 0.04, -0.10],
               [1.00, 0.13, -0.10, 0.02, -0.04, -0.04],
               [1.00, -0.16, -0.01, 0.02, -0.06],
               [1.00, -0.03, 0.02, 0.02],
               [1.00, 0.08, -0.09],
               [1.00, -0.08],
               [1.00]]


LHCb B->K*mumu 2020 S 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <S3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.124 ± 0.037 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.245 ± 0.047 ± 0.007
    - name: <S5>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.310 ± 0.043 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.333 ± 0.030 ± 0.008
    - name: <S7>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.096 ± 0.050 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.009 ± 0.049 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.042 ± 0.040 ± 0.003
  correlation: [[1.00,  0.14, 0.02, -0.09, -0.56, 0.02, 0.01, 0.01],
                [1.00, 0.08, -0.08, -0.15, 0.02, 0.06, -0.10],
                [1.00, 0.08, -0.12, 0.03, -0.02, -0.02],
                [1.00, -0.13, 0.03, -0.00, -0.17],
                [1.00, -0.05, -0.10, 0.12],
                [1.00, 0.27, -0.10],
                [1.00, -0.01],
                [1.00]]


LHCb B->K*mumu 2020 S 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.166 ± 0.034 ± 0.007
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.299 ± 0.033 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.341 ± 0.034 ± 0.009
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.385 ± 0.024 ± 0.007
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.029 ± 0.039 ± 0.001
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.003 ± 0.042 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.000 ± 0.037 ± 0.002
  correlation: [[1.00, 0.27, 0.02, 0.07, -0.53, 0.00, -0.04, 0.06],
               [1.00, -0.05, 0.01, -0.12, -0.02, -0.04, 0.10],
               [1.00, 0.29, -0.15, 0.02, 0.06, 0.03],
               [1.00, -0.28, 0.06, 0.03, 0.04],
               [1.00, 0.01, -0.00, 0.01],
               [1.00, 0.31, -0.23],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <S3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.250 ± 0.050 ± 0.025
    - name: <S4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.307 ± 0.041 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.280 ± 0.040 ± 0.014
    - name: <AFB>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.323 ± 0.032 ± 0.019
    - name: <S7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.049 ± 0.049 ± 0.007
    - name: <S8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.026 ± 0.046 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 ± 0.045 ± 0.002
  correlation: [[1.00, 0.14, 0.06, 0.00, -0.35, 0.02, -0.02, 0.08],
               [1.00, -0.04, -0.15, -0.12, -0.04, 0.03, -0.04],
               [1.00, 0.25, -0.14, -0.10, 0.08, 0.02],
               [1.00, -0.25, -0.07, -0.08, 0.05],
               [1.00, -0.00, -0.03, -0.09],
               [1.00, 0.33, -0.09],
               [1.00, -0.13],
               [1.00]]


LHCb B->K*mumu 2020 S 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.012 ± 0.025 ± 0.003
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.136 ± 0.039 ± 0.003
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.052 ± 0.034 ± 0.007
    - name: <AFB>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.073 ± 0.021 ± 0.002
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.090 ± 0.034 ± 0.002
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.009 ± 0.037 ± 0.002
    - name: <S9>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.025 ± 0.026 ± 0.002
  correlation: [[1.00, -0.01, -0.02, 0.00, 0.01, -0.08, 0.02, 0.03],
              [1.00, -0.04, -0.01, 0.04, 0.03, 0.00, -0.02],
              [1.00, -0.07, -0.09, 0.01, 0.01, -0.03],
              [1.00, -0.07, 0.00, 0.01, -0.04],
              [1.00, -0.01, -0.03, -0.03],
              [1.00, -0.02, -0.04],
              [1.00, -0.08],
              [1.00]]


LHCb B->K*mumu 2020 S 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 +0.020-0.020 ± 0.007
    - name: <S3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.189 +0.030-0.030 ± 0.009
    - name: <S4>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.303 +0.024-0.024 ± 0.008
    - name: <S5>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.317 +0.024-0.024 ± 0.011
    - name: <AFB>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.353 +0.020-0.020 ± 0.010
    - name: <S7>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.035 +0.030-0.030 ± 0.003
    - name: <S8>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.005 +0.031-0.031 ± 0.001
    - name: <S9>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.031 +0.029 -0.029 ± 0.001
  correlation: [[1.00, 0.18, -0.06, -0.07, -0.37, 0.00, -0.03, 0.07],
              [1.00, -0.04, -0.03, -0.07, -0.00, -0.04, 0.02],
              [1.00, 0.21, -0.13, -0.03, 0.04, 0.06],
              [1.00, -0.23, 0.02, -0.01, 0.04],
              [1.00, 0.03, -0.01, 0.00],
              [1.00, 0.28, -0.18],
              [1.00, -0.14],
              [1.00]]


LHCb B->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.255 ± 0.032 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.090 ± 0.119 ± 0.009
    - name: <P2>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.003 ± 0.038 ± 0.003
    - name: <P3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.073 ± 0.057 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.135 ± 0.118 ± 0.010
    - name: <P5p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.521 ± 0.095 ± 0.024
    - name: <P6p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.015 ± 0.094 ± 0.007
    - name: <P8p>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.007 ± 0.122 ± 0.002
  correlation: [[1.00, 0.03, 0.02, 0.03, -0.08, -0.13, -0.02, 0.06],
                [1.00, 0.02, 0.01, 0.02, 0.14, -0.06, 0.01],
                [1.00, 0.02, 0.14, 0.03, -0.02, -0.01],
                [1.00, -0.01, -0.00, -0.10, -0.02],
                [1.00, 0.07, -0.03, 0.06],
                [1.00, -0.03, -0.02],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.655 ± 0.046 ± 0.017
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.617 ± 0.296 ± 0.023
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.443 ± 0.100 ± 0.027
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.324 ± 0.147 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.080 ± 0.142 ± 0.019
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.365 ± 0.122 ± 0.013
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.226 ± 0.128 ± 0.005
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.366 ± 0.158 ± 0.005
  correlation: [[1.00, -0.23, -0.51, 0.26, 0.03, 0.24, -0.13, -0.13],
                [1.00, 0.15, -0.23, -0.00, -0.02, 0.11, 0.11],
                [1.00, -0.09, -0.03, -0.22, 0.05, 0.14],
                [1.00, 0.07, 0.19, -0.17, -0.00],
                [1.00, -0.20, 0.02, -0.09],
                [1.00, -0.12, -0.04],
                [1.00, -0.14],
                [1.00]]


LHCb B->K*mumu 2020 P 2.5-4:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.756 ± 0.047 ± 0.023
    - name: <P1>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.168 ± 0.371 ± 0.043
    - name: <P2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.191 ± 0.116 ± 0.043
    - name: <P3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.049 ± 0.195 ± 0.014
    - name: <P4p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.435 ± 0.169 ± 0.035
    - name: <P5p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.150 ± 0.144 ± 0.032
    - name: <P6p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.155 ± 0.148 ± 0.024
    - name: <P8p>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.037 ± 0.169 ± 0.007
  correlation: [[1.00, 0.08, -0.34, 0.01, -0.21, -0.09, -0.08, -0.06],
                [1.00, 0.02, -0.02, -0.07, -0.03, 0.00, -0.08],
                [1.00, 0.07, -0.02, -0.05, 0.08, -0.03],
                [1.00, 0.02, -0.04, -0.04, 0.07],
                [1.00, -0.10, 0.02, 0.04],
                [1.00, 0.01, 0.02],
                [1.00, 0.01],
                [1.00]]


LHCb B->K*mumu 2020 P 4-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.684 ± 0.035 ± 0.015
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.088 ± 0.235 ± 0.029
    - name: <P2>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.105 ± 0.068 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.090 ± 0.139 ± 0.006
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.312 ± 0.115 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.439 ± 0.111 ± 0.036
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.293 ± 0.117 ± 0.004
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.166 ± 0.127 ± 0.004
  correlation: [[1.00, 0.04, 0.05, -0.10, -0.04, -0.14, -0.17, 0.14],
                [1.00, 0.06, 0.07, -0.06, -0.10, -0.03, 0.02],
                [1.00, -0.02, -0.14, -0.09, -0.03, -0.01],
                [1.00, -0.01, 0.07, 0.19, -0.01],
                [1.00, 0.02, 0.04, 0.01],
                [1.00, 0.09, 0.00],
                [1.00, 0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 6-8:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.645 ± 0.030 ± 0.011
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.071 ± 0.211 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.207 ± 0.048 ± 0.013
    - name: <P3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.068 ± 0.104 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.574 ± 0.091 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.583 ± 0.090 ± 0.030
    - name: <P6p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.155 ± 0.098 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.129 ± 0.098 ± 0.005
  correlation: [[1.00, -0.02, 0.17, 0.01, -0.14, -0.18, -0.08, -0.02],
                [1.00, 0.01, 0.10, -0.12, -0.23, 0.04, 0.04],
                [1.00, -0.00, -0.13, -0.21, -0.06, 0.02],
                [1.00, 0.03, 0.06, 0.09, 0.08],
                [1.00, 0.15, 0.03, -0.03],
                [1.00, 0.00, 0.02],
                [1.00, 0.08],
                [1.00]]


LHCb B->K*mumu 2020 P 11-12.5:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.461 ± 0.031 ± 0.010
    - name: <P1>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.460 ± 0.132 ± 0.015
    - name: <P2>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.411 ± 0.033 ± 0.008
    - name: <P3>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.078 ± 0.077 ± 0.007
    - name: <P4p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.491 ± 0.095 ± 0.013
    - name: <P5p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.622 ± 0.088 ± 0.017
    - name: <P6p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.193 ± 0.100 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 11
      q2max: 12.5
      value:  0.018 ± 0.099 ± 0.009
  correlation: [[1.00, -0.07, 0.13, -0.07, 0.04, -0.07, 0.03, 0.00],
                [1.00, -0.09, 0.10, 0.07, -0.06, 0.01, 0.05],
                [1.00, -0.16, -0.12, -0.23, -0.05, -0.11],
                [1.00, 0.01, 0.18, 0.10, 0.00],
                [1.00, 0.08, 0.03, -0.02],
                [1.00, 0.03, 0.00],
                [1.00, 0.27],
                [1.00]]


LHCb B->K*mumu 2020 P 15-17:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.352 ± 0.026 ± 0.009
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  -0.511 ± 0.096 ± 0.020
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.396 ± 0.022 ± 0.004
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.000 ± 0.056 ± 0.003
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.626 ± 0.069 ± 0.018
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.714 ± 0.074 ± 0.021
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.061 ± 0.085 ± 0.003
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value:  0.007 ± 0.086 ± 0.002
  correlation: [[1.00, 0.06, 0.14, -0.06, 0.18, 0.23, -0.01, -0.04],
                [1.00, 0.03, -0.09, -0.04, 0.00, -0.03, -0.04],
                [1.00, -0.06, -0.13, -0.25, 0.01, -0.03],
                [1.00, -0.04, -0.05, 0.23, 0.13],
                [1.00, 0.32, 0.02, 0.06],
                [1.00, 0.06, 0.03],
                [1.00, 0.31],
                [1.00]]


LHCb B->K*mumu 2020 P 17-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.344 ± 0.032 ± 0.025
    - name: <P1>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.763 ± 0.152 ± 0.094
    - name: <P2>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.328 ± 0.032 ± 0.017
    - name: <P3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.085 ± 0.068 ± 0.004
    - name: <P4p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.647 ± 0.086 ± 0.057
    - name: <P5p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.590 ± 0.084 ± 0.059
    - name: <P6p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.103 ± 0.105 ± 0.016
    - name: <P8p>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.055 ± 0.099 ± 0.006
  correlation: [[1.00, -0.10, 0.16, -0.01, 0.22, 0.14, -0.01, -0.01],
                [1.00, -0.10, 0.05, -0.07, -0.16, -0.05, 0.03],
                [1.00, 0.06, -0.09, -0.23, 0.00, -0.05],
                [1.00, -0.01, -0.06, 0.09, 0.14],
                [1.00, 0.27, -0.09, 0.08],
                [1.00, -0.07, -0.09],
                [1.00, 0.34],
                [1.00]]


LHCb B->K*mumu 2020 P 1.1-6:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.700 ± 0.025 ± 0.013
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.079 ± 0.159 ± 0.021
    - name: <P2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.162 ± 0.050 ± 0.012
    - name: <P3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value:  0.085 ± 0.090 ± 0.005
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.298 ± 0.087 ± 0.016
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.114 ± 0.068 ± 0.026
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.197 ± 0.075 ± 0.009
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.020 ± 0.089 ± 0.009
  correlation: [[1.00, -0.05, -0.33, 0.09, -0.11, -0.03, -0.14, 0.02],
                [1.00, 0.05, 0.02, -0.04, -0.00, 0.03, 0.01],
                [1.00, -0.00, -0.04, -0.06, 0.03, -0.04],
                [1.00, 0.02, 0.03, 0.03, 0.08],
                [1.00, -0.06, 0.03, 0.01],
                [1.00, 0.01, 0.00],
                [1.00, -0.02],
                [1.00]]


LHCb B->K*mumu 2020 P 15-19:
  experiment: LHCb
  inspire: Aaij:2020nrf
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.345 ± 0.020 ± 0.007
    - name: <P1>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.577 ± 0.090 ± 0.031
    - name: <P2>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.359 ± 0.018 ± 0.009
    - name: <P3>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.048 ± 0.045 ± 0.002
    - name: <P4p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.638 ± 0.055 ± 0.020
    - name: <P5p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.667 ± 0.053 ± 0.029
    - name: <P6p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.073 ± 0.067 ± 0.006
    - name: <P8p>(B0->K*mumu)
      q2min: 15
      q2max: 19
      value:  0.011 ± 0.069 ± 0.003
  correlation: [[1.00, -0.08, 0.19, -0.02, 0.11, 0.09, -0.01, -0.04],
                [1.00, -0.01, -0.00, -0.04, -0.02, 0.00, -0.04],
                [1.00, -0.04, -0.14, -0.25, 0.03, -0.03],
                [1.00, -0.06, -0.04, 0.18, 0.14],
                [1.00, 0.21, -0.03, 0.04],
                [1.00, 0.02, -0.01],
                [1.00, 0.28],
                [1.00]]


LHCb B+->K*mumu 2020 S 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.14 +0.15-0.14 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.04 +0.17-0.16 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.24 +0.12-0.15 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <S7>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.01 +0.19-0.17 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.21 +0.22-0.20 ± 0.05
    - name: <S9>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.28 +0.15-0.12 ± 0.06
  correlation: [[1.00, 0.04, -0.01, 0.03, 0.04, 0.12, -0.00, -0.11],
               [1.00, -0.02, 0.12, -0.02, 0.02, 0.06, 0.02],
               [1.00, -0.27, -0.09, -0.25, 0.24, -0.06],
               [1.00, 0.10, 0.22, -0.18, 0.06],
               [1.00, 0.19, -0.27, -0.06],
               [1.00, -0.35, 0.22],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.21-0.18 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.37 +0.97-0.41 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.29 +0.34-0.27 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.44 +0.38-0.32 ± 0.05
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.21 +0.19-0.23 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.15 +0.32-0.72 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.06 +0.40-0.37 ± 0.04
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.05 +0.37-0.30 ± 0.02
  correlation: [[1.00, 0.16, -0.05, 0.11, 0.11, 0.04, -0.10, -0.03],
               [1.00, 0.06, 0.09, -0.02, 0.13, -0.01, -0.12],
               [1.00, -0.02, 0.17, 0.05, 0.33, 0.09],
               [1.00, 0.20, 0.22, -0.06, 0.04],
               [1.00, 0.20, 0.11, 0.12],
               [1.00, 0.06, 0.16],
               [1.00, 0.22],
               [1.00]]

LHCb B+->K*mumu 2020 S 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.23-0.32 ± 0.06
    - name: <S3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.12 +0.66-0.39 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.39 +0.48-0.45 ± 0.04
    - name: <S5>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.35 +0.41-0.31 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.28-0.26 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.15 +0.49-0.69 ± 0.03
    - name: <S8>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.04 +0.75-0.58 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.31 +0.39-0.36 ± 0.02
  correlation: [[1.00, 0.02, -0.01, 0.06, -0.08, -0.02, -0.07, 0.04],
               [1.00, 0.02, -0.06, -0.01, -0.03, 0.07, 0.02],
               [1.00, 0.00, -0.06, 0.10, -0.05, -0.00],
               [1.00, 0.01, -0.07, 0.00, -0.11],
               [1.00, 0.05, 0.06, -0.16],
               [1.00, 0.26, -0.14],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 S 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.12-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.20 +0.16-0.19 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.37 +0.20-0.13 ± 0.05
    - name: <S5>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.12 +0.14-0.19 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.08 +0.09-0.10 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.04 +0.18-0.20 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.07 +0.21-0.22 ± 0.03
    - name: <S9>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.18 +0.22-0.33 ± 0.02
  correlation: [[1.00, 0.20, -0.09, -0.09, 0.07, 0.01, 0.16, -0.03],
               [1.00, -0.08, -0.10, 0.03, 0.11, 0.17, 0.03],
               [1.00, -0.08, -0.15, 0.07, -0.04, 0.05],
               [1.00, -0.17, -0.02, 0.09, -0.02],
               [1.00, -0.04, -0.03, -0.01],
               [1.00, 0.09, 0.09],
               [1.00, -0.08],
               [1.00]]

LHCb B+->K*mumu 2020 S 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.01
    - name: <S3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.24 +0.18-0.17 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.21 +0.20-0.18 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.07 +0.16-0.20 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.05 +0.11-0.12 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.36 +0.18-0.15 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.19 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.11 +0.21-0.20 ± 0.02
  correlation: [[1.00, 0.26, -0.01, 0.07, 0.01, -0.04, 0.06, 0.05],
               [1.00, 0.01, -0.03, -0.05, 0.08, -0.04, -0.00],
               [1.00, 0.35, 0.02, -0.05, -0.03, -0.10],
               [1.00, 0.02, -0.11, -0.07, -0.17],
               [1.00, -0.05, -0.19, -0.13],
               [1.00, -0.10, -0.06],
               [1.00, 0.04],
               [1.00]]

LHCb B+->K*mumu 2020 S 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.24-0.17 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.10 +0.13-0.13 ± 0.02
    - name: <S4>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.31 +0.14-0.17 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.43 +0.14-0.16 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.54 +0.21-0.18 ± 0.05
    - name: <S7>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.05 +0.14-0.14 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.06 +0.14-0.14 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.19 +0.24-0.19 ± 0.03
  correlation: [[1.00, 0.09, 0.03, 0.09, -0.44, -0.09, -0.13, -0.08],
               [1.00, -0.08, -0.13, -0.08, -0.04, -0.04, -0.19],
               [1.00, 0.08, 0.06, -0.05, -0.09, 0.12],
               [1.00, -0.30, 0.05, -0.04, -0.10],
               [1.00, 0.10, 0.11, 0.15],
               [1.00, 0.05, -0.07],
               [1.00, -0.07],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.21-0.14 ± 0.02
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.26 +0.12-0.11 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.16 +0.10-0.11 ± 0.02
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.07 +0.10-0.10 ± 0.03
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.40 +0.04-0.09 ± 0.01
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.24 +0.11-0.11 ± 0.02
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.17 +0.12-0.11 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.14 +0.12-0.09 ± 0.02
  correlation: [[1.00, 0.19, 0.04, 0.07, -0.28, -0.06, -0.13, -0.07],
               [1.00, -0.09, -0.06, 0.04, 0.01, -0.06, 0.01],
               [1.00, 0.27, 0.07, 0.10, 0.06, 0.14],
               [1.00, -0.15, 0.09, -0.06, -0.13],
               [1.00, 0.07, -0.02, 0.16],
               [1.00, 0.23, 0.02],
               [1.00, 0.00],
               [1.00]]

LHCb B+->K*mumu 2020 S 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.12-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.13 +0.20-0.17 ± 0.04
    - name: <S4>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.27 +0.14-0.15 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.32 +0.16-0.34 ± 0.04
    - name: <AFB>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.12-0.07 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.06 +0.16-0.16 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.17 +0.18-0.16 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.08 +0.15-0.15 ± 0.02
  correlation: [[1.00, -0.10, -0.02, -0.10, -0.10, 0.07, -0.10, -0.01],
               [1.00, -0.08, 0.06, 0.09, 0.01, 0.08, -0.02],
               [1.00, -0.06, -0.07, 0.00, 0.06, 0.04],
               [1.00, -0.19, -0.03, 0.09, 0.02],
               [1.00, 0.17, 0.01, -0.07],
               [1.00, -0.17, 0.10],
               [1.00, -0.19],
               [1.00]]

LHCb B+->K*mumu 2020 S 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.09-0.09 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.11 ± 0.01
    - name: <S4>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.20 +0.13-0.14 ± 0.03
    - name: <S5>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 +0.12-0.12 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.08 +0.07-0.08 ± 0.02
    - name: <S7>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.10 +0.11-0.13 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 +0.13-0.14 ± 0.02
    - name: <S9>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.05 +0.11-0.12 ± 0.01
  correlation: [[1.00, 0.17, -0.00, -0.02, 0.01, 0.04, 0.08, 0.06],
               [1.00, -0.01, -0.02, -0.02, 0.04, -0.03, -0.05],
               [1.00, -0.03, 0.06, -0.02, 0.19, -0.01],
               [1.00, 0.01, 0.14, 0.04, 0.04],
               [1.00, -0.05, 0.04, 0.05],
               [1.00, 0.17, -0.02],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 S 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.03
    - name: <S3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.21 +0.09-0.09 ± 0.03
    - name: <S4>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.19 +0.10-0.13 ± 0.06
    - name: <S5>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.12 +0.07-0.07 ± 0.02
    - name: <AFB>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.31 +0.06-0.06 ± 0.04
    - name: <S7>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.14 +0.08-0.09 ± 0.01
    - name: <S8>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.06 +0.09-0.09 ± 0.01
    - name: <S9>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.04 +0.08-0.06 ± 0.02
  correlation: [[1.00, 0.13, -0.05, -0.02, -0.17, -0.02, 0.03, -0.05],
               [1.00, -0.07, -0.00, -0.02, 0.12, 0.10, -0.05],
               [1.00, 0.05, -0.14, 0.06, 0.05, -0.02],
               [1.00, 0.05, -0.07, 0.07, -0.05],
               [1.00, -0.10, -0.03, 0.10],
               [1.00, 0.15, -0.01],
               [1.00, -0.09],
               [1.00]]

LHCb B+->K*mumu 2020 P 0.1-0.98:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.34 +0.10-0.10 ± 0.06
    - name: <P1>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.44 +0.38-0.40 ± 0.11
    - name: <P2>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 +0.12-0.12 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.42 +0.20-0.21 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.09 +0.36-0.35 ± 0.12
    - name: <P5p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.51 +0.30-0.28 ± 0.12
    - name: <P6p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.02 +0.40-0.34 ± 0.06
    - name: <P8p>(B+->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.45 +0.50-0.39 ± 0.09
  correlation: [[1.00, -0.14, 0.02, -0.18, -0.03, 0.00, 0.12, -0.01],
               [1.00, -0.00, -0.01, -0.03, 0.17, 0.01, 0.03],
               [1.00, 0.02, -0.08, 0.09, 0.19, -0.24],
               [1.00, 0.06, -0.03, -0.21, 0.04],
               [1.00, -0.22, -0.23, 0.15],
               [1.00, 0.18, -0.18],
               [1.00, -0.25],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-2.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.54 +0.18-0.19 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 1.60 +4.92-1.75 ± 0.32
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.28 +0.24-0.42 ± 0.15
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.09 +0.70-0.99 ± 0.18
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.58 +0.62-0.56 ± 0.11
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.88 +0.70-0.71 ± 0.10
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.25 +1.22-1.32 ± 0.08
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.12 +0.75-0.76 ± 0.05
  correlation: [[1.00, 0.03, 0.02, -0.01, -0.06, -0.01, 0.05, -0.08],
               [1.00, -0.05, -0.01, 0.06, -0.09, -0.03, 0.04],
               [1.00, -0.05, 0.15, 0.12, 0.10, 0.13],
               [1.00, -0.08, -0.07, -0.02, -0.13],
               [1.00, 0.03, -0.01, 0.22],
               [1.00, 0.09, -0.08],
               [1.00, -0.01],
               [1.00]]

LHCb B+->K*mumu 2020 P 2.5-4:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.17 +0.24-0.14 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.29 +1.43-1.04 ± 0.22
    - name: <P2>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.03 +0.26-0.25 ± 0.11
    - name: <P3>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.45 +0.50-0.62 ± 0.20
    - name: <P4p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.81 +1.09-0.84 ± 0.14
    - name: <P5p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.87 +1.00-1.68 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.37 +1.59-3.91 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 2.5
      q2max: 4
      value: 0.12 +7.89-4.95 ± 0.07
  correlation: [[1.00, 0.00, 0.00, 0.02, -0.02, -0.03, -0.06, -0.03],
               [1.00, 0.00, 0.04, 0.04, 0.00, -0.04, -0.06],
               [1.00, 0.07, -0.01, 0.04, 0.04, -0.03],
               [1.00, -0.03, 0.02, 0.06, -0.01],
               [1.00, 0.07, 0.06, 0.08],
               [1.00, -0.02, -0.09],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 4-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.67 +0.11-0.14 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -1.24 +0.99-1.17 ± 0.29
    - name: <P2>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.19-0.20 ± 0.06
    - name: <P3>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.52 +0.82-0.62 ± 0.15
    - name: <P4p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.79 +0.47-0.28 ± 0.09
    - name: <P5p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.25 +0.32-0.40 ± 0.09
    - name: <P6p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 +0.40-0.41 ± 0.05
    - name: <P8p>(B+->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.15 +0.44-0.48 ± 0.05
  correlation: [[1.00, 0.16, -0.10, 0.02, -0.02, -0.08, 0.02, 0.08],
               [1.00, -0.03, 0.02, -0.08, 0.03, 0.03, 0.08],
               [1.00, 0.04, -0.12, -0.14, -0.03, -0.05],
               [1.00, -0.02, -0.02, -0.05, 0.09],
               [1.00, -0.11, -0.01, -0.10],
               [1.00, -0.04, 0.07],
               [1.00, 0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 6-8:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.39 +0.20-0.21 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.78 +0.61-0.69 ± 0.10
    - name: <P2>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.06 +0.12-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: 0.17 +0.33-0.31 ± 0.06
    - name: <P4p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.43 +0.41-0.45 ± 0.06
    - name: <P5p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.15 +0.40-0.41 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.74 +0.29-0.40 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.39 +0.30-0.39 ± 0.02
  correlation: [[1.00, 0.11, -0.10, 0.01, -0.03, 0.05, -0.05, -0.00],
               [1.00, -0.04, 0.01, 0.01, -0.02, 0.02, -0.06],
               [1.00, 0.12, -0.01, 0.02, -0.05, -0.17],
               [1.00, 0.04, 0.12, 0.00, -0.04],
               [1.00, 0.25, -0.03, -0.01],
               [1.00, -0.08, -0.06],
               [1.00, -0.05],
               [1.00]]

LHCb B+->K*mumu 2020 P 11-12.5:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.39 +0.23-0.16 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.44-0.52 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.62 +0.55-0.14 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.32 +0.29-0.65 ± 0.05
    - name: <P4p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.63 +0.30-0.34 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.88 +0.28-0.34 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: -0.11 +0.28-0.29 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 11
      q2max: 12.5
      value: 0.13 +0.29-0.30 ± 0.04
  correlation: [[1.00, -0.05, 0.35, -0.09, 0.00, 0.04, -0.06, -0.14],
               [1.00, -0.05, 0.17, -0.09, -0.14, -0.03, -0.02],
               [1.00, -0.15, 0.12, -0.14, -0.00, 0.07],
               [1.00, -0.09, 0.06, 0.07, 0.09],
               [1.00, 0.04, -0.03, -0.10],
               [1.00, 0.05, -0.01],
               [1.00, 0.06],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-17:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.41 +0.18-0.14 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.88 +0.41-0.67 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.45 +0.03-0.07 ± 0.03
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.23 +0.16-0.20 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.32 +0.23-0.22 ± 0.08
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.14 +0.21-0.20 ± 0.06
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.48 +0.21-0.21 ± 0.02
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.34 +0.23-0.22 ± 0.04
  correlation: [[1.00, 0.07, 0.15, -0.09, 0.08, 0.09, 0.00, -0.09],
               [1.00, 0.01, -0.05, 0.00, -0.01, -0.00, -0.06],
               [1.00, -0.23, 0.10, -0.06, 0.07, -0.03],
               [1.00, -0.15, 0.10, -0.03, 0.02],
               [1.00, 0.27, 0.09, 0.05],
               [1.00, 0.09, -0.07],
               [1.00, 0.21],
               [1.00]]

LHCb B+->K*mumu 2020 P 17-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.34 +0.11-0.12 ± 0.04
    - name: <P1>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.40 +0.58-0.57 ± 0.09
    - name: <P2>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.14 +0.10-0.10 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.21-0.21 ± 0.02
    - name: <P4p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.57 +0.29-0.36 ± 0.13
    - name: <P5p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.66 +0.36-0.80 ± 0.13
    - name: <P6p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.12 +0.33-0.33 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 17
      q2max: 19
      value: 0.36 +0.37-0.33 ± 0.07
  correlation: [[1.00, -0.10, 0.09, 0.07, 0.02, -0.10, 0.06, -0.08],
               [1.00, 0.06, 0.04, -0.10, 0.02, -0.01, 0.06],
               [1.00, 0.07, -0.07, -0.16, 0.13, -0.00],
               [1.00, -0.08, 0.03, -0.08, 0.17],
               [1.00, -0.08, -0.03, 0.05],
               [1.00, 0.00, 0.08],
               [1.00, -0.12],
               [1.00]]

LHCb B+->K*mumu 2020 P 1.1-6:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.59 +0.10-0.10 ± 0.03
    - name: <P1>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.51 +0.56-0.54 ± 0.08
    - name: <P2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.13 +0.13-0.13 ± 0.05
    - name: <P3>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.12 +0.27-0.28 ± 0.04
    - name: <P4p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.41 +0.28-0.28 ± 0.07
    - name: <P5p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.07 +0.25-0.25 ± 0.04
    - name: <P6p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.21 +0.23-0.23 ± 0.04
    - name: <P8p>(B+->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 +0.26-0.28 ± 0.06
  correlation: [[1.00, 0.11, -0.19, 0.01, -0.01, -0.02, 0.02, 0.08],
               [1.00, -0.05, 0.07, 0.01, -0.01, 0.00, -0.04],
               [1.00, -0.06, 0.04, 0.00, -0.05, 0.01],
               [1.00, 0.01, -0.04, 0.01, 0.01],
               [1.00, -0.03, -0.02, 0.18],
               [1.00, 0.14, 0.04],
               [1.00, 0.17],
               [1.00]]

LHCb B+->K*mumu 2020 P 15-19:
  experiment: LHCb (9 fb-1)
  inspire:
  values:
    - name: <FL>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.40 +0.13-0.11 ± 0.02
    - name: <P1>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.70 +0.35-0.43 ± 0.07
    - name: <P2>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: 0.34 +0.09-0.07 ± 0.04
    - name: <P3>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.07 +0.12-0.13 ± 0.03
    - name: <P4p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.39 +0.18-0.21 ± 0.10
    - name: <P5p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.24 +0.16-0.16 ± 0.05
    - name: <P6p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.28 +0.19-0.14 ± 0.03
    - name: <P8p>(B+->K*mumu)
      q2min: 15
      q2max: 19
      value: -0.11 +0.19-0.18 ± 0.03
  correlation: [[1.00, -0.00, 0.03, -0.01, 0.00, 0.01, 0.03, 0.05],
               [1.00, 0.01, 0.04, -0.06, 0.04, 0.03, 0.08],
               [1.00, -0.07, -0.13, -0.00, -0.12, -0.03],
               [1.00, 0.03, 0.04, 0.02, 0.08],
               [1.00, -0.00, 0.12, 0.04],
               [1.00, -0.09, 0.07],
               [1.00, 0.17],
               [1.00]]


LHCb B->K*mumu 2015 A 0.1-0.98:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.006 +0.064-0.065 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.068 +0.071-0.073 ± 0.009
    - name: <A5>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.001 +0.061-0.059 ± 0.018
    - name: <A6s>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.122 +0.076-0.075 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.076 +0.061-0.060 ± 0.006
    - name: <A8>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.031 +0.074-0.074 ± 0.007
    - name: <A9>(B0->K*mumu)
      q2min: 0.1
      q2max: 0.98
      value:  0.030 +0.062-0.061 ± 0.004
  correlation: [[1.00, -0.04, -0.07, 0.00, -0.03, 0.02, -0.05],
               [1.00, 0.05, -0.08, 0.02, 0.09, -0.03],
               [1.00, -0.04, 0.08, 0.03, 0.02],
               [1.00, -0.04, -0.07, 0.01],
               [1.00, 0.00, -0.14],
               [1.00, -0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-2.5:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.042 +0.097-0.087 ± 0.005
    - name: <A4>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.235 +0.125-0.109 ± 0.005
    - name: <A5>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.114 +0.099-0.105 ± 0.009
    - name: <A6s>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value:  0.037 +0.102-0.091 ± 0.016
    - name: <A7>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.087 +0.091-0.093 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.044 +0.108-0.113 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: -0.004 +0.092-0.098 ± 0.005
  correlation: [[1.00, -0.05, -0.11, 0.01, -0.04, 0.05, -0.05],
               [1.00, 0.09, -0.26, 0.03, -0.15, 0.10],
               [1.00, 0.03, 0.03, 0.06, 0.01],
               [1.00, 0.10, 0.11, 0.01],
               [1.00, 0.19, 0.12],
               [1.00, 0.03],
               [1.00]]

LHCb B->K*mumu 2015 A 2.5-4:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.111 +0.087-0.109 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.007 +0.130-0.135 ± 0.007
    - name: <A5>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.005 +0.107-0.106 ± 0.008
    - name: <A6s>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value:  0.022 +0.115-0.096 ± 0.010
    - name: <A7>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.032 +0.109-0.115 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.071 +0.124-0.131 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 2.5
      q2max: 4
      value: -0.228 +0.114-0.152 ± 0.007
  correlation: [[1.00, 0.19, -0.00, -0.07, -0.03, 0.09, 0.11],
               [1.00, 0.21, -0.12, 0.02, 0.13, 0.09],
               [1.00, 0.11, 0.08, 0.01, 0.06],
               [1.00, -0.05, -0.28, -0.05],
               [1.00, 0.31, -0.03],
               [1.00, 0.10],
               [1.00]]


LHCb B->K*mumu 2015 A 4-6:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.173 +0.070-0.079 ± 0.006
    - name: <A4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.168 +0.086-0.085 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.059 +0.071-0.073 ± 0.011
    - name: <A6s>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.023 +0.082-0.075 ± 0.005
    - name: <A7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.041 +0.083-0.082 ± 0.004
    - name: <A8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.004 +0.093-0.095 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value:  0.062 +0.078-0.072 ± 0.004
  correlation: [[1.00, 0.08, 0.19, 0.10, -0.16, 0.06, -0.08],
               [1.00, 0.06, -0.01, -0.01, -0.01, -0.03],
               [1.00, 0.08, 0.00, 0.01, -0.12],
               [1.00, -0.12, 0.06, -0.05],
               [1.00, 0.05, -0.01],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 6-8:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.064 +0.067-0.064 ± 0.011
    - name: <A4>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.037 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.129 +0.067-0.066 ± 0.012
    - name: <A6s>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.047 +0.062-0.060 ± 0.011
    - name: <A7>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.035 +0.065-0.067 ± 0.003
    - name: <A8>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value: -0.043 +0.070-0.069 ± 0.006
    - name: <A9>(B0->K*mumu)
      q2min: 6
      q2max: 8
      value:  0.110 +0.061-0.060 ± 0.005
  correlation: [[1.00, 0.08, 0.12, -0.07, -0.01, 0.01, -0.06],
               [1.00, -0.07, 0.08, 0.01, -0.00, 0.05],
               [1.00, 0.13, -0.03, 0.01, 0.01],
               [1.00, 0.02, 0.05, -0.06],
               [1.00, -0.11, 0.12],
               [1.00, 0.06],
               [1.00]]


LHCb B->K*mumu 2015 A 15-17:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.034 +0.056-0.055 ± 0.007
    - name: <A4>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.071 +0.064-0.064 ± 0.008
    - name: <A5>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.076 +0.065-0.063 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.085 +0.062-0.060 ± 0.012
    - name: <A7>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: -0.105 +0.058-0.059 ± 0.005
    - name: <A8>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.048 +0.063-0.063 ± 0.003
    - name: <A9>(B0->K*mumu)
      q2min: 15
      q2max: 17
      value: 0.091 +0.059-0.059 ± 0.004
  correlation: [[1.00, 0.05, 0.16, 0.02, -0.00, -0.02, 0.04],
               [1.00, -0.25, 0.16, -0.07, 0.10, -0.01],
               [1.00, 0.12, 0.09, -0.07, -0.07],
               [1.00, -0.01, 0.04, 0.03],
               [1.00, -0.17, 0.11],
               [1.00, 0.08],
               [1.00]]


LHCb B->K*mumu 2015 A 17-19:
  experiment: LHCb
  inspire: Aaij:2015oid
  values:
    - name: <A3>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.056 +0.075-0.073 ± 0.017
    - name: <A4>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.071 +0.073-0.073 ± 0.011
    - name: <A5>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.008 +0.073-0.075 ± 0.010
    - name: <A6s>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value: -0.127 +0.080-0.076 ± 0.018
    - name: <A7>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.047 +0.070-0.069 ± 0.013
    - name: <A8>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.022 +0.072-0.073 ± 0.005
    - name: <A9>(B0->K*mumu)
      q2min: 17
      q2max: 19
      value:  0.043 +0.066-0.067 ± 0.005
  correlation: [[1.00, 0.14, 0.18, -0.01, -0.07, -0.05, -0.06],
               [1.00, -0.09, 0.10, -0.11, 0.04, -0.09],
               [1.00, 0.11, 0.04, -0.11, -0.04],
               [1.00, -0.01, -0.08, -0.08],
               [1.00, -0.03, 0.14],
               [1.00, 0.01],
               [1.00]]


LHCb B->K*mumu 2015 A 1.1-6:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.072 +0.038-0.038 ± 0.004
   - name: <A4>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.012 +0.057-0.056 ± 0.005
   - name: <A5>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.044 +0.049-0.047 ± 0.005
   - name: <A6s>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value:  0.020 +0.061-0.060 ± 0.009
   - name: <A7>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.045 +0.050-0.050 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.047 +0.058-0.057 ± 0.008
   - name: <A9>(B0->K*mumu)
     q2min: 1.1
     q2max: 6
     value: -0.033 +0.040-0.042 ± 0.004
 correlation: [[1.00, 0.05, 0.04, 0.04, -0.08, 0.05, 0.01],
              [1.00, 0.12, -0.09, -0.02, 0.03, 0.03],
              [1.00, 0.05, 0.05, -0.01, 0.01],
              [1.00, -0.02, 0.05, -0.03],
              [1.00, 0.18, 0.00],
              [1.00, 0.06],
              [1.00]]


LHCb B->K*mumu 2015 A 15-19:
 experiment: LHCb
 inspire: Aaij:2015oid
 values:
   - name: <A3>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.043-0.042 ± 0.010
   - name: <A4>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.079 +0.047-0.048 ± 0.008
   - name: <A5>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.035 +0.047-0.047 ± 0.010
   - name: <A6s>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.110 +0.052-0.051 ± 0.013
   - name: <A7>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value: -0.040 +0.045-0.044 ± 0.006
   - name: <A8>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.025 +0.048-0.047 ± 0.003
   - name: <A9>(B0->K*mumu)
     q2min: 15
     q2max: 19
     value:  0.061 +0.043-0.044 ± 0.002
 correlation: [[1.00, 0.07, 0.17, 0.03, -0.02, -0.02, 0.02],
              [1.00, -0.19, 0.13, -0.06, 0.06, -0.03],
              [1.00, 0.11, 0.06, -0.07, -0.05],
              [1.00, -0.00, -0.01, -0.01],
              [1.00, -0.11, 0.13],
              [1.00, 0.05],
              [1.00]]

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
# Adding it separately allows to use the 2015 AFB and FL measurements in this
# bin together with 'CMS B->K*mumu 2017 P1' and 'CMS B->K*mumu 2017 P5p'.
CMS B->K*mumu 2015 4.3-6:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.62 + 0.10 - 0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.01 ± 0.15 ± 0.03

# Note that this is only added to allow for using the 4.3-6 GeV bin separately.
# This bin is not contained in the combination of 2013 and 2015 data.
CMS B->K*mumu 2015 4.3-6 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 3.4 ± 0.5 ± 0.3 1e-8

# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015 BR:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 4.7 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 3.4 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 4.0 ± 0.5 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 6.0 ± 0.6 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 6.2 ± 0.7 1e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 4.3 ± 0.4 1e-8


# Note that this combination supersedes *both* 'CMS B->K*mumu 2013' *and* 'CMS B->K*mumu 2015'
CMS B->K*mumu 2013 combined with 2015:
  experiment: CMS
  inspire: Khachatryan:2015isa
  url: https://twiki.cern.ch/twiki/bin/view/CMSPublic/PhysicsResultsBPH13010
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.63 ± 0.10
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: 0.77 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.59 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.40 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.49 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.40 ± 0.06
    - name: <AFB>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: -0.28 ± 0.17
    - name: <AFB>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.10 ± 0.13
    - name: <AFB>(B0->K*mumu)
      q2min: 4.3
      q2max: 8.68
      value: 0.01 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.24 ± 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: 0.37 + 0.06 - 0.05
    - name: <AFB>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: 0.39 ± 0.04


CMS B->K*mumu 2017 P1:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.12 + 0.46 -0.47 ± 0.06
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.69 + 0.58 -0.27 ± 0.09
    - name: <P1>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: 0.53 + 0.24 -0.33 ± 0.18
    - name: <P1>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.47 + 0.27 -0.23 ± 0.13
    - name: <P1>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.53 + 0.20 -0.14 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.33 + 0.24 -0.23 ± 0.22
    - name: <P1>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.53 + 0.19 -0.19 ± 0.13

CMS B->K*mumu 2017 P5p:
  experiment: CMS
  inspire: CMS:2017ivg
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 1
      q2max: 2
      value: 0.10 + 0.32 -0.31 ± 0.12
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4.3
      value: -0.57 + 0.34 -0.31 ± 0.15
    - name: <P5p>(B0->K*mumu)
      q2min: 4.3
      q2max: 6
      value: -0.96 + 0.22 -0.21 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 6
      q2max: 8.68
      value: -0.64 + 0.15 -0.19 ± 0.14
    - name: <P5p>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: -0.69 + 0.11 -0.14 ± 0.23
    - name: <P5p>(B0->K*mumu)
      q2min: 14.18
      q2max: 16
      value: -0.66 + 0.13 -0.20 ± 0.19
    - name: <P5p>(B0->K*mumu)
      q2min: 16
      q2max: 19
      value: -0.56 + 0.12 -0.12 ± 0.07


ATLAS B->K*mumu 2017 FL:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.44 ± 0.08 ± 0.07
    - name: <FL>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.64 ± 0.11 ± 0.05
    - name: <FL>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.42 ± 0.13 ± 0.12
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.52 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.56 ± 0.07 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.50 ± 0.06 ± 0.04

ATLAS B->K*mumu 2017 S3:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.02 ± 0.09 ± 0.02
    - name: <S3>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.15 ± 0.10 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.12 ± 0.07
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.05 ± 0.06 ± 0.04
    - name: <S3>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.04 ± 0.07 ± 0.03
    - name: <S3>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.04 ± 0.06 ± 0.03

ATLAS B->K*mumu 2017 S4:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.19 ± 0.25 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.47 ± 0.19 ± 0.10
    - name: <S4>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.40 ± 0.21 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.19 ± 0.16 ± 0.09
    - name: <S4>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.14 ± 0.07
    - name: <S4>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07

ATLAS B->K*mumu 2017 S5:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.33 ± 0.13 ± 0.06
    - name: <S5>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.16 ± 0.15 ± 0.05
    - name: <S5>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.13 ± 0.18 ± 0.07
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.16 ± 0.10 ± 0.04
    - name: <S5>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.00 ± 0.10 ± 0.03
    - name: <S5>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.14 ± 0.09 ± 0.03

ATLAS B->K*mumu 2017 S7:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.09 ± 0.10 ± 0.02
    - name: <S7>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.15 ± 0.14 ± 0.09
    - name: <S7>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.03 ± 0.13 ± 0.07
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.08 ± 0.05
    - name: <S7>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.02 ± 0.08 ± 0.06
    - name: <S7>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.02 ± 0.07 ± 0.05

ATLAS B->K*mumu 2017 S8:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.11 ± 0.19 ± 0.07
    - name: <S8>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.41 ± 0.16 ± 0.15
    - name: <S8>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.09 ± 0.16 ± 0.04
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.15 ± 0.13 ± 0.10
    - name: <S8>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.09 ± 0.11 ± 0.08
    - name: <S8>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.05 ± 0.10 ± 0.07

ATLAS B->K*mumu 2017 P1:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.06 ± 0.30 ± 0.10
    - name: <P1>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.78 ± 0.51 ± 0.42
    - name: <P1>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.00 ± 0.47 ± 0.26
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.22 ± 0.26 ± 0.16
    - name: <P1>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: -0.17 ± 0.31 ± 0.14
    - name: <P1>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: -0.15 ± 0.23 ± 0.10

ATLAS B->K*mumu 2017 P4p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.39 ± 0.51 ± 0.25
    - name: <P4p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.96 ± 0.39 ± 0.26
    - name: <P4p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.81 ± 0.42 ± 0.24
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: -0.38 ± 0.31 ± 0.22
    - name: <P4p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.07 ± 0.28 ± 0.18
    - name: <P4p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.07 ± 0.26 ± 0.18

ATLAS B->K*mumu 2017 P5p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: 0.67 ± 0.26 ± 0.16
    - name: <P5p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: -0.33 ± 0.31 ± 0.13
    - name: <P5p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.26 ± 0.35 ± 0.17
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.32 ± 0.21 ± 0.10
    - name: <P5p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.01 ± 0.21 ± 0.07
    - name: <P5p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.27 ± 0.19 ± 0.07

ATLAS B->K*mumu 2017 P6p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.18 ± 0.21 ± 0.04
    - name: <P6p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.31 ± 0.28 ± 0.19
    - name: <P6p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: 0.06 ± 0.27 ± 0.13
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.01 ± 0.17 ± 0.10
    - name: <P6p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.17 ± 0.11
    - name: <P6p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.03 ± 0.15 ± 0.10

ATLAS B->K*mumu 2017 P8p:
  experiment: ATLAS
  inspire: Aaboud:2018krd
  values:
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 2
      value: -0.22 ± 0.38 ± 0.14
    - name: <P8p>(B0->K*mumu)
      q2min: 2
      q2max: 4
      value: 0.84 ± 0.32 ± 0.31
    - name: <P8p>(B0->K*mumu)
      q2min: 4
      q2max: 6
      value: -0.19 ± 0.33 ± 0.07
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 4
      value: 0.30 ± 0.26 ± 0.19
    - name: <P8p>(B0->K*mumu)
      q2min: 1.1
      q2max: 6
      value: 0.18 ± 0.22 ± 0.16
    - name: <P8p>(B0->K*mumu)
      q2min: 0.04
      q2max: 6
      value: 0.11 ± 0.21 ± 0.14


Belle B0->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->pilnu)
      q2min: 0
      q2max: 2
      value: 19.5±3.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 2
      q2max: 4
      value: 10.6±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 4
      q2max: 6
      value: 15.1±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 6
      q2max: 8
      value: 9.7±2.3 e-6
    - name: <BR>(B0->pilnu)
      q2min: 8
      q2max: 10
      value:  7.8±2.2 e-6
    - name: <BR>(B0->pilnu)
      q2min: 10
      q2max: 12
      value: 15.9±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 12
      q2max: 14
      value:  13.5±2.7 e-6
    - name: <BR>(B0->pilnu)
      q2min: 14
      q2max: 16
      value: 13.6±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 16
      q2max: 18
      value: 10.7±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 18
      q2max: 20
      value: 11.6±2.5 e-6
    - name: <BR>(B0->pilnu)
      q2min: 20
      q2max: 22
      value:  11.8±2.8 e-6
    - name: <BR>(B0->pilnu)
      q2min: 22
      q2max: 24
      value: 6.7±2.1 e-6
    - name: <BR>(B0->pilnu)
      q2min: 24
      q2max: 26
      value:  2.8±3.1 e-6
  correlation: [[ 1.   , -0.145,  0.01 , -0.001,  0.   ,  0.   ,  0.   ,  0.   , 0.   , -0.   , -0.   ,  0.001,  0.001],
                [-0.145,  1.   , -0.1  ,  0.008, -0.   ,  0.001, -0.002, -0.001, -0.001,  0.001, -0.001, -0.   ,  0.   ],
                [ 0.01 , -0.1  ,  1.   , -0.094,  0.003, -0.001,  0.   ,  0.001, 0.001, -0.002, -0.002,  0.   ,  0.004],
                [-0.001,  0.008, -0.094,  1.   , -0.078,  0.005,  0.   ,  0.   , 0.001, -0.001,  0.002,  0.002,  0.005],
                [ 0.   , -0.   ,  0.003, -0.078,  1.   , -0.097,  0.003,  0.001, 0.001,  0.   ,  0.004,  0.003,  0.009],
                [ 0.   ,  0.001, -0.001,  0.005, -0.097,  1.   , -0.072,  0.005, 0.001,  0.003,  0.005,  0.004,  0.013],
                [ 0.   , -0.002,  0.   ,  0.   ,  0.003, -0.072,  1.   , -0.062, 0.004,  0.002,  0.001,  0.002,  0.01 ],
                [ 0.   , -0.001,  0.001,  0.   ,  0.001,  0.005, -0.062,  1.   , -0.059,  0.002,  0.003,  0.002,  0.011],
                [ 0.   , -0.001,  0.001,  0.001,  0.001,  0.001,  0.004, -0.059, 1.   , -0.047,  0.001, -0.   ,  0.009],
                [-0.   ,  0.001, -0.002, -0.001,  0.   ,  0.003,  0.002,  0.002, -0.047,  1.   , -0.018,  0.002,  0.005],
                [-0.   , -0.001, -0.002,  0.002,  0.004,  0.005,  0.001,  0.003, 0.001, -0.018,  1.   , -0.055, -0.02 ],
                [ 0.001, -0.   ,  0.   ,  0.002,  0.003,  0.004,  0.002,  0.002, -0.   ,  0.002, -0.055,  1.   , -0.012],
                [ 0.001,  0.   ,  0.004,  0.005,  0.009,  0.013,  0.01 ,  0.011, 0.009,  0.005, -0.02 , -0.012,  1.   ]]

Belle B0->pilnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->pilnu): 149.4±9.1 e-6
    BR(B+->pilnu):  81.2±7.4 e-6

Belle B0->pitaunu 2015 total BR:
  experiment: Belle
  inspire: Hamer:2015jsa
  values:
    BR(B0->pitaunu): 1.52 ± 0.72 ± 0.13 e-4

Belle B0->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B0->rholnu): 326.2±26.3 e-6

Belle B+->rholnu 2013 total BR:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    BR(B+->rholnu): 183.5±10.4 e-6

Belle B+->pilnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->pilnu)
      q2min: 0
      q2max: 4
      value: 18.1±3. e-6
    - name: <BR>(B+->pilnu)
      q2min: 4
      q2max: 8
      value: 15.7±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 8
      q2max: 12
      value: 10.8±2.7 e-6
    - name: <BR>(B+->pilnu)
      q2min: 12
      q2max: 16
      value: 18.5±3.4 e-6
    - name: <BR>(B+->pilnu)
      q2min: 16
      q2max: 20
      value: 10.7±2.8 e-6
    - name: <BR>(B+->pilnu)
      q2min: 20
      q2max: 24
      value: 5.1±2. e-6
    - name: <BR>(B+->pilnu)
      q2min: 24
      q2max: 28
      value: 2.3±2.5 e-6
  correlation: [[ 1.   , -0.159,  0.035,  0.012,  0.013,  0.016,  0.021],
               [-0.159,  1.   , -0.149,  0.03 ,  0.013,  0.015,  0.025],
               [ 0.035, -0.149,  1.   , -0.098,  0.034,  0.028,  0.042],
               [ 0.012,  0.03 , -0.098,  1.   , -0.112,  0.028,  0.035],
               [ 0.013,  0.013,  0.034, -0.112,  1.   , -0.115,  0.026],
               [ 0.016,  0.015,  0.028,  0.028, -0.115,  1.   , -0.131],
               [ 0.021,  0.025,  0.042,  0.035,  0.026, -0.131,  1.   ]]


Belle B0->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 4
      value: 37.3±10. e-6
    - name: <BR>(B0->rholnu)
      q2min: 4
      q2max: 8
      value:  71.8±11.6 e-6
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 12
      value:  80.6±12.3 e-6
    - name: <BR>(B0->rholnu)
      q2min: 12
      q2max: 16
      value: 72.3±12.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20
      value: 62.6±11.5 e-6
    - name: <BR>(B0->rholnu)
      q2min: 20
      q2max: 24
      value: 1.7± 7.9 e-6
  correlation: [[ 1.   , -0.141,  0.024,  0.009,  0.011,  0.016],
               [-0.141,  1.   , -0.112,  0.03 ,  0.024,  0.025],
               [ 0.024, -0.112,  1.   , -0.075,  0.05 ,  0.058],
               [ 0.009,  0.03 , -0.075,  1.   , -0.088,  0.061],
               [ 0.011,  0.024,  0.05 , -0.088,  1.   , -0.102],
               [ 0.016,  0.025,  0.058,  0.061, -0.102,  1.   ]]

Belle B+->rholnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 2
      value: 12.4±3.4  e-6
    - name: <BR>(B+->rholnu)
      q2min: 2
      q2max: 4
      value:  15.3±3.1 e-6
    - name: <BR>(B+->rholnu)
      q2min: 4
      q2max: 6
      value: 17.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 6
      q2max: 8
      value: 21.7±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 10
      value: 14.3±2.9 e-6
    - name: <BR>(B+->rholnu)
      q2min: 10
      q2max: 12
      value: 19.9±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 12
      q2max: 14
      value:  22.4±3.4 e-6
    - name: <BR>(B+->rholnu)
      q2min: 14
      q2max: 16
      value:  21.7±3.3 e-6
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 18
      value: 17.5±3.2 e-6
    - name: <BR>(B+->rholnu)
      q2min: 18
      q2max: 20
      value:  14.3±2.8 e-6
    - name: <BR>(B+->rholnu)
      q2min: 20
      q2max: 22
      value: 5.9±2.6 e-6
  correlation: [[ 1.   , -0.123,  0.008,  0.   ,  0.002,  0.002,  0.002,  0.003, 0.003,  0.003,  0.003],
               [-0.123,  1.   , -0.109,  0.008,  0.005,  0.005,  0.006,  0.007, 0.009,  0.008,  0.008],
               [ 0.008, -0.109,  1.   , -0.097,  0.009,  0.009,  0.008,  0.009, 0.013,  0.011,  0.011],
               [ 0.   ,  0.008, -0.097,  1.   , -0.088,  0.014,  0.012,  0.015, 0.018,  0.014,  0.016],
               [ 0.002,  0.005,  0.009, -0.088,  1.   , -0.093,  0.015,  0.016, 0.021,  0.017,  0.018],
               [ 0.002,  0.005,  0.009,  0.014, -0.093,  1.   , -0.066,  0.019, 0.027,  0.023,  0.024],
               [ 0.002,  0.006,  0.008,  0.012,  0.015, -0.066,  1.   , -0.048, 0.018,  0.018,  0.024],
               [ 0.003,  0.007,  0.009,  0.015,  0.016,  0.019, -0.048,  1.   , -0.039,  0.023,  0.025],
               [ 0.003,  0.009,  0.013,  0.018,  0.021,  0.027,  0.018, -0.039, 1.   , -0.038,  0.027],
               [ 0.003,  0.008,  0.011,  0.014,  0.017,  0.023,  0.018,  0.023, -0.038,  1.   , -0.052],
               [ 0.003,  0.008,  0.011,  0.016,  0.018,  0.024,  0.024,  0.025, 0.027, -0.052,  1.   ]]


BaBar B0->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B0->rholnu)
      q2min: 0
      q2max: 8
      value: 0.747 ± 0.234  e-4
    - name: <BR>(B0->rholnu)
      q2min: 8
      q2max: 16
      value: 0.980 ± 0.187  e-4
    - name: <BR>(B0->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.256 ± 0.072  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

BaBar B+->rholnu 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010af
  values:
    - name: <BR>(B+->rholnu)
      q2min: 0
      q2max: 8
      value: 0.336 ± 0.109  e-4
    - name: <BR>(B+->rholnu)
      q2min: 8
      q2max: 16
      value: 0.523 ± 0.096  e-4
    - name: <BR>(B+->rholnu)
      q2min: 16
      q2max: 20.3
      value: 0.142 ± 0.036  e-4
  correlation: [[ 1.   , 0.574, 0.380],
                [ 0.574, 1.   , 0.389],
                [ 0.380, 0.389, 1.   ]]

Belle B->omegalnu 2013:
  experiment: Belle
  inspire: Sibidanov:2013rkk
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 7
      value: 22.8±6.2  e-6
    - name: <BR>(B+->omegalnu)
      q2min: 7
      q2max: 14
      value: 56.5±10.6 e-6
    - name: <BR>(B+->omegalnu)
      q2min: 14
      q2max: 21
      value: 33.9±11.5 e-6
  correlation: [[ 1.   , 0.015, 0.103],
                [ 0.015, 1.   , 0.091],
                [ 0.103, 0.091, 1.   ]]


BaBar B->omegalnu 2012:
  experiment: BaBar
  inspire: Lees:2012vv
  values:
    - name: <BR>(B+->omegalnu)
      q2min: 0
      q2max: 4
      value: 138.1 ± 49.7  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 4
      q2max: 8
      value: 283.0 ± 45.8  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 8
      q2max: 12
      value: 284.6 ± 78.6  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 12
      q2max: 16
      value: 246.7 ± 93.9  e-7
    - name: <BR>(B+->omegalnu)
      q2min: 16
      q2max: 20.2
      value: 239.8 ± 117.7  e-7
  correlation: [[1.,0.013,-0.053,-0.023,-0.199],
                [0.013,1.,-0.233,-0.149,0.109],
                [-0.053,-0.233,1.,0.174,0.063],
                [-0.023,-0.149,0.174,1.,-0.009],
                [-0.199,0.109,0.063,-0.009,1.]]

LHCb B+->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 33.2 ± 1.8 ± 1.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 2.0
      value: 23.3 ± 1.5 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.0
      q2max: 3.0
      value: 28.2 ± 1.6 ± 1.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 3.0
      q2max: 4.0
      value: 25.4 ± 1.5 ± 1.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.0
      q2max: 5.0
      value: 22.1 ± 1.4 ± 1.1 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 5.0
      q2max: 6.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 6.0
      q2max: 7.0
      value: 24.5 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 7.0
      q2max: 8.0
      value: 23.1 ± 1.4 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.0
      q2max: 11.8
      value: 17.7 ± 1.3 ± 0.9 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 11.8
      q2max: 12.5
      value: 19.3 ± 1.2 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 16.0
      value: 16.1 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 17.0
      value: 16.4 ± 1.0 ± 0.8 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 17.0
      q2max: 18.0
      value: 20.6 ± 1.1 ± 1.0 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 18.0
      q2max: 19.0
      value: 13.7 ± 1.0 ± 0.7 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 19.0
      q2max: 20.0
      value: 7.4 ± 0.8 ± 0.4 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 20.0
      q2max: 21.0
      value: 5.9 ± 0.7 ± 0.3 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 21.0
      q2max: 22.0
      value: 4.3 ± 0.7 ± 0.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 24.2 ± 0.7 ± 1.2 e-9
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 12.1 ± 0.4 ± 0.6 e-9


LHCb B0->Kmumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.1
      q2max: 2.0
      value: 12.2 +5.9 -5.2 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.0
      q2max: 4.0
      value: 18.7 +5.5 -4.9 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.0
      q2max: 6.0
      value: 17.3 +5.3 -4.8 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 6.0
      q2max: 8.0
      value: 27.0 +5.8 -5.3 ± 1.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 11.0
      q2max: 12.5
      value: 12.7 +4.5 -4.0 ± 0.6 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 17.0
      value: 14.3 +3.5 -3.2 ± 0.7 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 17.0
      q2max: 22.0
      value: 7.8 +1.7 -1.5 ± 0.4 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.1
      q2max: 6.0
      value: 18.7 +3.5 -3.2 ± 0.9 e-9
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 15.0
      q2max: 22.0
      value: 9.5 +1.6 -1.5 ± 0.5 e-9


LHCb B+->K*mumu BR 2014:
  experiment: LHCb
  inspire: Aaij:2014pli
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.1
      q2max: 2.0
      value: 59.2 +14.4 -13.0 ± 4.0 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.0
      q2max: 4.0
      value: 55.9 +15.9 -14.4 ± 3.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value:  24.9 +11.0 - 9.6 ± 1.7 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 33.0 +11.3 - 10.0 ± 2.3 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 82.8 +15.8 -14.1 ± 5.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 64.4 +12.9 -11.5 ± 4.4 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value:  11.6 + 9.1 - 7.6 ± 0.8 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 36.6 + 8.3 - 7.6 ± 2.6 e-9
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value:  39.5 + 8.0 - 7.3 ± 2.8 e-9

LHCb B0->K*mumu BR 2016:
  experiment: LHCb
  inspire: Aaij:2016flj
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.10
      q2max: 0.98
      value: 1.016 + 0.067 - 0.073 ± 0.029 ± 0.069 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 2.5
      value: 0.326 + 0.032 - 0.031 ± 0.010 ± 0.022 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.5
      q2max: 4.0
      value: 0.334 + 0.031 - 0.033 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.354 + 0.027 - 0.026 ± 0.009 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.429 + 0.028 - 0.027 ± 0.010 ± 0.029 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.487 + 0.031 - 0.032 ± 0.012 ± 0.033 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.534 + 0.027 - 0.037 ± 0.020 ± 0.036 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.355 + 0.027 - 0.022 ± 0.017 ± 0.024 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.342 + 0.017 - 0.017 ± 0.009 ± 0.023 e-7
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.436 + 0.018 - 0.019 ± 0.007 ± 0.030 e-7

LHCb Bs->phimumu BR 2015:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 5.85 + 0.73 - 0.69  ± 0.14 ± 0.44 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 2.56 + 0.42 - 0.39 ± 0.06 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 3.21 + 0.44 - 0.42 ± 0.08 ± 0.24 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.71 + 0.69 - 0.65 ± 0.15 ± 0.36 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 4.52 + 0.57 - 0.54 ± 0.12 ± 0.34 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 3.96 + 0.57 - 0.54 ± 0.14 ± 0.30 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 2.58 + 0.33 - 0.31 ± 0.08 ± 0.19 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.04 + 0.39 - 0.38 ± 0.13 ± 0.30 e-8

LHCb Bs->phimumu BR 2021:
  experiment: LHCb
  inspire: Aaij:2021pkz
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 7.74 ± 0.53 ± 0.12 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 2.5
      value: 3.15 ± 0.29 ± 0.07 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.5
      q2max: 4.0
      value: 2.34 ± 0.26 ± 0.05 ± 0.11 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 3.11 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 3.15 ± 0.24 ± 0.06 ± 0.15 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 4.78 ± 0.30 ± 0.08 ± 0.23 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 5.25 ± 0.29 ± 0.10 ± 0.25 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 4.19 ± 0.29 ± 0.12 ± 0.20 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 2.88 ± 0.15 ± 0.05 ± 0.14 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 4.63 ± 0.20 ± 0.11 ± 0.22 e-8

LHCb Bs->phimumu 2015 0.1-2.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.20 + 0.08 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: -0.05 + 0.13 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.27 + 0.28 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.02 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: -0.19 + 0.15 - 0.15 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 2.0
      value: 0.04 + 0.12 - 0.12
    # - name: <A8>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.10 + 0.14 - 0.14 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 0.1
    #   q2max: 2.0
    #   value: 0.03 + 0.14 - 0.14 ± 0.01
  # correlation: [[1.00, 0.03, -0.15, 0.00, 0.02, 0.10, 0.03, 0.00],
  #               [1.00, 0.04, 0.07, 0.00, 0.05, -0.18, -0.05],
  #               [1.00, -0.13, -0.09, -0.19, 0.06, -0.09],
  #               [1.00, 0.11, 0.06, -0.14, 0.10],
  #               [1.00, 0.07, -0.03, -0.16],
  #               [1.00, -0.30, 0.03],
  #               [1.00, 0.06],
  #               [1.00]]
  correlation: [[1.00, 0.03, -0.15, 0.10],
                [1.00, 0.04, 0.05],
                [1.00, -0.19],
                [1.00]]

LHCb Bs->phimumu 2015 2.0-5.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: 0.68 + 0.16 - 0.13 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.06 + 0.19 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.47 + 0.30 - 0.44 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.28 - 0.22 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.09 + 0.20 - 0.19 ± 0.02
    - name: <S7>(Bs->phimumu)
      q2min: 2.0
      q2max: 5.0
      value: -0.03 + 0.18 - 0.23 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: 0.19 + 0.26 - 0.21 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 2.0
    #   q2max: 5.0
    #   value: -0.13 + 0.24 - 0.30 ± 0.01
  # correlation: [[1.00, -0.05, 0.27, 0.04, -0.09, 0.02, 0.02, -0.16],
  #               [1.00, -0.23, -0.06, -0.05, 0.20, -0.11, 0.40],
  #               [1.00, 0.11, 0.16, 0.14, -0.41, -0.33],
  #               [1.00, -0.24, -0.31, 0.06, 0.08],
  #               [1.00, -0.03, 0.05, 0.11],
  #               [1.00, -0.05, -0.02],
  #               [1.00, -0.16],
  #               [1.00]]
  correlation: [[1.00, -0.05, 0.27, 0.02],
                [1.00, -0.23, 0.20],
                [1.00, 0.14],
                [1.00]]

LHCb Bs->phimumu 2015 5.0-8.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.54 + 0.10 - 0.09 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.20 - 0.29 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: -0.10 + 0.15 - 0.18 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: 0.04 + 0.17 - 0.17 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.01 + 0.14 - 0.12 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 5.0
      q2max: 8.0
      value: 0.04 + 0.16 - 0.20 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.12 + 0.17 - 0.19 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 5.0
    #   q2max: 8.0
    #   value: -0.03 + 0.17 - 0.16 ± 0.01
  # correlation: [[1.00, -0.03, -0.01, 0.11, 0.01, 0.03, -0.07, 0.09],
  #               [1.00, -0.03, -0.01, -0.02, -0.18, 0.00, 0.05],
  #               [1.00, -0.05, -0.01, -0.03, 0.20, -0.08],
  #               [1.00, 0.00, 0.14, -0.05, -0.16],
  #               [1.00, 0.00, 0.05, -0.25],
  #               [1.00, 0.04, -0.14],
  #               [1.00, -0.04],
  #               [1.00]]
  correlation: [[1.00, -0.03, -0.01, 0.03],
                [1.00, -0.03, -0.18],
                [1.00, -0.03],
                [1.00]]

LHCb Bs->phimumu 2015 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.29 + 0.11 - 0.11 ± 0.04
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.19 + 0.20 - 0.23 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.47 + 0.21 - 0.29 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: 0.08 + 0.21 - 0.21 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.16 + 0.16 - 0.18 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.00 + 0.15 - 0.17 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.01 + 0.15 - 0.15 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 11.0
    #   q2max: 12.5
    #   value: -0.02 + 0.16 - 0.15 ± 0.01
  # correlation: [[1.00, 0.21, 0.11, 0.20, 0.06, 0.21, -0.05, 0.03],
  #               [1.00, 0.02, 0.12, 0.18, 0.08, -0.02, 0.04],
  #               [1.00, -0.11, -0.37, 0.26, -0.01, -0.09],
  #               [1.00, -0.16, -0.07, 0.22, 0.04],
  #               [1.00, -0.04, -0.11, 0.14],
  #               [1.00, -0.36, 0.08],
  #               [1.00, -0.23],
  #               [1.00]]
  correlation: [[1.00, 0.21, 0.11, 0.21],
                [1.00, 0.02, 0.08],
                [1.00, 0.26],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-17.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.23 + 0.09 - 0.08 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.06 + 0.16 - 0.19 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: -0.03 + 0.15 - 0.15 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.02 + 0.13 - 0.14 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.01 + 0.12 - 0.17 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 17.0
      value: 0.12 + 0.16 - 0.13 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.08 + 0.16 - 0.18 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 17.0
    #   value: 0.21 + 0.18 - 0.12 ± 0.01
  # correlation: [[1.00, -0.01, -0.01, 0.07, -0.05, 0.06, -0.06, -0.06],
  #               [1.00, 0.03, -0.06, 0.11, -0.08, -0.06, 0.15],
  #               [1.00, 0.01, -0.07, 0.04, 0.22, 0.04],
  #               [1.00, -0.04, 0.14, 0.05, 0.01],
  #               [1.00, 0.05, 0.01, -0.09],
  #               [1.00, -0.03, 0.06],
  #               [1.00, -0.11],
  #               [1.00]]
  correlation: [[1.00, -0.01, -0.01, 0.06],
                [1.00, 0.03, -0.08],
                [1.00, 0.04],
                [1.00]]

LHCb Bs->phimumu 2015 17.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.40 + 0.13 - 0.15 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.07 + 0.23 - 0.27 ± 0.02
    - name: <S4>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: -0.39 + 0.25 - 0.34 ± 0.02
    # - name: <A5>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: 0.13 + 0.29 - 0.27 ± 0.01
    # - name: <A6>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.04 + 0.18 - 0.19 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 17.0
      q2max: 19.0
      value: 0.20 + 0.29 - 0.22 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.16 + 0.24 - 0.29 ± 0.01
    # - name: <A9>(Bs->phimumu)
    #   q2min: 17.0
    #   q2max: 19.0
    #   value: -0.02 + 0.19 - 0.19 ± 0.01
  # correlation: [[1.00, -0.12, 0.08, -0.32, 0.06, -0.04, 0.15, -0.01],
  #               [1.00, -0.04, 0.40, 0.16, 0.22, 0.00, 0.02],
  #               [1.00, 0.25, 0.30, -0.13, 0.40, 0.14],
  #               [1.00, -0.05, 0.16, -0.06, 0.28],
  #               [1.00, -0.03, 0.19, -0.05],
  #               [1.00, -0.02, 0.18],
  #               [1.00, -0.02],
  #               [1.00]]
  correlation: [[1.00, -0.12, 0.08, -0.04],
                [1.00, -0.04, 0.22],
                [1.00, -0.13],
                [1.00]]

LHCb Bs->phimumu 2015 1.0-6.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.63 + 0.09 - 0.09 ± 0.03
    - name: <S3>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.02 + 0.12 - 0.13 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.19 + 0.14 - 0.13 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.20 + 0.13 - 0.13 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: 0.08 + 0.12 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 1.0
      q2max: 6.0
      value: -0.03 + 0.14 - 0.14 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.00 + 0.15 - 0.17 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 1.0
    #   q2max: 6.0
    #   value: -0.01 + 0.13 - 0.13 ± 0.01
  # correlation: [[1.00, -0.02, 0.08, 0.08, -0.04, 0.07, 0.03, -0.05],
  #               [1.00, -0.07, 0.13, -0.13, 0.10, -0.06, 0.12],
  #               [1.00, 0.17, 0.10, -0.06, -0.01, -0.13],
  #               [1.00, -0.14, -0.05, -0.05, 0.04],
  #               [1.00, -0.04, -0.09, -0.06],
  #               [1.00, 0.07, 0.04],
  #               [1.00, -0.10],
  #               [1.00]]
  correlation: [[1.00, -0.02, 0.08, 0.07],
                [1.00, -0.07, 0.10],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2015 15.0-19.0 GeV^2:
  experiment: LHCb
  inspire: Aaij:2015esa
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.29 + 0.07 - 0.06 ± 0.02
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.09 + 0.11 - 0.12 ± 0.01
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: -0.14 + 0.11 - 0.11 ± 0.01
    # - name: <A5>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.11 + 0.10 - 0.10 ± 0.00
    # - name: <A6>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.00 + 0.10 - 0.11 ± 0.01
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 19.0
      value: 0.13 + 0.11 - 0.11 ± 0.01
    # - name: <A8>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.03 + 0.12 - 0.12 ± 0.00
    # - name: <A9>(Bs->phimumu)
    #   q2min: 15.0
    #   q2max: 19.0
    #   value: 0.12 + 0.11 - 0.09 ± 0.00
  # correlation: [[1.00, 0.01, -0.05, -0.03, 0.00, 0.07, -0.04, -0.08],
  #               [1.00, -0.03, 0.16, 0.09, 0.05, 0.02, 0.07],
  #               [1.00, 0.12, 0.03, 0.03, 0.24, 0.09],
  #               [1.00, -0.09, 0.08, 0.04, 0.14],
  #               [1.00, 0.05, 0.05, -0.11],
  #               [1.00, 0.01, 0.10],
  #               [1.00, -0.07],
  #               [1.00]]
  correlation: [[1.00, 0.01, -0.05, 0.07],
                [1.00, -0.03, 0.05],
                [1.00, 0.03],
                [1.00]]


LHCb Bs->phimumu 2021 0.1-0.98 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.254 ±0.045 ±0.017
    - name: <S3>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.004 ±0.068 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.213 ±0.082 ±0.005
    - name: <S7>(Bs->phimumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.178 ±0.072 ±0.001
  correlation: [[1.00, -0.03, 0.06, -0.20],
                [1.00, 0.11, 0.07],
                [1.00, 0.08],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-4.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: 0.723 ±0.053 ±0.015
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.030 ±0.057 ±0.004
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.110 ±0.079 ±0.002
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 4.0
      value: -0.101 ±0.075 ±0.001
  correlation: [[1.00, -0.12, 0.03, -0.12],
                [1.00, -0.07, 0.04],
                [1.00, 0.01],
                [1.00]]

LHCb Bs->phimumu 2021 4.0-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.701 ±0.050 ±0.016
    - name: <S3>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.162 ±0.067 ±0.012
    - name: <S4>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: -0.222 ±0.092 ±0.010
    - name: <S7>(Bs->phimumu)
      q2min: 4.0
      q2max: 6.0
      value: 0.175 ±0.089 ±0.003
  correlation: [[1.00, 0.15, 0.06, -0.01],
                [1.00, -0.04, -0.06],
                [1.00, 0.05],
                [1.00]]

LHCb Bs->phimumu 2021 6.0-8.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.624 ±0.051 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.013 ±0.080 ±0.009
    - name: <S4>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: -0.176 ±0.078 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 6.0
      q2max: 8.0
      value: 0.033 ±0.081 ±0.002
  correlation: [[1.00, 0.03, 0.07, 0.01],
                [1.00, -0.08, -0.01],
                [1.00, -0.05],
                [1.00]]

LHCb Bs->phimumu 2021 11.0-12.5 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: 0.353 ±0.044 ±0.012
    - name: <S3>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.138 ±0.071 ±0.013
    - name: <S4>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.319 ±0.061 ±0.008
    - name: <S7>(Bs->phimumu)
      q2min: 11.0
      q2max: 12.5
      value: -0.170 ±0.069 ±0.000
  correlation: [[1.00, 0.09, 0.02, -0.03],
                [1.00, -0.14, 0.11],
                [1.00, -0.01],
                [1.00]]

LHCb Bs->phimumu 2021 1.1-6.0 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.715 ±0.036 ±0.013
    - name: <S3>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.083 ±0.047 ±0.006
    - name: <S4>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: -0.155 ±0.058 ±0.004
    - name: <S7>(Bs->phimumu)
      q2min: 1.1
      q2max: 6.0
      value: 0.020 ±0.059 ±0.001
  correlation: [[1.00, -0.03, 0.05, -0.08],
                [1.00, -0.07, -0.07],
                [1.00, -0.06],
                [1.00]]

LHCb Bs->phimumu 2021 15.0-18.9 GeV^2:
  experiment: LHCb
  inspire: LHCb:2021xxq
  values:
    - name: <FL>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.359 ±0.031 ±0.019
    - name: <S3>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.247 ±0.042 ±0.014
    - name: <S4>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: -0.208 ±0.047 ±0.006
    - name: <S7>(Bs->phimumu)
      q2min: 15.0
      q2max: 18.9
      value: 0.003 ±0.046 ±0.002
  correlation: [[1.00, 0.20, -0.04, 0.00],
                [1.00, -0.06, -0.08],
                [1.00, -0.04],
                [1.00]]


LHCb B->K*ee 2020:
  experiment: LHCb
  inspire: Aaij:2020umj
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.044 ± 0.026 ± 0.014
    - name: <P2>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: -0.03 ± 0.04 ± 0.01 # P2 = 1/2 * ATRe
    - name: <P1>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.11 ± 0.10 ± 0.02 # P1 = AT2
    - name: <ATIm>(B0->K*ee)
      q2min: 0.000784
      q2max: 0.257
      value: 0.02 ± 0.10 ± 0.01
  correlation:
    [[1, -0.02, -0.01, 0.02], [-0.02, 1, 0.05, 0.02], [-0.01, 0.05, 1, 0.1], [0.02, 0.02, 0.10, 1]]

LHCb B->K*ee 2013:
  experiment: LHCb
  inspire: Aaij:2015dea
  values:
    - name: <FL>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.16 ± 0.06 ± 0.03
    - name: <P1>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: -0.23 ± 0.23 ± 0.05
    - name: <ATIm>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.14 ± 0.22 ± 0.05
    - name: <P2>(B0->K*ee)
      q2min: 0.002
      q2max: 1.12
      value: 0.05 ± 0.09 ± 0.025 # P2 = 1/2 * ATRe


# When updating Gamma(pi+->munu) or BR(K+->munu),
# RKpi(P+->munu) under "CKM ratio measurements"
# should be updated as well!
PDG 2015:
  experiment: PDG
  inspire: Agashe:2014kda
  values:
    BR(pi+->enu): (1.230±0.004)1e-4
    BR(K+->munu): (63.56±0.11)1e-2
    Remu(K+->lnu): 2.488±0.009e-5
    BR(KL->pimunu): (27.04±0.07)1e-2
    BR(KL->pienu): (40.55±0.11)1e-2
    BR(KS->pimunu): (4.69±0.05)1e-4
    BR(KS->pienu): (7.04±0.08)1e-4
    BR(K+->pimunu): (3.352±0.033)1e-2
    BR(K+->pienu): (5.07±0.04)1e-2
    Gamma(pi+->munu): (2.52809±0.00050)1e-17

PiENu pi->enu 2015:
  experiment: PiENu
  inspire: Aguilar-Arevalo:2015cdf
  values:
    BR(pi+->enu): (1.2344±0.0023±0.0019)1e-4

CKM ratio measurements:
  description: >
    Ratios of observables with reduced theoretical uncertainties. These
    are pseudo-measurements simply derived from the individual measurements
    of the numerators and denominators. They should not be used in likelihoods
    together with the individual measurements!
  values:
    RKpi(P+->munu): 1.3368 ± 0.0032
    DeltaM_d/DeltaM_s: 0.02852 ± 0.00011

# note: the angular observables in that measurement were partly incorrect
# due to a mistake in the analysis and are superseded by
# 'LHCb Lambdab->Lambdamumu 2018'
LHCb Lambdab->Lambdamumu 2015 BR:
  experiment: LHCb
  inspire: Aaij:2015xza
  values:
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 0.1
      q2max: 2
      value: 0.36  + 0.12 - 0.11 + 0.02 - 0.02 ± 0.07 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 2
      q2max: 4
      value: 0.11  + 0.12 - 0.09 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 4
      q2max: 6
      value: 0.02  + 0.09 - 0.001 + 0.01 - 0.01 ± 0.01 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 6
      q2max: 8
      value: 0.25  + 0.12 - 0.11 + 0.01 - 0.01 ± 0.05 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 11
      q2max: 12.5
      value: 0.75  + 0.15 - 0.14 + 0.03 - 0.05 ± 0.15 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 16
      value: 1.12  + 0.19 - 0.18 + 0.05 - 0.05 ± 0.23 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 16
      q2max: 18
      value: 1.22  + 0.14 - 0.14 + 0.03 - 0.06 ± 0.25 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 18
      q2max: 20
      value: 1.24  + 0.14 - 0.14 + 0.06 - 0.05 ± 0.26 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 1.1
      q2max: 6
      value: 0.09  + 0.06 - 0.05 + 0.01 - 0.01 ± 0.02 e-7
    - name: <dBR/dq2>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 1.20  + 0.09 - 0.09 + 0.02 - 0.04 ± 0.25 e-7


LHCb Lambdab->Lambdamumu 2018:
  experiment: LHCb
  inspire: Aaij:2018gwm
  values:
    - name: <AFBh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.30 ± 0.05 ± 0.02
    - name: <AFBl>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: -0.39 ± 0.04 ± 0.01
    - name: <AFBlh>(Lambdab->Lambdamumu)
      q2min: 15
      q2max: 20
      value: 0.25 ± 0.04 ± 0.01


LHCb B+->Kmumu FH 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <FH>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: 0.115 ± 0.095 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.115 ± 0.115 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.175 ± 0.125 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: 0.02 ± 0.02 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.045 ± 0.045 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.07 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.04 ± 0.04 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.015 ± 0.015 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.145 ± 0.085 ± 0.03
    - name: <FH>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.05 ± 0.05 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: 0.13 ± 0.07 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: 0.06 ± 0.06 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: 0.085 ± 0.075 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.14 ± 0.09 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.05 ± 0.05 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.07 ± 0.07 ± 0.04
    - name: <FH>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.225 ± 0.185 ± 0.05
    - name: <FH>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.03 ± 0.03 ± 0.02
    - name: <FH>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: 0.035 ± 0.035 ± 0.02

LHCb B+->Kmumu AFB 2014:
  experiment: LHCb
  inspire: Aaij:2014tfa
  values:
    - name: <AFB>(B+->Kmumu)
      q2min: 0.1
      q2max: 0.98
      value: -0.05 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 2
      value: 0.05 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 2
      q2max: 3
      value: 0.06 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 3
      q2max: 4
      value: -0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 4
      q2max: 5
      value: 0.02 ± 0.05 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 5
      q2max: 6
      value: 0.00 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 6
      q2max: 7
      value: 0.015 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 7
      q2max: 8
      value: 0.00 ± 0.02 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11
      q2max: 11.75
      value: 0.075 ± 0.045 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 11.75
      q2max: 12.5
      value: 0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 16
      value: -0.065 ± 0.035 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 16
      q2max: 17
      value: -0.025 ± 0.025 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 17
      q2max: 18
      value: -0.03 ± 0.03 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 18
      q2max: 19
      value: 0.01 ± 0.04 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 19
      q2max: 20
      value: 0.015 ± 0.035 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 20
      q2max: 21
      value: 0.03 ± 0.04 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 21
      q2max: 22
      value: 0.11 ± 0.08 ± 0.02
    - name: <AFB>(B+->Kmumu)
      q2min: 1.1
      q2max: 6
      value: 0.005 ± 0.015 ± 0.01
    - name: <AFB>(B+->Kmumu)
      q2min: 15
      q2max: 22
      value: -0.015 ± 0.015 ± 0.01

Belle B->Xcenu 2006:
  inspire: Urquijo:2006wd
  description: >
    Measurements of the charged and neutral B decays with an electron energy
    threshold of 0.6 GeV averaged and rescaled to the total branching ratio.
  values:
    BR(B->Xcenu): 0.1049(26)

BaBar B->Xcenu 2009:
  inspire: Aubert:2009qda
  values:
    BR(B->Xcenu): 0.1064(17)(6)

BaBar RD 2012:
  experiment: BaBar
  inspire: Lees:2013uzd
  values:
    Rtaul(B->Dlnu): 0.440 ± 0.058 ± 0.042
    Rtaul(B->D*lnu): 0.332 ± 0.024 ± 0.018
  correlation: -0.27 # HFAG

Belle RD had 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  values:
    Rtaul(B->Dlnu): 0.375 ± 0.064 ± 0.026
    Rtaul(B->D*lnu): 0.293 ± 0.038 ± 0.015
  correlation: -0.49 # HFAG

Belle RD* sl 2019:
  experiment: Belle
  inspire: Abdesselam:2019dgh
  values:
    Rtaul(B->Dlnu): 0.307±0.037±0.016
    Rtaul(B->D*lnu): 0.283±0.018±0.014
  correlation: -0.53

Belle RD* had 2016:
  experiment: Belle
  inspire: Hirose:2016wfn
  values:
    Rtaul(B->D*lnu): 0.270 ± 0.035 +0.028 -0.025

LHCb RD* 2015:
  experiment: LHCb
  inspire: Aaij:2015yra
  values:
    Rtaumu(B->D*lnu): 0.336 ± 0.027 ± 0.030

LHCb RD* 2017:
  experiment: LHCb
  inspire: Aaij:2017uff
  values:
    Rtaumu(B->D*lnu): 0.291 ± 0.019 ± 0.026 ± 0.013

CMS Bs->mumu 2013:
  experiment: CMS
  inspire: Chatrchyan:2013bka
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-7.434878127563494e-12, 2.1451953949692418e-10, 4.3647395712141183e-10, 6.584283747458994e-10,
      8.803827923703871e-10, 1.102337209994875e-09, 1.3242916276193624e-09, 1.5462460452438501e-09,
      1.7682004628683378e-09, 1.9901548804928255e-09, 2.2121092981173133e-09, 2.434063715741801e-09,
      2.6560181333662883e-09, 2.877972550990776e-09, 3.0999269686152637e-09, 3.3218813862397514e-09,
      3.543835803864239e-09, 3.765790221488726e-09, 3.987744639113214e-09, 4.209699056737701e-09,
      4.4316534743621895e-09, 4.653607891986677e-09, 4.875562309611165e-09, 5.097516727235652e-09,
      5.3194711448601395e-09, 5.541425562484628e-09, 5.763379980109115e-09, 5.985334397733603e-09,
      6.20728881535809e-09, 6.4292432329825785e-09, 6.651197650607066e-09, 6.873152068231554e-09,
      7.095106485856041e-09, 7.3170609034805285e-09, 7.539015321105016e-09, 7.760969738729504e-09,
      7.982924156353992e-09, 8.20487857397848e-09, 8.426832991602967e-09, 8.648787409227455e-09,
      8.870741826851943e-09, 9.09269624447643e-09, 9.314650662100918e-09, 9.536605079725406e-09,
      9.758559497349894e-09, 9.98051391497438e-09, 1.0202468332598868e-08, 1.0424422750223356e-08,
      1.0646377167847843e-08, 1.0868331585472331e-08]
    - [-1.114637642183558e-12, 3.628512480031887e-11, 7.368488724282131e-11, 1.1108464968532373e-10,
      1.4848441212782619e-10, 1.8588417457032863e-10, 2.2328393701283104e-10, 2.606836994553335e-10,
      2.980834618978359e-10, 3.3548322434033836e-10, 3.728829867828408e-10, 4.1028274922534324e-10,
      4.4768251166784563e-10, 4.850822741103481e-10, 5.224820365528505e-10, 5.598817989953529e-10,
      5.972815614378553e-10, 6.346813238803577e-10, 6.720810863228602e-10, 7.094808487653626e-10,
      7.468806112078651e-10, 7.842803736503675e-10, 8.2168013609287e-10, 8.590798985353724e-10,
      8.964796609778747e-10, 9.338794234203773e-10, 9.712791858628798e-10, 1.0086789483053821e-09,
      1.0460787107478846e-09, 1.083478473190387e-09, 1.1208782356328896e-09, 1.1582779980753919e-09,
      1.1956777605178944e-09, 1.2330775229603969e-09, 1.2704772854028991e-09, 1.3078770478454016e-09,
      1.3452768102879041e-09, 1.3826765727304066e-09, 1.420076335172909e-09, 1.4574760976154114e-09,
      1.4948758600579139e-09, 1.5322756225004162e-09, 1.5696753849429187e-09, 1.6070751473854212e-09,
      1.6444749098279236e-09, 1.681874672270426e-09, 1.7192744347129284e-09, 1.756674197155431e-09,
      1.7940739595979332e-09, 1.8314737220404357e-09]
    y:
    - [2.1613495980774956e-05, 2.6462132952735364e-05, 3.247531892496339e-05, 3.9590098107809934e-05,
      4.815396960003134e-05, 5.863303424831202e-05, 7.147681201837849e-05, 8.712974519076952e-05,
      0.000105763150488202, 0.00012677407219232467, 0.00014837653489259916, 0.00017046839679532116,
      0.00018977867771038224, 0.00020441937634516584, 0.00021508398307205928, 0.00021876448107321258,
      0.00022172215804037486, 0.0002231278418266181, 0.00020116363189406805, 0.00018015370802924803,
      0.00016563931886632454, 0.0001495720110964279, 0.0001325973470802844, 0.00011538845707870626,
      9.911049325024756e-05, 8.424156248453918e-05, 7.093227043787379e-05, 5.968321907279392e-05,
      5.018398018907707e-05, 4.2068644161797705e-05, 3.503002355487112e-05, 2.8861719149037484e-05,
      2.3478120178160126e-05, 1.8844273478728075e-05, 1.4921819998892531e-05, 1.1657361062380087e-05,
      8.984930997750153e-06, 6.83227425698363e-06, 5.1256846477219344e-06, 3.7938007847058142e-06,
      2.7703408617871713e-06, 1.9958501935270356e-06, 1.418558170510629e-06, 9.947182623372493e-07,
      6.881594531771278e-07, 4.696930302675135e-07, 3.1628252578189995e-07, 2.1012238799791732e-07,
      1.37725514724103e-07, 9.121132711228448e-08]
    - [5.726812115232689e-05, 7.351777613927654e-05, 9.758502566686972e-05, 0.0001310101893593479,
      0.00017585850965707867, 0.00023703597375890716, 0.00031418485443369146, 0.0004082609232422378,
      0.0005157501235580456, 0.0006304434033080863, 0.0007267886308520764, 0.0008137923166094052,
      0.0008768510806521773, 0.0009110676068979827, 0.0009158943616940027, 0.0008679700776739364,
      0.0008404786143958742, 0.0008221627629408064, 0.0006837986304657513, 0.0005983867341062245,
      0.0005355306368533264, 0.0004702469618158693, 0.00040622329813215204, 0.00034447075488437066,
      0.0002867159442607908, 0.00023253842023711, 0.00018440160564121356, 0.0001451889045619972,
      0.00011292435515128524, 8.715211554085256e-05, 6.745533908190663e-05, 5.289104150072628e-05,
      4.1935409726595036e-05, 3.319701992565279e-05, 2.6004202763320776e-05, 2.010272558899462e-05,
      1.533226348029199e-05, 1.1537020137514663e-05, 8.564797009204717e-06, 6.273018162989455e-06,
      4.532857460586153e-06, 3.2314960318578817e-06, 2.272791872922691e-06, 1.577064447556842e-06,
      1.0796307903977983e-06, 7.291839977082139e-07, 4.858867359963092e-07, 3.1942507457023764e-07,
      2.0718013941500324e-07, 1.3585062039850956e-07]
    - [0.00019699752890142434, 0.0002748810804578776, 0.00039748174643259096, 0.0005817374327909833,
      0.0008331001815552659, 0.0011735569502983453, 0.0016019129537942242, 0.0021052680510354974,
      0.0026503693934401364, 0.003171595763406796, 0.003568241217153323, 0.0038577856373798506,
      0.004028498000040829, 0.0040808941810347105, 0.0038982997269067458, 0.003296307067210347,
      0.0030238933382888853, 0.0028549047493996926, 0.002381730862415767, 0.0020990255918602345,
      0.0018245365085834795, 0.00155678000526885, 0.0013081874577113633, 0.0010805001130349972,
      0.0008694677740169162, 0.0006789599705764553, 0.0005257186255972265, 0.0004030979197651303,
      0.0003028344999913926, 0.00022243388738743007, 0.00016017106182130683, 0.00011441944809548654,
      8.194898185727789e-05, 6.0109466750876925e-05, 4.5412869164945215e-05, 3.4580288453271994e-05,
      2.6073570693464937e-05, 1.9399127708994437e-05, 1.4239679385416497e-05, 1.031226974620734e-05,
      7.36791089898922e-06, 5.1936240917979245e-06, 3.6117787340153445e-06, 2.4780239140864736e-06,
      1.6773585113652918e-06, 1.1201658985505672e-06, 7.380314085677247e-07, 4.797371920807987e-07,
      3.076644460188414e-07, 1.9959326196467198e-07]
    - [0.00064287291563137, 0.0009518277505012146, 0.001456991402691371, 0.0022443188817844123,
      0.003379946764335631, 0.004797566089138121, 0.006345121151371708, 0.007932932531891505,
      0.009553801607701423, 0.011031896649316471, 0.011996853800184924, 0.012674042412987195,
      0.013047465277201915, 0.013071501777863946, 0.012262019503143075, 0.009844399040077617,
      0.009198436783406197, 0.008580651731902403, 0.007546068928201702, 0.00663351651024935,
      0.005658834166217533, 0.004739539365844579, 0.003919502215421383, 0.00316149218018651,
      0.002471402243748899, 0.0018935285246237683, 0.0014391684952521615, 0.0010719189579083768,
      0.0007780570873230564, 0.0005541789369741422, 0.00038962640396352443, 0.0002687300356811136,
      0.00018167046606485377, 0.00012118168944906902, 8.181104738394543e-05, 5.77201358448506e-05,
      4.2343669320806743e-05, 3.1121546582356885e-05, 2.2587653534659328e-05, 1.617405590994473e-05,
      1.1426225567261245e-05, 7.963843068924208e-06, 5.476045777634253e-06, 3.714883334583594e-06,
      2.4863332369606972e-06, 1.641759502855782e-06, 1.06953693965318e-06, 6.874135457096456e-07,
      4.3589911272916846e-07, 2.7977494699798737e-07]
    - [0.0017130622567536808, 0.0026950913672818865, 0.004330683145048252, 0.006749127147206459,
      0.009984329624533772, 0.013760230854241799, 0.01725317924232932, 0.02036459130529768,
      0.023545147667067133, 0.02656806288381132, 0.02868194395374524, 0.030063994323545985,
      0.030874740905075117, 0.030922086109593357, 0.029581458579490075, 0.02604213086261735,
      0.02454677898741827, 0.022476729267549476, 0.019928384760627495, 0.017272624354362796,
      0.014614084498168228, 0.012103041095820562, 0.009927323618860815, 0.007957096045330198,
      0.006234032688825194, 0.004803340432611427, 0.003614921248538436, 0.002634771842798598,
      0.001878698464855783, 0.0013102003452210987, 0.0008895087701190364, 0.0005905394181395998,
      0.0003868870694569386, 0.0002512957361830225, 0.00016114971342380606, 0.00010265897083398259,
      6.7728772937693e-05, 4.771574872369027e-05, 3.418167363341656e-05, 2.4201257707969057e-05,
      1.6905015357040107e-05, 1.1650088446502125e-05, 7.92076907216256e-06, 5.3129926337121765e-06,
      3.5159858833871695e-06, 2.295572844303204e-06, 1.4786693856581312e-06, 9.396954651659278e-07,
      5.891813709345818e-07, 3.74133086372883e-07]
    - [0.0038179042815833716, 0.006173437390098633, 0.01001781358031998, 0.015583720823680544,
      0.022780722846164343, 0.030690809433070555, 0.0378840218746352, 0.0435383554243086,
      0.048877889300323045, 0.05478295230652482, 0.060042712811484863, 0.06315767095961851,
      0.06442377726677945, 0.06438527541557812, 0.06340631483311969, 0.05994774174141083,
      0.05475810886261627, 0.04876683645354739, 0.04273053875038857, 0.03688583736525238,
      0.031072776214270667, 0.02556401558825711, 0.02078152647653629, 0.016654462610808156,
      0.013112522642073965, 0.01016352051904953, 0.0077025737069834985, 0.005713887732147967,
      0.004089191874149338, 0.0027995490636600843, 0.0018514371241336223, 0.0012014808031804841,
      0.0007677946981739217, 0.00048283630492942405, 0.0003000457105024589, 0.00018496532091163476,
      0.0001137491255493452, 7.213654089988458e-05, 4.940087057443781e-05, 3.454713322120586e-05,
      2.3861045675841463e-05, 1.625911432258707e-05, 1.093021655897701e-05, 7.249271769072579e-06,
      4.743468741736703e-06, 3.0622014061991196e-06, 1.9503273321026797e-06, 1.2255112699352962e-06,
      7.597542906846051e-07, 4.773144083590003e-07]
    - [0.008064462477194842, 0.013248288463695468, 0.020799174410495586, 0.030703892229858063,
      0.043513839622250965, 0.058959972142595775, 0.07461012456867717, 0.08912730544380107,
      0.10199256586163258, 0.1130385326682823, 0.12577626827762686, 0.13279389526215093,
      0.1336079667597008, 0.13121931983973403, 0.12765249559985858, 0.11767072843315539,
      0.1042785985844462, 0.09050436891146069, 0.07892176765318265, 0.06735295906369884,
      0.05556340917961832, 0.045179767768787314, 0.03655211514245735, 0.029178981021883273,
      0.02306020953603583, 0.017937866408692597, 0.013733312784983362, 0.01027193803260135,
      0.007427529484677089, 0.005153205099862302, 0.0034397132918315356, 0.002198097180172882,
      0.0013640978426049935, 0.0008359911791533559, 0.0005081620217161633, 0.0003071235510109016,
      0.00018488144748860346, 0.0001112681770354149, 6.94936350967794e-05, 4.703928610932829e-05,
      3.2129132492578835e-05, 2.1647243951974606e-05, 1.4388921592735323e-05, 9.435993075203073e-06,
      6.104962882694549e-06, 3.896857179294415e-06, 2.454042033982297e-06, 1.5247040444868856e-06,
      9.346206680490524e-07, 5.809262972652404e-07]
    - [0.016507099150739245, 0.027058556937550653, 0.04144775873956325, 0.057811139842273276,
      0.07710858245316966, 0.10174871350259015, 0.1324490606707714, 0.16465016303767205,
      0.1966995287364483, 0.2231857379655687, 0.24699302989054947, 0.261641752288665,
      0.26226658922526425, 0.2523968090939447, 0.2343135647201949, 0.2069502285694665,
      0.17779424023860013, 0.15334559068080847, 0.12962546870866978, 0.10566340440964707,
      0.08542993710076968, 0.06894858524629015, 0.054903150678331986, 0.0434754976631458,
      0.0343335100697314, 0.026944470177634187, 0.020772969839626298, 0.015494394311641598,
      0.011255099847415677, 0.00800903512694969, 0.005474619117082261, 0.0035305072235485074,
      0.0021634463051777974, 0.001297834600216123, 0.0007753548948311661, 0.0004622011493484133,
      0.0002747784718068866, 0.00016292635479013106, 9.693614781011518e-05, 6.129204640299878e-05,
      4.126590992838046e-05, 2.7495908042360237e-05, 1.8071221191061896e-05, 1.1717652700626469e-05,
      7.49600364144967e-06, 4.7310223835925754e-06, 2.9458882192798904e-06, 1.8097291068175142e-06,
      1.0968756012679378e-06, 6.745238417419e-07]
    - [0.0299612323795073, 0.04576298324950218, 0.06713910603748302, 0.09471647492787243,
      0.129274723919994, 0.1704170104706935, 0.21831862785134407, 0.2704829244937762,
      0.3193888215394726, 0.35878967659278715, 0.3870179211062127, 0.4019095150016739,
      0.40170890666897796, 0.3866151243981833, 0.357516800368886, 0.31579401803021573,
      0.26849641483146347, 0.22370287853648535, 0.18199488816099518, 0.14665201652534096,
      0.11728126523425017, 0.09308757766066562, 0.07342894855010854, 0.05762629853606872,
      0.04506839457706525, 0.03519454430042255, 0.027166382899437565, 0.0205783268752063,
      0.015141201964309344, 0.01072199481423563, 0.007296823273033579, 0.004765168192165893,
      0.0029648135597125204, 0.0017753141915272713, 0.0010522553514586504, 0.0006223599536320409,
      0.0003678183477186196, 0.00021732824667715004, 0.0001284207642497715, 7.728430286927946e-05,
      5.050875747307664e-05, 3.331868096961166e-05, 2.165228922028394e-05, 1.3881956921710521e-05,
      8.780790431705536e-06, 5.479646958545655e-06, 3.3737087872507457e-06, 2.0492675013824504e-06,
      1.2281076424141122e-06, 7.47189285319437e-07]
    - [0.0457861115824482, 0.06765823960990594, 0.09932151103084204, 0.1414435275665571,
      0.1953736394617923, 0.2590476966168699, 0.3242753006546178, 0.3861623819660939,
      0.44243840128204076, 0.48856324823932873, 0.5201040496981504, 0.5337892541338103,
      0.528151934501529, 0.5037984310613897, 0.46328739906296784, 0.4105674068291917,
      0.34982327056757156, 0.2862280589876688, 0.23029624759078401, 0.18402574219776063,
      0.14585629214366183, 0.1148353010455272, 0.08988469319179676, 0.0699791117055263,
      0.054209785021828515, 0.0418255022745281, 0.03201381377579803, 0.02403430921037107,
      0.01759750708823284, 0.012525791784245144, 0.008621311435719725, 0.005702878932837634,
      0.003600496429257854, 0.0021710933277435526, 0.0012874941018485432, 0.0007621958280267709,
      0.00045090633872433325, 0.00026655486842371554, 0.00015748666130243727, 9.337936007874899e-05,
      5.8894853461250466e-05, 3.8514030051341926e-05, 2.474918578849061e-05, 1.5689226809802302e-05,
      9.812467104624731e-06, 6.054676351216818e-06, 3.6858673330803717e-06, 2.2137292966798787e-06,
      1.311765698046435e-06, 7.895956454522906e-07]
    - [0.06450565192684903, 0.09433465404113989, 0.13974722201933173, 0.20140576692469903,
      0.27624615880544534, 0.35296192004540716, 0.4299789273896564, 0.5054127310151589,
      0.5728693102395632, 0.625962171088461, 0.6594032601665559, 0.6696756425691284, 0.6556745506705586,
      0.6189029641719939, 0.5632059174067768, 0.4941081643499105, 0.41786914494706673,
      0.33972356914522056, 0.2689343020543622, 0.21341179709381103, 0.16806226309121916,
      0.1313112506965162, 0.10189081281015783, 0.07857015781951142, 0.06025316988551598,
      0.046007847218741973, 0.03495401300932411, 0.026161076310517794, 0.019089309530165265,
      0.013517164390977986, 0.00926799835633854, 0.006139126480494848, 0.003909602293458981,
      0.002384382045437525, 0.0014247035410041957, 0.000848824852091628, 0.0005051167411164779,
      0.00030027401780891787, 0.00017835790653233257, 0.00010597764051545391, 6.543359918112707e-05,
      4.2463564035550806e-05, 2.6988524726384932e-05, 1.6916617264910706e-05, 1.0461258861021769e-05,
      6.3824940817697856e-06, 3.841783966697028e-06, 2.281452890993966e-06, 1.3367101308001608e-06,
      7.960493404255425e-07]
    - [0.09206125410972509, 0.13213722686203389, 0.19340294474738426, 0.27199631566044247,
      0.3570652943262362, 0.44615255233229006, 0.5383354182111775, 0.6263201441872289,
      0.702497067491956, 0.759576832548644, 0.7917887296112989, 0.7957146105338039, 0.7709314453714501,
      0.7200863848407245, 0.6484311201789236, 0.5629288558359012, 0.47114332347973664,
      0.3798952876619693, 0.29583000811946586, 0.2320990259192124, 0.1816103387715887,
      0.1409294733199647, 0.10859678166737316, 0.08315353342321756, 0.06329608797631575,
      0.04792284822517757, 0.03601097053670113, 0.02661839529730783, 0.019219470850199233,
      0.013516540517629398, 0.009238334813891719, 0.006117054738936784, 0.0039048355852588533,
      0.002398469532628385, 0.001446899435541906, 0.0008702749640483576, 0.0005227121605787208,
      0.0003135879940510082, 0.0001879480086262172, 0.00011260672448936757, 6.931242102303461e-05,
      4.4663041200139e-05, 2.8076890560856898e-05, 1.7401117521550195e-05, 1.0639992404850213e-05,
      6.418618192100659e-06, 3.8201271150851195e-06, 2.2431077346847686e-06, 1.299480728543558e-06,
      7.656439646150484e-07]
    - [0.12739388002770627, 0.17567196052168685, 0.25151493755964777, 0.33750785394829813,
      0.43176481974721886, 0.5346832493358038, 0.6385051200454926, 0.7350941781626671,
      0.815878939948086, 0.8729462849973489, 0.9004502653489428, 0.8954520826300482, 0.8584902803317942,
      0.7934851901265211, 0.7070541559848372, 0.6074030166803306, 0.5030505392776737,
      0.4015172995852391, 0.30867492206053054, 0.2393874730025925, 0.18601151872987592,
      0.14327893588364884, 0.10956358955889617, 0.08324101180014644, 0.06287106914930797,
      0.04721660279251622, 0.035106330248482816, 0.025621568486927676, 0.018277192432930904,
      0.012719405301151931, 0.008623309855177282, 0.005685209535007376, 0.0036333646951633406,
      0.002250866782476367, 0.001375659698624541, 0.0008379334930072042, 0.0005092157894380024,
      0.0003088035894169265, 0.00018692294709487037, 0.00011301359966354844, 6.991989415527622e-05,
      4.481819847579365e-05, 2.7865387025418493e-05, 1.7076032119181023e-05, 1.0323926252226189e-05,
      6.157988464057764e-06, 3.6238390062842657e-06, 2.103947829309563e-06, 1.2051709462334844e-06,
      7.025220280822787e-07]
    - [0.16496056313837582, 0.21877788768700082, 0.2990034897704147, 0.38999382611542005,
      0.49521371122582736, 0.6069920598184608, 0.7172751774312877, 0.8171447680846099,
      0.8974625764409692, 0.9501950194688585, 0.96988348144084, 0.9544139684950728, 0.9054498940869494,
      0.8281375340318716, 0.7302152968918701, 0.6207400907794245, 0.5087202957548378,
      0.4017820282760617, 0.3058770923532898, 0.2355794483550311, 0.18175276957159334,
      0.13895647634292577, 0.10543227603850591, 0.07946457643201461, 0.05952244109556212,
      0.044283385200133626, 0.0324991873160011, 0.023393536428548824, 0.016491383443933395,
      0.01136812817171556, 0.007651172460578652, 0.00502014061853259, 0.0032050062387371197,
      0.0019992469094873167, 0.0012368723395946252, 0.0007627973001377177, 0.0004691681289256362,
      0.0002878343706614003, 0.00017617074698589115, 0.0001076569557850763, 6.741592256741547e-05,
      4.2927813505854e-05, 2.6384099905601082e-05, 1.5986666644889935e-05, 9.556736293457109e-06,
      5.6363419387072175e-06, 3.2796017503897035e-06, 1.882699180168792e-06, 1.0663225575870976e-06,
      6.149703290926e-07]
    - [0.19073762484290444, 0.2510871475806928, 0.33088307858632154, 0.427749353258531,
      0.5380653628960632, 0.6526224551652762, 0.7631315486406557, 0.8602946352008848,
      0.9349731985816613, 0.979558026005636, 0.9893992665680935, 0.9634372018128882, 0.9044522657738717,
      0.8185746692796322, 0.7142353855164745, 0.6008067943421783, 0.48723398148891345,
      0.3805436728390747, 0.28795949754118166, 0.2212640534704765, 0.16933005101797438,
      0.12840762565476702, 0.09664964229902936, 0.07228662687411656, 0.053750326090020825,
      0.03963199429978082, 0.02870265465138358, 0.020371722495969476, 0.014175993283522708,
      0.009668846043601981, 0.00646031654405549, 0.004223970921985254, 0.0026998843386013736,
      0.001699146356213246, 0.0010634693531986256, 0.0006633526293838043, 0.00041260666623010796,
      0.0002560068908514961, 0.0001584803963960408, 9.803890751585855e-05, 6.241980741220109e-05,
      3.923216520312416e-05, 2.383228548298625e-05, 1.4278253280506765e-05, 8.439573844596561e-06,
      4.921551118787254e-06, 2.831519325612337e-06, 1.6072117795073614e-06, 9.000668077399767e-07,
      5.135640145746804e-07]
    - [0.20405502744331105, 0.2661600749574448, 0.34637436923035103, 0.44477443005450595,
      0.5537042814241522, 0.6645680674220535, 0.768973668231156, 0.8578154793938169, 0.9225298550176313,
      0.9564142517439412, 0.9559211254809654, 0.9211036241313209, 0.8556680850387619,
      0.7663242834740761, 0.6616529496716196, 0.550754810727087, 0.4419306695557024, 0.340849404062881,
      0.25879657412190266, 0.1985910240310295, 0.15094950690212824, 0.11371297080565979,
      0.08503414033746312, 0.06316634473902547, 0.046609414751880185, 0.033959562162680604,
      0.024275809514117078, 0.01703091580812152, 0.0117326021248365, 0.00793739199892764,
      0.005270196801340777, 0.0034320685233676916, 0.002197520930613512, 0.0013956550241968802,
      0.0008831882942068236, 0.0005572242458521841, 0.0003505304804537801, 0.0002198585989830706,
      0.00013751520516743594, 8.6177412461779e-05, 5.5494586892325206e-05, 3.42010490322263e-05,
      2.0537176554546556e-05, 1.2165889803842237e-05, 7.110220465156151e-06, 4.099758760469259e-06,
      2.332220374119356e-06, 1.3089314850420269e-06, 7.247905633398146e-07, 4.0915384989035627e-07]
    - [0.20724829382483115, 0.2674911484032425, 0.3446608133068354, 0.43808368479663107,
      0.5396723309748204, 0.6409532351686299, 0.7338933403359034, 0.8101211316668523,
      0.8621267395450402, 0.8844460124915108, 0.87474597417543, 0.8340709353978696, 0.7667158374566981,
      0.6794793957512402, 0.5805351843599371, 0.4781668314919638, 0.3791116009934543,
      0.28997994944335725, 0.22253461399904365, 0.17004971113761616, 0.12854609212901527,
      0.09628476370209545, 0.07156753149374381, 0.05284628406734274, 0.038681215074362126,
      0.027850473654057822, 0.019690692642788145, 0.013678734235432128, 0.009339878787740117,
      0.0062712298791259636, 0.004142318658598662, 0.0026953471015121583, 0.001736853848724315,
      0.0011140076524137807, 0.0007119838096914825, 0.00045354301883415406, 0.00028802673150671554,
      0.00018240818261128867, 0.00011525295813781465, 7.358426237731732e-05, 4.7061994558536834e-05,
      2.843879421713324e-05, 1.6884061055572246e-05, 9.88948801269739e-06, 5.714875185288204e-06,
      3.2581849849168972e-06, 1.8326552405233375e-06, 1.017002112731816e-06, 5.568156682904018e-07,
      3.109852794037195e-07]
    - [0.19308169359259528, 0.2513477045840549, 0.32549429438433386, 0.40872448072629375,
      0.4981594783427158, 0.5854625803298558, 0.6633463579052034, 0.72458938366073, 0.7630407377013207,
      0.7746090053584177, 0.7581022219121184, 0.7152920670783569, 0.6506530332267427,
      0.5705921886756012, 0.48238651969116997, 0.392665337479127, 0.3071627223474533,
      0.23741110641377192, 0.182930287078598, 0.13922149327917172, 0.10486475530239313,
      0.07833489093832986, 0.05808643272498269, 0.042713613666869744, 0.030942274651592806,
      0.022020220167043386, 0.015418199503244386, 0.010626969554010999, 0.007211171438877611,
      0.0048181143407343, 0.0031731185574548956, 0.0020674174738276917, 0.001340208899335786,
      0.0008663037757869759, 0.0005584878397119072, 0.0003590544694651323, 0.00023018115533425225,
      0.0001471477374880868, 9.399773632871781e-05, 6.107510509456579e-05, 3.788720576017359e-05,
      2.2557809337930693e-05, 1.3242008725441815e-05, 7.669102050243341e-06, 4.381988271688012e-06,
      2.470210433778147e-06, 1.3738291898239481e-06, 7.538198587161071e-07, 4.080854805115707e-07,
      2.2549338212485922e-07]
    - [0.1691559895966828, 0.2218729663043002, 0.2931965822129506, 0.3620228266837339,
      0.43553671960185264, 0.506496788227058, 0.5678746343339235, 0.6138166880032865,
      0.6396303367749191, 0.6425374922351313, 0.6222691999141715, 0.5809898192149466,
      0.5229586105195615, 0.45373061031075035, 0.37875705259522136, 0.30398037679900336,
      0.23950812769581942, 0.1872313253641035, 0.14426191424086876, 0.10972506585574064,
      0.08257147314046974, 0.06158101208451494, 0.045549811466808546, 0.03326132031962629,
      0.023878818669749176, 0.0168652800874775, 0.011721939338585119, 0.008020704248606524,
      0.005406947612090905, 0.0035960210293964363, 0.002368121997850536, 0.001551260175239215,
      0.0010128799739676298, 0.0006594630782804418, 0.000428227801905726, 0.0002773942656373056,
      0.00017926617462065873, 0.0001155993615629411, 7.50878952557753e-05, 4.829017387198881e-05,
      2.9013312724701056e-05, 1.7070145412694687e-05, 9.90804311369849e-06, 5.6737773274180855e-06,
      3.2054775104392433e-06, 1.7866900870801305e-06, 9.82520834441344e-07, 5.330529557672801e-07,
      2.853303051960203e-07, 1.5598571619644296e-07]
    - [0.14044425878396313, 0.1869035602557722, 0.2515825880595629, 0.305371051935882,
      0.3608576536134489, 0.4149740899563773, 0.46042510151478394, 0.4924831017548777,
      0.507829147664354, 0.5048012333428875, 0.4837578127210133, 0.4469053090320325, 0.3978772954415381,
      0.34096816595444823, 0.28068117254304825, 0.226885044923437, 0.18125412778570077,
      0.14225273883661907, 0.10991578910853504, 0.08385316166824237, 0.06323948110386078,
      0.047179192560237615, 0.03472626829213816, 0.025136822275448743, 0.017900492321448407,
      0.012549021523287171, 0.008665874666259154, 0.005899639483161639, 0.003962491274653897,
      0.002632401777654366, 0.0017380067634087315, 0.0011439395111419377, 0.0007512529464116233,
      0.0004923152038310589, 0.0003218887482288918, 0.00020995516614622303, 0.00013662713036516948,
      8.900196643961477e-05, 5.840842285874155e-05, 3.590334181251073e-05, 2.118444934822165e-05,
      1.232359059802729e-05, 7.07264210084125e-06, 4.004606375172704e-06, 2.2370414635802134e-06,
      1.2328898584190686e-06, 6.70363829734824e-07, 3.596109551252563e-07, 1.9032876738031717e-07,
      1.0294271977789025e-07]
    - [0.11155998745715746, 0.1509256535473102, 0.19761957232009872, 0.23886436897433064,
      0.27986595963959265, 0.3186374343121436, 0.35212053842597846, 0.3740295147471203,
      0.3819692391898406, 0.375673274692242, 0.35625225729977006, 0.3259934664654717,
      0.2885059848940952, 0.24771549475115956, 0.2067721007275103, 0.16692916021081639,
      0.13316177462071088, 0.10517555478856333, 0.08179938264481583, 0.0626941153773386,
      0.04741722465788859, 0.03531282027197635, 0.025819716366916677, 0.018548942366389574,
      0.013102473839108104, 0.009116194743267298, 0.00625739023988444, 0.0042382188554070934,
      0.0028372161357911453, 0.0018872532317183576, 0.001251871360494755, 0.0008286048087138132,
      0.0005471889947533276, 0.00036050918865198456, 0.00023701581919511732, 0.00015552657989362201,
      0.00010196379492197978, 6.742305767260134e-05, 4.265219372645325e-05, 2.5309137304219492e-05,
      1.4755763030934567e-05, 8.487413636941451e-06, 4.816300110349284e-06, 2.696406999220216e-06,
      1.4893384367951847e-06, 8.115913262471724e-07, 4.3633237991653395e-07, 2.3143739678682454e-07,
      1.211153067829125e-07, 6.481037132514411e-08]
    - [0.08588021012499865, 0.11405355922196833, 0.1427777852171917, 0.1698025093771927,
      0.19709083364787292, 0.22730304244037075, 0.2554098255352906, 0.27259160452489667,
      0.2773378233659867, 0.2710627535754673, 0.25605864522957966, 0.2346568663855565,
      0.20817007232316445, 0.17934159475342012, 0.14913096033013146, 0.12238709603112817,
      0.0978198458378411, 0.07711185625310296, 0.060167778065879654, 0.04625698553784285,
      0.03497965509874757, 0.02590501032708902, 0.0188101955205902, 0.013408478180899916,
      0.009405525256298826, 0.006500851204968984, 0.004428967482383321, 0.002983393721588326,
      0.001995021447924372, 0.001329910703994254, 0.0008851767597618161, 0.0005883327066409361,
      0.00039043671580303254, 0.00025867156848053096, 0.00017105282246464052, 0.00011292673664465688,
      7.496027128540209e-05, 4.855050629677829e-05, 2.9106933735523266e-05, 1.700966416454249e-05,
      9.805441626955127e-06, 5.576665653755342e-06, 3.1290069837402255e-06, 1.7320969237099399e-06,
      9.45962445137837e-07, 5.096964947592799e-07, 2.7094768551430114e-07, 1.4210039694169088e-07,
      7.35283406819627e-08, 3.892732082050353e-08]
    - [0.06430255217907004, 0.0811947800371584, 0.09953105331298669, 0.12139360565101336,
      0.1457599684739737, 0.1708260462324617, 0.1902308410255392, 0.19923354359210674,
      0.2014307787251496, 0.1978188792018912, 0.18451054054568503, 0.17029187401531468,
      0.15101685704850745, 0.129037195602495, 0.10854556934200245, 0.08842410849306172,
      0.07105098767303107, 0.05644062946248693, 0.04391820995971477, 0.03356457116347462,
      0.025232993177987637, 0.018594772595351527, 0.013415054415985674, 0.009502318123583644,
      0.0066181765857240326, 0.004534942199879203, 0.003069030891986981, 0.0020614181983491823,
      0.0013804821074654588, 0.000922963716088113, 0.0006161962112300996, 0.0004108447837306462,
      0.0002736012943304231, 0.00018200158095210974, 0.00012094903053858914, 8.06911063314028e-05,
      5.306476575868665e-05, 3.2216295001518206e-05, 1.887697407189685e-05, 1.0905908228611398e-05,
      6.2162288324622024e-06, 3.4956520297492885e-06, 1.9393396315953516e-06, 1.0614835866865667e-06,
      5.732033775006687e-07, 3.053797569845492e-07, 1.6051210731037743e-07, 8.323603702872623e-08,
      4.2585803454800625e-08, 2.2305854617401986e-08]
    - [0.04938191407961721, 0.061922396027162034, 0.07805637400679892, 0.09598345803925526,
      0.11539615705002713, 0.1316163077030957, 0.14089132055449533, 0.14568651189185627,
      0.1461268754353229, 0.14338784241793484, 0.1345300295103806, 0.12102310985859888,
      0.10893208825482341, 0.09372192837406358, 0.07773707350923197, 0.06398719086522323,
      0.05145183540300048, 0.0406890493915972, 0.031568196838902364, 0.023978631687112312,
      0.017831004624807224, 0.013016598769407813, 0.009339646443280876, 0.00657334536635037,
      0.004539059825754785, 0.003088301770039795, 0.002082032755322492, 0.0013987439154998942,
      0.0009383012866920633, 0.0006288998086636901, 0.0004211956381581467, 0.0002818158054148642,
      0.00018834988582520627, 0.00012576480759967767, 8.425856667856359e-05, 5.591793841767891e-05,
      3.431724970317927e-05, 2.0167858109847643e-05, 1.1677464427130368e-05, 6.670700056511379e-06,
      3.7595020031479694e-06, 2.090380159486056e-06, 1.1466865148785955e-06, 6.205801335121822e-07,
      3.313500791842304e-07, 1.745469786940975e-07, 9.071385847420531e-08, 4.6512640061191035e-08,
      2.352980986531634e-08, 1.2193453112578036e-08]
    - [0.040625798286898794, 0.0508099025860959, 0.06345278851767934, 0.07752633574109738,
      0.09006525968246368, 0.09821614778927919, 0.10390855401439661, 0.10678893138387432,
      0.10641844839088362, 0.10343199232675239, 0.09758569437172507, 0.08787910910081993,
      0.07719612452474742, 0.06695583277500261, 0.05593314130605309, 0.04578404334549715,
      0.03687718743634612, 0.029023388647966233, 0.022378579702175907, 0.01686937541606583,
      0.012445888779758862, 0.008997881346607364, 0.006375340262622636, 0.004436673766310135,
      0.0030368699643977927, 0.0020543994800849676, 0.0013839516354612579, 0.0009309172833334698,
      0.0006258151486475223, 0.0004204608216251637, 0.00028226267094302957, 0.00018934456037462274,
      0.00012696766839231217, 8.544099919714098e-05, 5.696578834855205e-05, 3.51963908710738e-05,
      2.0744146075929517e-05, 1.2037739511550419e-05, 6.89168641506377e-06, 3.892620997794487e-06,
      2.1691759511941163e-06, 1.1925689225589072e-06, 6.468397058854612e-07, 3.4613346263341934e-07,
      1.827370248556739e-07, 9.51799691495808e-08, 4.891033263416864e-08, 2.4796576230196596e-08,
      1.2403182201441955e-08, 6.359100536240368e-09]
    - [0.03140378252046684, 0.040321315496910384, 0.05081062672608395, 0.06070963069121436,
      0.06782054702128587, 0.07339826918163801, 0.07714304271463678, 0.07866783465681579,
      0.07789418616610695, 0.07496817240541316, 0.07039623695342316, 0.06363074052351837,
      0.05571632370454707, 0.04781390088161889, 0.04006907678019136, 0.032808750136982194,
      0.026269011224960254, 0.020531874059585398, 0.015654529841977273, 0.011678529900210831,
      0.008528970232643002, 0.0060846684439426705, 0.004254871293453854, 0.002921396581117962,
      0.001980752251759738, 0.0013371905437727105, 0.0009015545358228558, 0.0006075351131465666,
      0.0004091227908127323, 0.00027531468913240243, 0.00018519764725362454, 0.00012460339928834063,
      8.41657048349999e-05, 5.617701573118677e-05, 3.4768641098013425e-05, 2.0541368330867158e-05,
      1.194644782825548e-05, 6.85452026157129e-06, 3.880175626704544e-06, 2.1670141594048034e-06,
      1.1940105431947493e-06, 6.49068632019534e-07, 3.480948171911607e-07, 1.8417820065954195e-07,
      9.614239605620709e-08, 4.951396483704702e-08, 2.515802320315168e-08, 1.2611343929033181e-08,
      6.237301671061832e-09, 3.1638332800513716e-09]
    - [0.022636702818064354, 0.029930828336232222, 0.03872006834945734, 0.046404934748541744,
      0.0517245255186797, 0.055524222005178835, 0.057829318388858575, 0.058506965143265255,
      0.05752212831565891, 0.054984072374237275, 0.05113189841069399, 0.046071208248817205,
      0.0402409296208888, 0.034396736748002914, 0.028877156773920106, 0.023522707526979745,
      0.018569569876418224, 0.014330575479903549, 0.010790162142870565, 0.007934021495517548,
      0.005691849609713345, 0.003999033914997956, 0.002748237760108205, 0.001863517955276868,
      0.0012597626755000042, 0.000850804553476133, 0.0005743174682956161, 0.00038749517427837837,
      0.0002613471169479004, 0.0001762353963332379, 0.00011890064912267398, 8.05786961221685e-05,
      5.360736125798293e-05, 3.308379509428767e-05, 1.9582292328656832e-05, 1.1413795920270442e-05,
      6.5633578382717666e-06, 3.723557866898986e-06, 2.084136593247801e-06, 1.1508806743048716e-06,
      6.270042184263128e-07, 3.370130164648881e-07, 1.7870938635570538e-07, 9.349357894783079e-08,
      4.825610371415612e-08, 2.457303325979889e-08, 1.2345290975325149e-08, 6.118992764110685e-09,
      2.992328685103628e-09, 1.5016904167907603e-09]
    - [0.015562283379299617, 0.020832912381430053, 0.027718423019314188, 0.03376912597056519,
      0.03745277582290654, 0.040503747918316374, 0.043392950436027124, 0.044454168149469106,
      0.043787867095055104, 0.04167434931707508, 0.03821602048750805, 0.03421686748751995,
      0.029725085211196364, 0.024952614530897244, 0.02048313357972046, 0.016511246328010327,
      0.012955273276811813, 0.009789609912524758, 0.0072337422770113015, 0.005221451285288793,
      0.0036718813978544934, 0.002519908460158568, 0.001710487098987869, 0.001157564235639422,
      0.0007814378592523703, 0.000527614629568401, 0.00035670967844587747, 0.0002411456662146396,
      0.0001629430609327551, 0.00011024768060523195, 7.488233506210066e-05, 4.938591571854771e-05,
      3.0317486663124995e-05, 1.7972542779733018e-05, 1.0498592795860578e-05, 6.050409593333244e-06,
      3.440127242007047e-06, 1.9297465966288423e-06, 1.0679775116378362e-06, 5.831227414390082e-07,
      3.1411877635601495e-07, 1.6694132722474493e-07, 8.753027707531485e-08, 4.5277920991924025e-08,
      2.3107379572001245e-08, 1.1634586859263064e-08, 5.77946024951603e-09, 2.8324329815820606e-09,
      1.369566029770575e-09, 6.799991372567418e-10]
    - [0.010440731470063927, 0.013932737634386587, 0.018376947399969343, 0.021171681323335464,
      0.023202587137010327, 0.02756232159569232, 0.03186919007197006, 0.03403960075273636,
      0.03391071447289195, 0.03259808731081983, 0.029441984110022617, 0.025631342856916414,
      0.021951532272184365, 0.018194769205831483, 0.014569036233560081, 0.011365397039429797,
      0.008670753270628074, 0.0064719461129139995, 0.004673987104001834, 0.00327975256346733,
      0.0022503653313832926, 0.0015266319639162227, 0.001032161679513784, 0.0006973255937522858,
      0.00047214371040289613, 0.0003198628967562551, 0.00021622222526634637, 0.00014616789936614514,
      9.925571262602927e-05, 6.750110560326038e-05, 4.3881021540201665e-05, 2.674330587727693e-05,
      1.5879450849667812e-05, 9.29659932252833e-06, 5.369520478103221e-06, 3.0597288339802907e-06,
      1.720150405946002e-06, 9.540825489077374e-07, 5.220853768239853e-07, 2.818598087839436e-07,
      1.5012769742453984e-07, 7.889046961442867e-08, 4.08990043197733e-08, 2.0918698576288282e-08,
      1.0555836038353152e-08, 5.255168629956773e-09, 2.5811706841142684e-09, 1.2507855011661654e-09,
      5.979985725971784e-10, 2.9375130628031803e-10]
    - [0.0069949926036342374, 0.009105485659573573, 0.011073951141994276, 0.012682661353559894,
      0.016276959731506873, 0.02031314403125147, 0.02349656552776391, 0.02601913867027684,
      0.025623799979547564, 0.02439894782737436, 0.022179768125655037, 0.01887491250692119,
      0.015616534567367304, 0.01270689908522855, 0.009994833672074174, 0.007604151853534635,
      0.005621969379407875, 0.00403869979046983, 0.002829190610075183, 0.001939610290447501,
      0.0013182651339066734, 0.0008945134451576409, 0.0006059486727577701, 0.00041022274286003837,
      0.0002775241107311907, 0.00018772556066504748, 0.00012733608142096616, 8.685253246100968e-05,
      5.8679418549563916e-05, 3.7435871819120385e-05, 2.2707360710984676e-05, 1.3507069354253736e-05,
      7.925167578932401e-06, 4.587637772178234e-06, 2.619957592791465e-06, 1.47616685825183e-06,
      8.205644286533952e-07, 4.500139421554603e-07, 2.4348673085681974e-07, 1.2997525412470598e-07,
      6.845136275418973e-08, 3.556637219434806e-08, 1.8231462801006528e-08, 9.22013319899387e-09,
      4.600329312287773e-09, 2.26452278534392e-09, 1.0997665723668434e-09, 5.26939047659935e-10,
      2.4909881846809295e-10, 1.210613742758916e-10]
    - [0.004784009394338642, 0.005841187277286191, 0.0070923316177701244, 0.009497507529592395,
      0.012207968123435836, 0.014419341583196495, 0.01713760668390992, 0.019329802162051324,
      0.019033746195364448, 0.01744720234545292, 0.015536279705592019, 0.013212200142737555,
      0.010600944944131828, 0.008354661464378865, 0.006396863290955628, 0.0047231586594465485,
      0.0033705720212615356, 0.0023439535887531658, 0.0016057423936794361, 0.0010972367300392273,
      0.0007476194053017808, 0.0005068952890160204, 0.0003437854606975406, 0.0002334170346352802,
      0.0001583634360453689, 0.00010767301276941143, 7.351743082452385e-05, 4.89092063057778e-05,
      3.065205645595535e-05, 1.8557016978904206e-05, 1.1061027493275305e-05, 6.504293876839745e-06,
      3.7734694718157743e-06, 2.1598085650398915e-06, 1.2195908397561426e-06, 6.79436846424256e-07,
      3.734393546057251e-07, 2.0250097527593343e-07, 1.0833535267849879e-07, 5.718068196795163e-08,
      2.97758732304605e-08, 1.5297333320340848e-08, 7.753386419235234e-09, 3.8770451749969135e-09,
      1.912697721415521e-09, 9.309532373288259e-10, 4.4703902725134206e-10, 2.117868833053927e-10,
      9.899296243447654e-11, 4.7598418811996194e-11]
    - [0.003432375233153189, 0.004175045421441457, 0.005525481547181434, 0.007097000450919266,
      0.008484467374011158, 0.010125211098807346, 0.012002691202329946, 0.013427541650153328,
      0.013298079647582112, 0.011946600800601713, 0.010241798969864636, 0.008443957295773399,
      0.006689839504634406, 0.0050666998118595805, 0.003742933073085043, 0.0026675811086009538,
      0.0018530831875614299, 0.0012740437152691313, 0.0008732261448598915, 0.0005970743777497753,
      0.00040753898696930103, 0.00027841695452372213, 0.00018968774073462564, 0.00012885817733487956,
      8.811085982947541e-05, 5.9938450187454136e-05, 3.8926014866387194e-05, 2.4097966747392232e-05,
      1.459779427020193e-05, 8.719992591522737e-06, 5.13899816242275e-06, 2.987974272101597e-06,
      1.7140018718069117e-06, 9.700172620233986e-07, 5.41591837344702e-07, 2.9833266280186726e-07,
      1.6213080747092607e-07, 8.692933027709599e-08, 4.5983621184738447e-08, 2.3998055347936364e-08,
      1.2356201427674768e-08, 6.276679527598826e-09, 3.1455703842002742e-09, 1.5552585306380815e-09,
      7.586506319699896e-10, 3.651044301164948e-10, 1.7335182903331185e-10, 8.120369676640495e-11,
      3.7529695343934826e-11, 1.785325946797991e-11]
    - [0.0026756678242702415, 0.003270237408089208, 0.0041015995464826396, 0.004947226608219014,
      0.005879337266566226, 0.006878034448033304, 0.007805355401544468, 0.008445113149138837,
      0.008364624946894642, 0.00740996253166574, 0.006189531817227323, 0.004920280027614854,
      0.0037535545329201916, 0.0027580562635722513, 0.0019735208107537817, 0.0013902466721337323,
      0.0009675872046669545, 0.0006676776399842683, 0.0004592822218722038, 0.0003150886233239188,
      0.00021593380919149318, 0.00014777449065303042, 0.00010133034636292485, 6.96672466202794e-05,
      4.654686888067521e-05, 2.9558501321326002e-05, 1.8217300753054465e-05, 1.1055054297070986e-05,
      6.6182784774776685e-06, 3.908994750396303e-06, 2.277829348415088e-06, 1.3095235958894607e-06,
      7.427480480320096e-07, 4.1562670365617655e-07, 2.2945094087449148e-07, 1.2497187617617636e-07,
      6.715382950293503e-08, 3.5601256368425257e-08, 1.862069609786156e-08, 9.608653816891897e-09,
      4.891760977813074e-09, 2.456993212428919e-09, 1.2174949303954165e-09, 5.952016124620308e-10,
      2.870761303926484e-10, 1.3660484881482973e-10, 6.413146978033218e-11, 2.970382096034816e-11,
      1.3573927744747274e-11, 6.3885497890172675e-12]
    - [0.002060813333747646, 0.0024360225032661166, 0.002909580694979201, 0.003432860255579587,
      0.003960407634861387, 0.00441835853723524, 0.004727495012837076, 0.004812881271912421,
      0.004600623508900009, 0.004024922579442339, 0.003254859853420541, 0.002513321777494454,
      0.0018770689353459274, 0.001368710897548417, 0.0009793044980666618, 0.0006930245710518232,
      0.00048720988535473045, 0.00033975817916090785, 0.00023476625467075787, 0.00016175410691239578,
      0.00011154676525496784, 7.71386240375115e-05, 5.2564510616314436e-05, 3.4229511332129986e-05,
      2.1494729544968844e-05, 1.3253497814750133e-05, 8.060052102307673e-06, 4.835925033451674e-06,
      2.8625779111283593e-06, 1.6717491790942722e-06, 9.632099681085978e-07, 5.475286702328696e-07,
      3.070639332887199e-07, 1.698965206868115e-07, 9.273947601893013e-08, 4.994371428557743e-08,
      2.6535854915655e-08, 1.3909815754895614e-08, 7.193590602870972e-09, 3.6703383810287627e-09,
      1.8475769668499416e-09, 9.175611573538338e-10, 4.495644671661251e-10, 2.17311479352407e-10,
      1.0363570484660958e-10, 4.876095351077451e-11, 2.263450600840477e-11, 1.0365873353971331e-11,
      4.683743349559359e-12, 2.1809419847657437e-12]
    - [0.0015233445743509193, 0.001747051608006094, 0.001973890292731726, 0.002230452209270919,
      0.0024733883014185203, 0.0026363150388678293, 0.0026720950308617374, 0.0025422051611620846,
      0.0022716552175548253, 0.0019192524440681058, 0.0015431592407204493, 0.0011861083217721406,
      0.0008869081194793902, 0.0006523541062544844, 0.0004737539658660936, 0.00033853129839999285,
      0.00023876210175841905, 0.00016755630894209719, 0.0001171431800548335, 8.171690568634984e-05,
      5.638615296269095e-05, 3.7468948379158985e-05, 2.397513823423974e-05, 1.502393195463823e-05,
      9.281830720887976e-06, 5.657231979562273e-06, 3.401757903995299e-06, 2.0180822578627925e-06,
      1.1811644651867737e-06, 6.820526937331238e-07, 3.8856307819323794e-07, 2.1839424018656386e-07,
      1.2110355069324382e-07, 6.625311554024076e-08, 3.575857562355707e-08, 1.9041017996886076e-08,
      1.0003135755464585e-08, 5.184635258250091e-09, 2.6511622186488846e-09, 1.3374896871834775e-09,
      6.657031760342905e-10, 3.2689393482025867e-10, 1.5836440483275102e-10, 7.569061185506638e-11,
      3.569131142941446e-11, 1.660424154887395e-11, 7.620994116132145e-12, 3.4509626343044954e-12,
      1.5417765088025585e-12, 7.102753139744409e-13]
    - [0.0011050331408283584, 0.0012029179748033185, 0.0012669569445447962, 0.0013363789417778565,
      0.0013833381850750647, 0.0013794676796182168, 0.0013288861993983364, 0.0012192533836157542,
      0.001058868502759597, 0.0008825625640257276, 0.0007127023831237135, 0.0005568111392128198,
      0.00041945477575826474, 0.00030939118248862654, 0.00022522124235874262, 0.00016242235386626337,
      0.00011598524356776133, 8.217286205696594e-05, 5.75103287944877e-05, 3.885908466286438e-05,
      2.5289925264979782e-05, 1.6104778963566495e-05, 1.0107384628552564e-05, 6.2580337162740134e-06,
      3.822723241948698e-06, 2.303758337556053e-06, 1.3697146079435887e-06, 8.03450826704608e-07,
      4.6496960419932084e-07, 2.6547637054013457e-07, 1.4954201447642297e-07, 8.31068131135289e-08,
      4.5566542642737375e-08, 2.4648429873852837e-08, 1.3153972140551023e-08, 6.925651321057432e-09,
      3.5974964556823984e-09, 1.8436402186740804e-09, 9.32154755230956e-10, 4.6498175474025334e-10,
      2.288336309544378e-10, 1.1110659497673534e-10, 5.322115570559988e-11, 2.5151419262517726e-11,
      1.172672496209843e-11, 5.394199803264494e-12, 2.4480110017062377e-12, 1.0960635833368389e-12,
      4.841845109990968e-13, 2.2068380413108482e-13]
    - [0.0007722749245122446, 0.0007961511836878976, 0.00079165142927054, 0.0007898107592801768,
      0.0007728420361314965, 0.0007261995742984618, 0.0006682145016103953, 0.0005952001536972483,
      0.0005073156394950672, 0.0004178051327077333, 0.00033417588486133707, 0.00026152758376039604,
      0.00019933129290676402, 0.00014780510022459602, 0.00010810256742229307, 7.838743049969101e-05,
      5.575216897487824e-05, 3.818318371748056e-05, 2.5233207548495565e-05, 1.6324960647599732e-05,
      1.040793887542124e-05, 6.546145865026577e-06, 4.0620222291228734e-06, 2.486766223160606e-06,
      1.5019783440567641e-06, 8.949968083441986e-07, 5.261485850460027e-07, 3.0516264742107573e-07,
      1.746185541745118e-07, 9.857923621173937e-08, 5.49055892522844e-08, 3.017058364211062e-08,
      1.635636951099861e-08, 8.748303628374968e-09, 4.616206823121866e-09, 2.40316016420891e-09,
      1.2342871879917632e-09, 6.254401720770248e-10, 3.1267371310254163e-10, 1.5421727199077302e-10,
      7.504309006196293e-11, 3.6026697083990475e-11, 1.7063285742251414e-11, 7.973235870468941e-12,
      3.675721573006482e-12, 1.6718089635206582e-12, 7.501821711905712e-13, 3.3211070498756905e-13,
      1.4506144344900677e-13, 6.541326652263503e-14]
    - [0.000520294346541534, 0.0005089600373480664, 0.0004880828912812567, 0.00046515545353548296,
      0.0004363952940038671, 0.00039335959738560184, 0.0003486284222890094, 0.0003010964223297838,
      0.0002526448126089801, 0.00020488090629400255, 0.00016233455684443594, 0.00012582865446501772,
      9.590521624303673e-05, 7.136710342412091e-05, 5.134596648792136e-05, 3.55349523172959e-05,
      2.3816829693422253e-05, 1.564861003969421e-05, 1.0134591083705718e-05, 6.475135204811942e-06,
      4.08156876380183e-06, 2.538291179785275e-06, 1.557370021801527e-06, 9.427102463082969e-07,
      5.629900134304903e-07, 3.3170518451789675e-07, 1.9281149963803292e-07, 1.1057314246041011e-07,
      6.256081806319657e-08, 3.4921366745715925e-08, 1.9231629925161662e-08, 1.04490546530819e-08,
      5.60110810757072e-09, 2.9621335989462843e-09, 1.5454672481340685e-09, 7.95519841855455e-10,
      4.0399712419947013e-10, 2.0241448036813642e-10, 1.0005549136800426e-10, 4.879511290105082e-11,
      2.3477279601749964e-11, 1.1144363369500883e-11, 5.2189992252548846e-12, 2.4113093683581026e-12,
      1.0991442225149397e-12, 4.943021236845282e-13, 2.1931398091602154e-13, 9.600109945845584e-14,
      4.14609551978078e-14, 1.849726074139343e-14]
    - [0.0003402608937715211, 0.0003178087366323098, 0.00029794359689522124, 0.00027338692933680887,
      0.00024771376589564193, 0.00021730400697669413, 0.0001864432909788817, 0.00015718612690148037,
      0.0001293414659022416, 0.00010369003082510822, 8.114374510152389e-05, 6.166854085738804e-05,
      4.4889541778988564e-05, 3.1327031101623095e-05, 2.126117557778309e-05, 1.418469262305395e-05,
      9.332025993003458e-06, 6.0567871882565255e-06, 3.878307584713776e-06, 2.4500685268956764e-06,
      1.527039461969837e-06, 9.389843112239912e-07, 5.696425982460746e-07, 3.409436672707089e-07,
      2.0132552703584134e-07, 1.1728545735301412e-07, 6.740910971014854e-08, 3.822337787449074e-08,
      2.1383342063768793e-08, 1.1802069007392117e-08, 6.42653330996067e-09, 3.452482000659869e-09,
      1.829877976249211e-09, 9.568559682027565e-10, 4.936231127011297e-10, 2.5123517806461604e-10,
      1.2615412610571685e-10, 6.249690585159592e-11, 3.054580819248385e-11, 1.472925466711407e-11,
      7.0072234840843795e-12, 3.288873832584187e-12, 1.5229054273307538e-12, 6.957166357482801e-13,
      3.135652223285494e-13, 1.3943103028168917e-13, 6.116838736428801e-14, 2.6474677128104145e-14,
      1.1305447180085131e-14, 4.990110162752375e-15]
    - [0.00021695100042907643, 0.00019649638760738428, 0.00018017388489084134, 0.00016051604506896034,
      0.00014122528141143574, 0.00012131830235913737, 0.00010165404608975881, 8.370501001663536e-05,
      6.67055498900357e-05, 5.091259740759508e-05, 3.7083587199253004e-05, 2.608608124562805e-05,
      1.7945540591370027e-05, 1.2158174282588017e-05, 8.125227223905616e-06, 5.357164374707606e-06,
      3.4847405628643783e-06, 2.2363017597095597e-06, 1.4158723257329378e-06, 8.844103733824417e-07,
      5.450289980547462e-07, 3.313762948806875e-07, 1.987738791018601e-07, 1.1763410034021639e-07,
      6.868204290867417e-08, 3.956236799313834e-08, 2.2482803076870368e-08, 1.260534341180674e-08,
      6.972603249200668e-09, 3.805145545144192e-09, 2.0487248675089703e-09, 1.088258459555223e-09,
      5.703172552575355e-10, 2.9487279353175046e-10, 1.5041022922232753e-10, 7.569306460100465e-11,
      3.758121802868721e-11, 1.8408638163126712e-11, 8.89628152829613e-12, 4.24161671144729e-12,
      1.99521808125331e-12, 9.259453800977478e-13, 4.239404366905e-13, 1.914952691588067e-13,
      8.533895150007874e-14, 3.7520844351236147e-14, 1.6275485412838888e-14, 6.965163961705297e-15,
      2.9409144657902425e-15, 1.2842780338418924e-15]
    - [0.0001355312390160247, 0.00012098131855156371, 0.00010809549895396807, 9.407133901505653e-05,
      8.029642298102894e-05, 6.637566404265984e-05, 5.2525165938920905e-05, 3.9730696258404834e-05,
      2.8916159751217757e-05, 2.0520780927137572e-05, 1.4320515490957697e-05, 9.854398569098215e-06,
      6.689840736825568e-06, 4.480607177559895e-06, 2.960697300150205e-06, 1.930132804198062e-06,
      1.2414133837203035e-06, 7.877168414402929e-07, 4.931256252511217e-07, 3.045657468025064e-07,
      1.855840263414982e-07, 1.1156710755021346e-07, 6.617101584357486e-08, 3.872001142988434e-08,
      2.235317399775388e-08, 1.2731278692836169e-08, 7.153753248757488e-09, 3.965810278856668e-09,
      2.1690319982275494e-09, 1.1704046286754261e-09, 6.230776156543312e-10, 3.272535111639002e-10,
      1.695752739522534e-10, 8.669109181427497e-11, 4.372309477431975e-11, 2.175621604428498e-11,
      1.0680507228101677e-11, 5.172928082911614e-12, 2.4718211840153637e-12, 1.1652891589526631e-12,
      5.419839292953356e-13, 2.4869964147781487e-13, 1.1258703590886138e-13, 5.028463993958144e-14,
      2.2157377187924486e-14, 9.632464204640404e-15, 4.131354895003087e-15, 1.748169949204344e-15,
      7.298417046038167e-16, 3.1532587532950014e-16]
    - [8.324812902818791e-05, 7.279392425976325e-05, 6.160327973201297e-05, 4.991304909455675e-05,
      3.874660555301547e-05, 2.9023937083944258e-05, 2.1217716339998455e-05, 1.524968368625881e-05,
      1.080555199617416e-05, 7.553002243105183e-06, 5.2086638337222694e-06, 3.5437989769365744e-06,
      2.3787449249077467e-06, 1.5752979865708965e-06, 1.0292327763204962e-06, 6.634383084359199e-07,
      4.219136041730299e-07, 2.64710390851565e-07, 1.6385216433309265e-07, 1.0006205604293015e-07,
      6.028686621528541e-08, 3.5835382393815137e-08, 2.101538854219721e-08, 1.2159027802124854e-08,
      6.940588975164284e-09, 3.908615097257283e-09, 2.171593779206105e-09, 1.1903380586888897e-09,
      6.437216222090867e-10, 3.434487353083762e-10, 1.8078474993575537e-10, 9.388532437764958e-11,
      4.8102724624694227e-11, 2.4315061606258913e-11, 1.2125664523688972e-11, 5.965842310014982e-12,
      2.895836501399446e-12, 1.3867952742925077e-12, 6.552193507119857e-13, 3.054197546395058e-13,
      1.4045706195606797e-13, 6.372738272357662e-14, 2.852548659682886e-14, 1.259719271498664e-14,
      5.488460362978902e-15, 2.3591922768151472e-15, 1.0004887058538317e-15, 4.1859794303914956e-16,
      1.7279695772415026e-16, 7.386204006583313e-17]
    - [4.3170736918928015e-05, 3.4418574276414706e-05, 2.640100756130398e-05, 1.984299110875218e-05,
      1.4681164774824133e-05, 1.0710958020565758e-05, 7.70904681287004e-06, 5.474026578563849e-06,
      3.834836334995663e-06, 2.650398895632846e-06, 1.8072228002477613e-06, 1.2157609761618908e-06,
      8.069019186949667e-07, 5.283592853126284e-07, 3.413296275624038e-07, 2.1754779039985783e-07,
      1.3679537465893807e-07, 8.486187559686132e-08, 5.193828103642156e-08, 3.136162551821457e-08,
      1.868295657278562e-08, 1.0980666229328471e-08, 6.367190214871007e-09, 3.6425288869173734e-09,
      2.055863290578432e-09, 1.144760310285736e-09, 6.288745218159164e-10, 3.408391577345519e-10,
      1.8225145897712413e-10, 9.614541775586248e-11, 5.0040566181724685e-11, 2.5695193102892628e-11,
      1.3017200784149354e-11, 6.506044873286486e-12, 3.2080489134313436e-12, 1.5606336086917322e-12,
      7.490261433377211e-13, 3.5467374767694316e-13, 1.6569032836368537e-13, 7.636622455820035e-14,
      3.4724941974237844e-14, 1.5578218254030576e-14, 6.894749878657431e-15, 3.0105994671550447e-15,
      1.29695077170711e-15, 5.512264522098614e-16, 2.311386942776375e-16, 9.562056549983956e-17,
      3.902871802414532e-17, 1.65053130489543e-17]
    - [1.6552482051178065e-05, 1.277885047141655e-05, 9.599048729926912e-06, 7.113519820325508e-06,
      5.200874322077231e-06, 3.751493663646758e-06, 2.6697347974486644e-06, 1.8744250256456863e-06,
      1.2983798249774004e-06, 8.872784211664289e-07, 5.982106318418578e-07, 3.9790956797696225e-07,
      2.611263413281817e-07, 1.6906473668501006e-07, 1.0799196111164258e-07, 6.805591390078709e-08,
      4.231324763685808e-08, 2.595441983127948e-08, 1.570652188821691e-08, 9.377450260680975e-09,
      5.5236424882651805e-09, 3.209980549076595e-09, 1.8404129772366422e-09, 1.0410323370063256e-09,
      5.809639708001055e-10, 3.1986246843271014e-10, 1.737426629127622e-10, 9.310772379486768e-11,
      4.922673054392023e-11, 2.5677475431224332e-11, 1.3214164200725407e-11, 6.709082352213159e-12,
      3.3606446510767957e-12, 1.660794112867396e-12, 8.097174084051385e-13, 3.8948183105626734e-13,
      1.8483192072994717e-13, 8.653719163868878e-14, 3.997280863608155e-14, 1.821640103531374e-14,
      8.190238336147647e-15, 3.633009621451719e-15, 1.589867869307069e-15, 6.864189265375843e-16,
      2.9238393987317667e-16, 1.228722539570007e-16, 5.0943664664236875e-17, 2.0838314481296605e-17,
      8.409875039388257e-18, 3.518708541230107e-18]
    - [5.8498950362344366e-06, 4.467475134783727e-06, 3.318035046796909e-06, 2.4312548544039435e-06,
      1.7575838349093764e-06, 1.2535384516352698e-06, 8.820542925946661e-07, 6.123349135351731e-07,
      4.19388444061517e-07, 2.833794632022479e-07, 1.8891060281360845e-07, 1.2424540650422704e-07,
      8.06195548323208e-08, 5.161031348538069e-08, 3.259632544740789e-08, 2.031125882310986e-08,
      1.2486510375255209e-08, 7.573032153579037e-09, 4.531398451842141e-09, 2.675042892576752e-09,
      1.5579922573272196e-09, 8.952325964467835e-10, 5.075075714157811e-10, 2.8384759020987834e-10,
      1.566260315045974e-10, 8.526519338787802e-11, 4.579401512223213e-11, 2.4265079131133964e-11,
      1.26850080617107e-11, 6.542380972043898e-12, 3.329024256144219e-12, 1.671221968592435e-12,
      8.277274522717675e-13, 4.044588244374693e-13, 1.9497806123832488e-13, 9.273276878797187e-14,
      4.351277221761113e-14, 2.0143564635504924e-14, 9.20008725952211e-15, 4.145563897076923e-15,
      1.8429405563012456e-15, 8.083046703788365e-16, 3.4975451160612725e-16, 1.4930876226483542e-16,
      6.28844565600542e-17, 2.612987763360157e-17, 1.0711924095637763e-17, 4.332450847086362e-18,
      1.7288390973323685e-18, 7.156531724084712e-19]
    - [1.9719235506223712e-06, 1.4899044489309817e-06, 1.0941357748574762e-06, 7.927102757542166e-07,
      5.666224849380717e-07, 3.9958499157559333e-07, 2.780101026079398e-07, 1.908306085412685e-07,
      1.2923174994817344e-07, 8.634056605065843e-08, 5.69110508507573e-08, 3.700959776327628e-08,
      2.3744781202133717e-08, 1.502996696715609e-08, 9.386072986906238e-09, 5.78290256224112e-09,
      3.5151500597780824e-09, 2.107979293991845e-09, 1.2471610659103598e-09, 7.279722010637975e-10,
      4.192210612185975e-10, 2.3818117732074714e-10, 1.3350816572603202e-10, 7.383193788246084e-11,
      4.028253127369101e-11, 2.168294872772962e-11, 1.1514604813461607e-11, 6.032756257380141e-12,
      3.1183048279399507e-12, 1.5902206998312817e-12, 8.000779186768889e-13, 3.9713961783407447e-13,
      1.9448682634357916e-13, 9.396603425864324e-14, 4.4789486501389795e-14, 2.1062858755592975e-14,
      9.772250574967245e-15, 4.473092923566904e-15, 2.0200275520497863e-15, 9.000004212188758e-16,
      3.956071928800131e-16, 1.7156223400183644e-16, 7.340128832572384e-17, 3.098271023418669e-17,
      1.2902419997317264e-17, 5.301014489983323e-18, 2.148734984026481e-18, 8.592959502604523e-19,
      3.3904525651663876e-19, 1.3885450381836872e-19]
    - [6.341517672951737e-07, 4.7404091002831673e-07, 3.442093006571876e-07, 2.4658100776697465e-07,
      1.7427403730383145e-07, 1.2151833446228838e-07, 8.35962837471865e-08, 5.673723682715388e-08,
      3.799120983981584e-08, 2.5097042322618554e-08, 1.6356787404109368e-08, 1.051742737694119e-08,
      6.672016039455726e-09, 4.175809599871024e-09, 2.578459664198021e-09, 1.570782457695499e-09,
      9.440778099710128e-10, 5.597885533374851e-10, 3.2747184772337037e-10, 1.8899920342876657e-10,
      1.0761728322256279e-10, 6.045609915211286e-11, 3.350690124840987e-11, 1.8321644697844164e-11,
      9.883953530198172e-12, 5.260488039510743e-12, 2.762170512878851e-12, 1.4309055851338917e-12,
      7.313201166340311e-13, 3.687568595979893e-13, 1.8344620956654441e-13, 9.003542612905348e-14,
      4.3596753800107893e-14, 2.082709099575447e-14, 9.815841845267056e-15, 4.564177619495663e-15,
      2.093792157216441e-15, 9.476340282961705e-16, 4.231396989572239e-16, 1.8640731249767865e-16,
      8.101737437779666e-17, 3.4739969321808537e-17, 1.4696204044355934e-17, 6.1335886769240464e-18,
      2.5255744233235316e-18, 1.0259867211547782e-18, 4.1120591773295914e-19, 1.625971837004087e-19,
      6.343397154774086e-20, 2.5702683840586017e-20]
    - [1.9455871476790115e-07, 1.4388899447160164e-07, 1.0330666265914471e-07, 7.317438933035209e-08,
      5.1135902898400636e-08, 3.525565578968482e-08, 2.398102341198871e-08, 1.6093209897682137e-08,
      1.0654948895700532e-08, 6.959604220401063e-09, 4.484910300633826e-09, 2.851405789345669e-09,
      1.7885469273400644e-09, 1.1068217859258472e-09, 6.7575785901027e-10, 4.0704325111509574e-10,
      2.4189453603719574e-10, 1.418195278008841e-10, 8.203132836511616e-11, 4.6812248360738716e-11,
      2.6355745402948763e-11, 1.463953066168607e-11, 8.022598362320481e-12, 4.337495071866757e-12,
      2.3136570529667462e-12, 1.2175535756248453e-12, 6.321298231703643e-13, 3.23787834446401e-13,
      1.636254375369054e-13, 8.15787716017233e-14, 4.012726398454373e-14, 1.9473229557296524e-14,
      9.323360236932979e-15, 4.403932755468032e-15, 2.052264673649438e-15, 9.435438906847183e-16,
      4.279833672519197e-16, 1.915259929488633e-16, 8.455992726563744e-17, 3.683303670595262e-17,
      1.5828745550303566e-17, 6.71106610476511e-18, 2.8071202165287127e-18, 1.1584151801715255e-18,
      4.7163227243980905e-19, 1.8944311965031966e-19, 7.507411229203102e-20, 2.935199476657792e-20,
      1.1322451830759061e-20, 4.538907432316457e-21]
    - [5.695723397815928e-08, 4.1675501877510144e-08, 2.958532874238129e-08, 2.072057282305908e-08,
      1.4317367158586026e-08, 9.760242633388428e-09, 6.5643860336327285e-09, 4.355757152453522e-09,
      2.8514577226442133e-09, 1.8415973937306469e-09, 1.1734335290923473e-09, 7.376635800401276e-10,
      4.5750330684411445e-10, 2.799407874723621e-10, 1.6899512210952546e-10, 1.006510258248117e-10,
      5.9142310729062e-11, 3.4284896931996506e-11, 1.9608354075832723e-11, 1.1064084393394724e-11,
      6.159222114164702e-12, 3.3827686646878327e-12, 1.8329675603581453e-12, 9.798809302345061e-13,
      5.168063956922024e-13, 2.6891285153405384e-13, 1.3804616331691455e-13, 6.991545217199631e-14,
      3.4934782805093163e-14, 1.7221817044249855e-14, 8.375985980901983e-15, 4.0191013620926144e-15,
      1.9026461369746354e-15, 8.886296931210314e-16, 4.0945680608177934e-16, 1.8613644491959922e-16,
      8.348160349703391e-17, 3.6939090363953027e-17, 1.612566590722683e-17, 6.945206546305394e-18,
      2.951132581881059e-18, 1.2371669877517429e-18, 5.116728827565293e-19, 2.087806341014403e-19,
      8.404735881107173e-20, 3.3380587437232625e-20, 1.3079764572250112e-20, 5.0564058575296466e-21,
      1.9285885892716804e-21, 7.649014707696017e-22]
    - [1.7445494196200085e-08, 1.2638465850318278e-08, 8.878241616834172e-09, 6.153031659671095e-09,
      4.207144089878252e-09, 2.838060635215145e-09, 1.8888262094609804e-09, 1.2402189925639798e-09,
      8.034123214939181e-10, 5.134558124363355e-10, 3.237454757519322e-10, 2.01391153018109e-10,
      1.2359847594772375e-10, 7.483795125124669e-11, 4.4706092352093e-11, 2.6347995399474127e-11,
      1.5320202079752543e-11, 8.788320467158914e-12, 4.973716296191924e-12, 2.777104231634805e-12,
      1.5298167020809917e-12, 8.314242032421459e-13, 4.4580196111236464e-13, 2.3582906724367364e-13,
      1.230803546020654e-13, 6.337372703686677e-14, 3.219280831079943e-14, 1.613409185834042e-14,
      7.977489362503712e-15, 3.891562315527208e-15, 1.8729138081979995e-15, 8.892986658613623e-16,
      4.165945047688068e-16, 1.9253654128124444e-16, 8.778842777849217e-17, 3.9490935645787803e-17,
      1.7526436455585027e-17, 7.67407198429175e-18, 3.315081131885972e-18, 1.4128579558282743e-18,
      5.94071732867698e-19, 2.464423389389038e-19, 1.0085936556747444e-19, 4.072404182931092e-20,
      1.6222641264315402e-20, 6.375706276910771e-21, 2.47212874738199e-21, 9.456924359176126e-22,
      3.5693129057714025e-22, 1.401617979850458e-22]
    central_value: [2.9913885416230293e-09, 3.484581481921934e-10]

LHCb Bs->mumu 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2017-001.html
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    central_value: [3.0e-09, 1.5e-10]
    xi:
    - [0.0, 1.0e-08]
    - [0.0, 1.0e-09]
    y:
    - [1.0037180106456575e-12, 1.2464457683917914e-12, 1.5474541797479802e-12, 1.6804071511514312e-12, 1.757910900955999e-12, 1.7303714837133538e-12, 1.5918090168386198e-12, 1.4530446533237316e-12, 1.2087733872943209e-12, 1.0391375766677415e-12, 7.970372336177131e-13, 6.523794654876518e-13, 4.679031803451292e-13, 3.6760955935244957e-13, 2.4916526593383077e-13, 1.8906415367746378e-13, 1.2209768180625733e-13, 8.991244782533872e-14, 5.568336199778594e-14, 3.994911003171423e-14, 2.3850051935252106e-14, 1.6722772192679815e-14, 9.66567930182117e-15, 6.6407598681199215e-15, 3.7293218031441125e-15, 2.516115879746857e-15, 1.3770057492130592e-15, 9.140055776459648e-16, 4.887185072321165e-16, 3.196484102822424e-16, 1.6735656798639203e-16, 1.0800598841702688e-16, 5.547551065383946e-17, 3.5368326001404915e-17, 1.7851573826536816e-17, 1.1254990990760205e-17, 5.590460560769082e-18, 3.4887610524627354e-18, 1.707562088270552e-18, 1.055613034888737e-18, 8.288730050543873e-19]
    - [3.4055822718842446e-10, 4.5180746013559074e-10, 6.096506669100793e-10, 6.940826987895977e-10, 7.720089289293474e-10, 7.875100369316102e-10, 7.594778182854432e-10, 7.129427452006003e-10, 6.157531273577964e-10, 5.414258463752864e-10, 4.282238684359885e-10, 3.570858096022363e-10, 2.6272716963848137e-10, 2.096534890896975e-10, 1.4519114503571544e-10, 1.116346087287346e-10, 7.342695598316316e-11, 5.468645831206973e-11, 3.4405489011170855e-11, 2.492561814967516e-11, 1.508515452123624e-11, 1.0667066693334736e-11, 6.239007504273081e-12, 4.318210653741766e-12, 2.4502280844773737e-12, 1.6638199208979758e-12, 9.188394395056131e-13, 6.133442709893272e-13, 3.305643663890724e-13, 2.172788159446342e-13, 1.1455171666044358e-13, 7.42484123461442e-14, 3.836905958783493e-14, 2.455502198703513e-14, 1.2459786705955826e-14, 7.881603672563211e-15, 3.933054674826202e-15, 2.4615257835957226e-15, 1.2096201623463915e-15, 7.496539303892019e-16, 5.893331679448195e-16]
    - [2.176124736170047e-07, 3.0660977165367945e-07, 4.4583808007671233e-07, 5.293055354919959e-07, 6.21316638560221e-07, 6.538289918714729e-07, 6.569683454919903e-07, 6.318397721636371e-07, 5.637894335096127e-07, 5.05493832172243e-07, 4.105389616049933e-07, 3.478863468588363e-07, 2.6167174509868343e-07, 2.116525122960669e-07, 1.4934078423700395e-07, 1.1615619998880788e-07, 7.763596893069481e-08, 5.839853692968128e-08, 3.725480154093508e-08, 2.7224323960661808e-08, 1.6677422138685925e-08, 1.1882667632842799e-08, 7.024477512060488e-09, 4.894444747412726e-09, 2.8034641164524274e-09, 1.914958280865372e-09, 1.0664025029120376e-09, 7.155890974118286e-10, 3.885419393315018e-10, 2.5658272209920394e-10, 1.3617095466290164e-10, 8.862962023706122e-11, 4.607203343557641e-11, 2.959442846054134e-11, 1.509617070445442e-11, 9.581039715816587e-12, 4.803650337784555e-12, 3.0152903155108348e-12, 1.4880047311297795e-12, 9.246186617198025e-13, 7.278037188729071e-13]
    - [5.325041782077696e-06, 7.670605513527878e-06, 1.1457167972913096e-05, 1.3804305799651576e-05, 1.6509575698984514e-05, 1.755985898950443e-05, 1.7891317833872338e-05, 1.734771084579237e-05, 1.56484294601177e-05, 1.4121670860547487e-05, 1.1570231596215927e-05, 9.856790001621527e-06, 7.468323612514252e-06, 6.067766365126343e-06, 4.307943129046314e-06, 3.3634948184674967e-06, 2.2600581837259354e-06, 1.7056658425048136e-06, 1.0931632503957898e-06, 8.011521162345293e-07, 4.927839471669798e-07, 3.5200692086264317e-07, 2.0884363977962162e-07, 1.4584739523453625e-07, 8.380903659580862e-08, 5.7363937363103404e-08, 3.2037459801171396e-08, 2.1537505063302394e-08, 1.1724795079440699e-08, 7.755527670616627e-09, 4.125679926814297e-09, 2.6893131782608546e-09, 1.4009713772901384e-09, 9.011404392905422e-10, 4.605728846045969e-10, 2.9267305007769126e-10, 1.469983137946936e-10, 9.237682319197613e-11, 4.566038696223593e-11, 2.8401902033312996e-11, 2.2367547049838257e-11]
    - [0.00020021275136091702, 0.00029332040910503356, 0.0004468913758181286, 0.0005441693796064407, 0.000659383665101519, 0.0007064804696706936, 0.0007266213900943748, 0.0007083905443792907, 0.0006436245492039004, 0.0005833168717325905, 0.0004806962424137239, 0.0004109454817815432, 0.00031286617961876644, 0.0002549444193236493, 0.00018174789926397042, 0.0001422641524392176, 9.593544889570954e-05, 7.256520652332787e-05, 4.665502124101338e-05, 3.426092726178814e-05, 2.113384022641077e-05, 1.5123813551503106e-05, 8.996139653793356e-06, 6.292890838915566e-06, 3.624714613743357e-06, 2.4845102508297224e-06, 1.3906281589359442e-06, 9.361828752615308e-07, 5.106864683109127e-07, 3.3824511905237393e-07, 1.802763293786369e-07, 1.1765667350586276e-07, 6.140098251797046e-08, 3.9540119379503964e-08, 2.0244655584103663e-08, 1.2878584775316731e-08, 6.478609065556511e-09, 4.0754486424784905e-09, 2.017442937402105e-09, 1.2561114986876417e-09, 9.897042052698698e-10]
    - [0.001248084878161765, 0.001836644524838361, 0.0028117028014612877, 0.003431835602064816, 0.004169850896690598, 0.004474145031150773, 0.004609895916473208, 0.004498730648988058, 0.0040927424825657616, 0.00371210937219524, 0.003062251038398371, 0.002619596449449943, 0.0019961898308077735, 0.0016275572627745796, 0.0011612247637990368, 0.0009094368465182598, 0.0006136934632517448, 0.0004644321878158917, 0.00029882722332610434, 0.00021955122091140463, 0.0001355303442380107, 9.703488547938156e-05, 5.7761101111307076e-05, 4.042387428053143e-05, 2.3300866715367686e-05, 1.5980281532145764e-05, 8.950778913705967e-06, 6.028574358322942e-06, 3.290881815740238e-06, 2.1806773901566732e-06, 1.1630554583117078e-06, 7.594168506264801e-07, 3.965891415820073e-07, 2.555085408185752e-07, 1.3089831978238343e-07, 8.330810446576852e-08, 4.1941501960056003e-08, 2.639595653704834e-08, 1.307563842855131e-08, 8.14497226544583e-09, 6.418990336952328e-09]
    - [0.010036970031073051, 0.014778704788724308, 0.022620821308524025, 0.027596950541225455, 0.03349999464506283, 0.035920001276889144, 0.03697234789261394, 0.03605780261407689, 0.03277543424974529, 0.02970930448241265, 0.024492667302604985, 0.020944744987446293, 0.015953484654130025, 0.0130045172644198, 0.009276230600412494, 0.0072641571778308415, 0.004902034284101101, 0.0037097900287079593, 0.0023871502225167587, 0.0017540287395818325, 0.0010830003367732878, 0.0007755291402295997, 0.0004617947636997505, 0.00032326601430262696, 0.00018641503483117703, 0.0001278887260325461, 7.16688036913663e-05, 4.828860241485092e-05, 2.637536836025444e-05, 1.748468855031848e-05, 9.331497987412411e-06, 6.095772864710848e-06, 3.1856634056553667e-06, 2.05340739652757e-06, 1.0528813597115286e-06, 6.704477930302409e-07, 3.37776973827888e-07, 2.1269853551028626e-07, 1.054525234509737e-07, 6.572509637464059e-08, 5.181246912239626e-08]
    - [0.028361902376546896, 0.0416679304503298, 0.0635740125400404, 0.07740545676745604, 0.0937094257324862, 0.1003169605604684, 0.10302346511997484, 0.10034866572915835, 0.09106156160820515, 0.08246968563624706, 0.06789991474600086, 0.058020000016760775, 0.04414970648878085, 0.03596823827839132, 0.025637709089628143, 0.02006846703515758, 0.013535756030935537, 0.010240769660879995, 0.006587476055236315, 0.004839542923531297, 0.0029875548561555934, 0.0021392071697902367, 0.001273743597419165, 0.0008916472172233205, 0.0005142068199479505, 0.00035279267377187097, 0.0001977355551504351, 0.00013324646824467101, 7.279633117349714e-05, 4.8266636098468076e-05, 2.5767539940569756e-05, 1.683635536214428e-05, 8.802806208362024e-06, 5.675652631860729e-06, 2.9111423315869903e-06, 1.8542875606798466e-06, 9.346441204045879e-07, 5.887348055098659e-07, 2.920341761258706e-07, 1.8207994282842668e-07, 1.435632689941737e-07]
    - [0.08879699230471745, 0.12970884424099874, 0.19640036983368014, 0.23806845990818232, 0.286509524228339, 0.3056709751890644, 0.31254619397815264, 0.30363043240380416, 0.2745749536813231, 0.24816374217031298, 0.2037754758155098, 0.17385328936495734, 0.13202136677336895, 0.1074285826105553, 0.07645564578156851, 0.05979432632709684, 0.040284238127333095, 0.030458444493669613, 0.01957706599785346, 0.014376174374762178, 0.008870137332263089, 0.0063497172158891455, 0.0037797213084196043, 0.0026455798837190046, 0.0015255656799972944, 0.0010466821236716213, 0.0005867040729045812, 0.0003954010467152408, 0.00021609120370998507, 0.0001433071971552806, 7.653480142412353e-05, 5.002213252384743e-05, 2.616416059160078e-05, 1.6875376674549747e-05, 8.66074336637991e-06, 5.5188558097682325e-06, 2.7836014028671573e-06, 1.7542309538848767e-06, 8.708030544112626e-07, 5.432180675137526e-07, 4.284186351082108e-07]
    - [0.15085924940648382, 0.21929246137591027, 0.3299685275930035, 0.39851186780633435, 0.47742485651502686, 0.5079864525337036, 0.5175901842207975, 0.5017988182873887, 0.4525638141678743, 0.4083917065794691, 0.3346538717339822, 0.2851702239485365, 0.21621186403610296, 0.17577465036575246, 0.12494682902179907, 0.0976505977818749, 0.06572979207705712, 0.049672341988900935, 0.03190624564853652, 0.02342163760268088, 0.014444948649039863, 0.010338091514534345, 0.006152234068235886, 0.0043056808512798835, 0.0024825848087251913, 0.0017032365244681598, 0.0009548416908195939, 0.0006435376657545226, 0.00035171829537678623, 0.00023327909234287366, 0.00012461332688337395, 8.1459874205004e-05, 4.262072161785085e-05, 2.7495863026727912e-05, 1.4116587974012154e-05, 8.9979390616589e-06, 4.540379314280876e-06, 2.862257239047246e-06, 1.4215396687268815e-06, 8.870761563320098e-07, 6.997379004130656e-07]
    - [0.2511820007551703, 0.36207659541285564, 0.5391580623228646, 0.6473679140261588, 0.7696669039516666, 0.8153597924733337, 0.8260595199552605, 0.7982200241897074, 0.7167973244209848, 0.6452086991167387, 0.5269663945138032, 0.4481810494358225, 0.3389448056666962, 0.27514776454640405, 0.19520870709080235, 0.1523935438219463, 0.10243073140747758, 0.07734417591611664, 0.04962926991743774, 0.036410703331291525, 0.022439881030787645, 0.01605394765237011, 0.009550555105007146, 0.006682687847389073, 0.003852434472498725, 0.002642922411539313, 0.0014815150979703255, 0.0009985663077023027, 0.0005458507342986539, 0.00036210005112587254, 0.0001934909145164774, 0.00012651875498945973, 6.622616045800391e-05, 4.2739158375338314e-05, 2.195523390873131e-05, 1.4000115197360169e-05, 7.06922289456571e-06, 4.458558724946477e-06, 2.216026124753581e-06, 1.3835955169819327e-06, 1.0916993926439962e-06]
    - [0.29992899970084413, 0.4298003415938836, 0.6352623282778046, 0.759584238496953, 0.898279375939766, 0.9487122881953641, 0.9573727164262827, 0.9229980104565242, 0.8263772009109331, 0.742554470539581, 0.6050924637405523, 0.5139442409774682, 0.38800346848674205, 0.31465404925979795, 0.22294258656949054, 0.1739119747527201, 0.1167792358089817, 0.0881291435454147, 0.05650947250084719, 0.04144201739102482, 0.025530754364659677, 0.01826071039748614, 0.01085931545578866, 0.007597401485173059, 0.004379152791067745, 0.0030041518412584492, 0.0016840140836237038, 0.0011351051377046298, 0.0006205651269524045, 0.0004117126102299901, 0.00022005016827387802, 0.00014391107267779289, 7.535389063883639e-05, 4.8641182954086347e-05, 2.4996868523541114e-05, 1.594420687559959e-05, 8.054617729527232e-06, 5.081698509466292e-06, 2.5270574382463836e-06, 1.578366668076416e-06, 1.2456102344230451e-06]
    - [0.31836221612583665, 0.4520621990949306, 0.6605251358188186, 0.7847364500428253, 0.9204690057302564, 0.967631815449333, 0.9706031127298885, 0.9325091175299083, 0.8311173322918122, 0.744850836583615, 0.6048743672216333, 0.5127289171941456, 0.386069837390614, 0.3126085531639732, 0.22105317401560737, 0.1722405039622366, 0.11548599636083802, 0.08708836379261686, 0.055783647951825124, 0.040886105192426074, 0.025168161897864017, 0.017994574197471122, 0.010696453939128305, 0.007481952437497534, 0.004311820820181803, 0.0029577986105193683, 0.0016580633737331948, 0.0011176969560294614, 0.0006111702475766104, 0.00040555461820579897, 0.00021683692166843275, 0.00014184934702473332, 7.43107450205534e-05, 4.79855804250167e-05, 2.4674875950320526e-05, 1.5745751108125772e-05, 7.9600124025492e-06, 5.024548292999782e-06, 2.5006496496196015e-06, 1.5627554198365728e-06, 1.2336417384979198e-06]
    - [0.2938257131033333, 0.4146068737022771, 0.6011041890426397, 0.7110597259246244, 0.8294821819935555, 0.8692670445029586, 0.868432731462132, 0.8324166768537716, 0.739670176184483, 0.6617354005497805, 0.5361480196349714, 0.4538674880894354, 0.3411539286107387, 0.275960372906167, 0.194882006194809, 0.1517483837258113, 0.10164885531642119, 0.07660499465407583, 0.04903460527659837, 0.03592573097402401, 0.022104457366575774, 0.015800273957772677, 0.00938954446235498, 0.006566987994046248, 0.0037840894086230994, 0.0025957364678213042, 0.0014551373269921272, 0.0009809687050285143, 0.0005364833665547279, 0.0003560426610078804, 0.00019041112646466207, 0.00012458716083225987, 6.529010921496595e-05, 4.2171117106774974e-05, 2.1694213325662368e-05, 1.3847857921500256e-05, 7.0039589814789535e-06, 4.42261238118825e-06, 2.2022852207701086e-06, 1.3768187136603538e-06, 1.087085821847759e-06]
    - [0.22300435021984094, 0.3117037691642859, 0.4466618313945344, 0.5249530232068773, 0.6073742020653047, 0.6335496235049275, 0.6291558051587003, 0.6009866846601095, 0.5316342638634215, 0.47438431246745055, 0.38304990424490754, 0.3236262430170268, 0.2426553876495269, 0.19599473154212652, 0.13814554164163742, 0.10744109876948156, 0.07186725803226013, 0.05411737392749195, 0.03460543598035536, 0.025340027977634353, 0.015580868430648256, 0.011133363033405471, 0.0066136472478978536, 0.004624740581857793, 0.002664550242891701, 0.0018277309490787594, 0.0010246747846551685, 0.0006908485039394132, 0.00037791169528234687, 0.0002508588820117237, 0.00013421266014299, 8.78438281684518e-05, 4.60591093727249e-05, 2.9761498394181894e-05, 1.5320251152804668e-05, 9.783825450881902e-06, 4.9521932435963645e-06, 3.1287093083692023e-06, 1.5592821544680601e-06, 9.754079921389077e-07, 7.703776405911825e-07]
    - [0.16927088118486572, 0.23511089089208007, 0.3343051768614821, 0.39122145431764177, 0.45019858210161207, 0.46816101176525404, 0.46308113623513963, 0.4413453956471578, 0.3892659472249933, 0.34675545087905346, 0.279398975207181, 0.2357536205510166, 0.17645718675385155, 0.14238772280188444, 0.10023493483982349, 0.07790045385493545, 0.05205957724409879, 0.03918152281772087, 0.02503845339583122, 0.018328070266588208, 0.011264658733097522, 0.008047462134922153, 0.00477937736180418, 0.0033417521959070574, 0.001925220061719124, 0.00132058560580759, 0.0007404036851761266, 0.0004992293243230609, 0.0002731402932743983, 0.00018133942619515345, 9.704604513287937e-05, 6.353148170750952e-05, 3.3323756730743015e-05, 2.1538360571916427e-05, 1.1092182245394724e-05, 7.085996822078471e-06, 3.588504557671642e-06, 2.267970906506612e-06, 1.1309642166651399e-06, 7.07757015928252e-07, 5.591041870673907e-07]
    - [0.09920637526222788, 0.13650841744427272, 0.19188289786046897, 0.22313038327870152, 0.2547172939521631, 0.26368211795509444, 0.2593054677708962, 0.24633398530513317, 0.2163295152883778, 0.19222494580483937, 0.15436837307047663, 0.1300084929858662, 0.09706999138581464, 0.07821729438999028, 0.054960776648987075, 0.04266964506312391, 0.02847734272461842, 0.021416823948565346, 0.013673406007375339, 0.010003842597969801, 0.006144794366940307, 0.00438853421258139, 0.0026055148087009788, 0.0018215454315373303, 0.0010493178422394617, 0.0007197835616251716, 0.00040360253037200546, 0.0002721737251889121, 0.00014895668484800513, 9.891743951970863e-05, 5.296045791190886e-05, 3.468268454577972e-05, 1.8202256282489638e-05, 1.1769783865850352e-05, 6.0655823623789864e-06, 3.876763119727898e-06, 1.964839490899463e-06, 1.2424938856422612e-06, 6.201341570350218e-07, 3.8831848360098097e-07, 3.0685515761229856e-07]
    - [0.06464141335413863, 0.08840002734553112, 0.12332439963838379, 0.14281124295471398, 0.16217391016869034, 0.16740135944865997, 0.16399989358993647, 0.15544302705450355, 0.13612386985805322, 0.12075899457375448, 0.09677099190622374, 0.08140020398651009, 0.060680007554770016, 0.04884999513910017, 0.03428465160602773, 0.026599456386528147, 0.017736998683181897, 0.013332988184951494, 0.008507292858417025, 0.006222179697107497, 0.0038205151860464318, 0.002728045118767623, 0.0016193588170963036, 0.0011320275070298956, 0.0006520951963655058, 0.00044731612434876307, 0.00025084633938119154, 0.00016917870088672444, 9.26080024962724e-05, 6.150912624090927e-05, 3.294223450188071e-05, 2.157813552828594e-05, 1.1329223728127227e-05, 7.327728360416224e-06, 3.778135212826906e-06, 2.4155827394224623e-06, 1.2249261518363197e-06, 7.748936831777224e-07, 3.8698496298787726e-07, 2.4242462490961514e-07, 1.9160785028290664e-07]
    - [0.030890131963957245, 0.041861090968041234, 0.0577535765440043, 0.06647139993466904, 0.07490433597107646, 0.0769755838707962, 0.07499116292910338, 0.07085133290263779, 0.06178893350819638, 0.05468376031576249, 0.04368528330828204, 0.03668062839224593, 0.027280134927401247, 0.02193234041887131, 0.015366414926580852, 0.011910248869373929, 0.007932127454974623, 0.005958508982048763, 0.003798686233704464, 0.002777080730389244, 0.0017042672943419095, 0.0012166245707962088, 0.0007220003025696488, 0.0005046754543196327, 0.0002907054507922204, 0.00019942446796812974, 0.0001118524461893959, 7.544965087482671e-05, 4.131499701751682e-05, 2.744847354818315e-05, 1.4707543978546968e-05, 9.637440431517724e-06, 5.0630322259785864e-06, 3.276220783544464e-06, 1.690425982737256e-06, 1.0813449148854158e-06, 5.487954782000916e-07, 3.473701190277818e-07, 1.7363507677066352e-07, 1.0884184191831905e-07, 8.60540714908757e-08]
    - [0.017818705547678476, 0.024003935089788073, 0.03287699848216008, 0.03768858558503003, 0.042256503839350285, 0.04330175991982572, 0.04203202295111554, 0.0396290636246957, 0.03446713560870675, 0.03045640384625099, 0.024281731536301195, 0.020364634204747302, 0.015122803632349165, 0.012147741636637281, 0.00850160763363928, 0.006585302546786706, 0.004382285004946383, 0.003290469563239852, 0.0020966173891588794, 0.0015323236043134983, 0.0009400664440864067, 0.0006709774688643181, 0.0003981287948014029, 0.0002782779843998898, 0.0001602949503648436, 0.00010996702608207069, 6.168591099800058e-05, 4.161520303035134e-05, 2.2793161527435372e-05, 1.5145986175837757e-05, 8.118298257126044e-06, 5.321022892853816e-06, 2.796575290301459e-06, 1.8101786787814233e-06, 9.344525379977732e-07, 5.979641707048792e-07, 3.0364244364317023e-07, 1.9227100033768407e-07, 9.616695898169316e-08, 6.030716003781897e-08, 4.7691388020302895e-08]
    - [0.007222887321453586, 0.00964536297349255, 0.013070414996680617, 0.014895524206231688, 0.01657788003892267, 0.016917334037734974, 0.016333876744853273, 0.015353174784235316, 0.013300774664493373, 0.011726412533097277, 0.009321543988530358, 0.007804576395235735, 0.005782986697993722, 0.0046394938627391, 0.0032417401824893603, 0.002508751650391079, 0.001667574672612884, 0.0012513153511592668, 0.000796701881471377, 0.0005820378953891862, 0.00035691246583108483, 0.000254693422706743, 0.00015109451346000338, 0.00010560392698770247, 6.0831975159760065e-05, 4.173606228034969e-05, 2.3416726108042647e-05, 1.580072077975549e-05, 8.65753948408912e-06, 5.7546346599706985e-06, 3.0860919765865463e-06, 2.023524024410413e-06, 1.0641863940602625e-06, 6.891478517890773e-07, 3.5601783821649725e-07, 2.2794077511557798e-07, 1.1584415969319854e-07, 7.339793758629978e-08, 3.674495131164242e-08, 2.305783988893166e-08, 1.824034386919747e-08]
    - [0.0037737351953935363, 0.005010723315274718, 0.0067429045820309366, 0.007655089945802336, 0.008478760562019244, 0.008628932309695036, 0.008302455205753618, 0.007788507727734946, 0.006730068211086289, 0.00592473096347684, 0.004700694571568031, 0.003931398751547079, 0.0029089444370861734, 0.002331857776808859, 0.001627646780885757, 0.0012588835779983962, 0.0008361688429672348, 0.0006271937838064941, 0.00039913334456539724, 0.0002915176514930544, 0.00017871110401223672, 0.00012751264778141627, 7.5636998223687e-05, 5.286336458201528e-05, 3.0452270552614277e-05, 2.0894282521153977e-05, 1.1724909056937087e-05, 7.912672260908709e-06, 4.336643049712539e-06, 2.8831416721057973e-06, 1.5467184505432615e-06, 1.0144337326713004e-06, 5.33730397005397e-07, 3.4574303887841e-07, 1.7870311204846761e-07, 1.1445604203767966e-07, 5.8202065101201966e-08, 3.68909342635426e-08, 1.8480032723172488e-08, 1.1601458662178804e-08, 9.17957435451082e-09]
    - [0.0013370026484155594, 0.001760469049571483, 0.0023449762618818815, 0.002647300069643283, 0.0029115345500644865, 0.0029513576327650295, 0.0028253020492804643, 0.0026427241997914815, 0.0022750573911916217, 0.0019985067545674876, 0.001581217751507449, 0.0013203281167204586, 0.0009749347619749278, 0.0007806060131549437, 0.000544046955269284, 0.0004204310766799691, 0.0002789619961324468, 0.00020912361949876142, 0.00013298955056626787, 9.70974931693251e-05, 5.950114511307415e-05, 4.244718333248441e-05, 2.5174977829888894e-05, 1.75945739807784e-05, 1.0136224159565573e-05, 6.955519784577755e-06, 3.904112785899172e-06, 2.6353093038355124e-06, 1.4449006400140401e-06, 9.609244952513687e-07, 5.157880044363581e-07, 3.3842274436244035e-07, 1.7817493292754426e-07, 1.1547405087212e-07, 5.9730682729879e-08, 3.8277062902126934e-08, 1.948102348138578e-08, 1.2355308848044825e-08, 6.1950825295052934e-09, 3.89169905348322e-09, 3.0802964333437947e-09]
    - [0.0006438241037435091, 0.0008431294947132561, 0.0011156199718852945, 0.001254855314870774, 0.0013737789208279744, 0.0013889739081716593, 0.001325262136822774, 0.0012372921960571881, 0.0010625644501932215, 0.0009321050826593029, 0.0007361475380629672, 0.0006140556492294203, 0.00045281586234873216, 0.00036228295783174703, 0.0002522499744547839, 0.00019482964433942165, 0.00012918500935648225, 9.680760526313757e-05, 6.153681157645104e-05, 4.491876148705807e-05, 2.7519382042562274e-05, 1.962983412083888e-05, 1.1641316740764423e-05, 8.136015452052443e-06, 4.687411719586361e-06, 3.216795114853321e-06, 1.8059026645859516e-06, 1.219182507060998e-06, 6.686500552489509e-07, 4.44780471044387e-07, 2.388297218056795e-07, 1.567450871296739e-07, 8.256128259716103e-08, 5.352483955748273e-08, 2.7700787349151047e-08, 1.7757906208463284e-08, 9.043043941744448e-09, 5.737627727120741e-09, 2.878705854113219e-09, 1.8091748130806592e-09, 1.4322918260916526e-09]
    - [0.00020401337551896405, 0.0002650425973974738, 0.00034730055506025106, 0.00038856115011085354, 0.0004225342708579326, 0.0004255938798891226, 0.00040411341063656647, 0.0003762487741423193, 0.0003219707033320334, 0.0002818642460276497, 0.00022202290627409244, 0.0001849204177059504, 0.0001360994077358515, 0.00010876836812054248, 7.562716605302296e-05, 5.836641028234146e-05, 3.866290286353512e-05, 2.8957683016029813e-05, 1.839576652472184e-05, 1.3423750426526044e-05, 8.221235960836986e-06, 5.863493333469855e-06, 3.4769502964265967e-06, 2.4300347507351938e-06, 1.40017266052643e-06, 9.610109823478025e-07, 5.396635214644375e-07, 3.6442138054389463e-07, 1.9994970040585847e-07, 1.3304944644964852e-07, 7.148308418944836e-08, 4.69343978821375e-08, 2.473813145792279e-08, 1.6045698973685105e-08, 8.310633479481087e-09, 5.330584193449808e-09, 2.7169117166008093e-09, 1.7248685366585367e-09, 8.662305662669128e-10, 5.447549801838206e-10, 4.314174211351119e-10]
    - [9.1783317814966e-05, 0.00011862183287745956, 0.00015445388270552375, 0.0001722024049569385, 0.0001864402025596627, 0.00018732883677634812, 0.00017731548692429504, 0.0001647938927057385, 0.00014069515913711934, 0.00012300629808003596, 9.672632101887862e-05, 8.04837707061329e-05, 5.916058687730921e-05, 4.724659358795448e-05, 3.282122986400524e-05, 2.5317492448802824e-05, 1.6760342961886245e-05, 1.2548869200397924e-05, 7.968693546431887e-06, 5.813748583817792e-06, 3.55983985023954e-06, 2.5387086797728123e-06, 1.5053426669482282e-06, 1.0520919947406105e-06, 6.062581205880589e-07, 4.1614794620257263e-07, 2.337380016347156e-07, 1.5786351600223432e-07, 8.664209968118059e-08, 5.766617829646677e-08, 3.099391320394337e-08, 2.035569727229383e-08, 1.0733995311301526e-08, 6.964604606185899e-09, 3.609108673266445e-09, 2.3158014745869865e-09, 1.1810109830335991e-09, 7.500884372623348e-10, 3.7693438074854973e-10, 2.37149588214273e-10, 1.8785231881753621e-10]
    - [2.6488364416976353e-05, 3.397417094968738e-05, 4.382767897953285e-05, 4.861516688112591e-05, 5.22986499919487e-05, 5.235882803518213e-05, 4.933237493747736e-05, 4.57286747772612e-05, 3.8909777083996085e-05, 3.395243443670571e-05, 2.6632054800497736e-05, 2.212837137826695e-05, 1.623607401989176e-05, 1.2952975861020955e-05, 8.986384135594652e-06, 6.926818091913766e-06, 4.581472980871919e-06, 3.4286292919339e-06, 2.175983090305682e-06, 1.5871033431231736e-06, 9.715238682304397e-07, 6.927684642526669e-07, 4.107586587131879e-07, 2.870914588501985e-07, 1.6545774366787128e-07, 1.1359117710554194e-07, 6.382026907183385e-08, 4.3114563356864684e-08, 2.367396300738469e-08, 1.576206079438694e-08, 8.476611959966522e-09, 5.5695309311022696e-09, 2.9389748702162393e-09, 1.907857408888381e-09, 9.89446915625602e-10, 6.352357030517724e-10, 3.24242313009468e-10, 2.0605973777060635e-10, 1.036480593840636e-10, 6.525359339854781e-11, 5.1706376782442604e-11]
    - [1.1254190610085344e-05, 1.4363288735319167e-05, 1.8417394254191133e-05, 2.036149379229688e-05, 2.1812987689362366e-05, 2.1786936737617383e-05, 2.0466216639890472e-05, 1.893885360040413e-05, 1.607950625853274e-05, 1.4013281492835082e-05, 1.0974183479433709e-05, 9.10993483360091e-06, 6.676277408014853e-06, 5.322699279082036e-06, 3.689590801365185e-06, 2.8426609222369547e-06, 1.879086130698399e-06, 1.4058126834724516e-06, 8.918837838662217e-07, 6.504021324783075e-07, 3.980672006741068e-07, 2.8383294320802764e-07, 1.6828699692900894e-07, 1.1762373424899249e-07, 6.779685700045629e-08, 4.65492474426295e-08, 2.6159066375610375e-08, 1.7675170125588452e-08, 9.708345116622862e-09, 6.465309194225046e-09, 3.4783249334653796e-09, 2.2860737740080873e-09, 1.2069009031292763e-09, 7.837272903744548e-10, 4.066716552241354e-10, 2.61184254953634e-10, 1.3339452837065032e-10, 8.480768094932111e-11, 4.268557819214403e-11, 2.6885338905490855e-11, 2.1308501316524005e-11]
    - [3.0012550703488893e-06, 3.8026970233254185e-06, 4.83301529695892e-06, 5.317219721281287e-06, 5.661566144779688e-06, 5.635441860335745e-06, 5.270659821118415e-06, 4.8651646457034625e-06, 4.1174150770043556e-06, 3.58172868927029e-06, 2.7983376878312773e-06, 2.3198454288530675e-06, 1.697192742140397e-06, 1.3517844818037896e-06, 9.358786652638746e-07, 7.205615488244329e-07, 4.759181268143388e-07, 3.5589503324738803e-07, 2.2567498324638363e-07, 1.6453130185664864e-07, 1.0067382515063542e-07, 7.177748424315794e-08, 4.255685033237005e-08, 2.9746629663329344e-08, 1.7148502241591604e-08, 1.1776144550814834e-08, 6.62000309152414e-09, 4.474214640280818e-09, 2.458707577647376e-09, 1.637975186970386e-09, 8.817522456546821e-10, 5.797697928827984e-10, 3.062957430996929e-10, 1.9900025694977313e-10, 1.0334223145189486e-10, 6.640890214392002e-11, 3.39466819544668e-11, 2.159552497037639e-11, 1.0879835435812748e-11, 6.857110313741018e-12, 5.436585051842111e-12]
    - [1.2147527497845819e-06, 1.531879722263245e-06, 1.9357416950300583e-06, 2.1229477222848853e-06, 2.251452487557897e-06, 2.236049198514546e-06, 2.0853476041301386e-06, 1.9217967542809543e-06, 1.6230393897658247e-06, 1.410198617527283e-06, 1.1000719183268616e-06, 9.111757850117651e-07, 6.658675899906259e-07, 5.30017930415424e-07, 3.6665847792839555e-07, 2.821773677699085e-07, 1.8627439656434795e-07, 1.3925765313115728e-07, 8.827534384344346e-08, 6.434864241621075e-08, 3.936809973433782e-08, 2.8066896936823762e-08, 1.664085534383056e-08, 1.1632185138191168e-08, 6.706624953898248e-09, 4.606096890752778e-09, 2.5899299705453184e-09, 1.7507615014024334e-09, 9.62400915500833e-10, 6.412991982303941e-10, 3.453630269836076e-10, 2.2715011896374135e-10, 1.2006114034788408e-10, 7.80298242610224e-11, 4.054312068274193e-11, 2.6063115508898842e-11, 1.3330719595988983e-11, 8.48394976830305e-12, 4.276932794674523e-12, 2.696760171230197e-12, 2.138567293759466e-12]
    - [3.0288882892481616e-07, 3.793297338291921e-07, 4.753022117312065e-07, 5.188531198000142e-07, 5.470612863178912e-07, 5.415421143662617e-07, 5.029399790051942e-07, 4.6239330430608205e-07, 3.893177456055094e-07, 3.376773443166844e-07, 2.6282695161021364e-07, 2.174188846753431e-07, 1.5862704800661442e-07, 1.2614863277596544e-07, 8.716700157119188e-08, 6.704076297133558e-08, 4.422170964533521e-08, 3.30466710626037e-08, 2.0938631228431933e-08, 1.526001237723995e-08, 9.334067106276176e-09, 6.654217318864463e-09, 3.945323040274138e-09, 2.7580415291053422e-09, 1.5904799673640957e-09, 1.0925460924097825e-09, 6.145351423686831e-10, 4.1553677405578843e-10, 2.2853425599581324e-10, 1.5234019057500766e-10, 8.209081348049834e-11, 5.401577404911689e-11, 2.857068282218481e-11, 1.8577963419270706e-11, 9.660555153973368e-12, 6.213790622534614e-12, 3.1810175056050306e-12, 2.025701612642031e-12, 1.0221682597276974e-12, 6.449394232289053e-13, 5.116170494594744e-13]
    - [1.1761902939372024e-07, 1.4664076742997817e-07, 1.8273387088914624e-07, 1.988748707886594e-07, 2.0889167934110876e-07, 2.063432072241199e-07, 1.9111413919034765e-07, 1.754353917494076e-07, 1.4741707833928423e-07, 1.2771750553778986e-07, 9.926329218988464e-08, 8.20456530577689e-08, 5.979672161405959e-08, 4.7525472808232375e-08, 3.281516765294333e-08, 2.522803401102515e-08, 1.6632786485845008e-08, 1.2426432249716718e-08, 7.871202427297359e-09, 5.735734622350269e-09, 3.5079465470344006e-09, 2.500700360763359e-09, 1.4827090250808677e-09, 1.036568602040795e-09, 5.978417674008994e-10, 4.1072591392006054e-10, 2.310816510760764e-10, 1.5628341408980076e-10, 8.597969089045398e-11, 5.7328112097328836e-11, 3.090463324689517e-11, 2.0341357238047997e-11, 1.0764257080369621e-11, 7.00179199744886e-12, 3.6428856039535735e-12, 2.3440287006128097e-12, 1.2006836656370362e-12, 7.64916283810362e-13, 3.862216374287761e-13, 2.4379346085082203e-13, 1.9343980811616555e-13]
    - [2.768721728828641e-08, 3.4291957002313495e-08, 4.238908233348829e-08, 4.5929418465979607e-08, 4.7974798268074936e-08, 4.724164613563906e-08, 4.3580545077205474e-08, 3.991474629502514e-08, 3.344261005138245e-08, 2.8925710518569966e-08, 2.243362247761887e-08, 1.8519992735131005e-08, 1.3477017630075617e-08, 1.0702055619051725e-08, 7.381529282132038e-09, 5.671512499599657e-09, 3.736561624951899e-09, 2.7905559380866746e-09, 1.766872150882248e-09, 1.2872727549223271e-09, 7.871596729269491e-10, 5.611207460301177e-10, 3.3271162238020075e-10, 2.3262113868179412e-10, 1.3419327559314468e-10, 9.221115552555913e-11, 5.189882322011434e-11, 3.511000441501989e-11, 1.9325609161719876e-11, 1.289044212140146e-11, 6.953263487617897e-12, 4.578658795952217e-12, 2.4246716567130502e-12, 1.5779651163362577e-12, 8.216433292835718e-13, 5.289856976480596e-13, 2.7120131229778806e-13, 1.7287890787070947e-13, 8.737300737963916e-14, 5.5188323213050083e-14, 4.380405508344085e-14]
    - [1.0376004045938022e-08, 1.2796105117769312e-08, 1.5734658655379178e-08, 1.6999617383439137e-08, 1.7692411820421272e-08, 1.7386531190220404e-08, 1.5997474034717687e-08, 1.463024318062839e-08, 1.2234757015946315e-08, 1.0570856596476832e-08, 8.18694520092544e-09, 6.753432113671123e-09, 4.909591972092095e-09, 3.896508270894752e-09, 2.685658198288151e-09, 2.0627103810259197e-09, 1.3583501481393765e-09, 1.0142108647442854e-09, 6.419921755048548e-10, 4.67673833476699e-10, 2.859497556750521e-10, 2.0383403645139868e-10, 1.2086583344808667e-10, 8.451095035174446e-11, 4.8759795760170394e-11, 3.350990664727935e-11, 1.886495778984126e-11, 1.2764796594346663e-11, 7.0284845664069624e-12, 4.689266229382761e-12, 2.5304979863720114e-12, 1.6668091596951937e-12, 8.830981900318232e-13, 5.749087858507341e-13, 2.995125724817547e-13, 1.929037567638887e-13, 9.895610766569532e-14, 6.310571871956448e-14, 3.191373224018833e-14, 2.0166874758337222e-14, 1.6010366119298163e-14]
    - [2.3244904109875197e-09, 2.8486660638680372e-09, 3.4759778563629247e-09, 3.739533372556891e-09, 3.871263102814168e-09, 3.792975627169291e-09, 3.4766905048674588e-09, 3.172661536201043e-09, 2.6458327020262267e-09, 2.2823961565084104e-09, 1.7641003380477897e-09, 1.4535383669900646e-09, 1.0551530599713305e-09, 8.367422817173009e-10, 5.761373665912517e-10, 4.422547687582167e-10, 2.9104448238775554e-10, 2.172331315797764e-10, 1.37456309280863e-10, 1.0011666099010047e-10, 6.120636062682115e-11, 4.362874036742349e-11, 2.5871995164363216e-11, 1.8091841954640245e-11, 1.044079904004541e-11, 7.17688981581417e-12, 4.041905001776637e-12, 2.735737674412908e-12, 1.5071057895132468e-12, 1.0058934141632977e-12, 5.431531883166542e-13, 3.5792604788577695e-13, 1.8977067982278982e-13, 1.236056671759637e-13, 6.444720715363144e-14, 4.15308446153296e-14, 2.1323321821225946e-14, 1.3606483334356928e-14, 6.887556618455723e-15, 4.35518197576194e-15, 3.4586951543155942e-15]
    - [8.448136883854853e-10, 1.0310841659361155e-09, 1.2518417124709763e-09, 1.343046897580144e-09, 1.3855412214903503e-09, 1.3548772190061138e-09, 1.2388094989436017e-09, 1.12889111520932e-09, 9.397333040651488e-10, 8.098152343685267e-10, 6.250934233517339e-10, 5.146649548943228e-10, 3.732528663878333e-10, 2.958347779641234e-10, 2.0356209957099124e-10, 1.5620372986981848e-10, 1.0275228750270177e-10, 7.667694802429295e-11, 4.850641784686684e-11, 3.532624301528892e-11, 2.1594877114345116e-11, 1.5393050108923865e-11, 9.128588805739951e-12, 6.383944177150221e-12, 3.684781081711517e-12, 2.533232400515141e-12, 1.4270382119097078e-12, 9.660797569267776e-13, 5.323900486796959e-13, 3.55425760037696e-13, 1.919992363950359e-13, 1.2656125179739906e-13, 6.713405188500503e-14, 4.3742116177608223e-14, 2.281906555101228e-14, 1.4710498093406628e-14, 7.557242650642086e-15, 4.82423124632591e-15, 2.443548765862328e-15, 1.5457842626304637e-15, 1.2278643935360562e-15]
    - [1.813349939445866e-10, 2.199897855438938e-10, 2.6513022382092415e-10, 2.8329566811890494e-10, 2.90773936842313e-10, 2.835266482000195e-10, 2.582946831627716e-10, 2.348897173046069e-10, 1.9501395418539292e-10, 1.6779971841429146e-10, 1.2927489627576241e-10, 1.0632081882913796e-10, 7.700005344378313e-11, 6.098184006074871e-11, 4.1921596172776465e-11, 3.215188614294913e-11, 2.113681096474587e-11, 1.5767977074576613e-11, 9.971600632062232e-12, 7.261025816752421e-12, 4.4381876932826056e-12, 3.1635699341281578e-12, 1.876270661309365e-12, 1.3122931668827697e-12, 7.576385272418122e-13, 5.209798653840348e-13, 2.9359797362980023e-13, 1.9882029865305196e-13, 1.0962345914576427e-13, 7.32128824261106e-14, 3.957396271895243e-14, 2.6097809795092863e-14, 1.385347903442392e-14, 9.030984571832276e-15, 4.714988112676098e-15, 3.041243247809312e-15, 1.563749393439791e-15, 9.988370716365797e-16, 5.06402432276871e-16, 3.20555899283243e-16, 2.5471153611006236e-16]
    - [6.417868305575385e-11, 7.755490335503909e-11, 9.302107830642408e-11, 9.913188307984081e-11, 1.0141146135952303e-10, 9.869912843242375e-11, 8.970227364249739e-11, 8.14639927545257e-11, 6.751745222413971e-11, 5.803847286653607e-11, 4.465700205323643e-11, 3.6701628079967785e-11, 2.655640910023347e-11, 2.102140314191387e-11, 1.4442079256462876e-11, 1.1072683352300441e-11, 7.276326374283726e-12, 5.427025077396124e-12, 3.431289424097813e-12, 2.498351503882918e-12, 1.5269787591074963e-12, 1.0884461360787364e-12, 6.45581457314006e-13, 4.515659337709952e-13, 2.6075242525480017e-13, 1.7932887218827336e-13, 1.0108749155805643e-13, 6.846936335367986e-14, 3.776494890947579e-14, 2.5228048087370767e-14, 1.3642247272742401e-14, 8.999341382270103e-15, 4.779382695250786e-15, 3.1167051274376924e-15, 1.6280637005399907e-15, 1.0505211715782968e-15, 5.404686718056796e-16, 3.453614928721114e-16, 1.752041164407795e-16, 1.1095244364676224e-16, 8.818145444965493e-17]
    - [1.3274117889636224e-11, 1.5948840264992825e-11, 1.899500625484478e-11, 2.0164449253040037e-11, 2.0527718933682682e-11, 1.9924021532227308e-11, 1.8044683815280978e-11, 1.6355040150563565e-11, 1.3520757753875711e-11, 1.1605755233899535e-11, 8.913536853109245e-12, 7.317993043011456e-12, 5.288164001292116e-12, 4.182926478014818e-12, 2.8711168945406575e-12, 2.2001952709069726e-12, 1.445024268059983e-12, 1.0774596730897354e-12, 6.810266199666266e-13, 4.95796913808103e-13, 3.030041176165762e-13, 2.1598552572591477e-13, 1.281198808702009e-13, 8.962742851108578e-14, 5.176821727881337e-14, 3.561088661532097e-14, 2.008194986441455e-14, 1.3606211207411529e-14, 7.50858021202564e-15, 5.01784919614373e-15, 2.7151342370582107e-15, 1.7918908353266064e-15, 9.523205343737645e-16, 6.213357983635227e-16, 3.2482503187313597e-16, 2.0971126873880937e-16, 1.0798546922861189e-16, 6.905109058690301e-17, 3.506283276608899e-17, 2.2218753263696985e-17, 1.766440634376407e-17]
    - [4.591037878943037e-12, 5.4955084652842296e-12, 6.515090593996443e-12, 6.898687084769812e-12, 7.000636797075914e-12, 6.782604114735153e-12, 6.128843782514435e-12, 5.54779813123732e-12, 4.578796157776524e-12, 3.926589022993153e-12, 3.012110861684773e-12, 2.471267349288306e-12, 1.7842641974399115e-12, 1.4106789536841994e-12, 9.677089735467274e-13, 7.413415089568503e-13, 4.867114269114305e-13, 3.628416070814038e-13, 2.292954610621617e-13, 1.6691778651982575e-13, 1.0200597550091995e-13, 7.271236080468971e-14, 4.313528738281105e-14, 3.01782478474764e-14, 1.7433896657155847e-14, 1.1994478212284556e-14, 6.7658398138161986e-15, 4.585051761284532e-15, 2.5311313960936033e-15, 1.6919494670201173e-15, 9.158857903649124e-16, 6.046330069505383e-16, 3.214916829717499e-16, 2.098266416612604e-16, 1.0976225119138312e-16, 7.089051707538158e-17, 3.6524441765518415e-17, 2.3362605157445714e-17, 1.187038536902522e-17, 7.525269875854829e-18, 5.984044480557666e-18]
    - [2.691493155281091e-12, 3.2157676993819006e-12, 3.803764049935436e-12, 4.0226710244231975e-12, 4.0757146923012645e-12, 3.945284687904796e-12, 3.5609989731249266e-12, 3.2213357925136678e-12, 2.6565176631795167e-12, 2.2770622286348098e-12, 1.745709591914573e-12, 1.431783852177067e-12, 1.033319169639481e-12, 8.167731506408942e-13, 5.60134198338704e-13, 4.290405321111898e-13, 2.8162359079660016e-13, 2.0993257230787798e-13, 1.3265296002849377e-13, 9.656210678078628e-14, 5.900967390229425e-14, 4.2063752955621316e-14, 2.49544308325791e-14, 1.7459456033430347e-14, 1.0087190936995852e-14, 6.940483182339765e-15, 3.915513154934604e-15, 2.653730523869449e-15, 1.4652214550633368e-15, 9.795582197899826e-16, 5.30368301602463e-16, 3.5017977794905966e-16, 1.862400948613211e-16, 1.2158476500472745e-16, 6.361292505873753e-17, 4.1092337717584266e-17, 2.1177762106417347e-17, 1.3548917758206177e-17, 6.886215596987162e-18, 4.366477735365714e-18, 3.4725759730418985e-18]


Belle B->hnunu SL 2017:
  experiment: Belle
  inspire: Grygier:2017tzo
  values:
    # Tables I and II
    # counts_total is the square of the statistical error on the signal yield
    # background_variance is the systematic error on the signal yield
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.9e-5
      confidence_level: 0.9
      counts_total: 83
      counts_signal: 17.7
      background_variance: 3.4
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 2.6e-5
      confidence_level: 0.9
      counts_total: 18
      counts_signal: 0.6
      background_variance: 1.4
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 6.1e-5
      confidence_level: 0.9
      counts_total: 55
      counts_signal: 16.2
      background_variance: 1.8
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 1.8e-5
      confidence_level: 0.9
      counts_total: 13
      counts_signal: -2.0
      background_variance: 1.8
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 1.4e-5
      confidence_level: 0.9
      counts_total: 228
      counts_signal: 5.6
      background_variance: 5.9
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 0.9e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 0.2
      background_variance: 1.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 3.0e-5
      confidence_level: 0.9
      counts_total: 151
      counts_signal: 6.2
      background_variance: 2.4
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 81
      counts_signal: 11.9
      background_variance: 3.6

Belle B->hnunu had 2013:
  experiment: Belle
  inspire: Lutz:2013ftz
  values:
    # Table I
    # background_variance is the systematic error on the # of signal events
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 43
      counts_signal: 13.3
      background_variance: 2.3
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 19.4e-5
      confidence_level: 0.9
      counts_total: 4
      counts_signal: 1.8
      background_variance: 1.0
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 4.0e-5
      confidence_level: 0.9
      counts_total: 21
      counts_signal: -1.7
      background_variance: 1.5
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 5.5e-5
      confidence_level: 0.9
      counts_total: 10
      counts_signal: -2.3
      background_variance: 0.9
    BR(B+->pinunu):
      distribution: general_gamma_upper_limit
      limit: 9.8e-5
      confidence_level: 0.9
      counts_total: 107
      counts_signal: 15.2
      background_variance: 1.4
    BR(B0->pinunu):
      distribution: general_gamma_upper_limit
      limit: 6.9e-5
      confidence_level: 0.9
      counts_total: 6
      counts_signal: 3.5
      background_variance: 0.6
    BR(B+->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 21.3e-5
      confidence_level: 0.9
      counts_total: 90
      counts_signal: 11.3
      background_variance: 4.1
    BR(B0->rhonunu):
      distribution: general_gamma_upper_limit
      limit: 20.8e-5
      confidence_level: 0.9
      counts_total: 31
      counts_signal: 1.6
      background_variance: 0.4

BaBar B->Knunu had 2013:
  experiment: BaBar
  inspire: Lees:2013kla
  values:
    # Tables IV and V
    # For K*, the number and uncertainty of backround events is combined for the
    # two channels K+pi0/K0pi+ or K+pi-/K0pi0, respectively
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 3.7e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 2.9
      background_variance: 0.1
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 8.1e-5
      confidence_level: 0.9
      counts_total: 3
      counts_background: 2.9
      background_variance: 0.2
    BR(B+->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 11.6e-5
      confidence_level: 0.9
      counts_total: 6
      counts_background: 4.3
      background_variance: 0.14
    BR(B0->K*nunu):
      distribution: general_gamma_upper_limit
      limit: 9.3e-5
      confidence_level: 0.9
      counts_total: 9
      counts_background: 7.7
      background_variance: 0.5

BaBar B->Knunu SL 2010:
  experiment: BaBar
  inspire: delAmoSanchez:2010bk
  values:
    # Tables II, III and IV
    BR(B+->Knunu):
      distribution: general_gamma_upper_limit
      limit: 1.3e-5
      confidence_level: 0.9
      counts_total: 19.4
      counts_signal: 1.8
      background_variance: 0.9
    BR(B0->Knunu):
      distribution: general_gamma_upper_limit
      limit: 5.6e-5
      confidence_level: 0.9
      counts_total: 6.1
      counts_signal: 2.2
      background_variance: 0.4

LHCb B->tautau 2017:
  experiment: LHCb
  inspire: Aaij:2017xqt
  values:
    BR(Bs->tautau):
      distribution: numerical
      x: [-0.010175, -0.009768, -0.009361, -0.008954, -0.008547, -0.00814 ,
       -0.007733, -0.007326, -0.006919, -0.006512, -0.006105, -0.005698,
       -0.005291, -0.004884, -0.004477, -0.00407 , -0.003663, -0.003256,
       -0.002849, -0.002442, -0.002035, -0.001628, -0.001221, -0.000814,
       -0.000407,  0.      ,  0.000407,  0.000814,  0.001221,  0.001628,
        0.002035,  0.002442,  0.002849,  0.003256,  0.003663,  0.00407 ,
        0.004477,  0.004884,  0.005291,  0.005698,  0.006105,  0.006512,
        0.006919,  0.007326,  0.007733,  0.00814 ,  0.008547,  0.008954,
        0.009361,  0.009768,  0.010175]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]
    BR(B0->tautau):
      distribution: numerical
      x: [-0.0029  , -0.002784, -0.002668, -0.002552, -0.002436, -0.00232 ,
       -0.002204, -0.002088, -0.001972, -0.001856, -0.00174 , -0.001624,
       -0.001508, -0.001392, -0.001276, -0.00116 , -0.001044, -0.000928,
       -0.000812, -0.000696, -0.00058 , -0.000464, -0.000348, -0.000232,
       -0.000116,  0.      ,  0.000116,  0.000232,  0.000348,  0.000464,
        0.00058 ,  0.000696,  0.000812,  0.000928,  0.001044,  0.00116 ,
        0.001276,  0.001392,  0.001508,  0.001624,  0.00174 ,  0.001856,
        0.001972,  0.002088,  0.002204,  0.00232 ,  0.002436,  0.002552,
        0.002668,  0.002784,  0.0029  ]
      y: [ 0.00885671,  0.01209915,  0.01650896,  0.02248484,  0.03054281,
        0.04134086,  0.0556916 ,  0.07457835,  0.09913368,  0.13060615,
        0.17024597,  0.2191778 ,  0.2781911 ,  0.34742412,  0.42618174,
        0.51263546,  0.60384104,  0.6956633 ,  0.78321276,  0.86128502,
        0.92503531,  0.97057069,  0.99544112,  0.99878731,  0.98152374,
        0.94591355,  0.89524451,  0.83333463,  0.76406723,  0.69110494,
        0.61758183,  0.54601136,  0.47824898,  0.41555159,  0.35858771,
        0.30765508,  0.26270777,  0.2234736 ,  0.18953644,  0.16040057,
        0.13553356,  0.11443   ,  0.0965759 ,  0.08151966,  0.06885028,
        0.058205  ,  0.04926783,  0.04176699,  0.03547053,  0.0301819 ,
        0.02573558]

BaBar B->Xll 2013:
  experiment: BaBar
  inspire: Lees:2013nxa
  values:
    - name: <BR>(B->Xsee)
      q2min: 1.0
      q2max: 6.0
      value: 1.93+0.47 -0.45 +0.21 -0.16 ± 0.18 e-6
    - name: <BR>(B->Xsee)
      q2min: 0.1
      q2max: 2.0
      value: 3.05+0.52-0.49+0.29-0.21 ± 0.35 e-6
    - name: <BR>(B->Xsee)
      q2min: 2.0
      q2max: 4.3
      value: 0.69+0.31 -0.28 +0.11 -0.07 ± 0.07 e-6
    - name: <BR>(B->Xsee)
      q2min: 4.3
      q2max: 6.8
      value:  0.69+0.31 -0.29 +0.13 -0.10 ± 0.05 e-6
    - name: <BR>(B->Xsee)
      q2min: 14.2
      q2max: 25.0
      value: 0.56+0.19 -0.18 +0.03 -0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 1.0
      q2max: 6.0
      value: 0.66+0.82-0.76+0.30-0.24 ± 0.07 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 0.1
      q2max: 2.0
      value: 1.83+0.90-0.80+0.30-0.24 ± 0.20 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 2.0
      q2max: 4.3
      value: -0.15+0.50-0.43+0.26-0.14 ± 0.01 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 4.3
      q2max: 6.8
      value: 0.34+0.54-0.50+0.19-0.15 ± 0.03 e-6
    - name: <BR>(B->Xsmumu)
      q2min: 14.2
      q2max: 25.0
      value: 0.60+0.31-0.29+0.05-0.04 e-6
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 1.60+0.41-0.39+0.17-0.13 ± 0.18 e-6
    - name: <BR>(B->Xsll)
      q2min: 0.1
      q2max: 2.0
      value: 2.70+0.45-0.42+0.21-0.16 ± 0.35 e-6
    - name: <BR>(B->Xsll)
      q2min: 2.0
      q2max: 4.3
      value: 0.46+0.26-0.23+0.10-0.06 ± 0.07 e-6
    - name: <BR>(B->Xsll)
      q2min: 4.3
      q2max: 6.8
      value: 0.60+0.27-0.25+0.10-0.08 ± 0.05 e-6
    - name: <BR>(B->Xsll)
      q2min: 14.2
      q2max: 25.0
      value: 0.57+0.16-0.15+0.03-0.02 e-6

Belle B->Xll 2005:
  experiment: Belle
  inspire: Iwasaki:2005sy
  values:
    - name: <BR>(B->Xsll)
      q2min: 0.04
      q2max: 1.0
      value: 11.34 ± 4.83+4.60 -2.71 e-7
    - name: <BR>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 14.93 ± 5.04+4.11-3.21 e-7
    - name: <BR>(B->Xsll)
      q2min: 14.4
      q2max: 25.0
      value: 4.18 ± 1.17+0.61-0.68 e-7

Belle B->Xll 2014:
  experiment: Belle
  inspire: Sato:2014pjr
  values:
    - name: <AFB>(B->Xsll)
      q2min: 0.2
      q2max: 4.3
      value: 0.34 ± 0.24 ± 0.03
    - name: <AFB>(B->Xsll)
      q2min: 14.3
      q2max: 25.0
      value: 0.28 ± 0.15 ± 0.02
    - name: <AFB>(B->Xsll)
      q2min: 1.0
      q2max: 6.0
      value: 0.30 ± 0.24 ± 0.04

CDF B+>Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 1.80 ± 0.53 ± 0.12 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 3.16 ± 0.54 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 3.05 ± 0.38 ± 0.18 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.33 ± 0.42 ± 0.13 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 16.0
      q2max: 23.0
      value: 0.72 ± 0.14 ± 0.04 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.55 ± 0.38 ± 0.15 e-8
    - name: <dBR/dq2>(B+->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.69 ± 0.35 ± 0.16 e-8


CDF B0->K*mumu BR 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 9.46 ± 1.88 ± 0.55 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.61 ± 1.27 ± 0.30 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 5.07 ± 1.02 ± 0.37 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 7.48 ± 1.25 ± 0.46 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 7.43 ± 1.17 ± 0.42 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 2.98 ± 0.66 ± 0.18 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.87 ± 1.11 ± 0.41 e-8
    - name: <dBR/dq2>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 3.94 ± 0.97 ± 0.28 e-8


CDF Bs->phimumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 2.00
      value: 15.80 ± 4.59 ± 5.01 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 2.00
      q2max: 4.30
      value: 1.18 ± 1.79 ± 0.37 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.47 ± 1.55 ± 0.46 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 10.09
      q2max: 12.86
      value: 8.12 ± 2.47 ± 2.57 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 14.18
      q2max: 16.00
      value: 6.12 ± 2.33 ± 1.94 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 16.00
      q2max: 18.90
      value: 7.95 ± 2.03 ± 2.52 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 0.00
      q2max: 4.30
      value: 7.62 ± 2.27 ± 2.42 e-8
    - name: <dBR/dq2>(Bs->phimumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.06 ± 1.40 ± 0.65 e-8

CDF B0->Kmumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 2.00
      value: 2.45 ± 1.59 ± 0.21 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 2.00
      q2max: 4.30
      value: 2.55 ± 1.70 ± 0.35 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 4.30
      q2max: 8.68
      value: 1.89 ± 0.98 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.99 ± 0.78 ± 0.15 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 14.18
      q2max: 16.00
      value: 2.36 ± 1.01 ± 0.19 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 16.00
      q2max: 23.00
      value: 0.37 ± 0.22 ± 0.04 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 0.00
      q2max: 4.30
      value: 2.60 ± 1.21 ± 0.28 e-8
    - name: <dBR/dq2>(B0->Kmumu)
      q2min: 1.00
      q2max: 6.00
      value: 2.22 ± 1.04 ± 0.28 e-8

CDF B+->K*mumu 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 7.50 ± 4.68 ± 0.88 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 4.94 ± 3.58 ± 0.63 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 2.98 ± 2.59 ± 0.84 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 3.23 ± 2.67 ± 0.73 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 5.61 ± 3.20 ± 0.71 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 5.09 ± 2.25 ± 0.57 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 6.06 ± 2.91 ± 0.74 e-8
    - name: <dBR/dq2>(B+->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 7.12 ± 2.76 ± 0.85 e-8

CDF B0->K*mumu FL 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.26+0.14-0.13 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: 0.72+0.15-0.17 ± 0.09
    - name: <FL>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.72+0.12-0.13 ± 0.06
    - name: <FL>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.35+0.11-0.11 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.45+0.12-0.12 ± 0.04
    - name: <FL>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.09+0.14-0.12 ± 0.08
    - name: <FL>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: 0.44+0.11-0.11 ± 0.03
    - name: <FL>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.78+0.13-0.15 ± 0.08

CDF B0->K*mumu AFB 2012:
  experiment: CDF
  url: https://www-cdf.fnal.gov/physics/new/bottom/120628.blessed-b2smumu_96/public_b2smumu.pdf
  inspire: CDF:2012qwd
  values:
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 2.00
      value: 0.07+0.29-0.28 ± 0.11
    - name: <AFB>(B0->K*mumu)
      q2min: 2.00
      q2max: 4.30
      value: -0.11+0.34-0.45 ± 0.16
    - name: <AFB>(B0->K*mumu)
      q2min: 4.30
      q2max: 8.68
      value: 0.12+0.14-0.15 ± 0.04
    - name: <AFB>(B0->K*mumu)
      q2min: 10.09
      q2max: 12.86
      value: 0.43+0.13-0.13 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 14.18
      q2max: 16.00
      value: 0.49+0.10-0.09 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 16.00
      q2max: 19.30
      value: 0.42+0.22-0.23 ± 0.09
    - name: <AFB>(B0->K*mumu)
      q2min: 0.00
      q2max: 4.30
      value: -0.04+0.23-0.23 ± 0.07
    - name: <AFB>(B0->K*mumu)
      q2min: 1.00
      q2max: 6.00
      value: 0.29+0.25-0.21 ± 0.06

# The 1D likelihoods were extracted from the plots in
# https://indico.cern.ch/event/580620/attachments/1442409/2226501/cern_2017_04_18.pdf
# and extrapolated with a 2nd-order polynomial for the log likelihood
# (i.e., a Gaussian) outside the plot ranges
LHCb RK* 2017:
   experiment: LHCb
   inspire: Aaij:2017vbb
   values:
     - name: <Rmue>(B0->K*ll)
       q2min: 0.045
       q2max: 1.1
       value: 0.927+0.093-0.087 ± 0.035
     - name: <Rmue>(B0->K*ll)
       q2min: 1.1
       q2max: 6.0
       value: 1.027+0.072-0.068 ± 0.026

BaBar B->Dlnu 2009:
  experiment: BaBar
  inspire: Aubert:2009ac
  values:
    - name: <BR>(B+->Dlnu)
      q2min: 0.00
      q2max: 0.97
      value: (35.06 ± 1.90 ± 2.57) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 0.97
      q2max: 2.15
      value: (44.24 ± 2.43 ± 2.74) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 2.15
      q2max: 3.34
      value: (41.75 ± 2.37 ± 2.36) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 3.34
      q2max: 4.52
      value: (32.12 ± 2.40 ± 1.96) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 4.52
      q2max: 5.71
      value: (26.36 ± 1.97 ± 1.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 5.71
      q2max: 6.89
      value: (22.31 ± 1.95 ± 1.26) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 6.89
      q2max: 8.07
      value: (16.42 ± 1.75 ± 0.93) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 8.07
      q2max: 9.26
      value: (9.57 ± 1.55 ± 0.62) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 9.26
      q2max: 10.44
      value: (6.82 ± 1.18 ± 0.31) e-4
    - name: <BR>(B+->Dlnu)
      q2min: 10.44
      q2max: 11.63
      value: (1.09 ± 0.45 ± 0.08) e-4
  correlation: [[1., 0.6, 0.56, 0.5, 0.51, 0.43, 0.38, 0.29, 0.2, 0.14],
               [0.6, 1., 0.52, 0.47, 0.47, 0.4, 0.35, 0.27, 0.19, 0.13],
               [0.56, 0.52, 1., 0.44, 0.44, 0.38, 0.33, 0.26, 0.18, 0.12],
               [0.5, 0.47, 0.44, 1., 0.4, 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.51, 0.47, 0.44, 0.4, 1., 0.34, 0.3, 0.23, 0.16, 0.11],
               [0.43, 0.4, 0.38, 0.34, 0.34, 1., 0.25, 0.2, 0.14, 0.09],
               [0.38, 0.35, 0.33, 0.3, 0.3, 0.25, 1., 0.17, 0.12, 0.08],
               [0.29, 0.27, 0.26, 0.23, 0.23, 0.2, 0.17, 1., 0.09, 0.06],
               [0.2, 0.19, 0.18, 0.16, 0.16, 0.14, 0.12, 0.09, 1., 0.04],
               [0.14, 0.13, 0.12, 0.11, 0.11, 0.09, 0.08, 0.06, 0.04, 1.]]

Belle B->Dlnu 2015:
  experiment: Belle
  inspire: Glattauer:2015teq
  observables:
  - {name: <BR>(B+->Dmunu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Dmunu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Dmunu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Dmunu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Dmunu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Dmunu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Dmunu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Dmunu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Dmunu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Dmunu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B+->Denu), q2min: 0.0, q2max: 1.03}
  - {name: <BR>(B+->Denu), q2min: 1.03, q2max: 2.21}
  - {name: <BR>(B+->Denu), q2min: 2.21, q2max: 3.39}
  - {name: <BR>(B+->Denu), q2min: 3.39, q2max: 4.57}
  - {name: <BR>(B+->Denu), q2min: 4.57, q2max: 5.75}
  - {name: <BR>(B+->Denu), q2min: 5.75, q2max: 6.93}
  - {name: <BR>(B+->Denu), q2min: 6.93, q2max: 8.11}
  - {name: <BR>(B+->Denu), q2min: 8.11, q2max: 9.3}
  - {name: <BR>(B+->Denu), q2min: 9.3, q2max: 10.48}
  - {name: <BR>(B+->Denu), q2min: 10.48, q2max: 11.66}
  - {name: <BR>(B0->Dmunu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Dmunu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Dmunu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Dmunu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Dmunu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Dmunu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Dmunu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Dmunu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Dmunu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Dmunu), q2min: 10.44, q2max: 11.63}
  - {name: <BR>(B0->Denu), q2min: 0.0, q2max: 0.97}
  - {name: <BR>(B0->Denu), q2min: 0.97, q2max: 2.15}
  - {name: <BR>(B0->Denu), q2min: 2.15, q2max: 3.34}
  - {name: <BR>(B0->Denu), q2min: 3.34, q2max: 4.52}
  - {name: <BR>(B0->Denu), q2min: 4.52, q2max: 5.71}
  - {name: <BR>(B0->Denu), q2min: 5.71, q2max: 6.89}
  - {name: <BR>(B0->Denu), q2min: 6.89, q2max: 8.07}
  - {name: <BR>(B0->Denu), q2min: 8.07, q2max: 9.26}
  - {name: <BR>(B0->Denu), q2min: 9.26, q2max: 10.44}
  - {name: <BR>(B0->Denu), q2min: 10.44, q2max: 11.63}
  values:
  - distribution: multivariate_normal
    central_value: &id001 [0.004255566316077649, 0.004458097063215535, 0.00402106022896964,
      0.0036515017421602687, 0.0030859905425584897, 0.0026188835241413664, 0.0017558586361373836,
      0.0011233230462916843, 0.0006397675460428078, 0.00019806122448979608, 0.004462641567695367,
      0.0046149138875062265, 0.004319265306122453, 0.0036140801393728115, 0.00300910154305625,
      0.0021916560477849693, 0.0016722692882030876, 0.0011410199104031826, 0.0005736361373817825,
      0.00010734146341463424, 0.00391900938060046, 0.004199772748267902, 0.004084346882217093,
      0.003413053579676665, 0.002783146420323328, 0.001955520554272519, 0.0018666013856812947,
      0.0010706217090069253, 0.0005027071593533491, 0.0001120891454965359, 0.004053369220323326,
      0.004375287297921482, 0.004219697459584299, 0.0035259228637413292, 0.0027602272517321044,
      0.0019019418013856825, 0.0016360060046189393, 0.0012547496535796733, 0.0006115205542725178,
      4.1413856812933054e-05]
    standard_deviation: [0.00018604089995022385, 0.00020253807864609278, 0.00019114435042309625,
      0.00019118317570930755, 0.0001788442010950723, 0.00017590542558486825, 0.00014430910900945757,
      0.0001374892981582873, 0.00010477750124440029, 6.251767048282734e-05, 0.0001604509420109506,
      0.00018180388252862136, 0.00018674962667994041, 0.0001827207565953206, 0.00017240069686411168,
      0.0001653703334992535, 0.00015127078148332516, 0.0001345490293678443, 0.00012073469387755113,
      9.981383773021412e-05, 0.0002478536436489607, 0.0002675140877598155, 0.0002560572748267901,
      0.0002399556581986136, 0.0002197316397228639, 0.00019618060046189392, 0.00019735981524249437,
      0.0001441136258660504, 0.00010041616628175529, 6.571870669745964e-05, 0.00021242722355658197,
      0.00023942217090069302, 0.00024672055427251755, 0.0002359482678983827, 0.00020868775981524264,
      0.0001877528868360279, 0.00017701524249422648, 0.000158498383371824, 0.00011709699769053127,
      4.3288683602771405e-05]
  - distribution: multivariate_normal
    central_value: *id001
    standard_deviation: [0.0002106818812842209, 0.00022374564459930334, 0.00020793031358885033,
      0.00018950920856147284, 0.00016142359382777515, 0.00013867944250871094, 9.205624688899957e-05,
      6.162170233947221e-05, 3.581931309109012e-05, 1.3197610751617733e-05, 0.00022416720184171212,
      0.00023394773519163785, 0.0002237381781981087, 0.000186963165754106, 0.00015778745644599317,
      0.00011903534096565465, 9.182628173220515e-05, 6.135291189646575e-05, 3.541463414634149e-05,
      1.759233449477353e-05, 0.0001844971829099307, 0.00020217782909930733, 0.00019705357967667454,
      0.00016714226327944524, 0.00013513856812933034, 9.648914549653588e-05, 9.258429561200931e-05,
      5.146004618937629e-05, 2.4231408775981545e-05, 1.0313625866050816e-05, 0.00019019728360277133,
      0.00020727159353348747, 0.0002031879907621249, 0.00017404157043879857, 0.0001346812933025405,
      9.324526558891462e-05, 8.058706697459592e-05, 6.144526558891436e-05, 3.0455889145496558e-05,
      8.933487297921486e-06]
    correlation:
    - [1.0, 0.98177, 0.9724, 0.9564799999999999, 0.9563, 0.9514600000000001, 0.93704,
      0.90579, 0.88765, 0.7426, 0.99892, 0.9858600000000001, 0.96941, 0.95015, 0.9477,
      0.9192299999999999, 0.9017700000000001, 0.91033, 0.75944, 0.32849, 0.7318100000000001,
      0.72644, 0.69913, 0.6876800000000001, 0.70114, 0.70365, 0.67499, 0.6926800000000001,
      0.6753899999999999, 0.34345, 0.73095, 0.7247399999999999, 0.69371, 0.6822, 0.69519,
      0.6917399999999999, 0.68329, 0.69212, 0.6774600000000001, 0.13154000000000002]
    - [0.98177, 1.0, 0.99271, 0.98151, 0.9740200000000001, 0.9683200000000001, 0.95835,
      0.9334600000000001, 0.9167799999999999, 0.77078, 0.9792700000000001, 0.99772,
      0.99082, 0.97531, 0.9689700000000001, 0.9396899999999999, 0.9268, 0.93529, 0.79365,
      0.3541, 0.71932, 0.73353, 0.7145699999999999, 0.7017399999999999, 0.7129300000000001,
      0.70878, 0.68812, 0.70362, 0.6906899999999999, 0.37215, 0.71968, 0.7287, 0.7087100000000001,
      0.70319, 0.71053, 0.70334, 0.69797, 0.7088399999999999, 0.6805, 0.15361]
    - [0.9724, 0.99271, 1.0, 0.99277, 0.9864200000000001, 0.9803200000000001, 0.97535,
      0.9565, 0.9481200000000001, 0.7914399999999999, 0.9717, 0.99339, 0.99759, 0.98903,
      0.9841799999999999, 0.96072, 0.95188, 0.96004, 0.83614, 0.36323, 0.70376, 0.72695,
      0.7162, 0.70198, 0.71201, 0.70267, 0.6918300000000001, 0.7046100000000001, 0.69745,
      0.39504, 0.70444, 0.7205, 0.70973, 0.71002, 0.71311, 0.70152, 0.70027, 0.71411,
      0.67701, 0.18085]
    - [0.9564799999999999, 0.98151, 0.99277, 1.0, 0.9934, 0.9904, 0.9872799999999999,
      0.97216, 0.95944, 0.8033, 0.9557899999999999, 0.98067, 0.99384, 0.9948100000000001,
      0.9936, 0.97965, 0.97195, 0.97578, 0.86903, 0.36309, 0.6909, 0.72187, 0.71554,
      0.70287, 0.71234, 0.70045, 0.6946899999999999, 0.70665, 0.7017100000000001, 0.40945,
      0.6935399999999999, 0.71427, 0.7084600000000001, 0.71446, 0.7158399999999999,
      0.69919, 0.70149, 0.71662, 0.67387, 0.2004]
    - [0.9563, 0.9740200000000001, 0.9864200000000001, 0.9934, 1.0, 0.99264, 0.98951,
      0.97288, 0.95924, 0.79548, 0.95639, 0.97377, 0.98769, 0.992, 0.9943, 0.9853299999999999,
      0.97834, 0.97806, 0.87531, 0.36691999999999997, 0.6885, 0.7156100000000001, 0.70715,
      0.69615, 0.70616, 0.69572, 0.68855, 0.6996100000000001, 0.69487, 0.39628, 0.69162,
      0.70848, 0.69944, 0.70476, 0.7098300000000001, 0.69121, 0.6969, 0.7108, 0.66961,
      0.19041]
    - [0.9514600000000001, 0.9683200000000001, 0.9803200000000001, 0.9904, 0.99264,
      1.0, 0.9893299999999999, 0.9726899999999999, 0.9542, 0.79708, 0.9514600000000001,
      0.9674200000000001, 0.98211, 0.9872200000000001, 0.99208, 0.98631, 0.9793299999999999,
      0.9764, 0.87529, 0.35657, 0.68904, 0.71795, 0.7077100000000001, 0.69697, 0.7085100000000001,
      0.69698, 0.68962, 0.70215, 0.69815, 0.40042, 0.6924899999999999, 0.70955, 0.69986,
      0.70629, 0.71132, 0.69295, 0.69695, 0.71099, 0.6716, 0.19548]
    - [0.93704, 0.95835, 0.97535, 0.9872799999999999, 0.98951, 0.9893299999999999, 1.0,
      0.9758100000000001, 0.95816, 0.80042, 0.93735, 0.9581, 0.97701, 0.98626, 0.99006,
      0.98713, 0.98275, 0.9812200000000001, 0.88902, 0.36396, 0.6745899999999999, 0.70821,
      0.70289, 0.69117, 0.7021, 0.68788, 0.68697, 0.6963600000000001, 0.6955100000000001,
      0.4016, 0.67886, 0.69973, 0.69531, 0.704, 0.7064199999999999, 0.68381, 0.6936,
      0.70792, 0.65909, 0.19981]
    - [0.90579, 0.9334600000000001, 0.9565, 0.97216, 0.97288, 0.9726899999999999, 0.9758100000000001,
      1.0, 0.9546, 0.79572, 0.9071600000000001, 0.93345, 0.9606600000000001, 0.9707600000000001,
      0.97677, 0.9748399999999999, 0.97456, 0.9744299999999999, 0.8941, 0.3859, 0.64567,
      0.68478, 0.68771, 0.67367, 0.68186, 0.66465, 0.67008, 0.67728, 0.67583, 0.41886,
      0.65041, 0.67757, 0.6792699999999999, 0.69147, 0.68783, 0.66045, 0.67438, 0.69404,
      0.6418, 0.21522]
    - [0.88765, 0.9167799999999999, 0.9481200000000001, 0.95944, 0.95924, 0.9542, 0.95816,
      0.9546, 1.0, 0.78642, 0.8909600000000001, 0.9182100000000001, 0.9510700000000001,
      0.96425, 0.9633700000000001, 0.96036, 0.96394, 0.96577, 0.89623, 0.35705, 0.62085,
      0.66697, 0.67569, 0.65877, 0.6654100000000001, 0.64162, 0.65376, 0.66603, 0.66864,
      0.4184, 0.62269, 0.6559699999999999, 0.66642, 0.68016, 0.67533, 0.65012, 0.65894,
      0.68294, 0.63002, 0.23146]
    - [0.7426, 0.77078, 0.7914399999999999, 0.8033, 0.79548, 0.79708, 0.80042, 0.79572,
      0.78642, 1.0, 0.74298, 0.77171, 0.79294, 0.79535, 0.80491, 0.79895, 0.79571, 0.80686,
      0.7376, 0.29996999999999996, 0.52732, 0.56342, 0.57097, 0.5572, 0.56277, 0.5454399999999999,
      0.5547, 0.56387, 0.57808, 0.39191, 0.5323, 0.56162, 0.5674899999999999, 0.5771,
      0.57258, 0.55815, 0.55555, 0.57017, 0.52617, 0.18631]
    - [0.99892, 0.9792700000000001, 0.9717, 0.9557899999999999, 0.95639, 0.9514600000000001,
      0.93735, 0.9071600000000001, 0.8909600000000001, 0.74298, 1.0, 0.98416, 0.96896,
      0.94942, 0.94768, 0.9200299999999999, 0.9031100000000001, 0.91261, 0.7629199999999999,
      0.32808000000000004, 0.7214, 0.71685, 0.68981, 0.67755, 0.69076, 0.6939, 0.66492,
      0.68414, 0.66743, 0.34213000000000005, 0.72015, 0.71521, 0.6842, 0.6731, 0.68553,
      0.68158, 0.67297, 0.683, 0.66964, 0.13304000000000002]
    - [0.9858600000000001, 0.99772, 0.99339, 0.98067, 0.97377, 0.9674200000000001, 0.9581,
      0.93345, 0.9182100000000001, 0.77171, 0.98416, 1.0, 0.99145, 0.9746600000000001,
      0.9686100000000001, 0.93873, 0.9264399999999999, 0.9358299999999999, 0.7936300000000001,
      0.35188, 0.71912, 0.73148, 0.71243, 0.69909, 0.71039, 0.70702, 0.6863199999999999,
      0.70167, 0.68845, 0.37251, 0.7193, 0.72713, 0.70692, 0.7004600000000001, 0.70821,
      0.70103, 0.69591, 0.7068, 0.67913, 0.15375]
    - [0.96941, 0.99082, 0.99759, 0.99384, 0.98769, 0.98211, 0.97701, 0.9606600000000001,
      0.9510700000000001, 0.79294, 0.96896, 0.99145, 1.0, 0.99126, 0.98651, 0.96509,
      0.9571200000000001, 0.9640299999999999, 0.8445600000000001, 0.36466, 0.70026,
      0.72542, 0.71646, 0.70199, 0.71157, 0.7008300000000001, 0.69155, 0.7055600000000001,
      0.6964, 0.39624000000000004, 0.70172, 0.71941, 0.70981, 0.71099, 0.7138899999999999,
      0.7, 0.69931, 0.71444, 0.67625, 0.18478]
    - [0.95015, 0.97531, 0.98903, 0.9948100000000001, 0.992, 0.9872200000000001, 0.98626,
      0.9707600000000001, 0.96425, 0.79535, 0.94942, 0.9746600000000001, 0.99126, 1.0,
      0.9921700000000001, 0.9793799999999999, 0.97345, 0.9764700000000001, 0.8746799999999999,
      0.36446, 0.69458, 0.72759, 0.7237, 0.71125, 0.72013, 0.70705, 0.70336, 0.71459,
      0.7097399999999999, 0.41276999999999997, 0.69723, 0.71946, 0.71659, 0.72342, 0.72482,
      0.7072, 0.7114199999999999, 0.7263, 0.68184, 0.20651]
    - [0.9477, 0.9689700000000001, 0.9841799999999999, 0.9936, 0.9943, 0.99208, 0.99006,
      0.97677, 0.9633700000000001, 0.80491, 0.94768, 0.9686100000000001, 0.98651, 0.9921700000000001,
      1.0, 0.9881200000000001, 0.98164, 0.98209, 0.8844, 0.36344, 0.6833, 0.71572, 0.71021,
      0.6994199999999999, 0.7084, 0.6957899999999999, 0.6926, 0.70455, 0.69945, 0.40618000000000004,
      0.68693, 0.70804, 0.70314, 0.71122, 0.71387, 0.6941, 0.6984199999999999, 0.71607,
      0.66856, 0.20621]
    - [0.9192299999999999, 0.9396899999999999, 0.96072, 0.97965, 0.9853299999999999,
      0.98631, 0.98713, 0.9748399999999999, 0.96036, 0.79895, 0.9200299999999999, 0.93873,
      0.96509, 0.9793799999999999, 0.9881200000000001, 1.0, 0.98759, 0.9817899999999999,
      0.90436, 0.35331999999999997, 0.65635, 0.6917300000000001, 0.6897399999999999,
      0.67983, 0.68994, 0.6714399999999999, 0.6745399999999999, 0.68443, 0.68343, 0.40317,
      0.6615800000000001, 0.68396, 0.68121, 0.69421, 0.69621, 0.67038, 0.67892, 0.69717,
      0.6482, 0.21036]
    - [0.9017700000000001, 0.9268, 0.95188, 0.97195, 0.97834, 0.9793299999999999, 0.98275,
      0.97456, 0.96394, 0.79571, 0.9031100000000001, 0.9264399999999999, 0.9571200000000001,
      0.97345, 0.98164, 0.98759, 1.0, 0.98267, 0.9091299999999999, 0.35536, 0.64064,
      0.68102, 0.6832, 0.67248, 0.68008, 0.65988, 0.6683600000000001, 0.67895, 0.67566,
      0.40888, 0.64637, 0.6733399999999999, 0.67424, 0.6893199999999999, 0.68976, 0.66155,
      0.6743100000000001, 0.6934100000000001, 0.6391, 0.22166]
    - [0.91033, 0.93529, 0.96004, 0.97578, 0.97806, 0.9764, 0.9812200000000001, 0.9744299999999999,
      0.96577, 0.80686, 0.91261, 0.9358299999999999, 0.9640299999999999, 0.9764700000000001,
      0.98209, 0.9817899999999999, 0.98267, 1.0, 0.90899, 0.36568, 0.641, 0.68238, 0.68587,
      0.6726800000000001, 0.67977, 0.66063, 0.66771, 0.67979, 0.68186, 0.41186999999999996,
      0.6462399999999999, 0.67618, 0.67825, 0.69005, 0.68879, 0.66357, 0.67205, 0.69192,
      0.64117, 0.23276999999999998]
    - [0.75944, 0.79365, 0.83614, 0.86903, 0.87531, 0.87529, 0.88902, 0.8941, 0.89623,
      0.7376, 0.7629199999999999, 0.7936300000000001, 0.8445600000000001, 0.8746799999999999,
      0.8844, 0.90436, 0.9091299999999999, 0.90899, 1.0, 0.32536, 0.52253, 0.57908,
      0.5999399999999999, 0.58985, 0.5927399999999999, 0.5575899999999999, 0.58524,
      0.5979899999999999, 0.61266, 0.41117, 0.5313399999999999, 0.5731, 0.59278, 0.61602,
      0.60551, 0.56855, 0.5903, 0.60631, 0.54786, 0.26398]
    - [0.32849, 0.3541, 0.36323, 0.36309, 0.36691999999999997, 0.35657, 0.36396, 0.3859,
      0.35705, 0.29996999999999996, 0.32808000000000004, 0.35188, 0.36466, 0.36446,
      0.36344, 0.35331999999999997, 0.35536, 0.36568, 0.32536, 1.0, 0.24394000000000002,
      0.26306999999999997, 0.26541, 0.25178, 0.25208, 0.26322, 0.25246999999999997,
      0.23453000000000002, 0.23870999999999998, 0.2042, 0.2432, 0.25766, 0.25751999999999997,
      0.26881, 0.25459, 0.24194000000000002, 0.25376, 0.27008000000000004, 0.23631999999999997,
      0.0787]
    - [0.7318100000000001, 0.71932, 0.70376, 0.6909, 0.6885, 0.68904, 0.6745899999999999,
      0.64567, 0.62085, 0.52732, 0.7214, 0.71912, 0.70026, 0.69458, 0.6833, 0.65635,
      0.64064, 0.641, 0.52253, 0.24394000000000002, 1.0, 0.98131, 0.96965, 0.96693,
      0.96909, 0.9645299999999999, 0.95137, 0.94081, 0.9044200000000001, 0.42283000000000004,
      0.99808, 0.9864, 0.9679700000000001, 0.95105, 0.9601, 0.9551200000000001, 0.94755,
      0.93568, 0.9283, 0.13747]
    - [0.72644, 0.73353, 0.72695, 0.72187, 0.7156100000000001, 0.71795, 0.70821, 0.68478,
      0.66697, 0.56342, 0.71685, 0.73148, 0.72542, 0.72759, 0.71572, 0.6917300000000001,
      0.68102, 0.68238, 0.57908, 0.26306999999999997, 0.98131, 1.0, 0.98861, 0.9856600000000001,
      0.98439, 0.97359, 0.9675, 0.96478, 0.93285, 0.45973, 0.9832299999999999, 0.99387,
      0.9879899999999999, 0.97652, 0.97964, 0.9702299999999999, 0.96621, 0.96105, 0.94352,
      0.18084]
    - [0.69913, 0.7145699999999999, 0.7162, 0.71554, 0.70715, 0.7077100000000001, 0.70289,
      0.68771, 0.67569, 0.57097, 0.68981, 0.71243, 0.71646, 0.7237, 0.71021, 0.6897399999999999,
      0.6832, 0.68587, 0.5999399999999999, 0.26541, 0.96965, 0.98861, 1.0, 0.9933, 0.98956,
      0.9718100000000001, 0.9784200000000001, 0.9710700000000001, 0.94157, 0.48603999999999997,
      0.97204, 0.98966, 0.99605, 0.99024, 0.98885, 0.97572, 0.97404, 0.9697399999999999,
      0.9398200000000001, 0.21549000000000001]
    - [0.6876800000000001, 0.7017399999999999, 0.70198, 0.70287, 0.69615, 0.69697, 0.69117,
      0.67367, 0.65877, 0.5572, 0.67755, 0.69909, 0.70199, 0.71125, 0.6994199999999999,
      0.67983, 0.67248, 0.6726800000000001, 0.58985, 0.25178, 0.96693, 0.9856600000000001,
      0.9933, 1.0, 0.9911200000000001, 0.97659, 0.98275, 0.97367, 0.94065, 0.48558,
      0.9697600000000001, 0.9864, 0.9947600000000001, 0.9899, 0.99174, 0.98019, 0.97957,
      0.97267, 0.93727, 0.20867]
    - [0.70114, 0.7129300000000001, 0.71201, 0.71234, 0.70616, 0.7085100000000001, 0.7021,
      0.68186, 0.6654100000000001, 0.56277, 0.69076, 0.71039, 0.71157, 0.72013, 0.7084,
      0.68994, 0.68008, 0.67977, 0.5927399999999999, 0.25208, 0.96909, 0.98439, 0.98956,
      0.9911200000000001, 1.0, 0.9767100000000001, 0.9786600000000001, 0.9658899999999999,
      0.94081, 0.48389, 0.97135, 0.9839, 0.99126, 0.9882799999999999, 0.99059, 0.9788600000000001,
      0.97846, 0.9703799999999999, 0.93691, 0.20081]
    - [0.70365, 0.70878, 0.70267, 0.70045, 0.69572, 0.69698, 0.68788, 0.66465, 0.64162,
      0.5454399999999999, 0.6939, 0.70702, 0.7008300000000001, 0.70705, 0.6957899999999999,
      0.6714399999999999, 0.65988, 0.66063, 0.5575899999999999, 0.26322, 0.9645299999999999,
      0.97359, 0.9718100000000001, 0.97659, 0.9767100000000001, 1.0, 0.9718899999999999,
      0.95773, 0.9241, 0.48102, 0.9656299999999999, 0.972, 0.9752200000000001, 0.96715,
      0.97388, 0.9741700000000001, 0.96467, 0.9576600000000001, 0.93248, 0.18602]
    - [0.67499, 0.68812, 0.6918300000000001, 0.6946899999999999, 0.68855, 0.68962, 0.68697,
      0.67008, 0.65376, 0.5547, 0.66492, 0.6863199999999999, 0.69155, 0.70336, 0.6926,
      0.6745399999999999, 0.6683600000000001, 0.66771, 0.58524, 0.25246999999999997,
      0.95137, 0.9675, 0.9784200000000001, 0.98275, 0.9786600000000001, 0.9718899999999999,
      1.0, 0.96129, 0.93058, 0.49533, 0.95265, 0.96619, 0.9807799999999999, 0.97896,
      0.98164, 0.97593, 0.9717600000000001, 0.96719, 0.92761, 0.19854000000000002]
    - [0.6926800000000001, 0.70362, 0.7046100000000001, 0.70665, 0.6996100000000001,
      0.70215, 0.6963600000000001, 0.67728, 0.66603, 0.56387, 0.68414, 0.70167, 0.7055600000000001,
      0.71459, 0.70455, 0.68443, 0.67895, 0.67979, 0.5979899999999999, 0.23453000000000002,
      0.94081, 0.96478, 0.9710700000000001, 0.97367, 0.9658899999999999, 0.95773, 0.96129,
      1.0, 0.9244700000000001, 0.48146000000000005, 0.9450799999999999, 0.9660700000000001,
      0.97295, 0.96721, 0.9719899999999999, 0.96368, 0.95837, 0.9542700000000001, 0.91691,
      0.21581999999999998]
    - [0.6753899999999999, 0.6906899999999999, 0.69745, 0.7017100000000001, 0.69487,
      0.69815, 0.6955100000000001, 0.67583, 0.66864, 0.57808, 0.66743, 0.68845, 0.6964,
      0.7097399999999999, 0.69945, 0.68343, 0.67566, 0.68186, 0.61266, 0.23870999999999998,
      0.9044200000000001, 0.93285, 0.94157, 0.94065, 0.94081, 0.9241, 0.93058, 0.9244700000000001,
      1.0, 0.48273999999999995, 0.90759, 0.92924, 0.94305, 0.9414399999999999, 0.9418,
      0.93168, 0.92919, 0.9249200000000001, 0.88784, 0.22258000000000003]
    - [0.34345, 0.37215, 0.39504, 0.40945, 0.39628, 0.40042, 0.4016, 0.41886, 0.4184,
      0.39191, 0.34213000000000005, 0.37251, 0.39624000000000004, 0.41276999999999997,
      0.40618000000000004, 0.40317, 0.40888, 0.41186999999999996, 0.41117, 0.2042, 0.42283000000000004,
      0.45973, 0.48603999999999997, 0.48558, 0.48389, 0.48102, 0.49533, 0.48146000000000005,
      0.48273999999999995, 1.0, 0.42617, 0.45457, 0.48695, 0.50048, 0.48363999999999996,
      0.47546000000000005, 0.47805, 0.49062, 0.44201999999999997, 0.1322]
    - [0.73095, 0.71968, 0.70444, 0.6935399999999999, 0.69162, 0.6924899999999999, 0.67886,
      0.65041, 0.62269, 0.5323, 0.72015, 0.7193, 0.70172, 0.69723, 0.68693, 0.6615800000000001,
      0.64637, 0.6462399999999999, 0.5313399999999999, 0.2432, 0.99808, 0.9832299999999999,
      0.97204, 0.9697600000000001, 0.97135, 0.9656299999999999, 0.95265, 0.9450799999999999,
      0.90759, 0.42617, 1.0, 0.98895, 0.97062, 0.9534299999999999, 0.9627, 0.95576,
      0.94914, 0.9377700000000001, 0.9283899999999999, 0.14484]
    - [0.7247399999999999, 0.7287, 0.7205, 0.71427, 0.70848, 0.70955, 0.69973, 0.67757,
      0.6559699999999999, 0.56162, 0.71521, 0.72713, 0.71941, 0.71946, 0.70804, 0.68396,
      0.6733399999999999, 0.67618, 0.5731, 0.25766, 0.9864, 0.99387, 0.98966, 0.9864,
      0.9839, 0.972, 0.96619, 0.9660700000000001, 0.92924, 0.45457, 0.98895, 1.0, 0.9891700000000001,
      0.97524, 0.97934, 0.9671200000000001, 0.96272, 0.9564600000000001, 0.94109, 0.18255]
    - [0.69371, 0.7087100000000001, 0.70973, 0.7084600000000001, 0.69944, 0.69986, 0.69531,
      0.6792699999999999, 0.66642, 0.5674899999999999, 0.6842, 0.70692, 0.70981, 0.71659,
      0.70314, 0.68121, 0.67424, 0.67825, 0.59278, 0.25751999999999997, 0.9679700000000001,
      0.9879899999999999, 0.99605, 0.9947600000000001, 0.99126, 0.9752200000000001,
      0.9807799999999999, 0.97295, 0.94305, 0.48695, 0.97062, 0.9891700000000001, 1.0,
      0.9916, 0.9900700000000001, 0.97835, 0.97688, 0.9716600000000001, 0.9418700000000001,
      0.21233000000000002]
    - [0.6822, 0.70319, 0.71002, 0.71446, 0.70476, 0.70629, 0.704, 0.69147, 0.68016,
      0.5771, 0.6731, 0.7004600000000001, 0.71099, 0.72342, 0.71122, 0.69421, 0.6893199999999999,
      0.69005, 0.61602, 0.26881, 0.95105, 0.97652, 0.99024, 0.9899, 0.9882799999999999,
      0.96715, 0.97896, 0.96721, 0.9414399999999999, 0.50048, 0.9534299999999999, 0.97524,
      0.9916, 1.0, 0.98979, 0.9764200000000001, 0.97651, 0.9717100000000001, 0.9280700000000001,
      0.2287]
    - [0.69519, 0.71053, 0.71311, 0.7158399999999999, 0.7098300000000001, 0.71132, 0.7064199999999999,
      0.68783, 0.67533, 0.57258, 0.68553, 0.70821, 0.7138899999999999, 0.72482, 0.71387,
      0.69621, 0.68976, 0.68879, 0.60551, 0.25459, 0.9601, 0.97964, 0.98885, 0.99174,
      0.99059, 0.97388, 0.98164, 0.9719899999999999, 0.9418, 0.48363999999999996, 0.9627,
      0.97934, 0.9900700000000001, 0.98979, 1.0, 0.98146, 0.9808, 0.9745799999999999,
      0.92819, 0.21969]
    - [0.6917399999999999, 0.70334, 0.70152, 0.69919, 0.69121, 0.69295, 0.68381, 0.66045,
      0.65012, 0.55815, 0.68158, 0.70103, 0.7, 0.7072, 0.6941, 0.67038, 0.66155, 0.66357,
      0.56855, 0.24194000000000002, 0.9551200000000001, 0.9702299999999999, 0.97572,
      0.98019, 0.9788600000000001, 0.9741700000000001, 0.97593, 0.96368, 0.93168, 0.47546000000000005,
      0.95576, 0.9671200000000001, 0.97835, 0.9764200000000001, 0.98146, 1.0, 0.9725799999999999,
      0.9628700000000001, 0.92366, 0.20016]
    - [0.68329, 0.69797, 0.70027, 0.70149, 0.6969, 0.69695, 0.6936, 0.67438, 0.65894,
      0.55555, 0.67297, 0.69591, 0.69931, 0.7114199999999999, 0.6984199999999999, 0.67892,
      0.6743100000000001, 0.67205, 0.5903, 0.25376, 0.94755, 0.96621, 0.97404, 0.97957,
      0.97846, 0.96467, 0.9717600000000001, 0.95837, 0.92919, 0.47805, 0.94914, 0.96272,
      0.97688, 0.97651, 0.9808, 0.9725799999999999, 1.0, 0.96354, 0.9163899999999999,
      0.20427]
    - [0.69212, 0.7088399999999999, 0.71411, 0.71662, 0.7108, 0.71099, 0.70792, 0.69404,
      0.68294, 0.57017, 0.683, 0.7068, 0.71444, 0.7263, 0.71607, 0.69717, 0.6934100000000001,
      0.69192, 0.60631, 0.27008000000000004, 0.93568, 0.96105, 0.9697399999999999, 0.97267,
      0.9703799999999999, 0.9576600000000001, 0.96719, 0.9542700000000001, 0.9249200000000001,
      0.49062, 0.9377700000000001, 0.9564600000000001, 0.9716600000000001, 0.9717100000000001,
      0.9745799999999999, 0.9628700000000001, 0.96354, 1.0, 0.91858, 0.20767]
    - [0.6774600000000001, 0.6805, 0.67701, 0.67387, 0.66961, 0.6716, 0.65909, 0.6418,
      0.63002, 0.52617, 0.66964, 0.67913, 0.67625, 0.68184, 0.66856, 0.6482, 0.6391,
      0.64117, 0.54786, 0.23631999999999997, 0.9283, 0.94352, 0.9398200000000001, 0.93727,
      0.93691, 0.93248, 0.92761, 0.91691, 0.88784, 0.44201999999999997, 0.9283899999999999,
      0.94109, 0.9418700000000001, 0.9280700000000001, 0.92819, 0.92366, 0.9163899999999999,
      0.91858, 1.0, 0.19201]
    - [0.13154000000000002, 0.15361, 0.18085, 0.2004, 0.19041, 0.19548, 0.19981, 0.21522,
      0.23146, 0.18631, 0.13304000000000002, 0.15375, 0.18478, 0.20651, 0.20621, 0.21036,
      0.22166, 0.23276999999999998, 0.26398, 0.0787, 0.13747, 0.18084, 0.21549000000000001,
      0.20867, 0.20081, 0.18602, 0.19854000000000002, 0.21581999999999998, 0.22258000000000003,
      0.1322, 0.14484, 0.18255, 0.21233000000000002, 0.2287, 0.21969, 0.20016, 0.20427,
      0.20767, 0.19201, 1.0]

Belle Rmue(B->D*lnu) 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  values:
    Rmue(B->D*lnu): 0.96 ± 0.05 ± 0.01

Belle B->D*lnu hadronic tag 2017:
  experiment: Belle
  inspire: Abdesselam:2017kjf
  observables:
  - {name: <BR>(B0->D*lnu), q2min: 9.63, q2max: 10.69}
  - {name: <BR>(B0->D*lnu), q2min: 8.57, q2max: 9.63}
  - {name: <BR>(B0->D*lnu), q2min: 7.5, q2max: 8.57}
  - {name: <BR>(B0->D*lnu), q2min: 6.44, q2max: 7.5}
  - {name: <BR>(B0->D*lnu), q2min: 5.38, q2max: 6.44}
  - {name: <BR>(B0->D*lnu), q2min: 4.32, q2max: 5.38}
  - {name: <BR>(B0->D*lnu), q2min: 3.26, q2max: 4.32}
  - {name: <BR>(B0->D*lnu), q2min: 2.2, q2max: 3.26}
  - {name: <BR>(B0->D*lnu), q2min: 1.14, q2max: 2.2}
  - {name: <BR>(B0->D*lnu), q2min: -0.0, q2max: 1.14}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.8, cVmax: 1.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.6, cVmax: 0.8}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.4, cVmax: 0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: 0.2, cVmax: 0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.0, cVmax: 0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.2, cVmax: -0.0}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.4, cVmax: -0.2}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.6, cVmax: -0.4}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -0.8, cVmax: -0.6}
  - {name: <BR>/<cV>(B0->D*lnu), cVmin: -1.0, cVmax: -0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.8, clmax: 1.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.6, clmax: 0.8}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.4, clmax: 0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: 0.2, clmax: 0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.0, clmax: 0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.2, clmax: -0.0}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.4, clmax: -0.2}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.6, clmax: -0.4}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -0.8, clmax: -0.6}
  - {name: <BR>/<cl>(B0->D*lnu), clmin: -1.0, clmax: -0.8}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.0, phimax: 0.63}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 0.63, phimax: 1.26}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.26, phimax: 1.88}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 1.88, phimax: 2.51}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 2.51, phimax: 3.14}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.14, phimax: 3.77}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 3.77, phimax: 4.4}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 4.4, phimax: 5.03}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.03, phimax: 5.65}
  - {name: <BR>/<phi>(B0->D*lnu), phimin: 5.65, phimax: 6.28}
  values:
    distribution: multivariate_normal
    central_value: [0.0030486743648960738, 0.004795369515011548, 0.0055288845265588915,
      0.0059254688221709005, 0.006075482678983834, 0.005692318706697459, 0.005196147806004619,
      0.004808877598152426, 0.004598912240184758, 0.004231270207852194, 0.006475875288683602,
      0.005305482678983833, 0.004498221709006928, 0.003920337182448037, 0.0036535635103926095,
      0.0038111847575057734, 0.0040913325635103925, 0.0046099630484988455, 0.005780706697459584,
      0.007358639722863742, 0.0016801071593533486, 0.0027161847575057733, 0.0037814341801385683,
      0.0047029676674364895, 0.005406399538106236, 0.00577827713625866, 0.005865796766743649,
      0.006184845265588914, 0.006532508083140877, 0.0065024203233256354, 0.004293016166281755,
      0.005336826789838337, 0.0059707344110854505, 0.005464965357967667, 0.004492986143187066,
      0.0043275311778290994, 0.0048769260969976904, 0.005369976905311779, 0.00496905311778291,
      0.0043559838337182445]
    standard_deviation: [0.0002655826789838337, 0.00034635889145496535, 0.00035387667436489605,
      0.00037838868360277135, 0.00036409145496535796, 0.0003473224018475751, 0.0003268168591224018,
      0.00031838083140877597, 0.00029839214780600466, 0.00031474849884526555, 0.00045727782909930713,
      0.0003269916859122402, 0.00030920762124711314, 0.00026953556581986145, 0.00026567505773672056,
      0.0002641092378752887, 0.00027906859122401846, 0.0003255027713625866, 0.0003840637413394919,
      0.0005821157043879908, 0.0001721838337182448, 0.00022412519630484986, 0.0002600163972286374,
      0.000313170207852194, 0.00034717367205542725, 0.0003676826789838337, 0.0003641143187066975,
      0.00037991755196304847, 0.0004857233256351039, 0.0005704905311778291, 0.0003702166281755196,
      0.0003674230946882217, 0.00038031039260969977, 0.0003631168591224018, 0.00030121131639722863,
      0.0003521870669745958, 0.00034568198614318705, 0.0003669193995381062, 0.0003488427251732102,
      0.0003748445727482679]
    correlation:
    - [1.0, 0.9198639, 0.6031224, 0.3507121, 0.2978477, 0.3353124, 0.3760429, 0.4006477,
      0.3718988, 0.306424, 0.3169212, 0.3315954, 0.3861418, 0.4173316, 0.4347278, 0.4238388,
      0.399594, 0.3911822, 0.3831234, 0.3461916, 0.3055047, 0.3538156, 0.3870532, 0.3967877,
      0.4134743, 0.412404, 0.3842066, 0.3779641, 0.3688883, 0.3302719, 0.2762251, 0.3490857,
      0.4015483, 0.4097006, 0.4095141, 0.3685686, 0.3967668, 0.4205821, 0.4167636, 0.3491422]
    - [0.9198639, 0.9999999, 0.7999673, 0.4993052, 0.3916978, 0.4002674, 0.4389338,
      0.4512786, 0.4290042, 0.3573262, 0.3490724, 0.3790887, 0.4223386, 0.4568611, 0.4597854,
      0.4629895, 0.4627465, 0.44549, 0.4380167, 0.379867, 0.343012, 0.4077064, 0.4559584,
      0.4607846, 0.4734842, 0.4647465, 0.4387167, 0.4258567, 0.3913566, 0.3447934, 0.3166861,
      0.3948301, 0.4636876, 0.4648443, 0.4593887, 0.3828682, 0.4371622, 0.4612569, 0.4541091,
      0.3820845]
    - [0.6031224, 0.7999673, 1.0, 0.8321059, 0.5983163, 0.517828, 0.5228921, 0.5532238,
      0.5242777, 0.4646957, 0.38101, 0.4346851, 0.5289612, 0.5421318, 0.5450482, 0.5284737,
      0.5246881, 0.5455422, 0.5201531, 0.462185, 0.3962243, 0.4733237, 0.5439389, 0.5714353,
      0.5780035, 0.5596979, 0.5001701, 0.5036988, 0.5188267, 0.4677506, 0.4021851, 0.4745842,
      0.5478322, 0.5621234, 0.5522274, 0.5208586, 0.5496891, 0.5570953, 0.5315233, 0.4740207]
    - [0.3507121, 0.4993052, 0.832106, 1.0, 0.8305211, 0.6507897, 0.5524676, 0.5724568,
      0.5447906, 0.5002587, 0.366372, 0.4389144, 0.586151, 0.5884024, 0.591081, 0.551545,
      0.5255122, 0.5696145, 0.5461472, 0.5017912, 0.398995, 0.4756563, 0.5548372, 0.5929123,
      0.5994828, 0.5863075, 0.5232138, 0.5369422, 0.5700876, 0.5156088, 0.4283284, 0.4825355,
      0.5586637, 0.5944344, 0.5902525, 0.5927449, 0.5833085, 0.5775528, 0.5577346, 0.5157226]
    - [0.2978477, 0.3916978, 0.5983163, 0.8305212, 1.0, 0.847231, 0.5922797, 0.4947789,
      0.4958819, 0.4508318, 0.3598642, 0.4474343, 0.5337185, 0.5555662, 0.5267338, 0.5259919,
      0.5186687, 0.5010405, 0.5206274, 0.4669574, 0.3677206, 0.4476211, 0.5236871, 0.5486076,
      0.5633473, 0.5459371, 0.5418639, 0.5653888, 0.4680985, 0.3874238, 0.3717686, 0.4340242,
      0.5277958, 0.5373428, 0.5462201, 0.4635966, 0.5162223, 0.5238772, 0.5366688, 0.4839697]
    - [0.3353124, 0.4002674, 0.517828, 0.6507897, 0.847231, 1.0, 0.8118079, 0.6020515,
      0.4913688, 0.4223858, 0.3677512, 0.4501626, 0.5659949, 0.577222, 0.5590023, 0.5464232,
      0.5203364, 0.5193035, 0.523661, 0.4672796, 0.3919587, 0.4666339, 0.5425271, 0.5656095,
      0.5781909, 0.5681592, 0.5588677, 0.5742147, 0.5013442, 0.4255378, 0.4103058, 0.4697887,
      0.5386609, 0.5464337, 0.5648368, 0.5120445, 0.5382045, 0.5470396, 0.5482565, 0.4847325]
    - [0.3760429, 0.4389338, 0.5228921, 0.5524676, 0.5922797, 0.8118079, 1.0, 0.8512704,
      0.6096553, 0.4578392, 0.3725603, 0.4452238, 0.5778059, 0.5882692, 0.5877809, 0.5621049,
      0.5286225, 0.5482084, 0.5405946, 0.4888916, 0.4078023, 0.475953, 0.5452793, 0.5583428,
      0.5663166, 0.5726013, 0.5618103, 0.5539852, 0.5269035, 0.4647549, 0.4385153, 0.4940926,
      0.5570905, 0.5842683, 0.6134816, 0.5791049, 0.5696839, 0.5590646, 0.5263739, 0.4580812]
    - [0.4006477, 0.4512786, 0.5532237, 0.5724568, 0.4947789, 0.6020515, 0.8512704,
      0.9999999, 0.8254023, 0.6261041, 0.3941318, 0.4067369, 0.5652996, 0.5821678, 0.6286399,
      0.5895662, 0.5370888, 0.5824826, 0.5563993, 0.5195253, 0.3951283, 0.4598547, 0.533555,
      0.5664868, 0.5655695, 0.5775054, 0.5517889, 0.5526494, 0.5810549, 0.5369405, 0.4545259,
      0.5054945, 0.5522632, 0.6018273, 0.6117017, 0.6303621, 0.5830181, 0.591129, 0.5693963,
      0.5098516]
    - [0.3718988, 0.4290042, 0.5242777, 0.5447906, 0.4958819, 0.4913688, 0.6096553,
      0.8254024, 1.0, 0.9065986, 0.3774298, 0.4102749, 0.5051314, 0.5336971, 0.5761675,
      0.5687646, 0.5362359, 0.5449924, 0.5271298, 0.5016546, 0.3555543, 0.4233712, 0.5053012,
      0.5486565, 0.5527663, 0.5507773, 0.5396766, 0.5353675, 0.5171695, 0.4723012, 0.4197755,
      0.4970112, 0.5339669, 0.5397439, 0.5472274, 0.5338901, 0.5298672, 0.5425881, 0.5396249,
      0.4909849]
    - [0.306424, 0.3573262, 0.4646957, 0.5002587, 0.4508317, 0.4223858, 0.4578393, 0.6261041,
      0.9065986, 1.0, 0.3263157, 0.3555878, 0.45616, 0.4772956, 0.5266804, 0.5140792,
      0.4761577, 0.4956195, 0.4751918, 0.4666305, 0.3204636, 0.3803371, 0.4580238, 0.4992045,
      0.4951063, 0.4939886, 0.4817699, 0.4934392, 0.4992527, 0.4567957, 0.388331, 0.4692846,
      0.4841476, 0.4736509, 0.4748105, 0.4925701, 0.4740383, 0.4789501, 0.4831319, 0.4583547]
    - [0.3169212, 0.3490724, 0.38101, 0.366372, 0.3598642, 0.3677512, 0.3725603, 0.3941318,
      0.3774298, 0.3263156, 1.0, 0.6612038, 0.3559476, 0.2941343, 0.3294497, 0.3347794,
      0.3189403, 0.3436466, 0.3353155, 0.3124705, 0.3142416, 0.3508489, 0.3889019, 0.3947378,
      0.4039269, 0.3946544, 0.3755169, 0.3737119, 0.3858202, 0.3348025, 0.2779332, 0.3697495,
      0.4212874, 0.4124209, 0.4078306, 0.3890524, 0.407084, 0.3914492, 0.3847999, 0.3493619]
    - [0.3315954, 0.3790887, 0.4346851, 0.4389144, 0.4474343, 0.4501626, 0.4452238,
      0.406737, 0.4102749, 0.3555878, 0.6612037, 1.0, 0.7493617, 0.5291846, 0.3870321,
      0.3617816, 0.3562778, 0.36801, 0.3941151, 0.3674833, 0.3693158, 0.4206027, 0.4679057,
      0.4532866, 0.4603782, 0.4542675, 0.4305595, 0.4332941, 0.3872357, 0.3302433, 0.327141,
      0.3977923, 0.4665866, 0.4723306, 0.4866991, 0.3980435, 0.4396378, 0.4362064, 0.4218351,
      0.3818299]
    - [0.3861418, 0.4223386, 0.5289611, 0.586151, 0.5337185, 0.5659949, 0.5778059, 0.5652996,
      0.5051315, 0.45616, 0.3559476, 0.7493618, 1.0, 0.8675869, 0.6876299, 0.5386035,
      0.4522239, 0.5189107, 0.5093999, 0.4847413, 0.4300192, 0.4963526, 0.5635991, 0.5881406,
      0.5931021, 0.583864, 0.5228369, 0.5570607, 0.6001555, 0.5397189, 0.4407575, 0.4973524,
      0.561849, 0.6178795, 0.6279593, 0.6304131, 0.5801471, 0.5785226, 0.561484, 0.5250121]
    - [0.4173316, 0.4568611, 0.5421318, 0.5884024, 0.5555662, 0.577222, 0.5882692, 0.5821678,
      0.5336971, 0.4772956, 0.2941343, 0.5291846, 0.8675868, 1.0, 0.8867846, 0.7139812,
      0.5503827, 0.5139188, 0.4809273, 0.4469745, 0.4201996, 0.498846, 0.5771369, 0.6033672,
      0.6102862, 0.5920104, 0.5402818, 0.5613447, 0.5654491, 0.5111578, 0.4266066, 0.4838765,
      0.5660537, 0.6196359, 0.63475, 0.6042646, 0.5742399, 0.5742076, 0.5736302, 0.5256287]
    - [0.4347278, 0.4597854, 0.5450482, 0.591081, 0.5267338, 0.5590022, 0.5877809, 0.6286399,
      0.5761675, 0.5266804, 0.3294497, 0.3870321, 0.6876299, 0.8867845, 0.9999999, 0.9041975,
      0.6858584, 0.5850355, 0.4747399, 0.4431033, 0.3867853, 0.4613464, 0.5606052, 0.6201776,
      0.6274429, 0.6146054, 0.5473815, 0.5776805, 0.6269868, 0.5839519, 0.4507834, 0.5167991,
      0.5795819, 0.6361788, 0.6365596, 0.6602257, 0.6046078, 0.6043881, 0.5993031, 0.5563946]
    - [0.4238388, 0.4629895, 0.5284737, 0.551545, 0.5259919, 0.5464232, 0.5621049, 0.5895662,
      0.5687646, 0.5140792, 0.3347794, 0.3617816, 0.5386035, 0.7139812, 0.9041975, 1.0,
      0.874798, 0.6646616, 0.4735855, 0.3828151, 0.3900099, 0.4585435, 0.5471002, 0.5953627,
      0.6098347, 0.6008059, 0.5603556, 0.5868527, 0.5596693, 0.5007867, 0.4141378, 0.4911527,
      0.5598769, 0.5954884, 0.598531, 0.5785385, 0.5833084, 0.5999623, 0.5955763, 0.5335708]
    - [0.399594, 0.4627465, 0.5246881, 0.5255121, 0.5186686, 0.5203364, 0.5286225, 0.5370888,
      0.5362359, 0.4761577, 0.3189403, 0.3562778, 0.4522239, 0.5503826, 0.6858584, 0.8747981,
      0.9999999, 0.8503855, 0.5894997, 0.3691803, 0.397739, 0.460757, 0.5243719, 0.5478329,
      0.5785809, 0.5768912, 0.5493948, 0.5675738, 0.4929703, 0.425794, 0.3791833, 0.4573005,
      0.5280042, 0.5379244, 0.5465757, 0.4963853, 0.5492527, 0.5813083, 0.5783583, 0.5015352]
    - [0.3911822, 0.44549, 0.5455421, 0.5696145, 0.5010405, 0.5193035, 0.5482084, 0.5824826,
      0.5449924, 0.4956195, 0.3436466, 0.36801, 0.5189107, 0.5139188, 0.5850355, 0.6646616,
      0.8503855, 1.0, 0.8322224, 0.5656678, 0.4183966, 0.4767235, 0.533383, 0.5662469,
      0.5942985, 0.6037756, 0.5402792, 0.5648411, 0.594165, 0.5413501, 0.4390939, 0.5008727,
      0.5462788, 0.5874393, 0.5914048, 0.6211942, 0.6076893, 0.6103566, 0.5982845, 0.5456824]
    - [0.3831233, 0.4380167, 0.5201531, 0.5461472, 0.5206274, 0.523661, 0.5405946, 0.5563993,
      0.5271299, 0.4751917, 0.3353155, 0.394115, 0.5093999, 0.4809273, 0.4747399, 0.4735854,
      0.5894996, 0.8322224, 1.0, 0.8526627, 0.3882903, 0.4519932, 0.5060688, 0.5343134,
      0.5594705, 0.5696365, 0.5222987, 0.522649, 0.5237962, 0.4723776, 0.4413506, 0.4891346,
      0.5204438, 0.5589473, 0.5665445, 0.5524761, 0.5705925, 0.5706759, 0.5638503, 0.5011693]
    - [0.3461916, 0.379867, 0.462185, 0.5017913, 0.4669574, 0.4672796, 0.4888915, 0.5195253,
      0.5016546, 0.4666305, 0.3124705, 0.3674833, 0.4847413, 0.4469745, 0.4431033, 0.3828151,
      0.3691803, 0.5656677, 0.8526627, 1.0, 0.3192773, 0.3753234, 0.4473194, 0.5037894,
      0.5198082, 0.5177358, 0.4531388, 0.4523339, 0.5135452, 0.4840072, 0.4073142, 0.4655105,
      0.4701914, 0.5029043, 0.504008, 0.5355144, 0.5326779, 0.5320668, 0.5205823, 0.4655786]
    - [0.3055047, 0.343012, 0.3962243, 0.398995, 0.3677205, 0.3919587, 0.4078023, 0.3951283,
      0.3555543, 0.3204636, 0.3142416, 0.3693158, 0.4300192, 0.4201996, 0.3867853, 0.3900099,
      0.397739, 0.4183967, 0.3882903, 0.3192773, 0.9999999, 0.9341593, 0.6692832, 0.3633687,
      0.2795612, 0.3052537, 0.3328368, 0.3652369, 0.3442725, 0.2919834, 0.287925, 0.3295419,
      0.364684, 0.3915796, 0.4292277, 0.4139487, 0.4277495, 0.3980491, 0.3788583, 0.3315495]
    - [0.3538156, 0.4077064, 0.4733237, 0.4756564, 0.4476211, 0.4666339, 0.475953, 0.4598548,
      0.4233712, 0.3803371, 0.3508489, 0.4206027, 0.4963526, 0.4988459, 0.4613464, 0.4585434,
      0.460757, 0.4767235, 0.4519932, 0.3753234, 0.9341593, 0.9999999, 0.8472858, 0.5267336,
      0.3821648, 0.3697641, 0.3961959, 0.428742, 0.3945717, 0.3311924, 0.3354506, 0.3889115,
      0.4395747, 0.4618291, 0.5005998, 0.4637537, 0.4826257, 0.4545754, 0.4387223, 0.3902832]
    - [0.3870532, 0.4559584, 0.5439389, 0.5548372, 0.5236871, 0.542527, 0.5452793, 0.533555,
      0.5053012, 0.4580238, 0.3889019, 0.4679057, 0.5635991, 0.5771369, 0.5606051, 0.5471002,
      0.5243719, 0.533383, 0.5060688, 0.4473195, 0.6692832, 0.8472858, 1.0, 0.8306836,
      0.5970316, 0.4725405, 0.4568587, 0.4890488, 0.4714912, 0.4128359, 0.3828144, 0.4429572,
      0.5070743, 0.5357438, 0.5708125, 0.5339023, 0.5474989, 0.5293105, 0.5121174, 0.4717786]
    - [0.3967877, 0.4607846, 0.5714353, 0.5929123, 0.5486076, 0.5656095, 0.5583428,
      0.5664868, 0.5486565, 0.4992045, 0.3947378, 0.4532866, 0.5881407, 0.6033672, 0.6201776,
      0.5953628, 0.5478329, 0.5662469, 0.5343134, 0.5037893, 0.3633687, 0.5267337, 0.8306836,
      1.0, 0.8613638, 0.632252, 0.4943755, 0.5028211, 0.541155, 0.4993515, 0.4130652,
      0.4778479, 0.5403696, 0.5813455, 0.5977463, 0.589896, 0.5855842, 0.5815328, 0.5517556,
      0.5041961]
    - [0.4134742, 0.4734842, 0.5780035, 0.5994828, 0.5633473, 0.5781909, 0.5663166,
      0.5655695, 0.5527663, 0.4951063, 0.4039269, 0.4603782, 0.5931021, 0.6102862, 0.6274429,
      0.6098347, 0.5785809, 0.5942985, 0.5594706, 0.5198082, 0.2795612, 0.3821648, 0.5970316,
      0.8613638, 1.0, 0.8567884, 0.6098678, 0.5087815, 0.5220264, 0.4982412, 0.4126756,
      0.4843712, 0.5454515, 0.5862091, 0.6012638, 0.5846082, 0.5903722, 0.593475, 0.5666704,
      0.4990786]
    - [0.412404, 0.4647465, 0.5596979, 0.5863075, 0.5459371, 0.5681592, 0.5726013, 0.5775053,
      0.5507773, 0.4939886, 0.3946544, 0.4542675, 0.583864, 0.5920105, 0.6146053, 0.6008059,
      0.5768912, 0.6037756, 0.5696365, 0.5177358, 0.3052537, 0.3697641, 0.4725405, 0.6322519,
      0.8567884, 1.0, 0.8207091, 0.5958993, 0.5271346, 0.4947617, 0.4258792, 0.4979812,
      0.5415233, 0.5852984, 0.6016054, 0.5836042, 0.5794524, 0.5857524, 0.5723218, 0.5042883]
    - [0.3842065, 0.4387167, 0.5001701, 0.5232138, 0.5418639, 0.5588677, 0.5618103,
      0.5517889, 0.5396765, 0.4817699, 0.3755169, 0.4305595, 0.5228369, 0.5402817, 0.5473815,
      0.5603556, 0.5493948, 0.5402792, 0.5222986, 0.4531388, 0.3328368, 0.3961959, 0.4568587,
      0.4943755, 0.6098678, 0.8207091, 1.0, 0.8306154, 0.5348155, 0.3811606, 0.3856742,
      0.4673632, 0.5316476, 0.539538, 0.5628124, 0.507857, 0.5343922, 0.525992, 0.5281118,
      0.4628513]
    - [0.3779641, 0.4258567, 0.5036988, 0.5369422, 0.5653888, 0.5742147, 0.5539852,
      0.5526494, 0.5353675, 0.4934393, 0.3737119, 0.4332941, 0.5570607, 0.5613447, 0.5776805,
      0.5868527, 0.5675738, 0.5648411, 0.522649, 0.4523339, 0.3652369, 0.428742, 0.4890488,
      0.5028211, 0.5087815, 0.5958993, 0.8306155, 0.9999999, 0.7361072, 0.4588076, 0.3963798,
      0.4889209, 0.5537978, 0.549853, 0.5630984, 0.5531643, 0.5664569, 0.5545269, 0.5483515,
      0.4902617]
    - [0.3688883, 0.3913566, 0.5188267, 0.5700876, 0.4680985, 0.5013443, 0.5269036,
      0.5810549, 0.5171695, 0.4992527, 0.3858202, 0.3872357, 0.6001555, 0.5654491, 0.6269868,
      0.5596693, 0.4929703, 0.594165, 0.5237962, 0.5135452, 0.3442725, 0.3945717, 0.4714912,
      0.541155, 0.5220264, 0.5271347, 0.5348155, 0.7361072, 0.9999999, 0.8667954, 0.4362362,
      0.5106664, 0.535643, 0.5881829, 0.5815799, 0.7047297, 0.6113205, 0.5889513, 0.5582339,
      0.5396415]
    - [0.3302719, 0.3447934, 0.4677506, 0.5156088, 0.3874238, 0.4255378, 0.4647549,
      0.5369405, 0.4723012, 0.4567957, 0.3348025, 0.3302433, 0.5397189, 0.5111578, 0.5839519,
      0.5007867, 0.4257941, 0.54135, 0.4723776, 0.4840072, 0.2919834, 0.3311924, 0.4128359,
      0.4993515, 0.4982412, 0.4947617, 0.3811606, 0.4588076, 0.8667954, 1.0, 0.3993573,
      0.4568887, 0.4666959, 0.5457208, 0.5317384, 0.6637205, 0.5549452, 0.5497598, 0.5229432,
      0.5198532]
    - [0.2762251, 0.3166861, 0.4021851, 0.4283284, 0.3717686, 0.4103058, 0.4385153,
      0.4545259, 0.4197755, 0.388331, 0.2779332, 0.327141, 0.4407575, 0.4266066, 0.4507834,
      0.4141378, 0.3791833, 0.4390939, 0.4413506, 0.4073142, 0.287925, 0.3354506, 0.3828144,
      0.4130652, 0.4126756, 0.4258792, 0.3856742, 0.3963798, 0.4362362, 0.3993572, 0.9999999,
      0.8649951, 0.4765345, 0.3662961, 0.3869486, 0.4514275, 0.4354388, 0.3813463, 0.290585,
      0.2616032]
    - [0.3490857, 0.3948302, 0.4745842, 0.4825355, 0.4340242, 0.4697887, 0.4940926,
      0.5054945, 0.4970112, 0.4692846, 0.3697495, 0.3977923, 0.4973524, 0.4838764, 0.5167991,
      0.4911527, 0.4573005, 0.5008727, 0.4891346, 0.4655105, 0.3295419, 0.3889115, 0.4429572,
      0.4778479, 0.4843712, 0.4979812, 0.4673632, 0.4889208, 0.5106664, 0.4568887, 0.8649952,
      1.0, 0.7696602, 0.5501278, 0.4690312, 0.4896641, 0.4855286, 0.4460978, 0.373003,
      0.3247823]
    - [0.4015483, 0.4636876, 0.5478322, 0.5586637, 0.5277958, 0.5386609, 0.5570905,
      0.5522632, 0.5339669, 0.4841476, 0.4212874, 0.4665866, 0.5618491, 0.5660537, 0.5795819,
      0.5598769, 0.5280043, 0.5462788, 0.5204438, 0.4701914, 0.364684, 0.4395747, 0.5070742,
      0.5403697, 0.5454515, 0.5415233, 0.5316477, 0.5537978, 0.535643, 0.4666959, 0.4765345,
      0.7696602, 1.0, 0.8504587, 0.6496646, 0.5212811, 0.5070499, 0.4920191, 0.4763865,
      0.4294471]
    - [0.4097006, 0.4648443, 0.5621234, 0.5944344, 0.5373428, 0.5464337, 0.5842683,
      0.6018273, 0.5397439, 0.4736509, 0.4124209, 0.4723306, 0.6178795, 0.6196359, 0.6361788,
      0.5954884, 0.5379244, 0.5874392, 0.5589473, 0.5029043, 0.3915796, 0.461829, 0.5357438,
      0.5813455, 0.5862091, 0.5852984, 0.539538, 0.5498529, 0.5881829, 0.5457208, 0.3662961,
      0.5501278, 0.8504587, 0.9999999, 0.8733808, 0.6653978, 0.549638, 0.5195854, 0.5254974,
      0.497298]
    - [0.4095141, 0.4593886, 0.5522274, 0.5902525, 0.5462201, 0.5648368, 0.6134816,
      0.6117017, 0.5472274, 0.4748105, 0.4078306, 0.4866991, 0.6279593, 0.63475, 0.6365596,
      0.598531, 0.5465757, 0.5914047, 0.5665445, 0.504008, 0.4292277, 0.5005998, 0.5708125,
      0.5977463, 0.6012638, 0.6016054, 0.5628124, 0.5630984, 0.5815799, 0.5317384, 0.3869486,
      0.4690312, 0.6496646, 0.8733808, 1.0, 0.8289874, 0.6654938, 0.5380112, 0.4960644,
      0.4681868]
    - [0.3685686, 0.3828682, 0.5208586, 0.592745, 0.4635966, 0.5120445, 0.5791049, 0.6303622,
      0.5338901, 0.4925701, 0.3890525, 0.3980435, 0.6304131, 0.6042646, 0.6602257, 0.5785384,
      0.4963853, 0.6211942, 0.5524761, 0.5355144, 0.4139487, 0.4637537, 0.5339023, 0.589896,
      0.5846082, 0.5836042, 0.507857, 0.5531643, 0.7047297, 0.6637205, 0.4514275, 0.4896641,
      0.5212811, 0.6653978, 0.8289874, 1.0, 0.849272, 0.6574922, 0.5068032, 0.4706579]
    - [0.3967668, 0.4371622, 0.5496891, 0.5833086, 0.5162223, 0.5382044, 0.5696839,
      0.5830181, 0.5298672, 0.4740383, 0.4070841, 0.4396378, 0.5801471, 0.5742399, 0.6046078,
      0.5833084, 0.5492528, 0.6076892, 0.5705925, 0.5326778, 0.4277495, 0.4826257, 0.5474989,
      0.5855843, 0.5903722, 0.5794524, 0.5343922, 0.5664569, 0.6113206, 0.5549452, 0.4354388,
      0.4855286, 0.5070499, 0.549638, 0.6654938, 0.849272, 1.0, 0.8509224, 0.5735616,
      0.4199527]
    - [0.4205821, 0.461257, 0.5570953, 0.5775528, 0.5238772, 0.5470396, 0.5590646, 0.591129,
      0.5425881, 0.4789502, 0.3914492, 0.4362064, 0.5785226, 0.5742075, 0.6043881, 0.5999623,
      0.5813083, 0.6103566, 0.5706759, 0.5320668, 0.3980491, 0.4545754, 0.5293105, 0.5815328,
      0.593475, 0.5857524, 0.525992, 0.5545268, 0.5889512, 0.5497598, 0.3813463, 0.4460977,
      0.4920191, 0.5195854, 0.5380112, 0.6574921, 0.8509225, 0.9999999, 0.8100898, 0.5654116]
    - [0.4167636, 0.4541091, 0.5315233, 0.5577346, 0.5366688, 0.5482565, 0.5263739,
      0.5693963, 0.5396249, 0.4831319, 0.3847999, 0.4218351, 0.561484, 0.5736302, 0.5993031,
      0.5955763, 0.5783583, 0.5982845, 0.5638504, 0.5205823, 0.3788583, 0.4387223, 0.5121174,
      0.5517555, 0.5666704, 0.5723218, 0.5281118, 0.5483515, 0.5582339, 0.5229431, 0.290585,
      0.3730031, 0.4763865, 0.5254973, 0.4960644, 0.5068032, 0.5735616, 0.8100898, 1.0,
      0.8782399]
    - [0.3491422, 0.3820845, 0.4740207, 0.5157226, 0.4839697, 0.4847325, 0.4580812,
      0.5098516, 0.4909849, 0.4583547, 0.3493619, 0.3818299, 0.525012, 0.5256286, 0.5563946,
      0.5335708, 0.5015351, 0.5456825, 0.5011693, 0.4655787, 0.3315494, 0.3902831, 0.4717787,
      0.5041961, 0.4990786, 0.5042883, 0.4628512, 0.4902617, 0.5396415, 0.5198532, 0.2616032,
      0.3247823, 0.4294471, 0.497298, 0.4681868, 0.4706579, 0.4199528, 0.5654115, 0.8782399,
      1.0]


# fit from Table IV
BaBar B->D(*)lnu 2008:
  experiment: BaBar
  inspire: Aubert:2008yv
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that account e.g. for changes in $D$ branching ratios used.
    $B\to D\ell\nu$ is reduced by 3.7%, $B\to D^\ast\ell\nu$ by 0.7%.
  observables:
    - BR(B+->Denu)
    - BR(B+->D*enu)
    - BR(B+->Dmunu)
    - BR(B+->D*munu)
  values:
    # statistical uncertainty
    - distribution: multivariate_normal
      central_value: &id004 [2.29e-2, 5.41e-2, 2.18e-2, 5.23e-2]
      standard_deviation: [0.03e-2, 0.03e-2, 0.04e-2, 0.04e-2]
      correlation:
        - [1.0, -0.526, 0.0, 0.0]
        - [-0.526, 1.0, 0.0, 0.0]
        - [0.0, 0.0, 1.0, -0.519]
        - [0.0, 0.0, -0.519, 1.0]
    # systematic uncertainty
    - distribution: multivariate_normal
      central_value: *id004
      standard_deviation: [0.13e-2, 0.22e-2, 0.15e-2, 0.37e-2]
      correlation:
        - [1.0, 0.31, 0.64, 0.12]
        - [0.31, 1.0, 0.17, 0.54]
        - [0.64, 0.17, 1.0, 0.67]
        - [0.12, 0.54, 0.67, 1.0]

BaBar B->D*lnu 2007 hadronic tag:
  experiment: BaBar
  inspire: Aubert:2007qw
  description: >
    The branching ratios have been rescaled according to the
    rescalings in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
    $B^+\to D^{\ast 0}\ell^+\nu$ is reduced by 6%.
  values:
    BR(B+->D*lnu): (5.35 ± 0.15 ± 0.33) 1e-2
    BR(B0->D*lnu): (5.26 ± 0.16 ± 0.31) 1e-2

BaBar B0->D*lnu 2007:
  experiment: BaBar
  inspire: Aubert:2007rs
  description: >
    The branching ratio has been reduced by 6% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B0->D*lnu): (4.52 ± 0.04 ± 0.33) 1e-2

BaBar B+->D*enu 2007:
  experiment: BaBar
  inspire: Aubert:2007qs
  description: >
    The branching ratio has been reduced by 5% according to the
    rescaling in the HLAV summer 2016 average
    (http://www.slac.stanford.edu/xorg/hflav/semi/summer16/),
    that accounts e.g. for changes in $D^\ast$ branching ratios used.
  values:
    BR(B+->D*enu): (5.08 ± 0.08 ± 0.31) 1e-2

Belle B->D*lnu 2010:
  experiment: Belle
  inspire: Dungel:2010uk
  observables:
  - {name: <BR_L>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*enu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*enu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*enu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*enu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*enu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*enu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*enu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*enu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*enu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*enu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_L>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_L>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_L>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_L>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_L>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_L>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_L>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_L>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_L>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_L>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  - {name: <BR_T>(B0->D*munu), q2min: 0.08, q2max: 1.14}
  - {name: <BR_T>(B0->D*munu), q2min: 1.14, q2max: 2.2}
  - {name: <BR_T>(B0->D*munu), q2min: 2.2, q2max: 3.26}
  - {name: <BR_T>(B0->D*munu), q2min: 3.26, q2max: 4.32}
  - {name: <BR_T>(B0->D*munu), q2min: 4.32, q2max: 5.38}
  - {name: <BR_T>(B0->D*munu), q2min: 5.38, q2max: 6.44}
  - {name: <BR_T>(B0->D*munu), q2min: 6.44, q2max: 7.5}
  - {name: <BR_T>(B0->D*munu), q2min: 7.5, q2max: 8.57}
  - {name: <BR_T>(B0->D*munu), q2min: 8.57, q2max: 9.63}
  - {name: <BR_T>(B0->D*munu), q2min: 9.63, q2max: 10.69}
  values:
  - distribution: multivariate_normal
    central_value: &id003 [0.002918271239052149, 0.0030759165446793374, 0.002672637855865598,
      0.0026139791374926906, 0.002711132639797819, 0.0022583606573569393, 0.0022546944874586323,
      0.0020200596139670025, 0.0016094485853566497, 0.0007423994044071106, 0.0004656035770849533,
      0.00115667660291577, 0.0017102682575600844, 0.002080551417289063, 0.002769791358170726,
      0.0030227570811538896, 0.0033160506730184275, 0.0029219374089504554, 0.0027752906130181867,
      0.0021758718346450378, 0.0027991207173571797, 0.0032885543987811274, 0.002029225038712769,
      0.003165737707187852, 0.0023481818198654533, 0.0032757228041370534, 0.002058554397899223,
      0.0020603874828483766, 0.0017139344274583912, 0.0005187630406104008, 0.0005939195235256884,
      0.0010466915059665683, 0.001965067065492402, 0.001785424740475372, 0.0028816095400690817,
      0.0027202980645435857, 0.003226229510509913, 0.003088748139323411, 0.0022711922520010125,
      0.001800089420068599]
    standard_deviation: [0.00022913561864416996, 0.00026763040257639045, 0.0002822950821696174,
      0.00027862891227131063, 0.00027312965742385054, 0.0002511326380340103, 0.00023463487349163002,
      0.0001998062594577162, 0.00017597615511872252, 0.00015214605077972884, 0.0002584649778306237,
      0.0002987928467119976, 0.0002914605069153842, 0.0002859612520679241, 0.00026579731762723714,
      0.0002492995530848569, 0.00022363636379670986, 0.0002126378541017897, 0.00020530551430517627,
      0.00027129657247469723, 0.00022363636379670986, 0.0002822950821696174, 0.0003024590166103043,
      0.0003134575263052245, 0.0002914605069153842, 0.00027679582732215727, 0.00024380029823739685,
      0.00020530551430517627, 0.00018147540996618262, 0.00016497764542380236, 0.00022363636379670986,
      0.00027679582732215727, 0.0002859612520679241, 0.0002951266768136909, 0.0003024590166103043,
      0.0002584649778306237, 0.00023463487349163002, 0.0002126378541017897, 0.00019064083471194939,
      0.00026029806277977704]
  - distribution: multivariate_normal
    central_value: *id003
    standard_deviation: [0.00017388565396489637, 0.00017092847296825182, 0.00016667985566461645, 0.00016095425155455704,
      0.00015347913523293852, 0.0001438424383044787, 0.00013138486152594432, 0.0001159265923508432,
      9.170864774577178e-05, 5.182526835319033e-05, 2.2756468517907457e-05, 6.078294069798863e-05,
      9.594226575551202e-05, 0.00012718080305061907, 0.00015324881151948253, 0.00017256884491604244,
      0.0001829820234394384, 0.00018280891947624508, 0.00016043858702679525, 9.844726335129203e-05,
      0.00017332041112486893, 0.0001707291968082009, 0.0001664954366376558, 0.00016077264579527348,
      0.00015329932899142072, 0.00014366617208814116, 0.00013121574925716942, 0.00011576934544262482,
      9.157723546524216e-05, 5.1746910610154076e-05, 2.2129928061199174e-05, 6.017249183893813e-05,
      9.535301241854728e-05, 0.00012661819957517746, 0.00015271904464287756, 0.00017207923427777172,
      0.00018254172382246365, 0.00018242715397420015, 0.00016014242714020596, 9.828332309734976e-05]
    correlation: 0.99

HFLAV D mixing 2019:
  experiment: HFLAV
  inspire: Amhis:2016xyh
  url: https://hflav-eos.web.cern.ch/hflav-eos/charm/Moriond19/results_mix_cpv.html
  description: >
    Under the "no direct CPV" hypothesis, HFLAV performs a fit in the plane
    $x_{12}$ vs. $\phi_{12}$, which essentially results in an uncorrelated
    constraint on $x_{12}\cos\phi_{12}$ vs.
    $x_{12}\sin\phi_{12}\equiv x_{12}^\text{Im}$
  values:
    x12Im_D: -1.9 ± 7.7 e-5

PDG 2017 tau:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->mununu): 17.39(4)e-2
    BR(tau->enunu):  17.82(4)e-2
    BR(tau->pinu):   10.82(5)e-2
    BR(tau->Knu):    6.96(10)e-3

PDG 2017 tau LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(tau->egamma):  < 3.3e-8 @ 90% CL
    BR(tau->mugamma): < 4.4e-8 @ 90% CL
    BR(tau->rhoe):    < 1.8e-8 @ 90% CL
    BR(tau->rhomu):   < 1.2e-8 @ 90% CL
    BR(tau->phimu):   < 8.4e-8 @ 90% CL
    BR(tau->phie):    < 3.1e-8 @ 90% CL

Belle 2010 tau->lll:
  experiment: Belle
  inspire: Hayasaka:2010np
  values:
    BR(tau->eee):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.21
        background_variance: 0.15
    BR(tau->mumumu):
        distribution: general_gamma_upper_limit
        limit: 2.1e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.13
        background_variance: 0.06
    BR(tau->emumu):
        distribution: general_gamma_upper_limit
        limit: 2.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.10
        background_variance: 0.04
    BR(tau->muee):
        distribution: general_gamma_upper_limit
        limit: 1.8e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.04
        background_variance: 0.04
    BR(tau->muemu):
        distribution: general_gamma_upper_limit
        limit: 1.7e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.02
        background_variance: 0.02
    BR(tau->emue):
        distribution: general_gamma_upper_limit
        limit: 1.5e-8
        confidence_level: 0.9
        counts_total: 0
        counts_background: 0.01
        background_variance: 0.01

PDG 2017 mu LFV:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    BR(mu->egamma): < 4.2e-13 @ 90% CL
    BR(mu->eee):    < 1.0e-12 @ 90% CL

PDG epsp/eps:
  experiment: PDG
  inspire: Patrignani:2016xqp
  values:
    epsp/eps: 1.66 ± 0.23 e-3

BaBar B+->htaul 2012:
  experiment: BaBar
  inspire: Lees:2012zz
  values:
    BR(B+->Ktaumu): 0.8 + 1.9 - 1.4 e-5  # NB this is B- -> K- tau+ mu-
    BR(B+->Kmutau): -0.4 + 1.4 - 0.9 e-5  # NB this is B- -> K- mu+ tau-
    BR(B+->Ktaue): 0.2 + 2.1 - 1.0 e-5  # NB this is B- -> K- tau+ e-
    BR(B+->Ketau): -1.3 + 1.5 - 1.8 e-5  # NB this is B- -> K- e+ tau-
    BR(B+->pitaumu): 0.4 + 3.1 - 2.2 e-5  # NB this is B- -> pi- tau+ mu-
    BR(B+->pimutau): 0.0 + 2.6 - 2.0 e-5  # NB this is B- -> pi- mu+ tau-
    BR(B+->pitaue): 2.8 + 2.4 - 1.9 e-5  # NB this is B- -> pi- tau+ e-
    BR(B+->pietau): -3.1 + 2.4 - 2.1 e-5  # NB this is B- -> pi- e+ tau-

BaBar B->Kll LFV 2016:
  experiment: BaBar
  inspire: Aubert:2006vb
  values:
    BR(B+->Kmue): -12.1 +7.4 -5.0 ± 2.3 e-8  # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): -2.9 +7.4 -4.4 ± 1.9 e-8  # NB this is B- -> K- e+ mu-
    BR(B0->K*mue): 7+ 23 - 13 ± 5 e-8  # NB this is Bbar0 -> K*bar0 mu+ e-
    BR(B0->K*emu): -7 + 22 - 14 ± 7 e-8  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B+->K*mue): 9+ 65 - 44 ± 22 e-8  # NB this is B- -> K*- mu+ e-
    BR(B+->K*emu): -32+ 63 - 38 ± 15 e-8  # NB this is B- -> K*- e+ mu-

Belle B->K*emu 2018:
  experiment: Belle
  inspire: Sandilya:2018pop
  values:
    BR(B0->K*emu): < 1.2e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 e+ mu-
    BR(B0->K*mue): < 1.6e-7 @ 90% CL  # NB this is Bbar0 -> K*bar0 mu+ e-

BaBar B->ll' 2008:
  experiment: BaBar
  inspire: Aubert:2008cu
  values:
    BR(B0->etau,taue): 0 +15 -10 e-6
    BR(B0->mutau,taumu): 0 +11 -7 e-6

LHCb B->ll' 2017:
  experiment: LHCb
  inspire: Aaij:2017cza
  values:
    BR(Bs->emu,mue): < 6.3e-9 @ 95% CL
    BR(B0->emu,mue): < 1.3e-9 @ 95% CL

LHCb B->Kmutau 2020:
  experiment: LHCb
  inspire: Aaij:2020mqb
  values:
    BR(B+->Kmutau): < 3.9e-5 @ 90% CL # NB this is B- -> K- mu+ tau-

LHCb B->taumu 2019:
  experiment: LHCb
  inspire: Aaij:2019okb
  values:
    BR(Bs->mutau,taumu): < 4.2e-5 @ 95% CL
    BR(B0->mutau,taumu): < 1.4e-5 @ 95% CL

LHCb B->Kll LFV 2019:
  experiment: LHCb
  inspire: Aaij:2019nmj
  values:
    BR(B+->Kmue): < 7.0e-9 @ 90% CL # NB this is B- -> K- mu+ e-
    BR(B+->Kemu): < 6.4e-9 @ 90% CL  # NB this is B- -> K- e+ mu-

BaBar B->pill LFV 2007:
  experiment: BaBar
  inspire: Aubert:2007mm
  values:
    BR(B+->piemu,mue): < 1.7e-7 @ 90% CL
    BR(B0->piemu,mue): < 1.4e-7 @ 90% CL

CHARM-II neutrino trident:
  experiment: CHARM-II
  inspire: Geiregat:1990gz
  values:
    R_trident: 1.58 ± 0.57

CCFR neutrino trident:
  experiment: CCFR
  inspire: Mishra:1991bv
  values:
    R_trident: 0.82 ± 0.28


Belle B->Dtaunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for for R(D).
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.078 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.091 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.07
    q2max: 5.6
    value: 0.072 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.093 ± 0.047 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.053 ± 0.048 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.145 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.046 ± 0.053 ± 0.022
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.73
    q2max: 8.27
    value: -0.01 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.053 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.122 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.063 ± 0.05 ± 0.02
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.121 ± 0.051 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.4
    q2max: 10.93
    value: -0.003 ± 0.046 ± 0.019
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.93
    q2max: 11.47
    value: 0.065 ± 0.043 ± 0.017
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.47
    q2max: 12.0
    value: 0.011 ± 0.036 ± 0.014



Belle B->D*taunu shape 2015:
  experiment: Belle
  inspire: Huschle:2015rga
  description: >
      The numbers are constructed from Table V in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1507.03233 for R(D*).
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.53
    value: 0.03 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.53
    q2max: 5.07
    value: 0.019 ± 0.044 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.07
    q2max: 5.6
    value: -0.021 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.6
    q2max: 6.13
    value: 0.066 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.13
    q2max: 6.67
    value: 0.044 ± 0.051 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.67
    q2max: 7.2
    value: 0.135 ± 0.045 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.2
    q2max: 7.73
    value: 0.015 ± 0.043 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.73
    q2max: 8.27
    value: 0.157 ± 0.05 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.27
    q2max: 8.8
    value: 0.168 ± 0.046 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.8
    q2max: 9.33
    value: 0.136 ± 0.042 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.33
    q2max: 9.86
    value: 0.082 ± 0.037 ± 0.015
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.86
    q2max: 10.4
    value: 0.081 ± 0.028 ± 0.011
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.4
    q2max: 10.93
    value: 0.089 ± 0.028 ± 0.011


BaBar B->Dtaunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.062 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.044 ± 0.031 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.073 ± 0.027 ± 0.021
  - name: <BR>/BR(B->Dtaunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.118 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.122 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.104 ± 0.035 ± 0.027
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.083 ± 0.032 ± 0.025
  - name: <BR>/BR(B->Dtaunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.124 ± 0.039 ± 0.03
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.088 ± 0.037 ± 0.028
  - name: <BR>/BR(B->Dtaunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.046 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.0
    q2max: 9.5
    value: -0.002 ± 0.034 ± 0.026
  - name: <BR>/BR(B->Dtaunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.018 ± 0.037 ± 0.029
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.092 ± 0.042 ± 0.032
  - name: <BR>/BR(B->Dtaunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.007 ± 0.032 ± 0.024
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.0
    q2max: 11.5
    value: 0.004 ± 0.029 ± 0.023
  - name: <BR>/BR(B->Dtaunu)
    q2min: 11.5
    q2max: 12.0
    value: 0.017 ± 0.023 ± 0.018


BaBar B->D*taunu shape 2013:
  experiment: BaBar
  inspire: Lees:2013uzd
  description: >
      The numbers are constructed from Table VI in 1612.07757. The entries for the
      binned differential q^2-distribution is divided by the sum of all bins to
      get rid of the arbitrary normalization factor, assumed in this paper. The systematic
      error is obtained, by assuming the same one as in 1303.0571 for the corresponding
      branching ratio.
  values:
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.0
    q2max: 4.5
    value: 0.001 ± 0.017 ± 0.013
  - name: <BR>/BR(B->D*taunu)
    q2min: 4.5
    q2max: 5.0
    value: 0.057 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.0
    q2max: 5.5
    value: 0.054 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 5.5
    q2max: 6.0
    value: 0.05 ± 0.019 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.0
    q2max: 6.5
    value: 0.048 ± 0.018 ± 0.014
  - name: <BR>/BR(B->D*taunu)
    q2min: 6.5
    q2max: 7.0
    value: 0.093 ± 0.021 ± 0.016
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.0
    q2max: 7.5
    value: 0.107 ± 0.022 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 7.5
    q2max: 8.0
    value: 0.119 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.0
    q2max: 8.5
    value: 0.096 ± 0.023 ± 0.017
  - name: <BR>/BR(B->D*taunu)
    q2min: 8.5
    q2max: 9.0
    value: 0.09 ± 0.023 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.0
    q2max: 9.5
    value: 0.092 ± 0.024 ± 0.018
  - name: <BR>/BR(B->D*taunu)
    q2min: 9.5
    q2max: 10.0
    value: 0.076 ± 0.026 ± 0.02
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.0
    q2max: 10.5
    value: 0.077 ± 0.025 ± 0.019
  - name: <BR>/BR(B->D*taunu)
    q2min: 10.5
    q2max: 11.0
    value: 0.04 ± 0.025 ± 0.019


LEP Bc->taunu:
  experiment: LEP
  inspire: Akeroyd:2017mhr
  description: >
    As shown in arXiv:1708.04072 (see also arXiv:hep-ph/9707248),
    the LEP measurement of $B^+\to\tau^+\nu$ can be used to set an effective
    bound on $B_c\to\tau^+\nu$ of around 10\%. This is interpreted as a
    Gaussian 95% confidence level limit here.
  values:
    BR(Bc->taunu): < 0.1 @ 95% CL


LEP-SLD:
  experiment: LEP, SLD
  inspire: Janot:2019oyi
  description: Table B.13 of arXiv:1912.02067
  values:
    GammaZ: 2.4955 ± 0.0023
    sigma_had: 1065.14 ± 0.84 e-7 # 41.4742 ± 0.0326 nb
    R_e: 20.8038 ± 0.0497
    R_mu: 20.7842 ± 0.0335
    R_tau: 20.7644 ± 0.0448
    AFB(Z->ee): 0.0145 ± 0.0025
    AFB(Z->mumu): 0.0169 ± 0.0013
    AFB(Z->tautau): 0.0188 ± 0.0017
  correlation: [[1.0000, -0.3238, -0.0110, 0.0079, 0.0059, 0.0071, 0.0020, 0.0013],
                [1.0000, 0.1134, 0.1387, 0.0984, 0.0015, 0.0035, 0.0018],
                [1.0000, 0.0694, 0.0464, -0.3704, 0.0197, 0.0132],
                [1.0000, 0.0696, 0.0013, 0.0121, -0.0030],
                [1.0000, 0.0029, 0.0012, 0.0093],
                [1.0000, -0.0242, -0.0202],
                [1.0000, 0.0464],
                [1.0000]]

LEP-SLD cb:
  experiment: LEP, SLD
  inspire: ALEPH:2005ab
  description: Tables 5.10 and 5.11 of arXiv:hep-ex/0509008
  values:
    R_b: 0.21629 ± 0.00066
    R_c: 0.1721 ± 0.0030
    AFB(Z->bb): 0.0992 ± 0.0016
    AFB(Z->cc): 0.0707 ± 0.0035
    A(Z->bb): 0.923 ± 0.020
    A(Z->cc): 0.670 ± 0.027
  correlation: [[1.00, -0.18, -0.10, 0.07, -0.08, 0.04],
                [1.00, 0.04, -0.06, 0.04, -0.06],
                [1.00, 0.15, 0.06, 0.01],
                [1.00, -0.02, 0.04],
                [1.00, 0.11],
                [1.00]]

A_s SLD:
  experiment: SLD
  inspire: Abe:2000uc
  values:
    A(Z->ss): 0.895 ± 0.066 ± 0.062


PDG Rc:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    R_uc: 0.166 ± 0.009
    R(W->cX): 0.49 ± 0.04

A_l LEP:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: >
    Leptonic asymmetry parameters extracted from tau polarization measurements.
    Equations (4.9) and (4.10) of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1498±0.0049
    A(Z->tautau): 0.1439±0.0043

A_l SLD:
  experiment: SLD
  inspire: ALEPH:2005ab
  description: Table 3.6 of arXiv:hep-ex/0509008
  values:
    A(Z->ee): 0.1516 ± 0.0021
    A(Z->mumu): 0.142 ± 0.015
    A(Z->tautau): 0.136 ± 0.015
  correlation: [[1.0, 0.038, 0.033],
                [1.0, 0.007],
                [1.0]]

LEP Z leptonic decay:
  experiment: LEP
  inspire: ALEPH:2005ab
  description: Table 7.1
  values:
    Gamma(Z->nunu): 165.8 +- 0.8 e-3 # Width per neutrino species without assuming LFU
    Gamma(Z->ee): 83.92 +- 0.12 e-3
    Gamma(Z->mumu): 83.99 +- 0.18 e-3
    Gamma(Z->tautau): 84.08 +- 0.22 e-3

ATLAS W->taunu 2020:
  experiment: ATLAS
  inspire: Aad:2020ayz
  values:
    Rtaumu(W->lnu): 0.992 ± 0.007 ± 0.011

LHCb W->lnu 2016:
  experiment: LHCb
  inspire: Aaij:2016qqz
  description: The inverse of the ratio quoted in the abstact
  values:
    Rmue(W->lnu): 0.980 ± 0.002 ± 0.018

D0 W->taunu 1999:
  experiment: D0
  inspire: Abbott:1999pk
  description: The square of the ratio quoted in the abstact (cf. eq. (1))
  values:
    Rtaue(W->lnu): 0.960 ± 0.062

m_W Tevatron:
  experiment: CDF, D0
  inspire: Aaltonen:2013iut
  values:
    m_W: 80.387 ± 0.016

m_W ATLAS 2017:
  experiment: CDF, D0
  inspire: Aaboud:2017svj
  values:
    m_W: 80.3695 ± 0.0185

DELPHI Z LFV:
  experiment: DELPHI
  inspire: Abreu:1996mj
  values:
    # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 1.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 2.2e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 0.25e-5
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

ATLAS Z->taul 2020:
  experiment: ATLAS
  inspire: Aad:2020gkd
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->etau): < 8.1e-6 @ 95% CL
    BR(Z->mutau): < 9.5e-6 @ 95% CL

ATLAS Z LFV 2014:
  experiment: ATLAS
  inspire: Aad:2014bca
  values:
    # High background: assuming half-Gaussian for simplicity
    BR(Z->emu): < 7.5e-7 @ 95% CL

OPAL Z LFV:
  experiment: OPAL
  inspire: Akers:1995gz
  values:
  # Low background: assuming zero expected and observed counts for simplicity
    BR(Z->emu):
      distribution: gamma_upper_limit
      limit: 1.7e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->etau):
      distribution: gamma_upper_limit
      limit: 9.8e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0
    BR(Z->mutau):
      distribution: gamma_upper_limit
      limit: 17.0e-6
      confidence_level: 0.95
      counts_total: 0
      counts_background: 0

LEP W->leptons:
  experiment: LEP
  inspire: Schael:2013ita
  description: Table 5.5
  values:
    BR(W->enu): 10.71 ± 0.16 e-2
    BR(W->munu): 10.63 ± 0.15 e-2
    BR(W->taunu): 11.38 ± 0.21 e-2

LEP W->leptons ratios:
  experiment: LEP
  inspire: Schael:2013ita
  description: Equations (5.2)-(5.4)
  values:
    Rmue(W->lnu): 0.993 +- 0.019
    Rtaue(W->lnu): 1.063 +- 0.027
    Rtaumu(W->lnu): 1.070 +- 0.026

PDG W width:
  inspire: Patrignani:2016xqp
  values:
    GammaW: 2.085 ± 0.042

Belle 2018 B->D*taunu FL:
  experiment: Belle
  inspire: Adamczyk:2019wyt
  values:
    FLtot(B0->D*taunu): 0.60 ± 0.08 ± 0.04

Belle B->D*lnu 2018 untagged:
  experiment: Belle
  inspire: Abdesselam:2018nnh
  values:
    Rmue(B->D*lnu): 0.99 ± 0.01 ± 0.03

PDG g-2 e tau:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_e: 1159652180.91(26) e-12
    a_tau: -0.018 ± 0.017

PDG g-2 mu:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    a_mu: 11659208.9 ± 5.4 ± 3.3 e-10

FNAL g-2:
  experiment: Muon g-2
  values:
    a_mu: 116592040(54) e-11

FNAL g-2 combination:
  experiment: Muon g-2
  values:
    a_mu: 116592061(41) e-11

K+->pinunu E949 2009:
  experiment: 'E949'
  inspire: Artamonov:2009sz
  values:
    BR(K+->pinunu): 1.73 + 1.15 - 1.05 e-10

K+->pinunu NA62 2019:
  experiment: NA62
  url: https://indico.cern.ch/event/846814/attachments/1903630/3161337/CERN_seminar_23_09_2019.pdf
  values:
    BR(K+->pinunu): 0.47 + 0.72 - 0.47 e-10

KL->pinunu KOTO 2018:
  experiment: KOTO
  inspire: Ahn:2018mvc
  values:
    BR(KL->pinunu): < 3.0e-9 @ 90% CL

PDG 2018 Kll:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    BR(KL->mumu): (6.84 ± 0.11) e-9
    BR(KL->ee): (0.9 + 0.6 - 0.4) e-11
    BR(KL->emu,mue): < 4.7e-12 @ 90% CL
    BR(KS->ee): < 9e-9 @ 90% CL

LHCb KS->mumu 2019:
  experiment: LHCb
  inspire: Aaij:2020sbt
  values:
    BR(KS->mumu): 0.9 +0.7 -0.6 e-10

ATLAS Bs->mumu 2018:
  experiment: ATLAS
  inspire: Aaboud:2018mst
  url: https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/BPHY-2018-09/
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [-9.895202779913287e-10, -8.028156370907137e-10, -6.161109961900986e-10, -4.294063552894835e-10,
      -2.427017143888685e-10, -5.599707348825351e-11, 1.307075674123617e-10, 3.174122083129767e-10,
      5.041168492135917e-10, 6.908214901142067e-10, 8.775261310148217e-10, 1.0642307719154367e-09,
      1.250935412816052e-09, 1.437640053716667e-09, 1.624344694617282e-09, 1.811049335517897e-09,
      1.997753976418512e-09, 2.184458617319127e-09, 2.371163258219742e-09, 2.557867899120357e-09,
      2.744572540020972e-09, 2.931277180921587e-09, 3.117981821822202e-09, 3.304686462722817e-09,
      3.4913911036234326e-09, 3.6780957445240476e-09, 3.864800385424663e-09, 4.051505026325278e-09,
      4.238209667225893e-09, 4.424914308126508e-09, 4.611618949027123e-09, 4.798323589927738e-09,
      4.985028230828353e-09, 5.171732871728968e-09, 5.358437512629583e-09, 5.5451421535301976e-09,
      5.7318467944308126e-09, 5.9185514353314276e-09, 6.1052560762320426e-09, 6.2919607171326576e-09,
      6.4786653580332726e-09, 6.665369998933888e-09, 6.8520746398345025e-09, 7.038779280735118e-09,
      7.2254839216357325e-09, 7.412188562536348e-09, 7.598893203436963e-09, 7.78559784433758e-09,
      7.972302485238195e-09, 8.159007126138809e-09]
    - [-2.712118853113661e-10, -2.480604292529822e-10, -2.2490897319459832e-10, -2.0175751713621443e-10,
      -1.7860606107783055e-10, -1.5545460501944666e-10, -1.3230314896106277e-10, -1.0915169290267889e-10,
      -8.6000236844295e-11, -6.284878078591111e-11, -3.9697324727527226e-11, -1.654586866914334e-11,
      6.6055873892405476e-12, 2.9757043447624434e-11, 5.290849950600832e-11, 7.605995556439221e-11,
      9.92114116227761e-11, 1.2236286768115998e-10, 1.4551432373954387e-10, 1.6866577979792776e-10,
      1.9181723585631164e-10, 2.1496869191469548e-10, 2.381201479730794e-10, 2.6127160403146335e-10,
      2.844230600898472e-10, 3.07574516148231e-10, 3.3072597220661496e-10, 3.538774282649989e-10,
      3.7702888432338274e-10, 4.0018034038176657e-10, 4.233317964401505e-10, 4.4648325249853445e-10,
      4.696347085569183e-10, 4.927861646153022e-10, 5.15937620673686e-10, 5.3908907673207e-10,
      5.622405327904539e-10, 5.853919888488377e-10, 6.085434449072216e-10, 6.316949009656056e-10,
      6.548463570239894e-10, 6.779978130823733e-10, 7.011492691407571e-10, 7.243007251991411e-10,
      7.47452181257525e-10, 7.706036373159088e-10, 7.937550933742929e-10, 8.169065494326767e-10,
      8.400580054910605e-10, 8.632094615494444e-10]
    y:
    - [7.206130383355974e-11, 1.2630819006731958e-10, 2.24332088653727e-10, 3.909594881031988e-10,
      6.685724213803628e-10, 1.1219391178835111e-09, 1.84737622714291e-09, 2.9848427692015746e-09,
      4.732511732733645e-09, 7.362468708954677e-09, 1.1239292613340385e-08, 1.6836764070181965e-08,
      2.4747771162879328e-08, 3.569447637986216e-08, 5.052078282140264e-08, 7.016059108788007e-08,
      9.56109362390864e-08, 1.278574488182528e-07, 1.677625060456087e-07, 2.160024337554845e-07,
      2.729144406099926e-07, 3.3833045201639785e-07, 4.115799747725069e-07, 4.913280009442408e-07,
      5.754820620204333e-07, 6.614459263083131e-07, 7.460349617524029e-07, 8.255949186318839e-07,
      8.965592055428544e-07, 9.554094026567182e-07, 9.98956896962369e-07, 1.024962839756771e-06,
      1.0319635546946921e-06, 1.019461915280055e-06, 9.8828404595968e-07, 9.401209411885098e-07,
      8.774851608467477e-07, 8.037111010764123e-07, 7.223498912179719e-07, 6.370200086578982e-07,
      5.512678530708019e-07, 4.681187265069694e-07, 3.900415598387353e-07, 3.189112841074323e-07,
      2.558638533778508e-07, 2.014249264172867e-07, 1.5560431035747613e-07, 1.1795228963807092e-07,
      8.773368094413512e-08, 6.516633662239035e-08]
    - [4.4005834576718923e-10, 7.530728976268312e-10, 1.3041251870351037e-09, 2.2160601316341324e-09,
      3.6950484861799117e-09, 6.045926657639445e-09, 9.706682738132198e-09, 1.5291808255387763e-08,
      2.364019118414552e-08, 3.5859534495943894e-08, 5.337551324054731e-08, 7.796211503439248e-08,
      1.1173339070822251e-07, 1.571338684867249e-07, 2.1685066526289604e-07, 2.936336523405911e-07,
      3.901593860395023e-07, 5.087242301301395e-07, 6.508384379461184e-07, 8.170691890120612e-07,
      1.0065807155341932e-06, 1.216704401654704e-06, 1.4431787544123763e-06, 1.6798066895479914e-06,
      1.9184102335704355e-06, 2.1499380097809513e-06, 2.3643549329614025e-06, 2.5511876499838248e-06,
      2.7013214494511857e-06, 2.8067821403072197e-06, 2.861461081076961e-06, 2.862668863824082e-06,
      2.8102778108792903e-06, 2.7069348358331887e-06, 2.558647628171857e-06, 2.373199905637251e-06,
      2.159793734362898e-06, 1.9288318264212097e-06, 1.6903004558628183e-06, 1.4534204646294124e-06,
      1.226373521638678e-06, 1.0154019963696008e-06, 8.24925603232087e-07, 6.576513032456975e-07,
      5.144659490520841e-07, 3.9489607146170936e-07, 2.9744941772715265e-07, 2.1984661140415678e-07,
      1.5944177775992637e-07, 1.1562625099010225e-07]
    - [2.8525552279349725e-09, 4.757329980774644e-09, 8.017317445797378e-09, 1.3257888551890154e-08,
      2.151275301318002e-08, 3.42548247753573e-08, 5.35195849781026e-08, 8.2050979891924e-08,
      1.2344086004578893e-07, 1.8221982625334647e-07, 2.639465993270833e-07, 3.751808350304525e-07,
      5.232666275283067e-07, 7.161316828618657e-07, 9.61760354173466e-07, 1.2673453188368444e-06,
      1.638755730330497e-06, 2.079397960091378e-06, 2.5888769610666844e-06, 3.1628607856465074e-06,
      3.7918650681598046e-06, 4.460385285277134e-06, 5.148615363126772e-06, 5.831934720482193e-06,
      6.481534787767653e-06, 7.068794201555715e-06, 7.565107416864863e-06, 7.943791858941799e-06,
      8.185491196746297e-06, 8.276757087011157e-06, 8.211497680806781e-06, 7.994451492813688e-06,
      7.63747563751442e-06, 7.159149158451279e-06, 6.585323523725669e-06, 5.944070949630921e-06,
      5.264352542550022e-06, 4.575199942544745e-06, 3.901778842707185e-06, 3.264923711568237e-06,
      2.6809428642097877e-06, 2.1601595648046944e-06, 1.7078338953014133e-06, 1.3249807144150658e-06,
      1.0086802874819947e-06, 7.534644003734851e-07, 5.523013104411978e-07, 3.972516893920538e-07,
      2.803700659396916e-07, 1.981474185840821e-07]
    - [1.6988387366443755e-08, 2.7610977433699422e-08, 4.52823505940663e-08, 7.287106428109773e-08,
      1.1506880557290152e-07, 1.7830529065994513e-07, 2.7110409766601605e-07, 4.0447155278319767e-07,
      5.921667452042861e-07, 8.506708860311826e-07, 1.1991206379903934e-06, 1.658701807202051e-06,
      2.2512906889861315e-06, 2.9983497522263444e-06, 3.918655987204413e-06, 5.025116087415418e-06,
      6.3233354681603116e-06, 7.808191903228736e-06, 9.46030506029497e-06, 1.1247465574235026e-05,
      1.3122250862973971e-05, 1.5021340862261652e-05, 1.687359575871406e-05, 1.8599904388565423e-05,
      2.011670185876969e-05, 2.135035627612535e-05, 2.2235953287051375e-05, 2.272214756140929e-05,
      2.2784900204122387e-05, 2.2420405331321217e-05, 2.164644042374078e-05, 2.0508488479485283e-05,
      1.9066706647107582e-05, 1.7392744738929772e-05, 1.5569142497901136e-05, 1.3675790141287347e-05,
      1.1786755479271812e-05, 9.968739612572496e-06, 8.273203157373067e-06, 6.736975112682767e-06,
      5.383445601567404e-06, 4.221234397229625e-06, 3.247731593910557e-06, 2.452025169894594e-06,
      1.8165600791868934e-06, 1.3205043476325986e-06, 9.419634180509756e-07, 6.593326486059629e-07,
      4.5284737097217854e-07, 3.1189544834755253e-07]
    - [9.291689256576986e-08, 1.4717183814844118e-07, 2.3488391352099305e-07, 3.6784113106325866e-07,
      5.652540040895223e-07, 8.523758519380387e-07, 1.2611996894626017e-06, 1.8311192195157843e-06,
      2.608876488608542e-06, 3.647135839143247e-06, 5.003041585398867e-06, 6.734733553626025e-06,
      8.895380734114395e-06, 1.152911902065045e-05, 1.4663303918241625e-05, 1.829876001303944e-05,
      2.240797703129027e-05, 2.6926987692376338e-05, 3.174850647157629e-05, 3.673277146306536e-05,
      4.170500962593588e-05, 4.645895706912719e-05, 5.078661425839599e-05, 5.4479510634197345e-05,
      5.7340322470931444e-05, 5.922285549542181e-05, 6.002343361977995e-05, 5.9689140299703906e-05,
      5.8247051247070315e-05, 5.577648459114388e-05, 5.240527867349112e-05, 4.831734507991905e-05,
      4.3714544750976826e-05, 3.8806034356802296e-05, 3.380466992098659e-05, 2.8896503729208277e-05,
      2.4236394394177364e-05, 1.9947793085258985e-05, 1.611050511000189e-05, 1.2766777114857818e-05,
      9.927903059354594e-06, 7.57560867562325e-06, 5.672037062246623e-06, 4.167395506803769e-06,
      3.0044876737325787e-06, 2.125403354107031e-06, 1.4754225899104035e-06, 1.0050041118592695e-06,
      6.717326935813749e-07, 4.508728489814488e-07]
    - [4.667468918230124e-07, 7.204633325886392e-07, 1.1189787034272006e-06, 1.7053349842971983e-06,
      2.550198142658944e-06, 3.7423317195890556e-06, 5.388598969627554e-06, 7.613590161196966e-06,
      1.055619145714211e-05, 1.4361061567191e-05, 1.9171212593196323e-05, 2.511404998396349e-05,
      3.228061071673861e-05, 4.0714976591967996e-05, 5.039306436810846e-05, 6.119859605027678e-05,
      7.292951305765569e-05, 8.528434149270215e-05, 9.785560220090553e-05, 0.00011017852559696461,
      0.00012173412845235192, 0.00013196976605686566, 0.00014038965831805275, 0.00014655475684355427,
      0.00015010934083235992, 0.00015087517813390947, 0.00014880932723212463, 0.00014400763132185146,
      0.00013675556018034361, 0.0001274392047758595, 0.00011652196889336847, 0.00010454823561049279,
      9.204929581919295e-05, 7.951968295087394e-05, 6.741133705861613e-05, 5.6076694570784815e-05,
      4.57705344342126e-05, 3.6660103989899e-05, 2.8813025280879963e-05, 2.221988695917604e-05,
      1.6815080936955242e-05, 1.248647443721451e-05, 9.09792233406609e-06, 6.505021701162687e-06,
      4.563891621045393e-06, 3.1418621266450338e-06, 2.12247730684098e-06, 1.406939203168497e-06,
      9.151354030665415e-07, 5.986091696796235e-07]
    - [2.153299821915864e-06, 3.2391820988162326e-06, 4.895833958444351e-06, 7.260983106014114e-06,
      1.0566727683948644e-05, 1.5090017253308202e-05, 2.1144829367396953e-05, 2.907359133984688e-05,
      3.92281033171615e-05, 5.193468018650152e-05, 6.746854837616698e-05, 8.601009012118106e-05,
      0.00010758587502249808, 0.0001320530902379974, 0.00015905451917853973, 0.00018797390751689483,
      0.00021799186631623997, 0.00024807736577619495, 0.000277002954066158, 0.00030351246262219135,
      0.00032634186291158194, 0.0003442831357199481, 0.0003564160768670374, 0.00036207867987392,
      0.00036090393499760396, 0.00035300638498019513, 0.0003388252625834145, 0.0003190891248141797,
      0.0002948847775181628, 0.00026741839597423274, 0.00023794517710471806, 0.00020776226226007074,
      0.00017801282550156374, 0.00014965331050532674, 0.00012345977898489292, 9.994379260966023e-05,
      7.938533254231903e-05, 6.187694207047294e-05, 4.732655322627661e-05, 3.551720046303828e-05,
      2.6156324028474342e-05, 1.8901594617714886e-05, 1.3402373067597027e-05, 9.325434861514451e-06,
      6.367024650178416e-06, 4.265492642375744e-06, 2.8041806944561923e-06, 1.8089190650889073e-06,
      1.1450133232611144e-06, 7.299094048787282e-07]
    - [9.123217767250698e-06, 1.3374554096431274e-05, 1.9672158127143087e-05, 2.8392368176151342e-05,
      4.020939813848044e-05, 5.588016232504039e-05, 7.619964938040431e-05, 0.00010195964983486812,
      0.0001338775726517779, 0.0001724840122926642, 0.000218058799176332, 0.00027052195553009474,
      0.0003292981094894306, 0.0003933357742591949, 0.0004610438860704163, 0.0005302448322083767,
      0.0005984158575825298, 0.0006627272385305505, 0.0007201392938185476, 0.000767876645339923,
      0.000803465339675235, 0.0008248727967142048, 0.0008310074404998545, 0.0008215389949215302,
      0.0007968861222165731, 0.0007585213305005141, 0.0007085033056704451, 0.0006493202775666087,
      0.0005839560769935766, 0.00051534726223286, 0.00044623791292397225, 0.0003791727254010945,
      0.00031615684110660147, 0.0002586535741141911, 0.00020765314648115162, 0.00016358734813519545,
      0.00012644888969304383, 9.591454265676295e-05, 7.13906537515251e-05, 5.21382049382284e-05,
      3.736585486485103e-05, 2.6277105447554815e-05, 1.813183037121067e-05, 1.2277498875290976e-05,
      8.157521120030371e-06, 5.318286608347108e-06, 3.4024315871341198e-06, 2.135912257259168e-06,
      1.3156979268627071e-06, 8.173630876078212e-07]
    - [3.550060984798852e-05, 5.0718627789179784e-05, 7.259748376605937e-05, 0.00010196521637077964,
      0.00014052670559574048, 0.0001900508503076008, 0.00025220053096036455, 0.00032839936527684295,
      0.00041962826189062763, 0.0005261370014184901, 0.0006473628565962532, 0.0007817658744549541,
      0.0009266382171934666, 0.001078347748575598, 0.0012321785554287653, 0.0013822660238822762,
      0.0015218339107790936, 0.0016436738606703308, 0.001740378492180038, 0.0018062379708835197,
      0.0018369837274373518, 0.001831096671008247, 0.0017902222641594016, 0.0017177983277671558,
      0.001618398906454425, 0.0014975591846264783, 0.0013607549993060529, 0.0012135299279938834,
      0.001062067312955202, 0.0009121219365594213, 0.0007685997877628937, 0.0006355529664473969,
      0.0005157011609230114, 0.00041057724363880376, 0.00032077149815854856, 0.00024591659338711873,
      0.0001849839324343036, 0.00013654767601545398, 9.890587220589074e-05, 7.029390310852736e-05,
      4.9024973962864755e-05, 3.3550642268674194e-05, 2.2529202958277657e-05, 1.4845504073443123e-05,
      9.59895858247374e-06, 6.090017135669445e-06, 3.7915522343701504e-06, 2.3162845764092847e-06,
      1.388500613444647e-06, 8.406308376986747e-07]
    - [0.0001268714372747057, 0.0001766428049344059, 0.00024605455340172896, 0.00033631267729065803,
      0.00045106446239434546, 0.0005937153847633423, 0.0007670824598241514, 0.0009735281814002538,
      0.0012153819122365005, 0.0014953288806281062, 0.001815894620652643, 0.002177937537466052,
      0.00257617651812395, 0.002997686813978387, 0.0034189090001860017, 0.003809905707268078,
      0.004137100749384201, 0.004372307478103947, 0.0044948449256065216, 0.004497825258972585,
      0.004384936997549934, 0.004170586925225811, 0.003877831342464978, 0.0035321805468381024,
      0.00315932738820984, 0.002783431682502269, 0.00242289609398728, 0.002086620570142852,
      0.001773984355219328, 0.0014826427859722287, 0.0012158336958059126, 0.0009783780123378781,
      0.0007725630063619507, 0.0005985653045192611, 0.00045508581918612674, 0.000339520678223905,
      0.00024853826869315564, 0.00017853544060550934, 0.00012584705858081013, 8.704012699272388e-05,
      5.907450546960042e-05, 3.934272406357895e-05, 2.5709301737403554e-05, 1.6486188754743983e-05,
      1.0373619223846426e-05, 6.404799884714854e-06, 3.880475619864127e-06, 2.3069633578813984e-06,
      1.345786710815367e-06, 7.940281296492612e-07]
    - [0.0004164022984556174, 0.0005650492957002637, 0.0007663666343122985, 0.0010216346927371153,
      0.0013425435939156708, 0.001747333838583536, 0.0022625163083223867, 0.0029194921813628103,
      0.003746207742724879, 0.0047516004867400215, 0.005913844554418485, 0.00718064975608666,
      0.008468399808961358, 0.009679019149153333, 0.010711405680361448, 0.01147579429759861,
      0.011912365874924167, 0.011995338044328667, 0.011732124275423639, 0.011165494393339852,
      0.010358172743758448, 0.009381666897374642, 0.008311078489881581, 0.007212159500778732,
      0.006137454669162068, 0.005127931667461142, 0.004211667538503406, 0.0034102637470704244,
      0.0027445925579927103, 0.0022122180665753136, 0.001766049918616929, 0.0013831770658092823,
      0.0010628848416263884, 0.0008013914599370664, 0.0005929353438599826, 0.0004304880805508661,
      0.0003066684058013754, 0.0002143784230389657, 0.00014705526123166994, 9.897781886000595e-05,
      6.537313666959215e-05, 4.2368639733930684e-05, 2.69433281769976e-05, 1.681365349188269e-05,
      1.0295631575273702e-05, 6.185988679339267e-06, 3.647282313123371e-06, 2.1101143134237e-06,
      1.1979064425153605e-06, 6.887838640741875e-07]
    - [0.0012624841931255797, 0.0016909004134667384, 0.0022958940903825857, 0.0031242462702642617,
      0.004258056516834335, 0.005776483176803775, 0.007732154506717703, 0.010136362623180429,
      0.012945749612763369, 0.016048641585396747, 0.019271398603643207, 0.022390901346386327,
      0.025155023621084332, 0.02733213386994997, 0.02874131095435021, 0.029273511225906143,
      0.028921197094734435, 0.027760374316034536, 0.025928009205115225, 0.02360968129451442,
      0.020997572042360822, 0.01826726192770871, 0.015571253343736158, 0.013021791138916829,
      0.01069200798738777, 0.008625175127193315, 0.006836002564028821, 0.005319575823120988,
      0.004063294211817999, 0.00306902697280732, 0.002351252922345625, 0.0017957668306159747,
      0.0013430208099015457, 0.0009854216866998662, 0.0007095215814315059, 0.0005013029586410835,
      0.00034752738915266266, 0.00023641876237957552, 0.0001578200948392869, 0.00010337141893567377,
      6.644201383898748e-05, 4.190528999360372e-05, 2.593321949423766e-05, 1.5748824858192782e-05,
      9.3846897317858e-06, 5.487277354269411e-06, 3.1484589648371225e-06, 1.772619430948344e-06,
      9.792955951899955e-07, 5.487496750121153e-07]
    - [0.0038495360706209945, 0.005323822395534203, 0.0074724393848302605, 0.010378898103437086,
      0.014172067906538098, 0.01892708761908051, 0.024621603195278598, 0.03110519457135363,
      0.038082179604167134, 0.04511063043624461, 0.05166519340117329, 0.05720408772064062,
      0.06123737652861227, 0.06343709406809334, 0.06366694336664175, 0.06198020143612181,
      0.058629870516419054, 0.05398643384496369, 0.04846887167139491, 0.04251029593280324,
      0.036486085447652694, 0.0306883297410263, 0.02533130174774627, 0.020540790799110416,
      0.016370567727597516, 0.012826790388579382, 0.009876782482025821, 0.007465650846242961,
      0.005531037464726909, 0.004008443561746963, 0.002883979020900404, 0.002138754456862074,
      0.001558556486706391, 0.0011128682619062106, 0.0007797728616430672, 0.0005361467031332703,
      0.00036170396966099527, 0.00023945672719796757, 0.00015555653774449206, 9.915333165194094e-05,
      6.201981788084813e-05, 3.8066015066590016e-05, 2.2924816393365524e-05, 1.3548101727191408e-05,
      7.856535551484122e-06, 4.470426292740797e-06, 2.496151435328378e-06, 1.3676320289670098e-06,
      7.352735389768861e-07, 4.015224410146865e-07]
    - [0.01172261596764076, 0.0162128161030966, 0.022494085813774142, 0.030575795959225608,
      0.040546285593751806, 0.05228507875076163, 0.06538730355666404, 0.07916522560047538,
      0.0926935737935836, 0.10488860267862661, 0.11471162587371504, 0.12131672656351379,
      0.12415280940436975, 0.12310619122819066, 0.11845129961863475, 0.1107561207442062,
      0.10082829476858629, 0.08953293551197669, 0.07767517856716864, 0.06596004414063714,
      0.054911693840619114, 0.04487073597901795, 0.03603205405256431, 0.028454681938768486,
      0.022101904081556142, 0.016884226141390887, 0.012675972386789516, 0.009338348233274056,
      0.006737609748502289, 0.004747460603166615, 0.003273506887450067, 0.0023355438260058534,
      0.0016609950872370923, 0.0011541916874550102, 0.000787015285170061, 0.0005265984251924116,
      0.00034572442007880393, 0.00022273306305654165, 0.00014080782202625472, 8.734271539931863e-05,
      5.316560130603982e-05, 3.175546847934465e-05, 1.8610919923377233e-05, 1.0703388489298432e-05,
      6.040248211597328e-06, 3.344671808018964e-06, 1.8174244470624505e-06, 9.69026301357776e-07,
      5.069867588762071e-07, 2.698099205473564e-07]
    - [0.03185197380592872, 0.04326355582555876, 0.05848269062829864, 0.07698696687568238,
      0.09841000204712541, 0.12189819716717136, 0.146068697129851, 0.16917908230495043,
      0.18936328160310775, 0.20487292924156425, 0.21442154651265724, 0.21728344676356623,
      0.2133370390961744, 0.2032475075128218, 0.18824562576169776, 0.1697798042827404,
      0.14939108336411505, 0.12847668309780547, 0.10815958087399381, 0.08928527664184517,
      0.07237211131724708, 0.05765954486339582, 0.04519310778139268, 0.034862375906614076,
      0.02646429790620925, 0.01976055065871011, 0.014497625541440202, 0.010431344395625536,
      0.007344105820618834, 0.0050433267713796606, 0.003380238096600801, 0.0023453282662102303,
      0.0016257760767322768, 0.0010994015952606343, 0.0007295288198549763, 0.00047502854488705454,
      0.00030349467381250993, 0.00019027712116432243, 0.000117060272007516, 7.066271225122705e-05,
      4.185768534714206e-05, 2.4330098571779935e-05, 1.3876311813171456e-05, 7.76619630690688e-06,
      4.265036243861132e-06, 2.298276708002569e-06, 1.2153071059974925e-06, 6.305885807727271e-07,
      3.21061723139099e-07, 1.6651380328407627e-07]
    - [0.07613847155569128, 0.10052897752926007, 0.13127350302453888, 0.16622735833097113,
      0.20355076298882332, 0.24056902434411578, 0.2743186059557888, 0.30245340819320754,
      0.32323073219373616, 0.3353924403354098, 0.3381914386568892, 0.3313855139445084,
      0.3151683440115421, 0.2904736556741811, 0.25972166736606694, 0.22666630479175723,
      0.19347998739364194, 0.16172240217439748, 0.1325581936967403, 0.10670731849733386,
      0.08445787673321616, 0.06577670221363718, 0.05043843446099175, 0.038086136521300155,
      0.02830699395008158, 0.020693114256182872, 0.01485786556937833, 0.01045541113387223,
      0.007192317242104079, 0.004820212211273951, 0.00316968298482205, 0.0021710438073650603,
      0.001461545510585105, 0.0009617872571571813, 0.0006210777552507759, 0.0003935537857640013,
      0.00024469005926769583, 0.00014929067781430734, 8.937921009323896e-05, 5.2504696411183045e-05,
      3.0266619927831594e-05, 1.7120381897227362e-05, 9.502207181924301e-06, 5.1753493909178305e-06,
      2.7658899871179606e-06, 1.450425268423313e-06, 7.463799151863513e-07, 3.7687807615386653e-07,
      1.867345514908041e-07, 9.438148413063535e-08]
    - [0.15935892767275955, 0.20275844578369925, 0.2527582579532151, 0.3030071719003514,
      0.35021001732819945, 0.3924044118425182, 0.4274267846983639, 0.4531021169348791,
      0.4675133632985788, 0.46944127504925065, 0.4587498477361116, 0.43630993273922297,
      0.4037628276673612, 0.3633088963436716, 0.3164209982164051, 0.2673638340807254,
      0.22201206239318264, 0.18089251297550027, 0.1447522359627818, 0.1139059778520071,
      0.08822506564963346, 0.0672953087104102, 0.050568689437702416, 0.03743056557902508,
      0.027271503349183514, 0.019538888227546784, 0.013743068095885151, 0.009466992504562474,
      0.00636918470218589, 0.0041734274740078126, 0.0027401434039140728, 0.0018467012660664263,
      0.0012066303408977143, 0.0007727129315303482, 0.00048558582631857955, 0.0002994366717337783,
      0.00018117492244992044, 0.0001075710265833181, 6.26729303353348e-05, 3.582799508845676e-05,
      2.0098754383541633e-05, 1.106367814906754e-05, 5.975736596830747e-06, 3.1672875289160846e-06,
      1.6472654279137738e-06, 8.406300375777418e-07, 4.2096923360955843e-07, 2.0685791945437853e-07,
      9.974183161966559e-08, 4.912922005986965e-08]
    - [0.287315862723879, 0.34551080442513604, 0.4068561569035807, 0.4656472462630753,
      0.5188230373217406, 0.562769571657461, 0.5940793919867636, 0.6103278523941087, 0.6102638278468816,
      0.5938079611969117, 0.5623156889601175, 0.5182620824245607, 0.46482258383898045,
      0.40572474327402475, 0.3441033436833425, 0.2823589015231963, 0.22858638359271477,
      0.18200087702443493, 0.14249608502269984, 0.10982442883237557, 0.08338191261409582,
      0.062380028922986004, 0.04599102538228492, 0.03340394407236698, 0.023878766401229237,
      0.016780084377381436, 0.011570347137171222, 0.007808084335115591, 0.005142572553060124,
      0.00332652523926323, 0.0022086814173471357, 0.0014403084746094593, 0.0009148988043267672,
      0.0005701611422306003, 0.0003486794101821666, 0.00020924069473737505, 0.0001232026689193566,
      7.118659341868555e-05, 4.0361171548605245e-05, 2.245365959298067e-05, 1.2257859429843469e-05,
      6.5663781936142525e-06, 3.451426829139169e-06, 1.7802278089372263e-06, 9.010160750442117e-07,
      4.4746052234492516e-07, 2.1806252833018543e-07, 1.0427584173503516e-07, 4.892944271763506e-08,
      2.348730627134935e-08]
    - [0.44089859288806826, 0.5113371329147373, 0.5830606810122752, 0.6470688721945481,
      0.6988556548414152, 0.7346151316591532, 0.7514696789478811, 0.7481066800959684,
      0.7248541899099983, 0.6834577297751164, 0.627160161085882, 0.56011901502123, 0.4868001794598055,
      0.4117301141146744, 0.33791441049848725, 0.26974463630148393, 0.21362940602062713,
      0.16656053303257068, 0.12782601324223433, 0.09664329206878026, 0.07201934822218008,
      0.05290370983174724, 0.038304183166771234, 0.02732055987505579, 0.019174803790712496,
      0.013224560566144107, 0.008945108049123827, 0.00591817469467971, 0.0038334602471899785,
      0.002510133869059767, 0.0016349396314124945, 0.0010307661117796478, 0.0006371121191779811,
      0.0003863859150432032, 0.00022994863662067932, 0.00013428625276544102, 7.694605935681843e-05,
      4.3265860259862464e-05, 2.3872162494039225e-05, 1.2923971685018215e-05, 6.866008957945027e-06,
      3.5792867028393758e-06, 1.8308388971244142e-06, 9.189839071822942e-07, 4.5263249599557505e-07,
      2.187503626180552e-07, 1.0374232216865245e-07, 4.827691294954624e-08, 2.204486455944446e-08,
      1.0312662088544664e-08]
    - [0.6115066367738514, 0.6887240233671756, 0.7610839838822372, 0.8184786957954064,
      0.8565985528349215, 0.872533968011393, 0.8649013078633969, 0.8343557112492082, 0.7833772993509243,
      0.7157553566613511, 0.6364496158963078, 0.5508057886861882, 0.4638691814357539,
      0.3797352346927731, 0.30070992599712587, 0.23569713168402473, 0.18310020599859006,
      0.14004366421967196, 0.10551014401057007, 0.07835501941366624, 0.057374695982162015,
      0.04142022944475068, 0.02947365968185746, 0.020657647608155087, 0.014243316630358663,
      0.009647004104101294, 0.00640542791024464, 0.004167835126075105, 0.0027147611379649303,
      0.001764271954997007, 0.0011050800482373432, 0.0006773969844530161, 0.00040745451887286673,
      0.00024047250336553254, 0.00013926944415223176, 7.914754051414285e-05, 4.413398239170417e-05,
      2.4149766886349266e-05, 1.2967021385986592e-05, 6.8316455959545785e-06, 3.531950121115781e-06,
      1.791791815593276e-06, 8.919121038555216e-07, 4.356730526872116e-07, 2.0882350844745395e-07,
      9.821171728119802e-08, 4.532641323008653e-08, 2.0526539805855163e-08, 9.121474901521314e-09,
      4.158424599356165e-09]
    - [0.7722314346202447, 0.8441925164425806, 0.903986777458907, 0.9420403245451999,
      0.9553710314748416, 0.9429956597725433, 0.9057879169414302, 0.8467278230038526,
      0.7703643707139912, 0.682059765599459, 0.5876983205606671, 0.4928476359234665, 0.40176644801525696,
      0.3168051961007055, 0.24598412979596074, 0.1904002105176289, 0.14525153205128796,
      0.10914842963601837, 0.0808333215733549, 0.05902706277130885, 0.04250796495162135,
      0.030181619695755373, 0.021120457971957295, 0.014554691243331986, 0.009864257817122041,
      0.006565179688943691, 0.0042906633916215305, 0.0027992796575625777, 0.0018116895511676525,
      0.0011274386337207206, 0.0006853936605703912, 0.0004088480956168257, 0.0002393198509201817,
      0.00013745035785695564, 7.746707498305436e-05, 4.284297348983763e-05, 2.324856567502766e-05,
      1.2379891976276928e-05, 6.468819077552759e-06, 3.3165837733939987e-06, 1.668633930304614e-06,
      8.237869780253693e-07, 3.990527400224712e-07, 1.8969234427246957e-07, 8.84808647593133e-08,
      4.049618770841725e-08, 1.8187920833492095e-08, 8.01545744229168e-09, 3.466243056122193e-09,
      1.5400087465999832e-09]
    - [0.8873774269525166, 0.941567470253705, 0.9770240124186008, 0.9866094507853141,
      0.9695728925095505, 0.927365016311626, 0.8631775892912479, 0.781897964223126, 0.6893425058422966,
      0.5914167385645687, 0.49377100169176075, 0.4006193661108546, 0.3146477964873081,
      0.2435906306123331, 0.18812724343094903, 0.14329546849499517, 0.10748835076705998,
      0.07945596781974433, 0.057902574359062355, 0.04161252111234035, 0.02949304613710118,
      0.020607752828886074, 0.014189061372967073, 0.009618589947434376, 0.00641112445917852,
      0.004205611142681032, 0.0027521093743087363, 0.0017722196653358541, 0.0010945250107759553,
      0.000659968984173181, 0.0003904111325635459, 0.00022663393215643834, 0.00012909890060894147,
      7.215568610157825e-05, 3.9575162724812174e-05, 2.1299333896562807e-05, 1.124769279950325e-05,
      5.828610075565288e-06, 2.9638349691206726e-06, 1.4787707445137938e-06, 7.240220858448689e-07,
      3.478456142212842e-07, 1.6397693784299e-07, 7.585481334095706e-08, 3.4432104227275934e-08,
      1.5335898025632395e-08, 6.702842147845729e-09, 2.8746509237361955e-09, 1.209754351618635e-09,
      5.23795519238877e-10]
    - [0.9278141139564978, 0.9555492825730993, 0.9608157065536475, 0.9401837618202762,
      0.8953246841606047, 0.8298190877564984, 0.7484546422313294, 0.6569737140361376,
      0.561255712677544, 0.4664604476074888, 0.3763252584141813, 0.295165988662857, 0.22934198770272252,
      0.17719028256764774, 0.13491637368202122, 0.10112926478044423, 0.07467777475821318,
      0.054356174232901455, 0.03900873748471872, 0.02760747563288322, 0.019266987159759514,
      0.013253581803691114, 0.008981687019566425, 0.005991859192960021, 0.003944285428130232,
      0.002586841274037711, 0.0016522230483286408, 0.0010111999582064367, 0.0006046671546521502,
      0.0003547719184019612, 0.0002042343139204313, 0.00011537516022455557, 6.395739882976771e-05,
      3.4787216070234795e-05, 1.8567468201790137e-05, 9.72471465006952e-06, 4.997527087252879e-06,
      2.5202149218843742e-06, 1.2471177462395141e-06, 6.055292923806428e-07, 2.8851406289207186e-07,
      1.3489087435246463e-07, 6.188133511879811e-08, 2.785742132765894e-08, 1.230558312447643e-08,
      5.33370156027062e-09, 2.268607465602497e-09, 9.46817650166352e-10, 3.877571385005848e-10,
      1.6361563374871626e-10]
    - [0.8827018896909404, 0.882379113386046, 0.8597564330543402, 0.8152310354999855,
      0.7522828050532107, 0.6756419113455776, 0.5905120311522388, 0.5022212250589156,
      0.41533765737024525, 0.3337322697170672, 0.2630619195685319, 0.20599391251257285,
      0.15949952615109916, 0.12152508808927671, 0.09112428288240847, 0.06728421202740215,
      0.0489524473967774, 0.035107744708783285, 0.0248233801329518, 0.017306193617236405,
      0.011894903271781481, 0.00805613731815775, 0.005376101922268258, 0.003551258605117387,
      0.002327164750924171, 0.0014669663054859448, 0.000889081837407094, 0.0005272037418996912,
      0.000306756378247995, 0.00017514882970220838, 9.812226839156413e-05, 5.394262187899163e-05,
      2.9099893015673928e-05, 1.5402851910659284e-05, 8.000461130039413e-06, 4.077744991502928e-06,
      2.0392910742061163e-06, 1.0007889596858956e-06, 4.81940308983092e-07, 2.2772033547257993e-07,
      1.0558798695201845e-07, 4.804088050763192e-08, 2.1447117426938028e-08, 9.395740911512644e-09,
      4.038993774313103e-09, 1.7036507252812026e-09, 7.051671509014742e-10, 2.8640455909965264e-10,
      1.1414444000264392e-10, 4.693752330310654e-11]
    - [0.7641538438064225, 0.7414314641682735, 0.7000425466867921, 0.6432236860539013,
      0.575162434743519, 0.5005117837436309, 0.4236820079329204, 0.3490321282637944, 0.28152658162849653,
      0.22451757755701304, 0.17710297268600003, 0.13748575655248468, 0.10492315706240805,
      0.07876908191604565, 0.05821097599281495, 0.04236577349090706, 0.030380964486451553,
      0.021473285926676418, 0.01495969424288614, 0.010272845352268349, 0.006952419109674217,
      0.004641690009444733, 0.0030746035640109256, 0.0019986157081569233, 0.0012394615580244366,
      0.0007438223357707183, 0.00043744880736450273, 0.0002524172583865204, 0.00014292722931523143,
      7.94162687526653e-05, 4.329629000344733e-05, 2.3163064747851562e-05, 1.2160074269151014e-05,
      6.263640745040319e-06, 3.166077822031324e-06, 1.5703899037930314e-06, 7.642712368559648e-07,
      3.6499899458756087e-07, 1.710500792115921e-07, 7.8652532033471e-08, 3.549002202596927e-08,
      1.571388545048338e-08, 6.826882362331712e-09, 2.9104851499066035e-09, 1.2175544838546456e-09,
      4.997774405030507e-10, 2.0131170390554665e-10, 7.956787213448076e-11, 3.085986039620519e-11,
      1.2366869454207802e-11]
    - [0.6019258730609135, 0.5668636798547404, 0.51861552916071, 0.46166986037993435,
      0.3999778974214857, 0.3378357348462594, 0.279768305904028, 0.22856303715292603,
      0.18423997470846726, 0.1460191533131845, 0.11367007191993145, 0.0869582486359367,
      0.06540973355476108, 0.048408709348497135, 0.0352685433973015, 0.025303012826919897,
      0.01788290984516826, 0.012452909145439919, 0.008543721253174036, 0.005777202463442498,
      0.0038618929079329047, 0.002555566206189188, 0.0016319336873534499, 0.0009959737783867973,
      0.0005921834464134248, 0.00034537079637158246, 0.00019765840202511163, 0.00011099104566434463,
      6.115961430624325e-05, 3.3070450194989395e-05, 1.7545355728238826e-05, 9.134575728995546e-06,
      4.666695371981579e-06, 2.3392731222620782e-06, 1.1506852374649963e-06, 5.554223041310155e-07,
      2.630535711684538e-07, 1.222557292009207e-07, 5.575472746762796e-08, 2.494893384259557e-08,
      1.0955354050312175e-08, 4.720462990155904e-09, 1.9957415486984657e-09, 8.279957978253137e-10,
      3.370792467878823e-10, 1.3464837746344803e-10, 5.2780605247781285e-11, 2.0301304758209117e-11,
      7.662342173278516e-12, 2.9924559939535085e-12]
    - [0.43132384774104354, 0.39428522354454515, 0.3500602525304932, 0.30376082720921654,
      0.25896321784163756, 0.2173683278602345, 0.17944075581925886, 0.1454242644100586,
      0.11566567570450367, 0.09031893257865284, 0.06928439591755538, 0.052243600036826,
      0.038739035796013614, 0.02826178302192178, 0.020293438386089192, 0.014344763168409018,
      0.009984305940508503, 0.006844082689490128, 0.004627039008872748, 0.0030971758946214175,
      0.002025545799493157, 0.0012636960295721001, 0.0007610397802239894, 0.0004486490550947135,
      0.0002594853940306504, 0.0001472723340746029, 8.202225442018389e-05, 4.482138067216542e-05,
      2.4034931614181155e-05, 1.2647338004976997e-05, 6.529832808486327e-06, 3.3083323362848793e-06,
      1.6447923107698066e-06, 8.023491761968803e-07, 3.8407840286986394e-07, 1.804128747831728e-07,
      8.315134502531866e-08, 3.760756045783219e-08, 1.6690467626884084e-08, 7.268079419931326e-09,
      3.1058105139720233e-09, 1.3023088767840078e-09, 5.358146307730889e-10, 2.163312538432046e-10,
      8.570457684886687e-11, 3.3316087199553e-11, 1.2708903942394213e-11, 4.757059104131186e-12,
      1.7472599286767586e-12, 6.65003848255829e-13]
    - [0.2853946786468228, 0.25655705424561326, 0.22526664686796408, 0.19413350668517745,
      0.16411805306259872, 0.13605663437676696, 0.11062312610802921, 0.08825646421779547,
      0.06912801179901798, 0.05317768872344804, 0.0401959864457036, 0.029867703119820822,
      0.021821898246197177, 0.015681981427419084, 0.011087373941436406, 0.007712677024411436,
      0.00528331258997115, 0.0035757480164451258, 0.002378648647506675, 0.0015182209253072293,
      0.0009282886302176492, 0.0005532702571619642, 0.0003234306363499115, 0.00018553463954032982,
      0.00010442676961609623, 5.767677405339049e-05, 3.1260243682827317e-05, 1.6623664030143547e-05,
      8.674916015533813e-06, 4.44224368885245e-06, 2.2319588363356526e-06, 1.1004596278285503e-06,
      5.324231334602636e-07, 2.527493960491813e-07, 1.1774093165137522e-07, 5.382152179401156e-08,
      2.4140073631614112e-08, 1.0624911949187783e-08, 4.588804415034746e-09, 1.9446057810436598e-09,
      8.086632921079851e-10, 3.2998001651704624e-10, 1.3212015445485763e-10, 5.191043132909683e-11,
      2.001337119795634e-11, 7.570962430576697e-12, 2.8105160102919247e-12, 1.0237581667463905e-12,
      3.659297569225307e-13, 1.357265405498257e-13]
    - [0.18543062197729904, 0.1643368175235469, 0.14197111191261855, 0.12024311993685265,
      0.0998768010047502, 0.08139391822645721, 0.06509615174644108, 0.05111139073850243,
      0.03941316988432807, 0.029854727809835307, 0.022221076773640693, 0.01625572683616417,
      0.011688571707278212, 0.00826246180130401, 0.005744838762484539, 0.0039375385381147255,
      0.0026557497746819854, 0.00172831369681881, 0.0010741970836109145, 0.0006477512271317871,
      0.00038274363780602865, 0.00022188611863167018, 0.00012622654906097145, 7.046531810990056e-05,
      3.859607316862534e-05, 2.074498401949223e-05, 1.094171422115368e-05, 5.662401064447722e-06,
      2.875544006336876e-06, 1.4329729217815046e-06, 7.00652459683946e-07, 3.36179672742255e-07,
      1.5828330803633398e-07, 7.312219053057332e-08, 3.314876860172895e-08, 1.4746086283288625e-08,
      6.436358907436749e-09, 2.7568165551000397e-09, 1.1586784812976324e-09, 4.778326614503732e-10,
      1.9337167286625743e-10, 7.678804845111022e-11, 2.991961001807805e-11, 1.1439903438959393e-11,
      4.292090169777309e-12, 1.580085338213715e-12, 5.708163198029255e-13, 2.023431759359092e-13,
      7.038340747283748e-14, 2.544120938039314e-14]
    - [0.1167005336238951, 0.1013926919026764, 0.08585817491113179, 0.07134502527229505,
      0.05819068306164417, 0.04659780228267881, 0.036638951003781096, 0.02829254548428001,
      0.021460167325206128, 0.015989220269330764, 0.011702993499193279, 0.008415322878578126,
      0.005946192216851609, 0.004135792478226575, 0.002827595678554839, 0.0018687795224960422,
      0.0011796115719674043, 0.0007199449512773776, 0.0004299629261719979, 0.00025193250746103994,
      0.00014485729654316806, 8.17228008885337e-05, 4.5242300921995646e-05, 2.4578210379088706e-05,
      1.3100830476003904e-05, 6.852509968020911e-06, 3.5172464855958203e-06, 1.7713277612749262e-06,
      8.753851722060558e-07, 4.245198645591987e-07, 2.0199636285152084e-07, 9.43177027209928e-08,
      4.3215321449673155e-08, 1.9428205483070155e-08, 8.571005237924093e-09, 3.710410810920182e-09,
      1.5760367670649175e-09, 6.569235406816336e-10, 2.686895424315949e-10, 1.0783122020910424e-10,
      4.2466102882490686e-11, 1.6410584471084305e-11, 6.2225330597008906e-12, 2.315338579688111e-12,
      8.453603072859963e-13, 3.0285477384894036e-13, 1.0647094953146815e-13, 3.6728583025875794e-14,
      1.2432752215201126e-14, 4.3796071190669045e-15]
    - [0.07060869618369679, 0.06010811332976306, 0.049862928022117926, 0.040627163519166516,
      0.03251484133343902, 0.025562959125491575, 0.019740868946446416, 0.01497415377095826,
      0.01115640229633143, 0.008162515747497346, 0.005865919949045124, 0.004144689923772244,
      0.0028727419088664693, 0.0019237750492449833, 0.0012303517313728884, 0.0007596227473319681,
      0.00045858279612525336, 0.0002715869428991754, 0.00015781450784067272, 8.998701051031226e-05,
      5.0352015019543804e-05, 2.7643981116604696e-05, 1.4893024170676865e-05, 7.873527215992374e-06,
      4.084122577212871e-06, 2.0788850812869118e-06, 1.0383995147085335e-06, 5.089105648224011e-07,
      2.4474993720302835e-07, 1.1550539922108823e-07, 5.348459155338723e-08, 2.4302962323222757e-08,
      1.0836389646202728e-08, 4.740895891893618e-09, 2.035355880660164e-09, 8.574552384937579e-10,
      3.5443505730140957e-10, 1.437692533072349e-10, 5.7224607345134475e-11, 2.2348966409879726e-11,
      8.565174120945816e-12, 3.2210591714225048e-12, 1.1885644384299759e-12, 4.303788227560562e-13,
      1.529181737254119e-13, 5.33129285581737e-14, 1.823938155370493e-14, 6.122996631798169e-15,
      2.017012098868644e-15, 6.924314564421289e-16]
    - [0.04111477529496423, 0.034268198045241144, 0.027825383193363612, 0.022209310042647385,
      0.01742302265081743, 0.013432376415048842, 0.010173869360920159, 0.0075688625806680275,
      0.005531122141087353, 0.003970699057480602, 0.002788456178420979, 0.0018867733390022852,
      0.0012191823572675561, 0.0007609934190439607, 0.00046437374022657634, 0.0002779369060127415,
      0.0001632339922120201, 9.407605360095146e-05, 5.3198328421922044e-05, 2.9519687160132242e-05,
      1.6074210340694897e-05, 8.588043687087142e-06, 4.502538314833249e-06, 2.3164595519553592e-06,
      1.169324426394689e-06, 5.792254049299344e-07, 2.815544923736e-07, 1.3428277790736011e-07,
      6.28466748592283e-08, 2.886309285655088e-08, 1.3006191078243903e-08, 5.751240456052812e-09,
      2.4955587021928244e-09, 1.0624890462738543e-09, 4.439001222816413e-10, 1.8198568669626223e-10,
      7.320543250568622e-11, 2.8897050830879853e-11, 1.1193120818833554e-11, 4.254090046803409e-12,
      1.5865957888574106e-12, 5.806436347992722e-13, 2.085040831220605e-13, 7.347229245540394e-14,
      2.5404617804304242e-14, 8.619200194952703e-15, 2.869626686028422e-15, 9.374760464967544e-16,
      3.005287610110816e-16, 1.0054367099533952e-16]
    - [0.023001283898788562, 0.018754687628179334, 0.014892403632506839, 0.01163241306179956,
      0.008934675400566925, 0.006746241172104447, 0.005006035955339645, 0.0036466122562826687,
      0.002588231592364946, 0.0017626882293529707, 0.001148059472838155, 0.0007238768971748014,
      0.0004463952093729162, 0.0002700356702969682, 0.00016029542194849705, 9.336308147752338e-05,
      5.3360562541045515e-05, 2.992745272428475e-05, 1.6469086640046175e-05, 8.893324601826413e-06,
      4.712625251210638e-06, 2.4502385555800465e-06, 1.2501220257528942e-06, 6.25893694943698e-07,
      3.074622086875677e-07, 1.4821262121614434e-07, 7.011015267443059e-08, 3.254015625571472e-08,
      1.4820487425957782e-08, 6.623749726905787e-09, 2.9046381931068887e-09, 1.249926007328321e-09,
      5.278024897294905e-10, 2.1867995270258135e-10, 8.891000609546255e-11, 3.5471820049535955e-11,
      1.3885784377234268e-11, 5.334104180125631e-12, 2.0106664380797812e-12, 7.436633541497713e-13,
      2.6990868875975387e-13, 9.612605141631467e-14, 3.35913039918394e-14, 1.1519052436222998e-14,
      3.8760261247923354e-15, 1.2797403501210642e-15, 4.1463042158500257e-16, 1.3181863379874856e-16,
      4.1122929529563526e-17, 1.3407665103392484e-17]
    - [0.01230156552114842, 0.00980681499234788, 0.007610171329549995, 0.005813439765809615,
      0.004368809108359235, 0.0032173908715383195, 0.002295865191005699, 0.001567773919600881,
      0.001027180588197845, 0.0006537430102138556, 0.0004074097971105457, 0.0002490959623582921,
      0.00014943623910277956, 8.7969598292281e-05, 5.081751459038638e-05, 2.8803704330533006e-05,
      1.602043970544919e-05, 8.743889312222625e-06, 4.68258077357635e-06, 2.46071191933361e-06,
      1.2689379915692084e-06, 6.42046864068761e-07, 3.1878041538100015e-07, 1.553175986186352e-07,
      7.424935729577561e-08, 3.4831085522909967e-08, 1.603406352372626e-08, 7.242077808162201e-09,
      3.2098660189528e-09, 1.3960764398061735e-09, 5.957693990301317e-10, 2.494889520750376e-10,
      1.0252252984390819e-10, 4.1336882131624307e-11, 1.6355365378526923e-11, 6.350003266768856e-12,
      2.419032809197343e-12, 9.043024358713249e-13, 3.3172110338812215e-13, 1.193961489340306e-13,
      4.217078338926323e-14, 1.4615604148460235e-14, 4.970309094333846e-15, 1.6586477161747484e-15,
      5.431314619163556e-16, 1.7451027149427714e-16, 5.502260647077084e-17, 1.7023061488188764e-17,
      5.168044986700034e-18, 1.6420856454193115e-18]
    - [0.00623569016907583, 0.004861967812445554, 0.0036823310768802444, 0.0027238450613734783,
      0.0019413180653984972, 0.0013246633673541217, 0.0008724470588215586, 0.000560536172142622,
      0.0003530290993109331, 0.0002181404857579365, 0.00013226484201895764, 7.869672999771143e-05,
      4.594378527480653e-05, 2.6319905083325273e-05, 1.4796057008300074e-05, 8.16134590575319e-06,
      4.417420457775902e-06, 2.3462799160520873e-06, 1.2227602579105014e-06, 6.253133139763817e-07,
      3.138037783415185e-07, 1.5451312023299032e-07, 7.465710261723146e-08, 3.539818802823082e-08,
      1.64677372401676e-08, 7.517771218457e-09, 3.3678020796981073e-09, 1.4802907076683945e-09,
      6.384863205505711e-10, 2.7024318786385155e-10, 1.1222887647765201e-10, 4.573604506164389e-11,
      1.828973731429365e-11, 7.17640162163066e-12, 2.763186098540833e-12, 1.044010096720437e-12,
      3.870377927253075e-13, 1.408011434285353e-13, 5.026277332057619e-14, 1.7605344631332813e-14,
      6.0512729976219146e-15, 2.0409516424613544e-15, 6.754297813621612e-16, 2.1934706558662622e-16,
      6.989779892340723e-17, 2.1855482502995738e-17, 6.705967272595208e-18, 2.0190115502179777e-18,
      5.964977355305465e-19, 1.8470503299565245e-19]
    - [0.0029401394245204744, 0.0021967690595400963, 0.0015555976485309255, 0.0010606414787179767,
      0.0007031524205428931, 0.00045626810790964315, 0.0002903970484770001, 0.0001813560536968539,
      0.00011114137985408041, 6.683147308176668e-05, 3.943392778125899e-05, 2.2833010250054518e-05,
      1.2972214571616033e-05, 7.231902033249463e-06, 3.956353392080062e-06, 2.1236929808561297e-06,
      1.1186121961432866e-06, 5.78191230689391e-07, 2.932336847732329e-07, 1.4593218463153953e-07,
      7.12676506087708e-08, 3.41491974773799e-08, 1.6057100885461e-08, 7.408971121390056e-09,
      3.3542209287408734e-09, 1.4901421736524513e-09, 6.496299325060745e-10, 2.7787363667390746e-10,
      1.1663604761214395e-10, 4.8041528687449315e-11, 1.9415453701498414e-11, 7.699852413840414e-12,
      2.996485133038906e-12, 1.144174489308045e-12, 4.287227458214656e-13, 1.5763474715423588e-13,
      5.686977308712157e-14, 2.013330943014452e-14, 6.994171864416751e-15, 2.3840493907021953e-15,
      7.97440574461889e-16, 2.6173702592160335e-16, 8.429338993771454e-17, 2.663949625428516e-17,
      8.2611126608814e-18, 2.513716576865379e-18, 7.505821039173455e-19, 2.1991580606570327e-19,
      6.322776330032491e-20, 1.9079990766966096e-20]
    - [0.001154652052772847, 0.0008042920532924608, 0.000537796664066189, 0.0003525739548933524,
      0.0002267896584228745, 0.00014315233704137489, 8.866227175302708e-05, 5.388393647055909e-05,
      3.213541464383405e-05, 1.8804856467000756e-05, 1.0797914672864109e-05, 6.084345837446315e-06,
      3.3639203885328463e-06, 1.8250088938708946e-06, 9.716019849252528e-07, 5.075349024998811e-07,
      2.60156449792838e-07, 1.3086014984806144e-07, 6.45848471304197e-08, 3.127870237402665e-08,
      1.4865206661979451e-08, 6.9317018859227315e-09, 3.1718115486841377e-09, 1.4242263204587896e-09,
      6.274709662748101e-10, 2.7127548125445046e-10, 1.150879168634633e-10, 4.790622085089409e-11,
      1.9568531121390472e-11, 7.843738682228154e-12, 3.0848546590154124e-12, 1.1905576504917417e-12,
      4.5088005243876015e-13, 1.6754135385711433e-13, 6.109239500466353e-14, 2.185966215183564e-14,
      7.674566469600262e-15, 2.6440422477090575e-15, 8.938618195654739e-16, 2.965037574625745e-16,
      9.651485165178218e-17, 3.0827751325423686e-17, 9.661644842445833e-18, 2.971422604751368e-18,
      8.96722000536407e-19, 2.655317481830909e-19, 7.715768990339342e-20, 2.199977915494613e-20,
      6.155326205670192e-21, 1.8101802663038415e-21]
    - [0.00038244088150118656, 0.00025864884403094653, 0.00016816075994491268, 0.00010727542321201013,
      6.715094902696242e-05, 4.124850427353905e-05, 2.486162336022707e-05, 1.470384137503994e-05,
      8.533678299855566e-06, 4.859630479631939e-06, 2.7155260987362145e-06, 1.489048511913337e-06,
      8.011641912667421e-07, 4.229817907187355e-07, 2.1914216355871206e-07, 1.1139977934594216e-07,
      5.556916615222536e-08, 2.7201168538069303e-08, 1.3064465594242434e-08, 6.15730414770804e-09,
      2.8476964625853463e-09, 1.2922409117874815e-09, 5.754291405820912e-10, 2.514457782895305e-10,
      1.0780523277510481e-10, 4.5356299495527575e-11, 1.8725682971192225e-11, 7.585438907754358e-12,
      3.015281724149578e-12, 1.176179620297813e-12, 4.5015917516483093e-13, 1.6906849808579733e-13,
      6.230948358782007e-14, 2.2531806657643615e-14, 7.99543343544547e-15, 2.7840637258626307e-15,
      9.511969382216684e-16, 3.189083183697853e-16, 1.0491768755430415e-16, 3.386798740057397e-17,
      1.0728381315610504e-17, 3.3347460449905905e-18, 1.0170747053357294e-18, 3.044016995585472e-19,
      8.939666974552051e-20, 2.5760888369362032e-20, 7.2845790888394e-21, 2.0212704786605117e-21,
      5.503494841437344e-22, 1.5772833807815892e-22]
    - [0.00011578836879917423, 7.631483159037396e-05, 4.82841256883501e-05, 2.9975111856942508e-05,
      1.8259698242047798e-05, 1.0915170195363555e-05, 6.402250387599615e-06, 3.6848078566307376e-06,
      2.0811393940563504e-06, 1.1533178559235172e-06, 6.271632690946847e-07, 3.346696630593063e-07,
      1.7523057856649658e-07, 9.003075702949281e-08, 4.5391657444051874e-08, 2.2455115435889896e-08,
      1.0900482118947528e-08, 5.19254481716316e-09, 2.426974466387229e-09, 1.1131278015722728e-09,
      5.00989916038975e-10, 2.2123795764842542e-10, 9.587135621448055e-11, 4.076826538265582e-11,
      1.7009775909930947e-11, 6.964296142638568e-12, 2.798067247208355e-12, 1.1030166339826985e-12,
      4.2668768430116125e-13, 1.6197080024908898e-13, 6.03267667495551e-14, 2.2048929222569735e-14,
      7.90787555179444e-15, 2.782803594224277e-15, 9.60969086648912e-16, 3.2563227426947167e-16,
      1.0826786673617275e-16, 3.532448581666345e-17, 1.1309400314050633e-17, 3.552721154239703e-18,
      1.0951832651729848e-18, 3.3128077194627267e-19, 9.832573065653076e-20, 2.8637972462353576e-20,
      8.184598886587593e-21, 2.2951853376900835e-21, 6.316001921166163e-22, 1.7054660916403953e-22,
      4.518961050459842e-23, 1.2621476785002562e-23]
    - [3.2196383524472754e-05, 2.0680046817568253e-05, 1.2732929002289128e-05, 7.692466677040856e-06,
      4.560151515899477e-06, 2.652754463630725e-06, 1.5141889155939928e-06, 8.480922989446167e-07,
      4.661334921954789e-07, 2.513848031118203e-07, 1.3303058001626277e-07, 6.908250566934222e-08,
      3.5199986362369886e-08, 1.7599663638586097e-08, 8.635159667080593e-09, 4.157100162907548e-09,
      1.9638204084681264e-09, 9.103684143575973e-10, 4.1407880406497115e-10, 1.8481775409953834e-10,
      8.094844462165094e-11, 3.478724453903913e-11, 1.4670000408936084e-11, 6.070778030136714e-12,
      2.464912901867707e-12, 9.821121449654035e-13, 3.839926084577841e-13, 1.4730844465206534e-13,
      5.54544695575525e-14, 2.048538078336771e-14, 7.425030265779218e-15, 2.6409279166566443e-15,
      9.217427612044845e-16, 3.156554779688923e-16, 1.0607695816846786e-16, 3.4980011531508454e-17,
      1.1318084996275689e-17, 3.5936029060955925e-18, 1.1196303930771496e-18, 3.422765057420133e-19,
      1.0267947327946608e-19, 3.0225530226147665e-20, 8.730231226047975e-21, 2.4744671730281654e-21,
      6.8820479667836565e-22, 1.8781009023127864e-22, 5.029493826287859e-23, 1.3216181082144364e-23,
      3.407868810493341e-24, 9.275874275481417e-25]
    - [8.222303129386022e-06, 5.146812184095394e-06, 3.083873098766636e-06, 1.8130704100413054e-06,
      1.0459458106474872e-06, 5.92117410804588e-07, 3.2890593144375406e-07, 1.7927330623058822e-07,
      9.588787239200459e-08, 5.032378047047739e-08, 2.5915917535430704e-08, 1.3096765501926164e-08,
      6.4941053682212294e-09, 3.15981800082041e-09, 1.5087210119487007e-09, 7.068217756775556e-10,
      3.2493916976159186e-10, 1.465879745868046e-10, 6.488510753565597e-11, 2.8182958573555293e-11,
      1.2012468664118192e-11, 5.023711083062944e-12, 2.061653217746006e-12, 8.302534892799593e-13,
      3.2805661484183493e-13, 1.2720060245734216e-13, 4.839849050748556e-14, 1.806830702167317e-14,
      6.619226442289759e-15, 2.379554135219442e-15, 8.393259335390055e-16, 2.9051584675082993e-16,
      9.86742605289906e-17, 3.288428026113128e-17, 1.0754170887748456e-17, 3.4510932123159084e-18,
      1.0866521853459886e-18, 3.357596920843682e-19, 1.0180146239260439e-19, 3.028567745299019e-20,
      8.841474540558304e-21, 2.532770633725319e-21, 7.119156594422237e-22, 1.963655786088713e-22,
      5.31474247391917e-23, 1.411446162055212e-23, 3.67832874175823e-24, 9.406176143723998e-25,
      2.3603226436969903e-25, 6.261000950560041e-26]
    - [1.9283967063576793e-06, 1.1763637382641473e-06, 6.859321915051004e-07, 3.9244628496414655e-07,
      2.203208519987159e-07, 1.2137664096656826e-07, 6.561148299318163e-08, 3.4802035201624524e-08,
      1.8114800765007216e-08, 9.251752455071066e-09, 4.636584720527271e-09, 2.2802188278448944e-09,
      1.1003039502366163e-09, 5.209982632479359e-10, 2.420828429793728e-10, 1.1036868252188403e-10,
      4.9376337123508897e-11, 2.1676842034226545e-11, 9.337348379240248e-12, 3.946807835784954e-12,
      1.6370899134954238e-12, 6.6626313699855e-13, 2.6608329630668935e-13, 1.042782107606834e-13,
      4.0097059588910654e-14, 1.512981997432945e-14, 5.602182782102087e-15, 2.0352782182773563e-15,
      7.255952434274742e-16, 2.538420951080094e-16, 8.713237696473146e-17, 2.9349425988909896e-17,
      9.700955913373367e-18, 3.1461531297451303e-18, 1.0012656440344345e-18, 3.126870796270425e-19,
      9.581305106640787e-20, 2.881001840215274e-20, 8.500605465899299e-21, 2.4610135303834787e-21,
      6.991691781809756e-22, 1.9491008088202519e-22, 5.331480817000369e-23, 1.4310853376245482e-23,
      3.7693221934729464e-24, 9.741508607095844e-25, 2.47054806476748e-25, 6.14804078128952e-26,
      1.5013307624311216e-26, 3.8810495854688395e-27]
    - [4.153742329328524e-07, 2.4693645612017446e-07, 1.4012194138887707e-07, 7.801642551460716e-08,
      4.26228311774762e-08, 2.285086641427014e-08, 1.2020658977479342e-08, 6.204887758626353e-09,
      3.14299518140837e-09, 1.5621222664494364e-09, 7.618510737658455e-10, 3.6461058885267866e-10,
      1.712167650739406e-10, 7.889523175363495e-11, 3.567462010953584e-11, 1.5827855253368518e-11,
      6.890899985951707e-12, 2.9439738991243553e-12, 1.2340773195727448e-12, 5.076281005946144e-13,
      2.049052432707796e-13, 8.115348780727639e-14, 3.1539868759788714e-14, 1.2028644951903136e-14,
      4.5010778725870155e-15, 1.6527936159443155e-15, 5.955565508660296e-16, 2.1055733825406746e-16,
      7.305028079520973e-17, 2.4869781610718276e-17, 8.307469494377625e-18, 2.7231381265337172e-18,
      8.759220421856496e-19, 2.7644685061717755e-19, 8.561738714594598e-20, 2.6019770228600698e-20,
      7.75888037904602e-21, 2.2703812284563498e-21, 6.519074994316899e-22, 1.836669372827559e-22,
      5.0778529845568015e-23, 1.377567902888731e-23, 3.6669706161009045e-24, 9.578686876389128e-25,
      2.455186975216037e-25, 6.174878177702033e-26, 1.523969756346212e-26, 3.690631174646314e-27,
      8.770445779188375e-28, 2.209504483284031e-28]
    - [8.217258680298407e-08, 4.760724268863998e-08, 2.6289077200681854e-08, 1.4244135939004218e-08,
      7.573091790106838e-09, 3.951067632147284e-09, 2.0226509103883633e-09, 1.0160321562828457e-09,
      5.008389586439136e-10, 2.422424649401005e-10, 1.1497044268814974e-10, 5.3545904877399555e-11,
      2.4469446058660945e-11, 1.0972598097594878e-11, 4.8283521637627624e-12, 2.0846949620541877e-12,
      8.832370102731164e-13, 3.6721138122188313e-13, 1.4979779270529112e-13, 5.996385756919702e-14,
      2.3554714562701383e-14, 9.078473480843205e-15, 3.4335738045843535e-15, 1.2743363654153763e-15,
      4.640499847314256e-16, 1.6582413028197505e-16, 5.814775782594275e-17, 2.0006043753748702e-17,
      6.7545059334191496e-18, 2.237816825962654e-18, 7.27448384912064e-19, 2.320512782164802e-19,
      7.263745426863945e-20, 2.230938877721217e-20, 6.723863071228645e-21, 1.9885715108795716e-21,
      5.770556237319113e-22, 1.6432296945364442e-22, 4.5916241306251865e-23, 1.258902807165234e-23,
      3.387054667689228e-24, 8.942026736923551e-25, 2.3163876683274596e-25, 5.888309867741313e-26,
      1.4687575657469422e-26, 3.594800592848438e-27, 8.633832611798651e-28, 2.0347393662979186e-28,
      4.7055586181330227e-29, 1.1552735176295166e-29]
    - [1.492914143275497e-08, 8.429102081595033e-09, 4.529653741741049e-09, 2.388397666034421e-09,
      1.23573291472273e-09, 6.274031908020051e-10, 3.1256047561279463e-10, 1.5279229117216535e-10,
      7.329476548026824e-11, 3.44989596079776e-11, 1.5933925791472545e-11, 7.221771020802886e-12,
      3.2116074405411485e-12, 1.4014856496870865e-12, 6.00148862116594e-13, 2.521642008038108e-13,
      1.0396784408489703e-13, 4.206479511530754e-14, 1.66989407700453e-14, 6.505099438425546e-15,
      2.4866982402025265e-15, 9.326934695389003e-16, 3.432838396087671e-16, 1.239857901886472e-16,
      4.3937310145379296e-17, 1.5279083231590874e-17, 5.2139085193686146e-18, 1.7457116641702232e-18,
      5.73569107854747e-19, 1.8492582517948954e-19, 5.850002878747393e-20, 1.816012051447333e-20,
      5.531924468701389e-21, 1.6534237211469938e-21, 4.84949167659059e-22, 1.3957236462263073e-22,
      3.941456759269115e-23, 1.0922403802459876e-23, 2.9700731730773007e-24, 7.924536806792186e-25,
      2.0748406913275105e-25, 5.330640320610957e-26, 1.3438027501228973e-26, 3.324266270869124e-27,
      8.069304961286745e-28, 1.921948217150046e-28, 4.492120190734829e-29, 1.0302376002031509e-29,
      2.3185751388041782e-30, 5.547473241990549e-31]
    - [2.4910303477720564e-09, 1.3706479177566693e-09, 7.167884194777453e-10, 3.678014855847318e-10,
      1.85187778100913e-10, 9.149877821000176e-11, 4.435917867004084e-11, 2.110239490830401e-11,
      9.851086393430697e-12, 4.512300684621166e-12, 2.028129534012779e-12, 8.945352908382015e-13,
      3.871302299192721e-13, 1.6440088487478763e-13, 6.851021777372974e-14, 2.801306682272583e-14,
      1.1239762390235765e-14, 4.4254530263678726e-15, 1.709656048748978e-15, 6.481188130504425e-16,
      2.4110412504339426e-16, 8.800378577753688e-17, 3.1520757352984447e-17, 1.107888525488794e-17,
      3.820660789671865e-18, 1.2929543086614826e-18, 4.2936847392020024e-19, 1.3990077672444996e-19,
      4.473157910750611e-20, 1.4034821975096173e-20, 4.320622153944252e-21, 1.305238273385268e-21,
      3.8692623817350843e-22, 1.125426063729389e-22, 3.2122540730407983e-23, 8.996922345312944e-24,
      2.4724764716793676e-24, 6.6676761048625e-25, 1.7644293815411655e-25, 4.5813332554940184e-26,
      1.1673030483033012e-26, 2.9184960399185682e-27, 7.159721335756509e-28, 1.7236030838366671e-28,
      4.071537637153669e-29, 9.437237235577419e-30, 2.146522392491332e-30, 4.790736862130983e-31,
      1.0492222076723931e-31, 2.446481447208211e-32]
    - [3.8173979850128786e-10, 2.046985390992861e-10, 1.041744439488807e-10, 5.201930617276706e-11,
      2.5488499106922536e-11, 1.2255417256320376e-11, 5.78198777430015e-12, 2.6767405877219204e-12,
      1.216016677846069e-12, 5.420436997204573e-13, 2.3708977464511293e-13, 1.0176430684308349e-13,
      4.285839971070632e-14, 1.7711848208783824e-14, 7.182835895706836e-15, 2.858130924969633e-15,
      1.115987827314456e-15, 4.2760318168845195e-16, 1.6075807804265308e-16, 5.930612540688085e-17,
      2.1469920180809788e-17, 7.626196823372549e-18, 2.658178639464985e-18, 9.092105152800747e-19,
      3.051319835883331e-19, 1.004877897940734e-19, 3.247439996900746e-20, 1.029702988003384e-20,
      3.203958945947311e-21, 9.782739440353577e-22, 2.9307632143376976e-22, 8.615988472037441e-23,
      2.485560597459576e-23, 7.035484471413386e-24, 1.954194532974208e-24, 5.326387308126793e-25,
      1.4244650692581534e-25, 3.7383072833290974e-26, 9.626881997859348e-27, 2.4325071035787158e-27,
      6.03151924547386e-28, 1.4675167674730948e-28, 3.5034905354965856e-29, 8.207728026322039e-30,
      1.8867962910256943e-30, 4.255908655726839e-31, 9.420277892804902e-32, 2.046027533660488e-32,
      4.360718064985808e-33, 9.909069455621106e-34]
    - [5.3725478200153176e-11, 2.8075532627133648e-11, 1.3904514528210286e-11, 6.756784378324174e-12,
      3.221815250092418e-12, 1.5075278280828835e-12, 6.921421060433774e-13, 3.1182092156257484e-13,
      1.3785399718997625e-13, 5.979914827254974e-14, 2.5453903115827783e-14, 1.0632071954992599e-14,
      4.357518551084845e-15, 1.7524597051591217e-15, 6.916095301166983e-16, 2.6781075214232743e-16,
      1.0176213573802938e-16, 3.794447507149814e-17, 1.3882295731989032e-17, 4.983895223965319e-18,
      1.7558226509341457e-18, 6.06930681779369e-19, 2.0587144469678213e-19, 6.85262969173274e-20,
      2.2380068506704406e-20, 7.172455111182035e-21, 2.255675100516753e-21, 6.960304645780355e-22,
      2.107580073232181e-22, 6.26236667669497e-23, 1.8257428305296937e-23, 5.223298514739151e-24,
      1.466374698836704e-24, 4.0392011120682812e-25, 1.0918176931880609e-25, 2.895982561186163e-26,
      7.536954071026922e-27, 1.924863454941765e-27, 4.823823891847688e-28, 1.1861531824564204e-28,
      2.862162218433639e-29, 6.776906038523374e-30, 1.5744548323233791e-30, 3.589492747111804e-31,
      8.030008451345841e-32, 1.7626421538028264e-32, 3.796788748197687e-33, 8.02500032478559e-34,
      1.6644585030647174e-34, 3.685939875394779e-35]
    - [6.947066403746808e-12, 3.5379494468501523e-12, 1.7051515654940537e-12, 8.063623541572705e-13,
      3.7417420378316335e-13, 1.7038116138469436e-13, 7.612626682315192e-14, 3.33754814855058e-14,
      1.4359015969925806e-14, 6.061545084518945e-15, 2.5108788259845825e-15, 1.0206393328973095e-15,
      4.070770932105706e-16, 1.593193357836903e-16, 6.118774407225826e-17, 2.3057621610591345e-17,
      8.526204364984504e-18, 3.0938631532628677e-18, 1.1015313685715347e-18, 3.8484646980516695e-19,
      1.319417612555934e-19, 4.4383725008228974e-20, 1.4650882804240816e-20, 4.7457840463009724e-21,
      1.508325752922934e-21, 4.704187241472807e-22, 1.4397143473278956e-22, 4.323257085329032e-23,
      1.2739427840747423e-23, 3.683726333357812e-24, 1.0451328435713703e-24, 2.9097773893321318e-25,
      7.949556546645397e-26, 2.1309656430941933e-26, 5.605497001759304e-27, 1.4469148211894648e-27,
      3.66459443639637e-28, 9.107789875876655e-29, 2.2211993912967134e-29, 5.315203615709441e-30,
      1.2481201614232757e-30, 2.875918963040888e-31, 6.502171387009868e-32, 1.4425946352510077e-32,
      3.140582896664018e-33, 6.708747356988528e-34, 1.406296011849181e-34, 2.892600095223235e-35,
      5.838480695671883e-36, 1.2600204154562812e-36]
    - [9.655614589391018e-13, 4.800953008654453e-13, 2.2561148125800524e-13, 1.0402802498300223e-13,
      4.706692793553668e-14, 2.0897074172982556e-14, 9.103750424288524e-15, 3.891663225118478e-15,
      1.632504133860341e-15, 6.719467399730233e-16, 2.7139332776496176e-16, 1.0756416575520783e-16,
      4.1830579145127584e-17, 1.5962745891782087e-17, 5.977580796578367e-18, 2.1963291304551456e-18,
      7.918821478143118e-19, 2.80173989918284e-19, 9.726251252199013e-20, 3.313279112152566e-20,
      1.1075789492572894e-20, 3.632771358552401e-21, 1.1692301643840718e-21, 3.6928875982513012e-22,
      1.1443929234318075e-22, 3.4800582834736134e-23, 1.0384848155664099e-23, 3.0405824222240503e-24,
      8.736098904119959e-25, 2.4630707001991693e-25, 6.813698547226869e-26, 1.8496650264715015e-26,
      4.927176542110472e-27, 1.287815265144383e-27, 3.303034774095593e-28, 8.31311688745944e-29,
      2.052904468446789e-29, 4.974824048141067e-30, 1.18297119188842e-30, 2.7601229581754516e-31,
      6.319559719489555e-32, 1.4198058736653839e-32, 3.12991567481138e-33, 6.770807048442358e-34,
      1.437236660385701e-34, 2.993514477235212e-35, 6.118409930622564e-36, 1.2270778665181016e-36,
      2.4149378129734953e-37, 5.088397667662982e-38]
    central_value: [2.837480516296651e-09, -1.8607464155872002e-10]


ATLAS CMS LHCb combination Bs->mumu 2020:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0500816548720736e-09, 1.1296257207292277e-09, 1.2091697865863815e-09,
      1.2887138524435356e-09, 1.3682579183006896e-09, 1.4478019841578437e-09,
      1.5273460500149975e-09, 1.6068901158721515e-09, 1.6864341817293054e-09,
      1.7659782475864594e-09, 1.8455223134436135e-09, 1.9250663793007675e-09,
      2.0046104451579216e-09, 2.0841545110150756e-09, 2.1636985768722297e-09,
      2.2432426427293833e-09, 2.3227867085865374e-09, 2.4023307744436914e-09,
      2.481874840300845e-09, 2.561418906157999e-09, 2.640962972015153e-09,
      2.720507037872307e-09, 2.8000511037294613e-09, 2.8795951695866153e-09,
      2.9591392354437694e-09, 3.0386833013009234e-09, 3.1182273671580775e-09,
      3.1977714330152315e-09, 3.2773154988723856e-09, 3.3568595647295388e-09,
      3.436403630586693e-09, 3.515947696443847e-09, 3.595491762301001e-09,
      3.675035828158155e-09, 3.754579894015309e-09, 3.834123959872463e-09,
      3.913668025729617e-09, 3.993212091586771e-09, 4.072756157443925e-09,
      4.152300223301079e-09, 4.231844289158233e-09, 4.311388355015387e-09,
      4.390932420872541e-09, 4.470476486729695e-09, 4.550020552586849e-09,
      4.629564618444003e-09, 4.709108684301157e-09, 4.788652750158311e-09,
      4.868196816015465e-09, 4.947740881872619e-09]
    - [0.0, 1.0321675138456871e-11, 2.0643350276913742e-11,
      3.0965025415370614e-11, 4.1286700553827485e-11, 5.1608375692284356e-11,
      6.193005083074123e-11, 7.22517259691981e-11, 8.257340110765497e-11,
      9.289507624611183e-11, 1.0321675138456871e-10, 1.1353842652302559e-10,
      1.2386010166148245e-10, 1.3418177679993932e-10, 1.445034519383962e-10,
      1.5482512707685307e-10, 1.6514680221530994e-10, 1.754684773537668e-10,
      1.8579015249222367e-10, 1.9611182763068056e-10, 2.0643350276913742e-10,
      2.167551779075943e-10, 2.2707685304605118e-10, 2.37398528184508e-10,
      2.477202033229649e-10, 2.580418784614218e-10, 2.6836355359987864e-10,
      2.7868522873833553e-10, 2.890069038767924e-10, 2.9932857901524926e-10,
      3.0965025415370615e-10, 3.19971929292163e-10, 3.302936044306199e-10,
      3.4061527956907677e-10, 3.509369547075336e-10, 3.612586298459905e-10,
      3.7158030498444734e-10, 3.8190198012290423e-10, 3.922236552613611e-10,
      4.0254533039981796e-10, 4.1286700553827485e-10, 4.2318868067673174e-10,
      4.335103558151886e-10, 4.4383203095364547e-10, 4.5415370609210236e-10,
      4.644753812305592e-10, 4.74797056369016e-10, 4.85118731507473e-10,
      4.954404066459298e-10, 5.057620817843867e-10]
    y:
    - [3.223965761533665e-07, 4.005025060281392e-07, 4.965737077442019e-07,
      6.02408547058762e-07, 7.153430571257346e-07, 8.318741634765585e-07,
      9.478017878267635e-07, 1.0584814727456412e-06, 1.1591428641353829e-06,
      1.2452423678501452e-06, 1.3128123470189042e-06, 1.3587685963680841e-06,
      1.3811426599468184e-06, 1.3792150325170054e-06, 1.3535378113340775e-06,
      1.3058489092244037e-06, 1.2388924210370643e-06, 1.1561694028422337e-06,
      1.0616490333307198e-06, 9.594714776039138e-07, 8.536710843622011e-07,
      7.479427109225252e-07, 6.454662225291205e-07, 5.487958785430362e-07,
      4.598135867376625e-07, 3.7973863220658736e-07, 3.091830055701768e-07,
      2.482377353091923e-07, 1.9657688698250378e-07, 1.5356728274841653e-07,
      1.1837334616600798e-07, 9.005006117485562e-08, 6.761975516705274e-08,
      5.01309909951503e-08, 3.669990615110409e-08, 2.653578359778027e-08,
      1.895349183598733e-08, 1.3375773932586913e-08, 9.328315119192276e-09,
      6.43020444643944e-09, 4.381945989532881e-09, 2.9526654968668157e-09,
      1.967668705764286e-09, 1.2970811548429917e-09, 8.459571744626738e-10,
      5.459918982584959e-10, 3.4879745588149904e-10, 2.205996468718649e-10,
      1.3817374979641656e-10, 8.906954110636318e-11]
    - [1.384464766684972e-06, 1.7075493103402096e-06, 2.101151350605215e-06,
      2.530207787628627e-06, 2.982907634516928e-06, 3.4442667328461874e-06,
      3.89681766318074e-06, 4.321726210343831e-06, 4.700136486841142e-06,
      5.014605359610394e-06, 5.250469014270109e-06, 5.396989407453273e-06,
      5.448155299248588e-06, 5.403056917951473e-06, 5.265807590568631e-06,
      5.0450410428607e-06, 4.753061089317476e-06, 4.4047545471641975e-06,
      4.016394752389318e-06, 3.604461570353584e-06, 3.1845867059214587e-06,
      2.77070493041393e-06, 2.374458065585555e-06, 2.0048646454838032e-06,
      1.668238628586761e-06, 1.3683179055731803e-06, 1.1065527095737268e-06,
      8.824934818706859e-07, 6.942255619419784e-07, 5.388059955988518e-07,
      4.126651336354013e-07, 3.1195030029707946e-07, 2.3279953874460846e-07,
      1.715429625805519e-07, 1.2483637069250207e-07, 8.973639976199634e-08,
      6.372882331338884e-08, 4.472209606707935e-08, 3.1017411070342805e-08,
      2.1264897408148512e-08, 1.4413577492494057e-08, 9.660659296606512e-09,
      6.403883718938276e-09, 4.199103969995137e-09, 2.7240866760225673e-09,
      1.7486818538741223e-09, 1.1109660715941642e-09, 6.986595586538568e-10,
      4.3503876958407216e-10, 2.7885431195564785e-10]
    - [6.060740770235937e-06, 7.419224637801216e-06, 9.056801664734868e-06,
      1.0821014809468119e-05, 1.2658909660293251e-05, 1.4505658953993668e-05,
      1.6287896272770663e-05, 1.7928680238465787e-05, 1.9353202345816876e-05,
      2.0494624915621543e-05, 2.1299395000389924e-05, 2.173143576237773e-05,
      2.177475966348114e-05, 2.1434253088712045e-05, 2.0734615003187884e-05,
      1.9717655235103593e-05, 1.8438337654169258e-05, 1.6960066654714067e-05,
      1.5349752007387854e-05, 1.3673150853866035e-05, 1.199089102440675e-05,
      1.0355448570946267e-05, 8.80920825847887e-06, 7.3836004522271694e-06,
      6.099197803602934e-06, 4.966578157951812e-06, 3.987732114876113e-06,
      3.1577686612045896e-06, 2.4667145421101283e-06, 1.9012432912475142e-06,
      1.4462057886548442e-06, 1.0858928232259272e-06, 8.050015383723641e-07,
      5.893121094094497e-07, 4.2610500370182384e-07, 3.043630785962676e-07,
      2.148080881291957e-07, 1.4981998755974339e-07, 1.0328195005687009e-07,
      7.038623499108813e-08, 4.7427565820825956e-08, 3.1602615716649816e-08,
      2.082724492043011e-08, 1.3577599447768043e-08, 8.757106793800084e-09,
      5.588654965011211e-09, 3.529587298666869e-09, 2.2063278642648925e-09,
      1.3653755293503345e-09, 8.700922391263349e-10]
    - [2.377258670723855e-05, 2.8891509504884638e-05, 3.499600538859081e-05,
      4.1493383900119794e-05, 4.817303939796709e-05, 5.478556026851048e-05,
      6.105675557244134e-05, 6.670712925714871e-05, 7.147328352281212e-05,
      7.512888177035112e-05, 7.750278478173213e-05, 7.849231227968649e-05,
      7.807021755352273e-05, 7.62847850542004e-05, 7.325333106856723e-05,
      6.915016709474172e-05, 6.41906618091618e-05, 5.8613342528157194e-05,
      5.266199487981732e-05, 4.65694825605869e-05, 4.054458618615087e-05,
      3.476263874555728e-05, 2.9360203239237445e-05, 2.4433569876958805e-05,
      2.0040496323494227e-05, 1.6204392846893866e-05, 1.292010707842565e-05,
      1.0160430451684716e-05, 7.882633238524922e-06, 6.034502774589377e-06,
      4.559503458103886e-06, 3.4008825627342513e-06, 2.50468505634636e-06,
      1.8217494632035732e-06, 1.308826638062291e-06, 9.289979739918078e-07,
      6.515760566655955e-07, 4.516573345586989e-07, 3.0947094463251663e-07,
      2.0963713438555444e-07, 1.404177933629357e-07, 9.301375634406492e-08,
      6.094054187722876e-08, 3.94966254441153e-08, 2.5325976265459458e-08,
      1.606868833879525e-08, 1.0089177093118612e-08, 6.269642586898888e-09,
      3.856902966367618e-09, 2.4442050670430675e-09]
    - [8.392756739822329e-05, 0.00010128773231083389, 0.00012176442578588605,
      0.00014328865598644972, 0.0001651134697409243, 0.00018638156906634337,
      0.000206177174478068, 0.00022359377404325903, 0.00023780535340772168,
      0.00024813304131385917, 0.00025409951607746227, 0.0002554650725769215,
      0.00025224167417769875, 0.00024468418871634854, 0.00023326085245523363,
      0.00021860737839337436, 0.00020147070079720535, 0.000182648967774575,
      0.00016293407552325835, 0.00014306194881138562, 0.00012367417839419617,
      0.00010529283072299199, 8.830853098370545e-05, 7.298050557870189e-05,
      5.9446285568911996e-05, 4.773824220471059e-05, 3.780414128750186e-05,
      2.9528963345811403e-05, 2.2755921052823608e-05, 1.7305200146891334e-05,
      1.2989442071051556e-05, 9.625621602627027e-06, 7.043383414866643e-06,
      5.090202596559306e-06, 3.6339088640849278e-06, 2.5631814837158683e-06,
      1.7866080755810984e-06, 1.2308331959002789e-06, 8.382268444295281e-07,
      5.643986889419e-07, 3.757848238708249e-07, 2.474486953859777e-07,
      1.6117022597417723e-07, 1.0384757269846302e-07, 6.620260857469589e-08,
      4.1761256850176096e-08, 2.6070020970852995e-08, 1.6107397941258925e-08,
      9.851879316973193e-09, 6.210254847600421e-09]
    - [0.0002679483575814807, 0.0003211731003089273, 0.0003832539288646397,
      0.0004476762418284127, 0.0005120649850296421, 0.0005737748301027808,
      0.000630060034519242, 0.0006782845418914803, 0.0007161332816300479,
      0.0007418003623532116, 0.0007541325096515344, 0.0007527119703779702,
      0.0007378711556636472, 0.0007106401344936922, 0.0006726362696921406,
      0.0006259115815319203, 0.0005727770370947858, 0.000515623636057145,
      0.0004567581519149771, 0.0003982673476638432, 0.00034191929674842823,
      0.00028910501924444057, 0.00024081877904183496, 0.00019767163565926544,
      0.00015993048201437527, 0.0001275737974266637, 0.00010035585438944977,
      7.787171844407101e-05, 5.961757827894065e-05, 4.504277990387409e-05,
      3.359140259146151e-05, 2.4732958177685686e-05, 1.7982866059403986e-05,
      1.2914086903904607e-05, 9.161668272874074e-06, 6.422035372275985e-06,
      4.448733688455595e-06, 3.0460787834763084e-06, 2.061861094549018e-06,
      1.3799421916593603e-06, 9.132977803291593e-07, 5.978302337187959e-07,
      3.8709575165747185e-07, 2.47966062345577e-07, 1.5716462988677771e-07,
      9.857316522207174e-08, 6.118622824283342e-08, 3.759124565524518e-08,
      2.2863988435278924e-08, 1.4339165697378876e-08]
    - [0.0007770773360164818, 0.0009252270135803652, 0.0010960625100873997,
      0.0012710023215083874, 0.0014432425165517022, 0.0016054222895789054,
      0.0017501200898305655, 0.0018704372287680767, 0.0019605587863088278,
      0.0020162267035909987, 0.0020350709948565695, 0.0020167639605814546,
      0.0019629857914784748, 0.0018772140113582985, 0.0017643699716890849,
      0.0016303701219491512, 0.0014816364305523888, 0.0013246190097526483,
      0.0011653759160537539, 0.0010092423846323087, 0.0008606069424762893,
      0.0007227973581379089, 0.0005980671598242277, 0.0004876647030422152,
      0.00039196194175128744, 0.0003106188220151121, 0.0002427617032456885,
      0.00018715677517967493, 0.00014236565711297274, 0.00010687537365734196,
      7.919874646103686e-05, 5.794552211645921e-05, 4.186703238056917e-05,
      2.9878734227732498e-05, 2.106561432109642e-05, 1.467538163103318e-05,
      1.0103845524254102e-05, 6.87609650451629e-06, 4.6262431297656745e-06,
      3.0776323901440167e-06, 2.0247656313881105e-06, 1.3175521048116746e-06,
      8.481224373135038e-07, 5.4014098750307e-07, 3.403855381867018e-07,
      2.122782389093073e-07, 1.3102759785813344e-07, 8.005584449830227e-08,
      4.8427759387906674e-08, 3.022203900259776e-08]
    - [0.002055903579696687, 0.0024318020872017, 0.0028602210040149707,
      0.0032929519127146427, 0.0037123521535403457, 0.0040998726316318155,
      0.004437357831123855, 0.004708504326236059, 0.0049001977258491276,
      0.005003572469789449, 0.005014675328525784, 0.004934666809228823,
      0.004769555575404198, 0.004529519248802653, 0.004227911589924176,
      0.0038800848625807917, 0.003502164659352804, 0.0031099037634906295,
      0.0027177158889086657, 0.0023379553096385913, 0.001980470869224018,
      0.0016524283456124727, 0.0013583678018444447, 0.0011004446289051056,
      0.0008787948665729397, 0.0006919657035307261, 0.0005373605583690407,
      0.0004116563215153426, 0.00031116602014304417, 0.00023213234987801756,
      0.0001709465193696492, 0.00012429629352083647, 8.925220532020762e-05,
      6.330375875080235e-05, 4.435822066600371e-05, 3.071387324950407e-05,
      2.1017942172976456e-05, 1.4217321184931485e-05, 9.508057161841359e-06,
      6.287591657857806e-06, 4.112114750541115e-06, 2.660125000336186e-06,
      1.7023943337344236e-06, 1.0779604307435528e-06, 6.754467941703229e-07,
      4.188747995276752e-07, 2.571219651326661e-07, 1.562467991123825e-07,
      9.401655981889711e-08, 5.839211699568269e-08]
    - [0.004982395549452631, 0.005855152838145378, 0.006838008364461399,
      0.00781674801644685, 0.008749783613110093, 0.009594612799025395,
      0.01031089113846929, 0.010863724740523363, 0.01122653945610651,
      0.011383194265257043, 0.011329108167108307, 0.011071302751062537,
      0.010627403611779924, 0.010023769840739351, 0.009293013406336358,
      0.008471218279338605, 0.007595170361136892, 0.006699869357195708,
      0.0058165243049943735, 0.004971150023502057, 0.004183796716793754,
      0.0034683712281496104, 0.0028329538716187165, 0.002280482752089981,
      0.0018096673600858748, 0.0014160008300538216, 0.0010927639840912205,
      0.0008319360204300477, 0.0006249622710129818, 0.0004633561052164841,
      0.0003391309747001416, 0.0002450773646812337, 0.00017490866850752474,
      0.00012330442531953222, 8.587953333745445e-05, 5.910532522515283e-05,
      4.020402602093375e-05, 2.7033138410528237e-05, 1.7971460123388082e-05,
      1.1814199230301352e-05, 7.681242218356846e-06, 4.940095201060233e-06,
      3.143291242303753e-06, 1.9790033221635574e-06, 1.233066909151483e-06,
      7.604473596998421e-07, 4.642552982556878e-07, 2.8061526818498476e-07,
      1.6797484333390934e-07, 1.0384026152344085e-07]
    - [0.011103446713651275, 0.01296449165906934, 0.015034715006023984,
      0.01706608929064794, 0.018969131210626194, 0.020654956752449653,
      0.02204185916681798, 0.023062047681008457, 0.023667202043174726,
      0.02383220732935177, 0.023556681026456024, 0.022864200072374028,
      0.021799428831201402, 0.020423593476143233, 0.018808910065231107,
      0.017032636449773778, 0.015171384271331781, 0.013296214503479516,
      0.011468876215290498, 0.009739364995198414, 0.008144803835563251,
      0.006709507389687878, 0.005445993319076723, 0.004356655527928371,
      0.003435809166985978, 0.0026718458622662896, 0.002049294708932346,
      0.0015506347848152368, 0.0011577779968410251, 0.0008531938605758034,
      0.0006206836856855192, 0.0004458453807109865, 0.0003162848903644471,
      0.00022163564614483802, 0.0001534449126075484, 0.00010497838942022576,
      7.098438836609574e-05, 4.7448295419800293e-05, 3.135818622599431e-05,
      2.049415650291492e-05, 1.3247466701242777e-05, 8.470965816071923e-06,
      5.359235181099449e-06, 3.3551655725556694e-06, 2.078915778391937e-06,
      1.2750915515751144e-06, 7.742771039193227e-07, 4.655544687368969e-07,
      2.772576644836071e-07, 1.7061499864026587e-07]
    - [0.02283847004402574, 0.02649582979934936, 0.030513219668033977,
      0.0343951723387787, 0.0379652745644963, 0.041053284856353414,
      0.04350794917649737, 0.04520954268722702, 0.04607957633039083,
      0.046086581524476394, 0.04524742144927672, 0.04362416997102036,
      0.04131715027443443, 0.03845515086789851, 0.03518408258723775,
      0.03165538875042842, 0.028015388999515924, 0.02439646992025464,
      0.0209106915677294, 0.017646020028666883, 0.014665074870698572,
      0.012006033617250228, 0.009685181375962316, 0.00770053297011114,
      0.006035974243513609, 0.004665445561695384, 0.0035568120041562794,
      0.002675167842595245, 0.0019854596615044564, 0.0014544076099319717,
      0.0010517658769132968, 0.0007510183633939007, 0.0005296259234619003,
      0.0003689452245775121, 0.00025392974898202155, 0.00017270613362660849,
      0.00011609845382709113, 7.715255349113267e-05, 5.069427280337472e-05,
      3.294054043926844e-05, 2.1171098441396772e-05, 1.3460890387519324e-05,
      8.468337979263436e-06, 5.272206226248346e-06, 3.2488667705880843e-06,
      1.9819469972632347e-06, 1.1971486234161384e-06, 7.161028287413394e-07,
      4.2432833811173444e-07, 2.5994323011937235e-07]
    - [0.043510304895537, 0.05015621337048339, 0.05736199088981579,
      0.064214064952618, 0.07039263524435245, 0.07559811198725924,
      0.07957391942718839, 0.08212777606510945, 0.08314698777815722,
      0.08260609966663085, 0.08056629205365451, 0.07716698265712506,
      0.07261103544807805, 0.06714564122189819, 0.06104125043010139,
      0.05457089794105055, 0.04799191467151939, 0.04153146674844237,
      0.03537671176054383, 0.02966972223756658, 0.024506785357090447,
      0.01994129962144229, 0.015989274219704357, 0.01263638540371342,
      0.009845625434130763, 0.007564748505109016, 0.005732950429867187,
      0.00428640966672006, 0.0031625517508006044, 0.0023030558606789223,
      0.0016557182511243852, 0.0011753679537801526, 0.0008240531521365403,
      0.0005707126233139695, 0.0003905224974001239, 0.00026407368701272625,
      0.00017649716753350388, 0.00011661810723469283, 7.618880958472365e-05,
      4.9225942194042936e-05, 3.1459715183211045e-05, 1.9890852834125315e-05,
      1.2444279185264545e-05, 7.705196533382493e-06, 4.7225379721543914e-06,
      2.8656653921235484e-06, 1.7219274771794145e-06, 1.024767607269438e-06,
      6.042165701768173e-07, 3.684968688904516e-07]
    - [0.07703411141371858, 0.08823541584943859, 0.10021819508184461,
      0.11142257945465078, 0.12131373472095089, 0.12940585074208227,
      0.135299319719556, 0.1387137127530753, 0.13950940561952224,
      0.1376956524484346, 0.13342471071207707, 0.126973393318131,
      0.1187149417903321, 0.10908496273464637, 0.09854552907600368,
      0.08755126333551325, 0.07652048271391348, 0.06581345970876949,
      0.05571873103592857, 0.04644734635001538, 0.03813411557571428,
      0.03084436090277769, 0.0245844211258483, 0.01931416015905519,
      0.01495993606678151, 0.011426812650148688, 0.008609199646443267,
      0.006399428949061213, 0.004694144103770805, 0.00339861685302622,
      0.002429240262182467, 0.0017145546076839698, 0.0011951799272907277,
      0.0008230069695067819, 0.0005599482826341703, 0.00037648823666216487,
      0.00025020620276186556, 0.00016438846119810421, 0.00010679579663394114,
      6.861661097094232e-05, 4.360931494535223e-05, 2.7421227158642683e-05,
      1.7062204713829188e-05, 1.0507697164566565e-05, 6.406019401855632e-06,
      3.8668940556127075e-06, 2.3116159415832607e-06, 1.3687866554734657e-06,
      8.030905973528949e-07, 4.876230738582289e-07]
    - [0.12714989030461035, 0.14471238810010106, 0.16323958717449602,
      0.18025569490877988, 0.19493141079979398, 0.20654366914017577,
      0.2145305870461357, 0.21852486625949616, 0.21837330402023122,
      0.21415385730253206, 0.20618169559380634, 0.1949638931478347,
      0.1811383938223006, 0.16541103549112218, 0.14850938360975308,
      0.13113447701119885, 0.11391702231912054, 0.09738676887946976,
      0.08195539153968863, 0.06791160181135045, 0.05542658385858596,
      0.04456717991047177, 0.03531399884911689, 0.02758175739418033,
      0.02123957577408681, 0.016129512000932943, 0.0120822624844537,
      0.008929452868591953, 0.00651248161183479, 0.004688206917406515,
      0.0033319413254238733, 0.0023383436253650927, 0.0016207962500250782,
      0.001109800964176827, 0.0007508355461451717, 0.0005020110338033588,
      0.00033176873657830467, 0.0002167684391876928, 0.0001400488232010141,
      8.948909472596126e-05, 5.6565627383863114e-05, 3.5376261807239226e-05,
      2.1894432443788556e-05, 1.3412330272439968e-05, 8.134126924246416e-06,
      4.8847502211350035e-06, 2.9052829178486645e-06, 1.7117513720657622e-06,
      9.994157972615734e-07, 6.041586470271335e-07]
    - [0.19623880586386774, 0.22187036089926576, 0.24834947628262982,
      0.27196143265399464, 0.29170508469508133, 0.3068744828449429,
      0.3168724834059236, 0.32120315711477504, 0.3195629367556946,
      0.3119293421799843, 0.2986777120557345, 0.28058059737148855,
      0.2588635889935159, 0.2348300643312064, 0.2095417242042664,
      0.18391521327221966, 0.1588150448451336, 0.13496501059995905,
      0.11290986408247801, 0.09301335699903525, 0.07547087192712272,
      0.06033209043313847, 0.04752951211223415, 0.03690899471643024,
      0.02825920493056484, 0.021337751248991083, 0.015892715802432983,
      0.011679008140546338, 0.008469690554399873, 0.006062843153305705,
      0.004284736397259978, 0.002990206367276127, 0.0020610878448752974,
      0.0014034536038444404, 0.0009442628257556455, 0.0006278666070686439,
      0.0004126743353564135, 0.0002681629502489299, 0.0001723165257733734,
      0.00010951602496079771, 6.885525626113658e-05, 4.283431856704094e-05,
      2.6371168425210145e-05, 1.607081873458137e-05, 9.696327881752519e-06,
      5.7933284820418085e-06, 3.428412512626811e-06, 2.01000117420224e-06,
      1.1678534273663608e-06, 7.02875000406848e-07]
    - [0.2835957955508412, 0.31708819978660363, 0.3504913461195514,
      0.3798670864908993, 0.40429970317415004, 0.4226573998053805,
      0.4339648883939296, 0.43759947607520483, 0.43335020798953416,
      0.4214228132798068, 0.40240244397395986, 0.3771554472100834,
      0.3467924410265769, 0.3128681768969599, 0.27748945240963474,
      0.24218856936824498, 0.20792528567004373, 0.17566980746863295,
      0.14611011150736658, 0.11966804421901266, 0.09654014872024277,
      0.0767331917049129, 0.06010555011336549, 0.04640976744003247,
      0.03533234006718842, 0.02652806359834871, 0.019647556154235055,
      0.014357506216790644, 0.010354102655236716, 0.007370595724146029,
      0.005180139740179091, 0.0035951731036150862, 0.0024644900197393405,
      0.0016689822760820648, 0.0011168155659557388, 0.0007385898371545722,
      0.00048284082848432103, 0.00031208283353595503, 0.00019947452753411025,
      0.0001261081936272959, 7.887229404344853e-05, 4.881109478883294e-05,
      2.989605742873355e-05, 1.8125915713272272e-05, 1.0880960063371541e-05,
      6.468560428885709e-06, 3.8090331213200997e-06, 2.222203612091768e-06,
      1.28489282040419e-06, 7.699019719979991e-07]
    - [0.3837492563050053, 0.42439252593998233, 0.46544815065374673,
      0.5013457632139982, 0.5303469888754604, 0.5509795209733669,
      0.5621632426920247, 0.5633015094404333, 0.5543331526533021,
      0.5357377567742995, 0.5084929679118124, 0.4739882877660841,
      0.4339015393972922, 0.3900495217619356, 0.34444956553059813,
      0.29958344414125665, 0.25626816842948585, 0.2153174147454215,
      0.17806234146639752, 0.14500713491608846, 0.11631832362118905,
      0.0919309217778251, 0.07160445285798672, 0.05497823032665869,
      0.041621574739191175, 0.03107601889384052, 0.02288818329539186,
      0.016633143801609587, 0.011929173658157464, 0.0084452705811104,
      0.005903051942286121, 0.004074654049541589, 0.0027780884627504254,
      0.0018712494526192374, 0.0012454774531803952, 0.0008193062654224711,
      0.0005327827018748078, 0.00034255818014978536, 0.00021781402276027,
      0.00013699085814500794, 8.523910475190938e-05, 5.2482617095498944e-05,
      3.198231003754996e-05, 1.9293507945407818e-05, 1.1524176659005138e-05,
      6.817065878532022e-06, 3.994541050604262e-06, 2.3190634311624e-06,
      1.3344003598501655e-06, 7.960157084093348e-07]
    - [0.4914830765632637, 0.540193053234294, 0.5887119623491429,
      0.630115223353511, 0.6623515429515378, 0.6837677306287409,
      0.6932344207762867, 0.6902447374184105, 0.6749592577530896,
      0.6481917234846263, 0.6113372693945365, 0.5662519788834818,
      0.5150982339845572, 0.46017378133530207, 0.40376057471898336,
      0.348503787528244, 0.2974688560502742, 0.2491303136057091,
      0.2048768918710791, 0.1659059874671697, 0.13233683507959254,
      0.10400688712857402, 0.08055942458035166, 0.06151075842076405,
      0.04630963296156362, 0.03438584457006542, 0.025187014597918517,
      0.018203755567387358, 0.012984620180927374, 0.009142740831041236,
      0.006356175526411007, 0.00436394934645129, 0.002959502297103562,
      0.001982908075401597, 0.0013128655848364896, 0.0008591319246152761,
      0.0005557876808534253, 0.0003555122607171208, 0.00022489704441121906,
      0.00014072887340347719, 8.712440837449767e-05, 5.337535080200346e-05,
      3.236483561654663e-05, 1.9427900835970694e-05, 1.1547472074689045e-05,
      6.797452305661104e-06, 3.963640843531162e-06, 2.289935064082728e-06,
      1.3112383028660915e-06, 7.786943670086831e-07]
    - [0.5990938962187576, 0.6546317259854705, 0.7089180707989893,
      0.7539762657097752, 0.7875366457761346, 0.8078585704633642,
      0.8138631225939071, 0.8052280082735799, 0.7824162167656716,
      0.7466348935196924, 0.6997295105726402, 0.6440262462310978,
      0.5821413002102477, 0.5167788426238586, 0.4505393081280059,
      0.38583640219431675, 0.3263115384139729, 0.27267422819730613,
      0.22308352374634388, 0.1796465165003351, 0.14250371927709474,
      0.11137896461449656, 0.08579466079470992, 0.06514866440598455,
      0.04878032214363968, 0.036023098499799004, 0.026243161654119093,
      0.01886468491438635, 0.013383783747335003, 0.009373465095733639,
      0.006481980185474416, 0.004426846291333101, 0.0029864277878793536,
      0.001990539775948057, 0.001311113678868367, 0.0008535892408695254,
      0.0005493944425260938, 0.00034964982490479383, 0.0002200809875295695,
      0.0001370307119201494, 8.441608579276838e-05, 5.146239455255679e-05,
      3.1052587539416296e-05, 1.854958790572793e-05, 1.0971986655488656e-05,
      6.427425202322904e-06, 3.7297201990260147e-06, 2.144323230389685e-06,
      1.2218648676920918e-06, 7.223314796996309e-07]
    - [0.6952395227469051, 0.7552638265933477, 0.8127234907138015,
      0.8589125670140723, 0.8914696660193884, 0.9086897966762864,
      0.909653933030728, 0.8943102742760242, 0.863478855623506,
      0.8187789388246431, 0.7624881298093196, 0.6973502803227081,
      0.6263547006708123, 0.5525113078666489, 0.47864493688286586,
      0.4072378605946633, 0.34115702416074484, 0.28307926625194935,
      0.23038937342347868, 0.18451190003184995, 0.14556178290827576,
      0.11314777516887944, 0.08668250276125045, 0.06546549912372764,
      0.04875237984602626, 0.035808481314895696, 0.025946891631566545,
      0.0185521809625069, 0.013092231583600327, 0.00912091904744854,
      0.006274299369573557, 0.004262727053042854, 0.0028608687699004033,
      0.001897088357822927, 0.001243214832641152, 0.0008053087043096712,
      0.0005157314937782879, 0.0003266001592631102, 0.00020456253421050644,
      0.00012674691227350062, 7.770234497731854e-05, 4.714107465625735e-05,
      2.83084455597207e-05, 1.682929111541711e-05, 9.906734509639054e-06,
      5.775524592645242e-06, 3.3352594659661252e-06, 1.908209232067398e-06,
      1.081976830488268e-06, 6.366967358557699e-07]
    - [0.7681173764587368, 0.829571645171641, 0.8870399046264114,
      0.9315235061136224, 0.9607180442820884, 0.9730822387010798,
      0.9679537619238979, 0.945608020117461, 0.9072336506685188,
      0.8548277705292411, 0.7910238227801306, 0.7188726686656235,
      0.6416022079290724, 0.5623817203952705, 0.4841144107323305,
      0.4092786632459644, 0.34021449134012427, 0.27953042541998635,
      0.2261474224117989, 0.18013111706364354, 0.14133589838010815,
      0.1092691131878855, 0.08325982291120712, 0.06254269281865706,
      0.04632640494491861, 0.033845220323139504, 0.02439421483317381,
      0.017349996202104024, 0.012179662722100573, 0.008440981952667974,
      0.0057765593863844025, 0.00390444292306856, 0.0026070886423515457,
      0.0017200896029182604, 0.001121592148682382, 0.0007229295223649408,
      0.0004607029934529509, 0.00029033250019337085, 0.00018096885587715327,
      0.00011159075133620624, 6.80847693600973e-05, 4.1110148564641706e-05,
      2.456993635351446e-05, 1.453758517908437e-05, 8.517063736039321e-06,
      4.941648554736992e-06, 2.839958260545591e-06, 1.6168990698254072e-06,
      9.122491316852458e-07, 5.34316017668859e-07]
    - [0.8079310633757699, 0.8674864370191123, 0.9217159050333814,
      0.9618165791790939, 0.9856867182127002, 0.9920578978117409,
      0.9805880619975176, 0.951891947722983, 0.9074864996442105,
      0.8496580204065824, 0.7812672478335131, 0.7055154743435588,
      0.6256982463210425, 0.5449727666872718, 0.4661610728089917,
      0.39156292930834946, 0.3227677978862799, 0.2628209183313357,
      0.21140405416331867, 0.16748267297491548, 0.13070676852811508,
      0.10051079432240811, 0.07617750961024601, 0.05691823970814547,
      0.04193688091533526, 0.030476712914089266, 0.02185108960979625,
      0.01546019449713724, 0.010796812224418834, 0.007444145091076457,
      0.005068399203166696, 0.0034084707912332875, 0.0022645151576842983,
      0.0014866540539434706, 0.0009646145041339968, 0.0006187211745356085,
      0.00039239152045740717, 0.00024610009074125773, 0.0001526699236018546,
      9.369679092768434e-05, 5.689882974412732e-05, 3.4195197397281335e-05,
      2.034153478865117e-05, 1.1979278693161307e-05, 6.985143733924304e-06,
      4.033527003083338e-06, 2.3068777005377993e-06, 1.3069440514120677e-06,
      7.336695386324523e-07, 4.276806032829242e-07]
    - [0.8090485833718859, 0.8636247234380209, 0.9118104916137019,
      0.9454624359431507, 0.9627985792453488, 0.9628930928673611,
      0.9457408987083377, 0.9122581212383551, 0.8642010199707366,
      0.8040133859526686, 0.7346208539639371, 0.6591961990378947,
      0.5809217071216748, 0.5027729994724376, 0.4273258443850931,
      0.356114702471435, 0.2907864399846271, 0.2356547157049937,
      0.18855477662546982, 0.1485856167514839, 0.1153431682113528,
      0.08822642087126681, 0.06651374527540257, 0.04943593701281061,
      0.036232954581469114, 0.02619409645482258, 0.018683110854687962,
      0.013150633920066667, 0.009136911429828221, 0.006267708793494429,
      0.004245943178731435, 0.0028411398412251645, 0.0018782738541977895,
      0.001227059239688885, 0.0007923233717300019, 0.0005057748340329179,
      0.0003192380742798861, 0.0001992769672523143, 0.00012304500406005604,
      7.516436745096436e-05, 4.543337150825965e-05, 2.717838777244965e-05,
      1.6092590799359255e-05, 9.432926895646227e-06, 5.4745278547412075e-06,
      3.1461888044320106e-06, 1.7906704605925847e-06, 1.0094638744982496e-06,
      5.637884972181961e-07, 3.2706141849992417e-07]
    - [0.7713091378229168, 0.8185420956481312, 0.8587478595944374,
      0.8848097050734619, 0.8953349876493656, 0.8897596422120391,
      0.8683830116253873, 0.8323412201029685, 0.7835071344308574,
      0.7243291720506455, 0.6576282578642819, 0.5863763212222208,
      0.5134802436056812, 0.4415730902007682, 0.37240829159204725,
      0.3067486298554298, 0.24994650469773966, 0.201952311276852,
      0.16074186939254942, 0.1260004935659703, 0.09729616538373877,
      0.07403148078628753, 0.05552008172056108, 0.041049796412400114,
      0.029930358555911, 0.021526020359131922, 0.015274806865970363,
      0.010696834430571187, 0.007394478300894067, 0.005047024708138803,
      0.0034020404396474754, 0.0022652579256714385, 0.001490271255678534,
      0.0009688911769503072, 0.0006226389368219389, 0.0003955812121023344,
      0.0002485171884645936, 0.00015441110431333455, 9.49026586461416e-05,
      5.770703695911794e-05, 3.47215204912379e-05, 2.0675373312381988e-05,
      1.2185790214615474e-05, 7.109787184869413e-06, 4.106904403323553e-06,
      2.348960561479494e-06, 1.330403671804195e-06, 7.46236372230893e-07,
      4.1461703942714934e-07, 2.393367155412787e-07]
    - [0.7000610749646627, 0.7386021213871448, 0.7699815685771194,
      0.7883318183101229, 0.7926642118750489, 0.7827461028465252,
      0.7591088348505306, 0.7230005812728434, 0.6762771526652933,
      0.6212440653792, 0.560468556415818, 0.49658139302359683,
      0.43204041235148466, 0.3684633776806186, 0.30696994858291254,
      0.2524952996637654, 0.2060433315655935, 0.16569405093471307,
      0.1311923315001354, 0.10230006997737928, 0.07858298060915292,
      0.059481849171228465, 0.044377322729917436, 0.03264182558744501,
      0.02367767605351102, 0.01694212146000186, 0.011961115293028837,
      0.008334122841884449, 0.005732435871378961, 0.003893264224971776,
      0.0026114729022094552, 0.0017304253235807098, 0.0011329520539621577,
      0.0007330842299209173, 0.00046888760300772207, 0.00029651133569372245,
      0.0001854183761514192, 0.00011467805026258105, 7.016115035384262e-05,
      4.246882767235691e-05, 2.5436923741901125e-05, 1.5077810795259836e-05,
      8.84595821458325e-06, 5.1372717328313555e-06, 2.9535469225520198e-06,
      1.68118600464075e-06, 9.474998041625804e-07, 5.287601548139637e-07,
      2.9223496713351053e-07, 1.678392752610334e-07]
    - [0.6049178905102421, 0.6345021920414117, 0.6572763950799492,
      0.6686845337644884, 0.6681069501455437, 0.6555746766635905,
      0.6317566437059765, 0.5979005248114629, 0.555724462351363,
      0.5072722256927423, 0.4547364344230544, 0.40015523926693986,
      0.34494441096874867, 0.2912335855692305, 0.24294488951148555,
      0.20048003720961768, 0.1629385782912894, 0.13035113164504097,
      0.10267283149426065, 0.07964649994504863, 0.06086513326045949,
      0.04583327871529478, 0.03401908682573618, 0.024894967357239648,
      0.01796652500259296, 0.012790716297964376, 0.008984973012994477,
      0.006229320037709366, 0.004263582610901236, 0.002881538160111602,
      0.001923500046830727, 0.0012684617105399598, 0.0008265621478133034,
      0.0005323269930915891, 0.0003389019238526754, 0.000213326855269917,
      0.00013279194383307956, 8.175728623678099e-05, 4.9794160473168755e-05,
      3.000480343973695e-05, 1.7890442327158557e-05, 1.0556520506722852e-05,
      6.165029785622398e-06, 3.5637147505202178e-06, 2.039181870080378e-06,
      1.1550986599380097e-06, 6.477534907040668e-07, 3.596150485934424e-07,
      1.9768109698636517e-07, 1.1294598150365786e-07]
    - [0.4976322561475389, 0.5189296119895104, 0.5341567683636035,
      0.5399910274815338, 0.5361124181198257, 0.5227294738636628,
      0.500554002139933, 0.47074007674308826, 0.4347836254108601,
      0.39435576939401923, 0.3510518114668352, 0.3065224920377073,
      0.2632144877006728, 0.2230351104902359, 0.18623718354329893,
      0.15302462163021152, 0.12372902237966836, 0.09847250871207455,
      0.07716365419442184, 0.059550648231218015, 0.04527491993728754,
      0.03391935736123778, 0.025048218026231632, 0.01823748347375542,
      0.013095740603279898, 0.00927659691950252, 0.006484183647111404,
      0.004473446386622913, 0.0030469052396075594, 0.0020493299122487005,
      0.0013614575443836804, 0.0008935831788412028, 0.0005795619270051602,
      0.00037152636077381713, 0.00023544559302796187, 0.00014753117894134214,
      9.142082779398743e-05, 5.6033096028508384e-05, 3.3973962180852e-05,
      2.038015385652736e-05, 1.2097043002406192e-05, 7.105673430896051e-06,
      4.130682786736602e-06, 2.3766082480856775e-06, 1.3534212431305404e-06,
      7.628867291845426e-07, 4.256396670679361e-07, 2.3505704269294877e-07,
      1.2849869746582974e-07, 7.302777006025637e-08]
    - [0.38917420280082154, 0.40385108863515073, 0.4132455687317507,
      0.4152160693614344, 0.4097316811366427, 0.3971457781544281,
      0.37819235299011045, 0.35389108770756067, 0.3254041974394284,
      0.29395141180516865, 0.26094539905844244, 0.22784755573076448,
      0.1957245829019178, 0.16535410121413546, 0.13739591124522602,
      0.11231311408266766, 0.09034503548114266, 0.07153461426433157,
      0.055768417165723394, 0.042819657167699574, 0.0323894628421394,
      0.024143084093256887, 0.01773913277566235, 0.012851206290820831,
      0.00918220869055474, 0.006472322560585321, 0.004501931130249606,
      0.0030908418815709937, 0.002095098352140938, 0.0014024545708010837,
      0.0009273277572305772, 0.0006058106890912861, 0.0003911059270135291,
      0.00024957165950989843, 0.0001574431540680935, 9.821061098709547e-05,
      6.058588577852614e-05, 3.6968229902873156e-05, 2.231458178257786e-05,
      1.3326101858926818e-05, 7.87436227864014e-06, 4.604271975460177e-06,
      2.6641993187467067e-06, 1.5256344726763755e-06, 8.646110914222675e-07,
      4.849269835515449e-07, 2.6915699251714813e-07, 1.4783821000909083e-07,
      8.036138688522227e-08, 4.542070324069992e-08]
    - [0.2879503606621015, 0.29899406431846415, 0.3056073790780172,
      0.3064225580613891, 0.3016641225219763, 0.2917385022408779,
      0.27719608405822516, 0.2587161343869151, 0.23716574304996277,
      0.2135660837090736, 0.18896308309797463, 0.16431781630684722,
      0.1404603536259037, 0.11805751234773797, 0.09759307385512918,
      0.07936836393408636, 0.06351828268527823, 0.050037382849856295,
      0.03881127552266634, 0.029649173399141585, 0.022314280189077617,
      0.016549810472161853, 0.012099481191418878, 0.008722215701909328,
      0.006201469193267371, 0.004350001114472526, 0.0030111214878613805,
      0.002057433344885762, 0.001388010960888804, 0.0009247768575704692,
      0.0006086408074193524, 0.0003957889890456636, 0.00025435380214438495,
      0.0001615743551485334, 0.00010147242802332137, 6.30144796893659e-05,
      3.870059487963855e-05, 2.350935946016626e-05, 1.4127419132833745e-05,
      8.399016055466115e-06, 4.940528526511337e-06, 2.875573280399692e-06,
      1.6561451041107718e-06, 9.438477706001028e-07, 5.322690458289108e-07,
      2.970100277075941e-07, 1.6398157503130852e-07, 8.957037683402224e-08,
      4.840494090958503e-08, 2.7204461644980727e-08]
    - [0.21009227762689273, 0.21719869983705295, 0.22129185944772767,
      0.22124852501148126, 0.21710525784286225, 0.20912446768071807,
      0.19776510564422625, 0.1836441419743322, 0.1674831902906398,
      0.15004591212200422, 0.1320788733200343, 0.11426184430385931,
      0.09717059488204133, 0.08125413049196523, 0.06682635800918892,
      0.05407042695994863, 0.043052853714293224, 0.033744015972837715,
      0.02604164178316073, 0.019794377174127176, 0.014823229940730613,
      0.010939488320036503, 0.007958467584525591, 0.0057090554716211625,
      0.004039466254721646, 0.0028198691255747004, 0.0019426612491402165,
      0.00132112317972427, 0.0008871128211673093, 0.0005883161631967419,
      0.0003854264516246383, 0.000249498730852362, 0.00015961836404511948,
      0.00010094166768755651, 6.311170502350866e-05, 3.9018687885986486e-05,
      2.385736508520097e-05, 1.4428290157878239e-05, 8.631704721231893e-06,
      5.1086371766971164e-06, 2.991355181332161e-06, 1.7330164831012252e-06,
      9.933806884889192e-07, 5.633810273703003e-07, 3.1611530498508996e-07,
      1.7547553313191225e-07, 9.635481219753131e-08, 5.233119855811046e-08,
      2.8110684390068514e-08, 1.5706723000307705e-08]
    - [0.14933027081042555, 0.15359876800796918, 0.155652766275604,
      0.15479933719941097, 0.15110209639056432, 0.14478411041459813,
      0.13620361412708407, 0.12582004337749608, 0.11415316085838784,
      0.10174032795971731, 0.08909672439059321, 0.07668239791466076,
      0.06487867040974839, 0.053974911886902115, 0.04416528442870122,
      0.03555395325929007, 0.028166572676919393, 0.02196559832598915,
      0.016867096474996856, 0.012757110024970266, 0.009506177085504393,
      0.006981167089602975, 0.005054113622090864, 0.003608128040713106,
      0.0025407518810420223, 0.0017652528098804755, 0.0012104146354807565,
      0.0008193302556088788, 0.0005476363024009661, 0.0003615265242906752,
      0.0002357783780120498, 0.0001519424603799181, 9.677316738378522e-05,
      6.092756564945202e-05, 3.7925458809782125e-05, 2.3343885823820562e-05,
      1.4210173899447772e-05, 8.555771047987987e-06, 5.095565562621827e-06,
      3.002125756095664e-06, 1.7497968495131638e-06, 1.0089655601074684e-06,
      5.755603061890073e-07, 3.247988490534866e-07, 1.813082839009462e-07,
      1.0010531221476666e-07, 5.4660747870822706e-08, 2.9512156025528418e-08,
      1.5754655513355912e-08, 8.749809877739252e-09]
    - [0.10248717243348181, 0.10490349550612771, 0.10574781909891083,
      0.10461816030564748, 0.101587714859449, 0.09683489772768139,
      0.0906246285630041, 0.08328361156897564, 0.07517178345486164,
      0.06665339298663792, 0.0580708744020212, 0.049723951310974075,
      0.04185542959194767, 0.03464410032565235, 0.028204250023873396,
      0.022590588237107783, 0.017807010890502486, 0.013817518205756527,
      0.010557747824928332, 0.00794588845524705, 0.005892122177946453,
      0.004306129785741555, 0.0031025286347443775, 0.0022043656604842305,
      0.0015449502294081487, 0.0010683892303837172, 0.0007292001649276376,
      0.0004913383933077569, 0.0003269198001950268, 0.00021484894194847553,
      0.00013949414129552876, 8.949577665872146e-05, 5.674912821471449e-05,
      3.557171140952597e-05, 2.2044997175454976e-05, 1.3509436504041143e-05,
      8.187272871881008e-06, 4.907487987266117e-06, 2.909576879362544e-06,
      1.706367832364979e-06, 9.89914449018953e-07, 5.68070932287977e-07,
      3.224572998924037e-07, 1.8104143399528046e-07, 1.0052571750736363e-07,
      5.519661585291469e-08, 2.996478383094771e-08, 1.607995202566853e-08,
      8.528878517356244e-09, 4.7071744100630514e-09]
    - [0.06798294656660056, 0.06925922150571583, 0.06946062696698861,
      0.0683675924582718, 0.06604765094068318, 0.06263522753073995,
      0.05831791467148972, 0.053319212512408815, 0.04787933784184566,
      0.04223638268375442, 0.03660981909306156, 0.031187806096820807,
      0.026119079821169927, 0.021509526762277072, 0.01742296125937004,
      0.013885222575723836, 0.010890502011600339, 0.008408793917466888,
      0.006393495599638348, 0.004788404886212648, 0.0035336246934114645,
      0.0025701346542297476, 0.0018429987810641376, 0.0013033290784844223,
      0.0009092155234472221, 0.000625869944605349, 0.00042522932293806074,
      0.0002852314782400112, 0.0001889361823942973, 0.00012361724772193706,
      7.990720755312685e-05, 5.104177085281109e-05, 3.2224112438418556e-05,
      2.011065316869928e-05, 1.2408727189350142e-05, 7.570781526682993e-06,
      4.567864796541509e-06, 2.725717729406688e-06, 1.608675625641214e-06,
      9.390507345306104e-07, 5.421795492406152e-07, 3.096122374515276e-07,
      1.748588710298903e-07, 9.765872604317899e-08, 5.39302595978357e-08,
      2.9442902089185822e-08, 1.5887941900961954e-08, 8.472058312326111e-09,
      4.463614527366025e-09, 2.4475255417078067e-09]
    - [0.043631331087525045, 0.04424963031892948, 0.04415878128348076,
      0.04324702932064237, 0.041569579055102, 0.039222633490475965,
      0.03633376982139183, 0.03305035197617111, 0.02952710202889151,
      0.0259142747290956, 0.02234764290844179, 0.018941119054417074,
      0.015782392133415823, 0.012931530094696105, 0.010422151900782863,
      0.008264546684869062, 0.006450021680624034, 0.004955780727189189,
      0.003749741270681031, 0.0027948531110324262, 0.002052651591818856,
      0.0014859337832863397, 0.0010605707991934979, 0.0007465551055763106,
      0.0005184291204985195, 0.00035525651640205065, 0.0002402900809498577,
      0.00016046569961901625, 0.00010582472555693495, 6.893672724308413e-05,
      4.436761806672169e-05, 2.8217567766779136e-05, 1.7737367431491265e-05,
      1.1021592928362031e-05, 6.770884557105283e-06, 4.112847202826405e-06,
      2.470447088434182e-06, 1.467482032468511e-06, 8.620864323073502e-07,
      5.008567902151236e-07, 2.8777415457873984e-07, 1.635092438634759e-07,
      9.186443877525696e-08, 5.102866628184051e-08, 2.8020372271377314e-08,
      1.5206916739400727e-08, 8.154803986766369e-09, 4.319869631899074e-09,
      2.26015826242252e-09, 1.230933427101541e-09]
    - [0.027121032503402993, 0.027385816127325272, 0.02719846836032759,
      0.026507049624602517, 0.025353091439462874, 0.02380236144961013,
      0.0219383880946474, 0.01985496676746188, 0.017648395869787305,
      0.015410321898392174, 0.013221892707382362, 0.01114966006044751,
      0.009243389635680832, 0.007535678034682619, 0.006043078448586242,
      0.004768318313173315, 0.003703154887162654, 0.0028314456339228744,
      0.002132088665605881, 0.0015815909424263686, 0.0011561273786286333,
      0.0008330468404286627, 0.000591852093113196, 0.00041472701648382265,
      0.0002867074918656276, 0.00019559672407525283, 0.00013171761079238957,
      8.757794172874199e-05, 5.750652993742289e-05, 3.72998894423531e-05,
      2.3903149333602614e-05, 1.5137051963132696e-05, 9.474121691670209e-06,
      5.861540778689829e-06, 3.5852020231051666e-06, 2.168142330836033e-06,
      1.2964816027456e-06, 7.666013273997404e-07, 4.482343051721274e-07,
      2.5915965416339214e-07, 1.4816206921451664e-07, 8.374907633447936e-08,
      4.680013827227769e-08, 2.5850754903999392e-08, 1.4111610921501592e-08,
      7.611289901285837e-09, 4.0550980031107165e-09, 2.13339064936739e-09,
      1.1080939595776808e-09, 5.992372876691513e-10]
    - [0.01634365810407551, 0.01643419642150401, 0.016245780618310664,
      0.015757345074718068, 0.014998192920106674, 0.014011448307260886,
      0.012849865333155672, 0.011571152804362975, 0.010233291921942195,
      0.0088903612469116, 0.0075892554104924, 0.006367517582871214,
      0.0052523335174318175, 0.004260585504920205, 0.0033997571061439207,
      0.0026694222814743936, 0.002063043377677961, 0.0015698316531354813,
      0.0011764779296026778, 0.0008686253714217066, 0.0006320192906641322,
      0.0004533218858954893, 0.00032061857690503806, 0.00022366624232427493,
      0.00015394387696733404, 0.00010456602275929005, 7.0112597488782e-05,
      4.641778062308891e-05, 3.034971208957758e-05, 1.960192262294923e-05,
      1.2508376489847801e-05, 7.887462312688604e-06, 4.915577688695703e-06,
      3.0280974306838364e-06, 1.8440378227757357e-06, 1.1102227014291482e-06,
      6.608676896687312e-07, 3.889506261350525e-07, 2.263331991143414e-07,
      1.3021481180662273e-07, 7.406293172835444e-08, 4.164134135452954e-08,
      2.3140403447807155e-08, 1.27075599993821e-08, 6.894517877907506e-09,
      3.6947389426279113e-09, 1.9551084928447047e-09, 1.0212102347553383e-09,
      5.263971556948542e-10, 2.8256665571907217e-10]
    - [0.009557427809493518, 0.009571640917011785, 0.009419103126133015,
      0.009093312133138104, 0.008613870216627378, 0.00800798178828548,
      0.007307838790103884, 0.006547803758641642, 0.005761681809261515,
      0.004980370589173874, 0.0042300914872439605, 0.0035313025299496723,
      0.002898292799529088, 0.0023393755188871332, 0.001857541699776432,
      0.0014514112865692303, 0.0011163211081940956, 0.0008454118496189229,
      0.0006306111702954396, 0.000463448820866925, 0.0003356755946747974,
      0.00023968697171391308, 0.00016877248872844872, 0.00011722324590527321,
      8.033387790275564e-05, 5.433373924994111e-05, 3.627720817551905e-05,
      2.3916241061597732e-05, 1.5571882558928815e-05, 1.0015328184938933e-05,
      6.364196655315751e-06, 3.996187722225222e-06, 2.4798876275304517e-06,
      1.5210785264984513e-06, 9.222391028777751e-07, 5.52757755835914e-07,
      3.2752198635897184e-07, 1.9185023168041567e-07, 1.1109353940348762e-07,
      6.359075336172225e-08, 3.597799667370684e-08, 2.01169145904478e-08,
      1.1114615205581162e-08, 6.0666158711633066e-09, 3.2704710109413302e-09,
      1.7408458546497505e-09, 9.146439464137801e-10, 4.741562332545818e-10,
      2.4246654808595496e-10, 1.2914838197712266e-10]
    - [0.005428564081344456, 0.005415468275355341, 0.005305692777472218,
      0.0050987668970318345, 0.004807209285271985, 0.004447569635956517,
      0.004038854183683165, 0.00360088509374535, 0.003152764264213561,
      0.002711597358298074, 0.002291579267946954, 0.0019034812457708514,
      0.0015545235429176591, 0.0012485736903952542, 0.0009865838708141988,
      0.0007671716084305696, 0.000587253651419979, 0.0004426589771954773,
      0.00032866829864667326, 0.00024044975000935952, 0.0001733801950296427,
      0.0001232568311244169, 8.641377144059976e-05, 5.976338766521712e-05,
      4.0783327961512845e-05, 2.746847449656294e-05, 1.82639199733509e-05,
      1.1991056416243977e-05, 7.775237356915256e-06, 4.980159140989534e-06,
      3.151504433612251e-06, 1.9706072424289778e-06, 1.2177043972232971e-06,
      7.436776865135622e-07, 4.489094170874989e-07, 2.678438704322989e-07,
      1.579643056846372e-07, 9.208360704168315e-08, 5.305540402872353e-08,
      3.021092596067637e-08, 1.6999392325005448e-08, 9.450821899183552e-09,
      5.190244681192612e-09, 2.8150501329560785e-09, 1.5074556292442033e-09,
      7.967545021166746e-10, 4.154974432792033e-10, 2.136969923166724e-10,
      1.0836402373726828e-10, 5.725077346684951e-11]
    - [0.00299762494028491, 0.002979096395949333, 0.0029061501846389276,
      0.002780269605474716, 0.002609123117992266, 0.0024024376007947437,
      0.0021710821023350653, 0.0019261436339055836, 0.0016780908268376794,
      0.0014361058717942906, 0.0012076319871080674, 0.0009981489813360737,
      0.0008111591428953642, 0.0006483436877300649, 0.0005098380336449953,
      0.0003945718546790057, 0.0003006252709561299, 0.00022556291908195454,
      0.0001667201997047509, 0.00012142832016674395, 8.717517589579732e-05,
      6.170677342036762e-05, 4.3078612850048816e-05, 2.9668538604411052e-05,
      2.016263331289955e-05, 1.352445252132251e-05, 8.955945515554652e-06,
      5.8561622013868945e-06, 3.7818734021362707e-06, 2.4124965018208652e-06,
      1.5203949523925248e-06, 9.467392289818358e-07, 5.825485616203987e-07,
      3.5423709210471234e-07, 2.1288081704828541e-07, 1.2643507575665965e-07,
      7.421334373778742e-08, 4.30487840449515e-08, 2.467578330830761e-08,
      1.3975388284347507e-08, 7.819442241537502e-09, 4.3214198181322326e-09,
      2.3584077307959317e-09, 1.2706868191223754e-09, 6.756980996981133e-10,
      3.5449489898026626e-10, 1.8341701076120256e-10, 9.355150290086128e-11,
      4.702205245172574e-11, 2.463029175720112e-11]
    - [0.0016106811576795427, 0.0015948227710501223, 0.0015492044097361157,
      0.0014755450088028083, 0.001378365347957098, 0.0012631966867089383,
      0.0011360651175582694, 0.0010029877690935685, 0.0008695325604043342,
      0.0007404811241988182, 0.0006196152527556656, 0.000509628276830307,
      0.00041214715491639424, 0.0003278405411420452, 0.0002565832469133021,
      0.00019764775664157309, 0.000149897522111543, 0.00011196306166383518,
      8.23889120256364e-05, 5.974601950611539e-05, 4.2709441259026545e-05,
      3.010491443684766e-05, 2.0929949723183705e-05, 1.4355857745385043e-05,
      9.716878826924453e-06, 6.4917307095708625e-06, 4.2817591833907965e-06,
      2.7886624469474195e-06, 1.7937283294054444e-06, 1.1396463070808862e-06,
      7.153061573788856e-07, 4.4357546704465253e-07, 2.717883600285715e-07,
      1.6455245003561363e-07, 9.844600489459686e-08, 5.819816118511007e-08,
      3.399550843435483e-08, 1.9620249908819643e-08, 1.118698805790586e-08,
      6.300675629518506e-09, 3.504694602176215e-09, 1.9249067649413546e-09,
      1.0436526653309649e-09, 5.584209646811934e-10, 2.9476867310877374e-10,
      1.5344418901397408e-10, 7.873816432003128e-11, 3.980907187150618e-11,
      1.9823799888962727e-11, 1.0290135406919167e-11]
    - [0.0008428910480967663, 0.0008315641064344213, 0.0008044133921430494,
      0.000762815735963913, 0.0007093423884257663, 0.000647040146715367,
      0.0005791505731638934, 0.0005088441930557967, 0.00043899645636287597,
      0.000372024010235015, 0.00030978911435718506, 0.0002535700961785282,
      0.00020408803384872425, 0.00016157512381839202, 0.00012586850504186183,
      9.651420479599764e-05, 7.286856053022474e-05, 5.418808784609109e-05,
      3.970252868375387e-05, 2.8669150201926986e-05, 2.040893822412178e-05,
      1.4327025824833854e-05, 9.920572584537374e-06, 6.7775211862767675e-06,
      4.569405260346506e-06, 3.0408600839717286e-06, 1.997865899995621e-06,
      1.296121819805708e-06, 8.304276718361865e-07, 5.25522437010323e-07,
      3.2851909750674115e-07, 2.0288282026830741e-07, 1.2378527626302238e-07,
      7.461796031959538e-08, 4.443930949209634e-08, 2.6147271706584832e-08,
      1.5198207884468218e-08, 8.726150435859765e-09, 4.9483428295811715e-09,
      2.7709621954448384e-09, 1.5319552467260957e-09, 8.359889549055673e-10,
      4.501644136806432e-10, 2.3912083186000703e-10, 1.2525080131513368e-10,
      6.46670226543439e-11, 3.289481991736873e-11, 1.6477737458163735e-11,
      8.12507416076134e-12, 4.177365343693648e-12]
    - [0.0004299848973921367, 0.0004226771651984261, 0.00040718447596954464,
      0.00038445132445494355, 0.00035589124049621067, 0.00032313136252062793,
      0.00028786447530976055, 0.00025171327983537854, 0.0002161202135690959,
      0.00018227101491578884, 0.00015105451138016214, 0.0001230561102259032,
      9.857884065153271e-05, 7.768381097454926e-05, 6.024152815329737e-05,
      4.598635727145637e-05, 3.456802860412869e-05, 2.559607386726694e-05,
      1.8675010252111615e-05, 1.3429728920695668e-05, 9.521748937967242e-06,
      6.657742313886763e-06, 4.592072246076296e-06, 3.125108557410392e-06,
      2.0988980441924027e-06, 1.3914702335175471e-06, 9.107316884006758e-07,
      5.885848990829083e-07, 3.756539052622848e-07, 2.3679593103598205e-07,
      1.474362992145856e-07, 9.067826274686153e-08, 5.5091317978156664e-08,
      3.306315792731788e-08, 1.960078946451488e-08, 1.1477414907435132e-08,
      6.637659237397494e-09, 3.790797455179883e-09, 2.1375692329910687e-09,
      1.1898639836664952e-09, 6.536711323982435e-10, 3.5431274808450756e-10,
      1.8942754979681844e-10, 9.985597768782868e-11, 5.188083832056374e-11,
      2.6555260360504934e-11, 1.3384255194364621e-11, 6.639074545124401e-12,
      3.2397586656741497e-12, 1.648853485635346e-12]
    - [0.0002140171311413784, 0.00020961704955860117, 0.00020109654458126366,
      0.00018904618282600304, 0.00017421810706120215, 0.00015745538718113405,
      0.00013961656917602292, 0.00012150860939704791, 0.00010383454586352979,
      8.715928363943233e-05, 7.189394841838363e-05, 5.829684822296312e-05,
      4.6487456513366765e-05, 3.6469068101756364e-05, 2.815579141238375e-05,
      2.1400128318521612e-05, 1.601831523894437e-05, 1.1811628678810795e-05,
      8.582816779871146e-06, 6.147592867605245e-06, 4.341668475590664e-06,
      3.0241140517262454e-06, 2.077951174034447e-06, 1.4088524012450775e-06,
      9.42707791230922e-07, 6.22657355530758e-07, 4.0602325003038346e-07,
      2.6142169774508595e-07, 1.662147725206434e-07, 1.0436910936231522e-07,
      6.472530974160077e-08, 3.964508831171135e-08, 2.398382311582556e-08,
      1.4330086268408256e-08, 8.455798341758822e-09, 4.9271511245141445e-09,
      2.8347721108106418e-09, 1.6100969135967775e-09, 9.026360088422121e-10,
      4.993434375224217e-10, 2.725178899604505e-10, 1.4667826541025085e-10,
      7.783239461246503e-11, 4.0701455179588826e-11, 2.096656113342582e-11,
      1.0634236200459228e-11, 5.3078930809862205e-12, 2.6057340940370593e-12,
      1.2575904792945466e-12, 6.331886746068528e-13]
    - [0.00010402965272835898, 0.0001015143499786281, 9.697966334473153e-05,
      9.077145904905711e-05, 8.32775096646509e-05, 7.492181712173259e-05,
      6.612739553068074e-05, 5.728422318925309e-05, 4.8725266249379455e-05,
      4.071184601059812e-05, 3.342818769709644e-05, 2.6983871918585193e-05,
      2.1422219301642827e-05, 1.673238212877197e-05, 1.2863025689846745e-05,
      9.735844335499187e-06, 7.257649895562029e-06, 5.330284485366373e-06,
      3.858066203717686e-06, 2.7528290179738023e-06, 1.9368520079772767e-06,
      1.3440957754285747e-06, 9.201966677821923e-07, 6.216394422665554e-07,
      4.1446229502695776e-07, 2.727663981876414e-07, 1.772215297785926e-07,
      1.1368715556362549e-07, 7.201344738375708e-08, 4.504527148674907e-08,
      2.782480111052622e-08, 1.697318414711004e-08, 1.02242386871507e-08,
      6.081482830389559e-09, 3.5715710657273043e-09, 2.0707441933309303e-09,
      1.1850649345417647e-09, 6.693022782630407e-10, 3.7296419252248255e-10,
      2.050032481062952e-10, 1.1111447735960845e-10, 5.936731429811504e-11,
      3.1255333680178945e-11, 1.6207504556378716e-11, 8.274094247198248e-12,
      4.156381461152994e-12, 2.053336654023164e-12, 9.969982434005205e-13,
      4.75568418033869e-13, 2.3672092707269157e-13]
    - [4.942963594487119e-05, 4.80502083622358e-05, 4.5707141263354185e-05,
      4.259294226543587e-05, 3.8901451595816907e-05, 3.483970882813121e-05,
      3.0610208394496057e-05, 2.6396101716502902e-05, 2.2350615244573283e-05,
      1.8591103652926136e-05, 1.519748279816592e-05, 1.2214292909701e-05,
      9.65536636629397e-06, 7.510006514413321e-06, 5.749681338429917e-06,
      4.33443933834763e-06, 3.2185049110852186e-06, 2.3547572342735243e-06,
      1.6980061993320863e-06, 1.20713392756135e-06, 8.462674156102773e-07,
      5.851932812596046e-07, 3.9923114572431744e-07, 2.6876118772759325e-07,
      1.7856604754248339e-07, 1.1710717173450348e-07, 7.58178151777173e-08,
      4.84620205450226e-08, 3.058449458276931e-08, 1.905834528618289e-08,
      1.1726133109304357e-08, 7.123584077796826e-09, 4.2725885019057935e-09,
      2.529839381670374e-09, 1.4785986787418965e-09, 8.528927195706691e-10,
      4.854463172568719e-10, 2.7257815545900966e-10, 1.5094828821525812e-10,
      8.241769605535822e-11, 4.435257799001156e-11, 2.351565833035271e-11,
      1.2278672512120827e-11, 6.311023509868259e-12, 3.191405407202712e-12,
      1.5869338815865357e-12, 7.754825748112528e-13, 3.7217199449536224e-13,
      1.753284811628803e-13, 8.621528467988255e-14]
    - [2.2980477322547322e-05, 2.2249607273665907e-05, 2.1071006768266495e-05,
      1.9547415106486525e-05, 1.7772820765822764e-05, 1.584538392088157e-05,
      1.3859268441055789e-05, 1.1898048092423246e-05, 1.0030217590562117e-05,
      8.306915609318488e-06, 6.761662807112077e-06, 5.4117090961445624e-06,
      4.260481494608881e-06, 3.3006165235187824e-06, 2.517125258535148e-06,
      1.8903455469856626e-06, 1.398456838753346e-06, 1.019446857114872e-06,
      7.325121487202207e-07, 5.189402789223285e-07, 3.625600861649859e-07,
      2.4986199666497616e-07, 1.698888932102811e-07, 1.1398569305869096e-07,
      7.54781010294451e-08, 4.9332111348908925e-08, 3.182859660161363e-08,
      2.0272763792035097e-08, 1.2747699004376708e-08, 7.913644200456365e-09,
      4.849936828935355e-09, 2.934171729482547e-09, 1.7522078180606048e-09,
      1.0327196286792371e-09, 6.006300334911235e-10, 3.446474845496862e-10,
      1.9506822176017147e-10, 1.0887421188989091e-10, 5.990427834646812e-11,
      3.248144327992402e-11, 1.7349643112172154e-11, 9.125128384337152e-12,
      4.723654176227066e-12, 2.4053981620799085e-12, 1.2042758518166452e-12,
      5.924290538498926e-13, 2.861803769017861e-13, 1.35655809155811e-13,
      6.306548588968579e-14, 3.061126226069682e-14]
    - [1.0464193583348104e-05, 1.0088152861521686e-05, 9.509619261923522e-06,
      8.781476664508828e-06, 7.947932500186289e-06, 7.054162618918598e-06,
      6.142687580912893e-06, 5.250542452630909e-06, 4.407452143190084e-06,
      3.6350218831650852e-06, 2.9468213203862374e-06, 2.349156583398887e-06,
      1.84228949556692e-06, 1.4218698604117787e-06, 1.080383121056698e-06,
      8.084680040318668e-07, 5.960147217475827e-07, 4.3300483027773715e-07,
      3.1009355196189147e-07, 2.1896231743585217e-07, 1.524840771781022e-07,
      1.0474877312744421e-07, 7.099410274077688e-08, 4.748017916941383e-08,
      3.133826771886691e-08, 2.0415191275935014e-08, 1.312738995202954e-08,
      8.332348445511509e-09, 5.220649760094635e-09, 3.2287909089457204e-09,
      1.9710126593784483e-09, 1.1875019800258968e-09, 7.060265938701369e-10,
      4.141718690024956e-10, 2.396780727868752e-10, 1.3679287534218307e-10,
      7.697842298482817e-11, 4.269834197098027e-11, 2.3336647001660307e-11,
      1.2562695069277891e-11, 6.658213240599203e-12, 3.472629706748757e-12,
      1.7814019625415868e-12, 8.983092524015944e-13, 4.4502951537019247e-13,
      2.164559698937228e-13, 1.0329204991774244e-13, 4.832358563331478e-14,
      2.2150500830528043e-14, 1.0603502810472645e-14]
    - [4.671732296483412e-06, 4.4831105830875886e-06, 4.205397177504373e-06,
      3.86495530805486e-06, 3.481947744826389e-06, 3.0765441166690006e-06,
      2.6673752475135825e-06, 2.2703659384519956e-06, 1.898027360693068e-06,
      1.559197104085222e-06, 1.2591608780820802e-06, 1.0000576247804256e-06,
      7.814590858227801e-07, 6.010217393453904e-07, 4.5512767164291574e-07,
      3.3945527535095594e-07, 2.494454750609019e-07, 1.806508056659839e-07,
      1.289711077199804e-07, 9.079030515512846e-08, 6.303418463465545e-08,
      4.317039045782701e-08, 2.9170281550594245e-08, 1.9449095325474397e-08,
      1.2797023922246964e-08, 8.310034060991569e-09, 5.32599837563481e-09,
      3.3690708389098598e-09, 2.1034020310040655e-09, 1.2960299610644474e-09,
      7.880450068933311e-10, 4.728000572185751e-10, 2.798505209651014e-10,
      1.6338504938302955e-10, 9.406653140515433e-11, 5.3392069164574156e-11,
      2.986772456649112e-11, 1.6461092073674732e-11, 8.934610953765699e-12,
      4.773799341990113e-12, 2.509669094804052e-12, 1.2974950609216982e-12,
      6.593037963187944e-13, 3.2907117464920116e-13, 1.6122487341407445e-13,
      7.748276143904382e-14, 3.6498992144422465e-14, 1.683875178740652e-14,
      7.603301605935638e-15, 3.586161651966708e-15]
    - [2.0475209781789213e-06, 1.9549760892010986e-06, 1.824331230697584e-06,
      1.6683549076725384e-06, 1.49595803056245e-06, 1.3158683327331298e-06,
      1.135998527157576e-06, 9.62985252843493e-07, 8.019288304682987e-07,
      6.56322458536633e-07, 5.281382120376624e-07, 4.1802546225066034e-07,
      3.2557459108972996e-07, 2.496031989311953e-07, 1.884308227270642e-07,
      1.4011891938997485e-07, 1.026634177115035e-07, 7.413607458046428e-08,
      5.2777467974822e-08, 3.7048590594232336e-08, 2.5649953559765323e-08,
      1.7517368838919204e-08, 1.1802713430149024e-08, 7.846501702417143e-09,
      5.147410903123937e-09, 3.332297201839929e-09, 2.1288762699483156e-09,
      1.3421599478939484e-09, 8.349983579634176e-10, 5.125774413587524e-10,
      3.1043821518215083e-10, 1.854666555408462e-10, 1.0928185499654033e-10,
      6.349235262729903e-11, 3.6363702660677655e-11, 2.0523547455396085e-11,
      1.1410915589404965e-11, 6.247405315104889e-12, 3.3666525091022206e-12,
      1.784863836824592e-12, 9.304411207527936e-13, 4.766484219007551e-13,
      2.398062736639968e-13, 1.1840839234213073e-13, 5.733882659011609e-14,
      2.7209605289644838e-14, 1.264279449863968e-14, 5.746834389275349e-15,
      2.5536197262915695e-15, 1.1854893219982738e-15]
    - [9.434692507042668e-07, 8.962660228796253e-07, 8.320842548156372e-07,
      7.573210553870183e-07, 6.760588766753946e-07, 5.922195052646122e-07,
      5.092978512857677e-07, 4.301738413740062e-07, 3.570142598902231e-07,
      2.9125726681871103e-07, 2.336636682029313e-07, 1.844145777017155e-07,
      1.4323453003870908e-07, 1.0952147348402855e-07, 8.246922755503512e-08,
      6.117283160082935e-08, 4.4711840931415374e-08, 3.2210467819918644e-08,
      2.2876239649743822e-08, 1.6020530535543947e-08, 1.1065059515091848e-08,
      7.538468124355944e-09, 5.066642547778204e-09, 3.3597542997794056e-09,
      2.198232340536895e-09, 1.4191654903783631e-09, 9.040366470535942e-10,
      5.682217734729558e-10, 3.5236940172177433e-10, 2.1556618126296278e-10,
      1.300775457371483e-10, 7.740757573457963e-11, 4.541786414640521e-11,
      2.626738071523101e-11, 1.4969934616265808e-11, 8.403949033863978e-12,
      4.645528641337266e-12, 2.5274525847831095e-12, 1.3527405962115894e-12,
      7.118626882233798e-13, 3.681063366142581e-13, 1.8692567838633e-13,
      9.315026669727445e-14, 4.551941519901682e-14, 2.179522057283812e-14,
      1.0216652089627725e-14, 4.684303617794701e-15, 2.098708224561257e-15,
      9.180593219731016e-16, 4.1962294432375783e-16]
    central_value: [2.6886227544910177e-09, 5.576208178438669e-11]


LHCb Bs->mumu 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_01_archilli.pdf
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [8.161097450987314e-10, 9.172370129183739e-10, 1.0183642807380164e-09,
      1.119491548557659e-09, 1.2206188163773015e-09, 1.3217460841969438e-09,
      1.4228733520165864e-09, 1.524000619836229e-09, 1.6251278876558715e-09,
      1.7262551554755139e-09, 1.8273824232951565e-09, 1.9285096911147992e-09,
      2.0296369589344414e-09, 2.130764226754084e-09, 2.2318914945737265e-09,
      2.3330187623933687e-09, 2.4341460302130116e-09, 2.5352732980326538e-09,
      2.6364005658522963e-09, 2.737527833671939e-09, 2.8386551014915815e-09,
      2.939782369311224e-09, 3.0409096371308666e-09, 3.1420369049505088e-09,
      3.2431641727701513e-09, 3.344291440589794e-09, 3.4454187084094364e-09,
      3.546545976229079e-09, 3.6476732440487216e-09, 3.748800511868364e-09,
      3.849927779688006e-09, 3.951055047507649e-09, 4.052182315327292e-09,
      4.153309583146934e-09, 4.254436850966576e-09, 4.355564118786219e-09,
      4.456691386605861e-09, 4.557818654425504e-09, 4.658945922245146e-09,
      4.7600731900647885e-09, 4.8612004578844315e-09, 4.962327725704074e-09,
      5.063454993523717e-09, 5.164582261343359e-09, 5.265709529163002e-09,
      5.366836796982644e-09, 5.467964064802286e-09, 5.569091332621929e-09,
      5.670218600441571e-09, 5.771345868261214e-09]
    - [-4.806317281473294e-13, 1.2345785573114215e-11, 2.517220287437576e-11,
      3.7998620175637304e-11, 5.082503747689885e-11, 6.365145477816038e-11,
      7.647787207942193e-11, 8.930428938068348e-11, 1.0213070668194502e-10,
      1.1495712398320657e-10, 1.277835412844681e-10, 1.4060995858572965e-10,
      1.534363758869912e-10, 1.6626279318825274e-10, 1.790892104895143e-10,
      1.9191562779077584e-10, 2.0474204509203738e-10, 2.1756846239329893e-10,
      2.3039487969456047e-10, 2.43221296995822e-10, 2.5604771429708354e-10,
      2.688741315983451e-10, 2.8170054889960663e-10, 2.945269662008682e-10,
      3.0735338350212973e-10, 3.2017980080339127e-10, 3.330062181046528e-10,
      3.4583263540591437e-10, 3.586590527071759e-10, 3.7148547000843746e-10,
      3.84311887309699e-10, 3.9713830461096055e-10, 4.099647219122221e-10,
      4.2279113921348364e-10, 4.356175565147452e-10, 4.4844397381600674e-10,
      4.612703911172683e-10, 4.740968084185298e-10, 4.869232257197914e-10,
      4.997496430210529e-10, 5.125760603223145e-10, 5.25402477623576e-10,
      5.382288949248376e-10, 5.510553122260991e-10, 5.638817295273607e-10,
      5.767081468286222e-10, 5.895345641298837e-10, 6.023609814311453e-10,
      6.151873987324068e-10, 6.280138160336684e-10]
    y:
    - [1.3143971288076154e-07, 1.6755574140528865e-07, 2.1438805879965477e-07,
      2.6949475183470924e-07, 3.328040377252256e-07, 4.037526777806398e-07,
      4.812057399467049e-07, 5.634232142170774e-07, 6.480779255863594e-07,
      7.323324453975564e-07, 8.129762839907415e-07, 8.866169546500622e-07,
      9.499106170747565e-07, 9.998112195582903e-07, 1.0338126084176268e-06,
      1.0501569176253147e-06, 1.0479851407705222e-06, 1.0274119355709363e-06,
      9.89515594239799e-07, 9.362444008012251e-07, 8.702506942066767e-07,
      7.946723050354229e-07, 7.128864032012355e-07, 6.28262502287632e-07,
      5.43939380477658e-07, 4.626455819989729e-07, 3.8657600234196844e-07,
      3.1732911198780797e-07, 2.5590189184052137e-07, 2.0273355275584232e-07,
      1.5778522014451437e-07, 1.2064117640406132e-07, 9.061776806980534e-08,
      6.686821241756268e-08, 4.8474643070889164e-08, 3.452216952865536e-08,
      2.4152945215627934e-08, 1.6600863019562537e-08, 1.120933349285156e-08,
      7.435624825974161e-09, 4.845556944527237e-09, 3.1021192526317316e-09,
      1.9510204916827195e-09, 1.2054625618269739e-09, 7.317018912211048e-10,
      4.3631805287288124e-10, 2.5559993665694084e-10, 1.4709802969645628e-10,
      8.3173370539074e-11, 4.838349684623135e-11]
    - [3.878158386282714e-07, 4.923565057071156e-07, 6.271847100380089e-07,
      7.849091146019531e-07, 9.650100508837757e-07, 1.1655552247408418e-06,
      1.3830007916261671e-06, 1.6121318430435743e-06, 1.8461510784103667e-06,
      2.076932942174604e-06, 2.2954416924029405e-06, 2.4922902054066044e-06,
      2.6583949932370254e-06, 2.785665492129056e-06, 2.867655471579275e-06,
      2.9001037543765547e-06, 2.8813011511019937e-06, 2.8122396320916843e-06,
      2.6965256163258486e-06, 2.5400679268081143e-06, 2.350577991496837e-06,
      2.136941113536936e-06, 1.908530032289909e-06, 1.6745341016601958e-06,
      1.4433695823351153e-06, 1.2222207581884215e-06, 1.016740952924921e-06,
      8.309206119556645e-07, 6.671097718695534e-07, 5.261670242605017e-07,
      4.0769792909266544e-07, 3.103429890095672e-07, 2.320779749252951e-07,
      1.7049610746227568e-07, 1.2305055152644164e-07, 8.724513427486225e-08,
      6.076974592208995e-08, 4.158360914700069e-08, 2.795409869342407e-08,
      1.846109097666488e-08, 1.1977268495878096e-08, 7.63390520038444e-09,
      4.779960349141002e-09, 2.9402914431705277e-09, 1.7768264904040581e-09,
      1.0548439471828293e-09, 6.152051528232841e-10, 3.524846977673467e-10,
      1.9842309385662363e-10, 1.1495466379726905e-10]
    - [1.2014436902795998e-06, 1.5185447893919208e-06, 1.925103151160912e-06,
      2.397663280391058e-06, 2.933667799230927e-06, 3.526324138942143e-06,
      4.164108918103236e-06, 4.8307046501541675e-06, 5.505381825137618e-06,
      6.1638627321237425e-06, 6.779646138952983e-06, 7.325708763765445e-06,
      7.776440009802843e-06, 8.109620986110776e-06, 8.308236356884218e-06,
      8.361913740801027e-06, 8.267821232058892e-06, 8.030914949612443e-06,
      7.663506496478017e-06, 7.184202870200959e-06, 6.616345866810279e-06,
      5.98613306116247e-06, 5.32063034614291e-06, 4.6458840045730515e-06,
      3.9853107633474605e-06, 3.3584939957941176e-06, 2.7804527210884677e-06,
      2.2613876060897213e-06, 1.806853972623918e-06, 1.4182724167657027e-06,
      1.09366625629743e-06, 8.285114661640026e-07, 6.165961207768514e-07,
      4.508079927326622e-07, 3.23795628465097e-07, 2.2847511741181883e-07,
      1.583781959366717e-07, 1.0785503610951304e-07, 7.215626084189784e-08,
      4.742377981174449e-08, 3.062011839728919e-08, 1.942254427469606e-08,
      1.2103024962028665e-08, 7.409182500171793e-09, 4.455897683328949e-09,
      2.6326230658033262e-09, 1.5280258752373937e-09, 8.712871107768282e-10,
      4.881169129589731e-10, 2.81532333976248e-10]
    - [3.5512584579519983e-06, 4.468647340339764e-06, 5.6378385238397355e-06,
      6.9880601050394705e-06, 8.50920888723028e-06, 1.017912137015934e-05,
      1.1962445019992374e-05, 1.3810778856070362e-05, 1.5664081788290815e-05,
      1.745340905508156e-05, 1.910487264657185e-05, 2.0544547540269027e-05,
      2.170388949465396e-05, 2.2525119953383325e-05, 2.2965992024817315e-05,
      2.300339099614038e-05, 2.2635342349851368e-05, 2.188118448903938e-05,
      2.077988514176331e-05, 1.9386705451532687e-05, 1.7768609198967747e-05,
      1.5998947515127744e-05, 1.4152004113933023e-05, 1.2297958778631169e-05,
      1.0498727759497285e-05, 8.804990057720458e-06, 7.254535662118636e-06,
      5.871903699189567e-06, 4.669138787406241e-06, 3.6473983434362364e-06,
      2.799098388218693e-06, 2.1102877903718563e-06, 1.5629812303778612e-06,
      1.1372459359550984e-06, 8.129120827678179e-07, 5.708490970113024e-07,
      3.9381079115952517e-07, 2.668962432896393e-07, 1.7769936003436777e-07,
      1.1622988844699752e-07, 7.468585078415249e-08, 4.7146276475890016e-08,
      2.923782208898335e-08, 1.781275907573335e-08, 1.066119588968462e-08,
      6.268580492145601e-09, 3.620937635200255e-09, 2.054761582939629e-09,
      1.1456030353571561e-09, 6.578217010695314e-10]
    - [1.0012194750732034e-05, 1.2542748254188678e-05, 1.5748507740828435e-05,
      1.94264398920484e-05, 2.35415787103018e-05, 2.802634751128961e-05,
      3.2778266080756146e-05, 3.76611870375674e-05, 4.250994927868001e-05,
      4.7138496193842194e-05, 5.135106023574008e-05, 5.49555628765868e-05,
      5.777799413348091e-05, 5.967628987839631e-05, 6.055217169842563e-05,
      6.0359576906901085e-05, 5.9108672326432555e-05, 5.6864965047077776e-05,
      5.374361841185967e-05, 4.989965968621665e-05, 4.5515238101258064e-05,
      4.078538897534152e-05, 3.590384435813971e-05, 3.105030360539911e-05,
      2.638027410665753e-05, 2.2018174586969625e-05, 1.8053934920942423e-05,
      1.4542899022174779e-05, 1.1508498330125619e-05, 8.94694739482911e-06,
      6.833129682293861e-06, 5.126878160804805e-06, 3.778982533838147e-06,
      2.736436200158007e-06, 1.946634086661577e-06, 1.3604164509870408e-06,
      9.340023751740241e-07, 6.29959515981444e-07, 4.1741288883493723e-07,
      2.717112521328095e-07, 1.7375525456093286e-07, 1.091583153703817e-07,
      6.736964465049191e-08, 4.0847007302895264e-08, 2.4330149851906002e-08,
      1.4236980132773442e-08, 8.184262089264092e-09, 4.621997780301608e-09,
      2.564558456209408e-09, 1.466075241281866e-09]
    - [2.6925122850136274e-05, 3.3580775899661266e-05, 4.196116921338174e-05,
      5.151233102498406e-05, 6.212456764756859e-05, 7.360445648143717e-05,
      8.567091300577134e-05, 9.796055451665948e-05, 0.00011004178558093598,
      0.00012143743267761667, 0.00013165461274280496, 0.00014021941055609256,
      0.0001467130510178178, 0.00015080575479591127, 0.0001522844766195325,
      0.0001510712803060575, 0.00014723014471851355, 0.0001409613734257016,
      0.00013258428793284037, 0.0001225102857593278, 0.00011120942611868417,
      9.917431301995037e-05, 8.688511021532625e-05, 7.477907114264734e-05,
      6.322710989191337e-05, 5.251884294129565e-05, 4.285638379063573e-05,
      3.4356146831789824e-05, 2.705714269967018e-05, 2.09337950761388e-05,
      1.591118624239949e-05, 1.1880800528396577e-05, 8.715200923532663e-06,
      6.280549717829088e-06, 4.446378876819572e-06, 3.092458135358364e-06,
      2.1129525589206088e-06, 1.418287311999475e-06, 9.352489809535511e-07,
      6.058691285356904e-07, 3.855839595345448e-07, 2.410724868039112e-07,
      1.4806925506370956e-07, 8.934508974397179e-08, 5.296208106926559e-08,
      3.0842384602925764e-08, 1.7644908460406724e-08, 9.916979721530528e-09,
      5.4761135793382595e-09, 3.1166333958619604e-09]
    - [6.906668313012352e-05, 8.575732956186705e-05, 0.00010664444910518821,
      0.0001302901813786018, 0.00015637728784434176, 0.00018438441889926993,
      0.0002135813442939544, 0.0002430473928472478, 0.0002717109696450763,
      0.00029840901026948255, 0.0003219624670785568, 0.00034126135850199224,
      0.00035535099712204584, 0.0003635101283422277, 0.0003653120920562674,
      0.00036066179031898194, 0.00034980400289297866, 0.0003333020386411523,
      0.00031198931426713194, 0.00028689965332604194, 0.00025918441400580244,
      0.0002300256647830528, 0.00020055443100080742, 0.00017178165522827265,
      0.0001445472584485199, 0.00011948998025511225, 9.703796361222736e-05,
      7.741772646406627e-05, 6.067750388047435e-05, 4.6720077510057935e-05,
      3.534011487920427e-05, 2.6261583762870605e-05, 1.9171779470618276e-05,
      1.3749676815545904e-05, 9.687486496683803e-06, 6.705301099101227e-06,
      4.559466332271936e-06, 3.0457783568149503e-06, 1.9988082521484024e-06,
      1.2886427231515961e-06, 8.161734666242477e-07, 5.078330630319645e-07,
      3.104188086286615e-07, 1.8640760958736684e-07, 1.0996837338843819e-07,
      6.373243613896139e-08, 3.628622525075002e-08, 2.0296054446932957e-08,
      1.1153593007426295e-08, 6.319717743533776e-09]
    - [0.00016898824159318238, 0.00020889533999076616, 0.0002585270020477927,
      0.0003143324047847952, 0.00037545764742456106, 0.0004405764796667535,
      0.0005078906498299419, 0.00057518527458585, 0.0006399328844396852,
      0.0006994404281688645, 0.000751029226297061, 0.0007922315828437287,
      0.0008209851185886091, 0.0008358045715637599, 0.0008359124109909469,
      0.0008213031522356837, 0.0007927464542222013, 0.0007517174122562096,
      0.0007002688170678787, 0.0006408619790246185, 0.0005761733208704028,
      0.000508897560372663, 0.00044156653039267374, 0.00037640075045090545,
      0.00031520519607060283, 0.00025931331072613786, 0.00020957757276104735,
      0.00016640001338963863, 0.00012979275829857865, 9.945717548995427e-05,
      7.487043136090336e-05, 5.536981896423373e-05, 4.022762807661953e-05,
      2.871205672092239e-05, 2.0132269467789502e-05, 1.386786868287441e-05,
      9.384589075601519e-06, 6.238919119242814e-06, 4.074665897876527e-06,
      2.6143468641258774e-06, 1.6478700703451394e-06, 1.0204019459039014e-06,
      6.207377315613601e-07, 3.7096553756799563e-07, 2.1779481746703184e-07,
      1.256174783601415e-07, 7.117724193342503e-08, 3.9620576827304853e-08,
      2.1668763008603573e-08, 1.2223248032571816e-08]
    - [0.00039438186646648354, 0.0004853542321723032, 0.0005977868577293553,
      0.0007233402264657754, 0.000859888793608009, 0.0010043366269493344,
      0.0011527070623903854, 0.00130029078913531, 0.0014417867404345754,
      0.0015713409437372082, 0.0016828173609173085, 0.0017701294051428698,
      0.0018279632356868454, 0.0018525219263622545, 0.0018425557706182286,
      0.0017987031136440731, 0.0017240606298846923, 0.0016234074512958695,
      0.0015023449125816264, 0.0013666841888260242, 0.0012220907537563196,
      0.0010739625824349912, 0.0009273367019435951, 0.0007866780910791251,
      0.0006556158489424182, 0.0005367730397709699, 0.00043173822575219686,
      0.00034114488550634825, 0.0002648169511951894, 0.0002019487885619652,
      0.00015129524456375425, 0.00011135195787332647, 8.051169905449505e-05,
      5.7188496680587516e-05, 3.9906801735785014e-05, 2.7357330731396753e-05,
      1.8424218378675937e-05, 1.2189698918045839e-05, 7.922923076961127e-06,
      5.059020676819562e-06, 3.173481886714675e-06, 1.9556635782040134e-06,
      1.1839703480926432e-06, 7.041676322992058e-07, 4.114336849823498e-07,
      2.3616317934317268e-07, 1.3317204923583622e-07, 7.377386435530905e-08,
      4.0153740722937154e-08, 2.255008229514748e-08]
    - [0.0008779600100472563, 0.0010759173050029903, 0.0013200865896182078,
      0.0015944644450386616, 0.0018992485360804115, 0.0022341086902125298,
      0.0025953558163453946, 0.002972967203139714, 0.003350371306348937,
      0.003704947243630405, 0.004011825689654762, 0.004246707236641231,
      0.004389871691339067, 0.004428864585012034, 0.0043614469563759495,
      0.004193613987866994, 0.003940597327127577, 0.0036240007064297984,
      0.0032684859882075234, 0.0028981743107013114, 0.002533155303436334,
      0.0021868050487843563, 0.001865268719867461, 0.0015698615209088856,
      0.0013009218075195575, 0.0010598473376912806, 0.0008483571627101799,
      0.0006671244730526696, 0.0005153753017353592, 0.00039113698579221434,
      0.00029162363675067126, 0.00021360190075703708, 0.00015370077550266292,
      0.00010865145810091282, 7.545423381161596e-05, 5.147782894686843e-05,
      3.450208857865435e-05, 2.2717425033980033e-05, 1.4694722047332078e-05,
      9.337964150876157e-06, 5.829503713252749e-06, 3.5751932247453514e-06,
      2.1540511329980484e-06, 1.2749731899557654e-06, 7.413693906796e-07,
      4.235033051715009e-07, 2.3766624873098872e-07, 1.3102880287815892e-07,
      7.09741830905938e-08, 3.968187084803883e-08]
    - [0.0018764561284311935, 0.0023168032934362667, 0.0028933390577685395,
      0.0035879221034242795, 0.004403746909369159, 0.005327283547839644,
      0.006328362962470507, 0.007361831428218348, 0.008370438468618428,
      0.009289066631420905, 0.010051629922122824, 0.010599091572903388,
      0.01088750695822243, 0.01089423186887567, 0.010621059386190452,
      0.010093474101926587, 0.009356512600727427, 0.008468021613550172,
      0.007490908906455613, 0.006485909751590989, 0.005506111073585192,
      0.004593763374131916, 0.003778844821883293, 0.0030775754869655993,
      0.0024901190113992204, 0.0020012474895173523, 0.0015905076944715938,
      0.001244395470055364, 0.0009567171380226711, 0.0007226017576241253,
      0.0005361701932106662, 0.0003908362790406975, 0.0002798824244288091,
      0.00019689964764932393, 0.00013608266478623516, 9.239516079683426e-05,
      6.162886939827422e-05, 4.038385090577342e-05, 2.5996795241847383e-05,
      1.644070556533124e-05, 1.0214324342608954e-05, 6.234295607862032e-06,
      3.738123904009008e-06, 2.201955551737455e-06, 1.2742421249491446e-06,
      7.244091425229982e-07, 4.0458002944790773e-07, 2.219798302655314e-07,
      1.1966228624804143e-07, 6.660681221120903e-08]
    - [0.004019202705097488, 0.005086863288911091, 0.006503492105157221,
      0.008200967959314404, 0.010166553385107035, 0.012357190882697232,
      0.014694691641851571, 0.01706621425521726, 0.0193312573434082,
      0.021335189090282015, 0.02292765974137403, 0.023982724447374506,
      0.024416658501926414, 0.024199708975018684, 0.02335934878222799,
      0.02197459747229823, 0.020163011956146885, 0.0180634146963787,
      0.015817951194192794, 0.013556640288436837, 0.0113864909367797,
      0.009385942626411962, 0.00760424209126274, 0.006064790298997352,
      0.004771378635786645, 0.003715141417146592, 0.0028762225620108384,
      0.0022178188029899387, 0.0016939202634323953, 0.0012732975826321255,
      0.00094027019751445, 0.0006821108883180314, 0.00048612230834304334,
      0.0003403491534720473, 0.00023409511570607718, 0.00015817891217596728,
      0.00010500098447330219, 6.847415977064824e-05, 4.386807801113148e-05,
      2.7609532741194525e-05, 1.707096456459028e-05, 1.0369208789530402e-05,
      6.187592896172501e-06, 3.6273244181497616e-06, 2.0890056813817425e-06,
      1.181901808470781e-06, 6.569188556052142e-07, 3.586993688441487e-07,
      1.9243521326668392e-07, 1.0663886504813545e-07]
    - [0.008286018421272055, 0.010596353446805278, 0.013657163774021605,
      0.017310702097171834, 0.021514430551885764, 0.02615497317809468,
      0.031041342652189587, 0.03591134355518113, 0.04045272238404731,
      0.04433757545772332, 0.047264684004995346, 0.0490016186315763,
      0.049417765165917296, 0.048501274795695486, 0.04635679808016782,
      0.043185457974566216, 0.039252386087135605, 0.03484920912984323,
      0.030258791364385956, 0.025727719333698825, 0.02144931528937487,
      0.017557300347701307, 0.014128256350743416, 0.011190028227988178,
      0.008733102336691724, 0.006722590071675267, 0.0051097472975591834,
      0.0038433020414656207, 0.002873963336763166, 0.002139216300594083,
      0.0015725681876093873, 0.0011355117219553467, 0.0008053685301630957,
      0.0005611559853822398, 0.00038411484231588194, 0.0002583016214424095,
      0.0001706403488962137, 0.00011074519261673418, 7.060843564643809e-05,
      4.422591744325105e-05, 2.721357929033965e-05, 1.6450649015466624e-05,
      9.769424050484635e-06, 5.699587689487279e-06, 3.2666790927706572e-06,
      1.8393232500653287e-06, 1.017415155480883e-06, 5.528749320965712e-07,
      2.951827564096759e-07, 1.628514270572306e-07]
    - [0.015802746303416527, 0.02036342682499735, 0.026394641253143572,
      0.033557186332863184, 0.04173107940290871, 0.05065083762812927,
      0.059900180506104864, 0.06893545707503639, 0.07713825796976341,
      0.08389080914265963, 0.08866052380844673, 0.09107618012284269,
      0.0909792893923991, 0.08844016431675276, 0.08373699402836118,
      0.07730492423756738, 0.06966805969517792, 0.06136907314452633,
      0.05290893725169193, 0.0447046138771093, 0.03706718935880667,
      0.030198484746030523, 0.024201435261409884, 0.0190986218097669,
      0.01485383446399662, 0.01139283490674209, 0.008620991738309615,
      0.00643687600891452, 0.004742872823804181, 0.0034565736726872424,
      0.0025067280235820076, 0.0018021565108339588, 0.0012726761483580762,
      0.0008825209000401272, 0.0006011908008486165, 0.00040233534029526894,
      0.0002645163926354785, 0.0001708462911704363, 0.0001084044408526838,
      6.757361397082814e-05, 4.138050378420346e-05, 2.4894474046251322e-05,
      1.47129138225224e-05, 8.542460544409665e-06, 4.872544636991134e-06,
      2.730343104983061e-06, 1.5030283735163536e-06, 8.128411601937435e-07,
      4.3189673775756606e-07, 2.3721935703904464e-07]
    - [0.027987402867038106, 0.03625882172962324, 0.0471556347027433,
      0.0600059919864356, 0.07452582686601743, 0.09016422218130958,
      0.10611009642196995, 0.12135349294645358, 0.13479689196918745,
      0.14539912289139034, 0.15232354070508705, 0.15505772789147837,
      0.15347908296662172, 0.14785519258155216, 0.1387826466244493,
      0.12708188456325567, 0.11367427869128774, 0.09946620265084169,
      0.08525804535951334, 0.07168744193010929, 0.059206897494577956,
      0.04808964074175451, 0.038454462715607075, 0.030300097156348273,
      0.02354139144440082, 0.018042020194830404, 0.01364096678983312,
      0.010171960270806886, 0.007476351218471071, 0.005410904809049208,
      0.0038563685723545077, 0.0027264695079991207, 0.0019167571919672082,
      0.001323837853241692, 0.0008975171090766035, 0.0005977621608546887,
      0.0003911133510466263, 0.0002514000830471566, 0.00015875110128171815,
      9.84819481364428e-05, 6.001849068462209e-05, 3.5933710362910214e-05,
      2.1135260763663382e-05, 1.2212419454036325e-05, 6.932412053581693e-06,
      3.865944183858298e-06, 2.1179482510703917e-06, 1.1398918907650096e-06,
      6.027650358349336e-07, 3.296005056631782e-07]
    - [0.046244732522935796, 0.06008305978598615, 0.07820947167811229,
      0.099399841870745, 0.12307285793597904, 0.14820844201776764,
      0.173382869366001, 0.1968855759057625, 0.21693097339053388,
      0.231972573557074, 0.2409329202760391, 0.24324209455950638,
      0.23884759484442053, 0.22827434843252675, 0.21260353887791783,
      0.19327785562608682, 0.1717813016309308, 0.1494782588002947,
      0.12753162629687695, 0.10683466246865321, 0.08799083764288962,
      0.07133635340219853, 0.05698652384119334, 0.04489160096621376,
      0.03489149608074725, 0.026762914903077768, 0.02025601326928009,
      0.015120291114243145, 0.011121006944101515, 0.00804809550702474,
      0.005719804539052468, 0.003987370347158769, 0.0027517077337369045,
      0.0018926648860711382, 0.0012780217654270488, 0.0008471084478084579,
      0.0005515984624692991, 0.0003528544785613495, 0.0002217465009047354,
      0.00013690095300907744, 8.303185139694773e-05, 4.9473373640487865e-05,
      2.8959221682665075e-05, 1.665293546067689e-05, 9.407695818524894e-06,
      5.2211273829499e-06, 2.8466486399347956e-06, 1.5247266697841597e-06,
      8.023919022747003e-07, 4.368134173560756e-07]
    - [0.07158445281804932, 0.09302848092935877, 0.12090593495803047,
      0.15316411244487396, 0.1887448061009076, 0.22579739779325633,
      0.2614884002757343, 0.292921205438738, 0.31839578366217797,
      0.3370059833355617, 0.3477804503230653, 0.34990707789131303,
      0.3430463154257397, 0.3274274821068517, 0.303895712701679,
      0.2744764864036755, 0.24221597986897694, 0.20967801786067916,
      0.1782302694209903, 0.14888874847669872, 0.12238969083576622,
      0.09911434330491936, 0.07915091230239696, 0.06237581830126315,
      0.048529563417214636, 0.03727970720230771, 0.028268297223272478,
      0.02114430378176136, 0.01558336720678232, 0.011297819203122046,
      0.008039884241637988, 0.005600661415843939, 0.003813551435521003,
      0.0025767957640825357, 0.0017352097746701105, 0.0011450684782175619,
      0.00074203767176903, 0.00047239832901241146, 0.00029544681040962384,
      0.0001815259896810822, 0.0001095687923747419, 6.497158943610737e-05,
      3.784849909045668e-05, 2.1660196238106232e-05, 1.2177683048601272e-05,
      6.725978894629646e-06, 3.649512776857374e-06, 1.9453727630537498e-06,
      1.0188436034958622e-06, 5.521875009689652e-07]
    - [0.10417427861153888, 0.13507175872908697, 0.1748698971078963,
      0.2203208440840055, 0.26873281353184725, 0.31528207996543045,
      0.35781099935525235, 0.3960463303985239, 0.4280319984007567,
      0.45138307309417597, 0.46430440525010747, 0.46581320386380315,
      0.4557847500260945, 0.43493079392238504, 0.4046294435992858,
      0.3665587862107206, 0.322613598762037, 0.2768549106811463,
      0.23406632576906788, 0.19508880865214445, 0.1601444158739771,
      0.12959649615398586, 0.10348506146868046, 0.08159353189103834,
      0.06354616390456565, 0.04888699582879883, 0.037137913755639296,
      0.027837373951272594, 0.02056319944980149, 0.014943429826295967,
      0.010658961536990237, 0.007441089650889416, 0.005066679857915346,
      0.003369144935105159, 0.0022429001686742975, 0.0014763211690452796,
      0.0009521631261095272, 0.0006032586709018969, 0.0003754778630608511,
      0.00022959036395608473, 0.00013791500830080195, 8.1387546725429e-05,
      4.7183802773288645e-05, 2.687302006868829e-05, 1.5035870183334522e-05,
      8.264740326477967e-06, 4.4629129160117466e-06, 2.367533684930724e-06,
      1.233988211319264e-06, 6.658243526291292e-07]
    - [0.14295258586521578, 0.18449644637032697, 0.23730697108403642,
      0.29483534729822264, 0.35150186086682284, 0.40725686147712775,
      0.4609968792560449, 0.5091810266167391, 0.548543099499461,
      0.5763624101704061, 0.5906438121333615, 0.590338009956198,
      0.5754676492969549, 0.5471244938757871, 0.5073365883259973,
      0.45882114749836655, 0.404576827694967, 0.3472231362027647,
      0.2910192101687822, 0.24147675495007767, 0.19799176118315928,
      0.16012856158521738, 0.1278452373656424, 0.1008251241238298,
      0.07857195762356313, 0.06050362259128342, 0.04602008403686766,
      0.03454795016515069, 0.025566106578071835, 0.018617332403171632,
      0.013310398766700367, 0.009316339495672512, 0.0063616913006917354,
      0.004223294104636544, 0.002763863221060174, 0.001814573513848057,
      0.0011653834366253425, 0.0007348037384120521, 0.0004551577410123571,
      0.00027697531429688355, 0.00016558033190516703, 9.724448667249806e-05,
      5.610606130029695e-05, 3.180117231181245e-05, 1.770781730218247e-05,
      9.686691965566936e-06, 5.205644434855982e-06, 2.7482868925113143e-06,
      1.4255651253795088e-06, 7.657823336548093e-07]
    - [0.1854599689522234, 0.23770677086176503, 0.3017054765082973,
      0.36771801835895557, 0.43575053651608375, 0.5040382279992887,
      0.568686239335691, 0.6257889826414907, 0.6716270634504165,
      0.7030294881332778, 0.7177347507957904, 0.7146600170410252,
      0.694032927376061, 0.6573637390190552, 0.6072625399608609,
      0.5471322539647726, 0.4807871192404329, 0.41202879134428555,
      0.34437405708641927, 0.2836681881657103, 0.23216980790489183,
      0.18763972395029052, 0.14974027924592867, 0.11806172399705551,
      0.09199751977031469, 0.07085000036779233, 0.053906918849703986,
      0.04049130946439269, 0.02998987967727146, 0.02186557720084884,
      0.01565945493188526, 0.010986010114428083, 0.007525144512823924,
      0.005013200122502506, 0.003255805275386592, 0.0021244105959775756,
      0.0013604952337115685, 0.0008537213099644636, 0.0005262795683261074,
      0.0003187171636744671, 0.00018961947874462478, 0.00011082787323274717,
      6.363610717139011e-05, 3.589605849752246e-05, 1.989200127331423e-05,
      1.0829259152812234e-05, 5.79172015949137e-06, 3.043020983052509e-06,
      1.5708694534651663e-06, 8.400942097236673e-07]
    - [0.22798253624740794, 0.2892454829594624, 0.3614255481099703,
      0.437850716330899, 0.5173637187162946, 0.596240347988964,
      0.6701806770690677, 0.734695738716481, 0.7855398449709476,
      0.8191699173616359, 0.8331531688418914, 0.8264579934743063,
      0.7995797694737496, 0.7544802727836105, 0.6943509902131297,
      0.6232399847445586, 0.545602857368006, 0.4658466274938782,
      0.3879851265074443, 0.3174021705610295, 0.25905163089533073,
      0.20917082814026852, 0.16676970033327712, 0.13136917920138513,
      0.10227563317567655, 0.07869836121917637, 0.05983315011316557,
      0.04491680657866178, 0.03325830428584697, 0.024252646852750057,
      0.01738299847008973, 0.01221561952977842, 0.008391030369243935,
      0.005613831364122436, 0.0036513564328295224, 0.002369356078900177,
      0.0015149057788086766, 0.0009461138247659428, 0.0005804349938789006,
      0.00034982620713148766, 0.00020712839954953118, 0.00012048015342475733,
      6.884619280267259e-05, 3.864852286805729e-05, 2.1314464482658403e-05,
      1.1547939653109026e-05, 6.146432833503672e-06, 3.2138849726316413e-06,
      1.651108557976703e-06, 8.790895978844816e-07]
    - [0.2660132675103603, 0.33339342426073026, 0.41302719758615386,
      0.4985112370420337, 0.5868346253792084, 0.6737544011430111,
      0.7544536746180177, 0.82396472599701, 0.8776669416175803,
      0.9117923407827172, 0.9238622415915436, 0.9129848576703362,
      0.8799642126930143, 0.8272019023181054, 0.7584083704272107,
      0.6781718977979465, 0.5914547718983069, 0.5030931099246767,
      0.4173836307425139, 0.3392442201517027, 0.2757721308029297,
      0.2223981014131684, 0.1770612566425771, 0.13925355333979186,
      0.10822597454966666, 0.08312562722160052, 0.06308447824711996,
      0.04727775344837914, 0.034957756828641454, 0.02546935201286878,
      0.018252864241813004, 0.012839157606853543, 0.008840500647413211,
      0.005939773394709194, 0.0038837865218667436, 0.0025192612909673948,
      0.0016089064584579123, 0.0010001198619149212, 0.0006106214596475313,
      0.00036625252566765135, 0.00021581307254193345, 0.0001249290455078923,
      7.104567589094038e-05, 3.969176697984856e-05, 2.1784709363722713e-05,
      1.17460450414169e-05, 6.221858182936775e-06, 3.237703749814333e-06,
      1.6553603918408084e-06, 8.774445650152516e-07]
    - [0.2949945241125201, 0.3657693698047756, 0.4509069146175958,
      0.5421793688716886, 0.6358346861819901, 0.7272613754209601,
      0.8113008084545963, 0.8827106639483385, 0.9366986980618446,
      0.9694525083291083, 0.9785842901841653, 0.9634185831654447,
      0.9250748573627544, 0.8663309190996482, 0.791290278878653,
      0.7049087881998586, 0.6124562887917472, 0.5189940161040579,
      0.4289443015865931, 0.34691276433584023, 0.28076089121331876,
      0.2260273496737746, 0.179598410479298, 0.14093166099478563,
      0.1092569484951935, 0.08369371739920663, 0.06334266440999126,
      0.04734688555399671, 0.03492799759992304, 0.0254033144413359,
      0.01818982337177401, 0.012799787477452071, 0.008831690623362308,
      0.005959177255236551, 0.003922791532005595, 0.002557296909933561,
      0.0016299330547494947, 0.0010083907736142964, 0.0006127152444118729,
      0.0003657438755450809, 0.00021447861359089285, 0.0001235604494060417,
      6.992999854014731e-05, 3.8880882477523165e-05, 2.1237200257736344e-05,
      1.1395856331903906e-05, 6.007381641064875e-06, 3.111086131951221e-06,
      1.5829880560548702e-06, 8.353613596946685e-07]
    - [0.3113969525688132, 0.38296785044264336, 0.4702373013908795,
      0.5632920354364573, 0.6581051080294889, 0.7498976480215945,
      0.8334005832060655, 0.903338847846576, 0.9549764314034,
      0.9846450416212352, 0.9901746918035277, 0.9711560593730258,
      0.9289905694910352, 0.8667196946117862, 0.7886623415546775,
      0.6999203509108106, 0.6058306167630684, 0.5114449468769944,
      0.42111426351700304, 0.3394111870635007, 0.2738810227367875,
      0.21999330537745723, 0.1743796036701148, 0.13645466339933207,
      0.10545856259642362, 0.08051687032808648, 0.06073242076669059,
      0.04524765349105482, 0.03328220528888064, 0.024151433035961154,
      0.017271411234234507, 0.012155169395578131, 0.00840390572425737,
      0.005695887824612708, 0.0037785250775048376, 0.002482163173685619,
      0.001575233390307012, 0.0009698133900006284, 0.0005864457049802654,
      0.00034838223280133035, 0.00020331655432614785, 0.00011656764916000827,
      6.565561739230551e-05, 3.6329071265240004e-05, 1.9748097183594598e-05,
      1.0545927235955338e-05, 5.5326454436198155e-06, 2.8514743092228218e-06,
      1.443926935792458e-06, 7.585977997759324e-07]
    - [0.31376645225830824, 0.38303705838467556, 0.4684571622864399,
      0.5590450344028447, 0.6506821126950459, 0.7386454393269635,
      0.8178021575779179, 0.8830912102638923, 0.93005354175838,
      0.9553344050685695, 0.9570793917729462, 0.9351592846086574,
      0.8911858739434159, 0.8283160499632236, 0.7508772356372203,
      0.6638758617769022, 0.5724662623576413, 0.4814573551582448,
      0.3949119731253676, 0.317600148605557, 0.2562729459254155,
      0.20537523698274993, 0.16233769838801776, 0.12662854828493275,
      0.09752384132500717, 0.07418517906390736, 0.055748924714136956,
      0.041387722162113325, 0.03034821169971677, 0.021970077292416207,
      0.015691631643992805, 0.011046530618728618, 0.007655289366631149,
      0.0052143308353669714, 0.0034904559919513903, 0.0023065287065182323,
      0.0014522148700770656, 0.00088967213848251, 0.0005354013175761046,
      0.0003165318641671535, 0.00018384168409087915, 0.00010489604126470868,
      5.879802810061226e-05, 3.237836979977891e-05, 1.7516032840815858e-05,
      9.309043871368185e-06, 4.860298667783962e-06, 2.4929260324416556e-06,
      1.2563056111866467e-06, 6.570997110660955e-07]
    - [0.3025078701125023, 0.3662102360575548, 0.44579936097346,
      0.5299990005597672, 0.614550458752166, 0.6950005088207215,
      0.7665805159111203, 0.8246611009871827, 0.8652434516238423,
      0.8854136469595904, 0.8836884539689998, 0.8601956233821759,
      0.8166582528163654, 0.7561858747467131, 0.6829074409945028,
      0.6015063379682669, 0.5167299054357656, 0.43292385506560116,
      0.35347775231018896, 0.2847783089656476, 0.2303443359015529,
      0.1841339099019178, 0.14510782213686377, 0.11280873570531921,
      0.08656724724034107, 0.06560531995694634, 0.04912006861737648,
      0.036342120328098276, 0.02657172269937552, 0.01919714657084149,
      0.013700168826636624, 0.0096529561702285, 0.006709864815488718,
      0.0045969603968280615, 0.0031095447485104677, 0.0020481203931839694,
      0.001276934060549572, 0.000778478417366677, 0.0004662360316808179,
      0.00027431758268142985, 0.00015855867606729367, 9.003573849311809e-05,
      5.0225978420031675e-05, 2.752519692351088e-05, 1.4819072342471365e-05,
      7.837907899889091e-06, 4.072563345711917e-06, 2.0788545040767868e-06,
      1.0426058403230522e-06, 5.429073810042651e-07]
    - [0.27904875988889916, 0.33518783956849996, 0.40527962008309415,
      0.4799747418735759, 0.554448609905052, 0.6246680550436622,
      0.6864080591829549, 0.7356318590840742, 0.7689246152286463,
      0.7838845001156185, 0.7794090945661112, 0.7558296763604657,
      0.7148706867250778, 0.659441261118589, 0.5932938196266582,
      0.5206051265469205, 0.4455202879021323, 0.37135397297193223,
      0.30221083533188725, 0.24605066092461755, 0.19910746467198462,
      0.15872437885707302, 0.12469815718952497, 0.09662077874275501,
      0.07388946288939842, 0.055804682432728826, 0.041645774355186384,
      0.030723790956279903, 0.022414188778395495, 0.01617334579327358,
      0.011543223205916324, 0.008148130454919668, 0.005686847213282682,
      0.003923699687768775, 0.002676092813850393, 0.0017319884046664074,
      0.0010709198151712899, 0.0006497375036330611, 0.0003872638904491479,
      0.00022675904904532774, 0.00013044000428483334, 7.371324602897389e-05,
      4.092312802789649e-05, 2.2319304789587033e-05, 1.1958619779952057e-05,
      6.294627100959545e-06, 3.2549739035090923e-06, 1.6535356746753097e-06,
      8.253150782067372e-07, 4.278534007494558e-07]
    - [0.2462721286747083, 0.29400868647687645, 0.35214982717920984,
      0.41521634227640825, 0.4778451534751922, 0.5363348659478175,
      0.5871235923567973, 0.6268564666010075, 0.6527573453285065,
      0.6629495855891082, 0.6566807993427187, 0.6344146622551433,
      0.5977742232549283, 0.5493463010989094, 0.4923768530403034,
      0.4303445332451821, 0.36612569826992314, 0.30350263162035934,
      0.25018421542668484, 0.20513562162174598, 0.165637586094167,
      0.1316729144792151, 0.1031400223401922, 0.07967452272362181,
      0.06074731179434108, 0.045749303818439016, 0.034056645474223414,
      0.02507609860303613, 0.01827280500965721, 0.013183925002385282,
      0.009421960309053954, 0.006671267460426483, 0.004680748540266989,
      0.0032571687043139747, 0.002203623246907526, 0.0013936877031486357,
      0.0008566856003269892, 0.0005172634544358251, 0.00030682495271114747,
      0.00017879612840190012, 0.00010235618707971459, 5.7565017724920546e-05,
      3.180473200456784e-05, 1.7262885602351874e-05, 9.204995893244426e-06,
      4.8219461943903916e-06, 2.4814736922746552e-06, 1.254542981220794e-06,
      6.231633556807123e-07, 3.2162272850936637e-07]
    - [0.20840003223180129, 0.24750337143776502, 0.2933214729909864,
      0.3430414978198707, 0.3933489339071341, 0.43988795828383087,
      0.4797329654073673, 0.5102680709306424, 0.5293493339001054,
      0.5355888332973071, 0.5285252770087875, 0.5086802794153606,
      0.4774917935802057, 0.4371117123474908, 0.389995036908326,
      0.33861386193150544, 0.2873882476337256, 0.24176069689792135,
      0.20125296319910752, 0.1647825263890117, 0.13270452955276718,
      0.10521135654497414, 0.08219559231881844, 0.06333581834406245,
      0.04817989802384806, 0.03621504914103692, 0.026921303608096518,
      0.01980822785785786, 0.014436890730481846, 0.010430114509176512,
      0.007474277002671063, 0.00531565425810971, 0.0037547808854349416,
      0.0026180636638168994, 0.0017136787827299513, 0.0010686976174751827,
      0.0006536842488962897, 0.0003927969959018588, 0.00023187656029679448,
      0.00013447269086557277, 7.661254613524528e-05, 4.2879948073189556e-05,
      2.357746777998262e-05, 1.273587018496075e-05, 6.75847391269926e-06,
      3.523361579421792e-06, 1.8044894243942945e-06, 9.07904194207107e-07,
      4.4881414564055285e-07, 2.306115087753846e-07]
    - [0.169463769707288, 0.20061163126747503, 0.236414592962359,
      0.27322865433842364, 0.3102486517437568, 0.3450979696393538,
      0.3747529271889466, 0.39698819014236086, 0.4102217403315298,
      0.4134767855648131, 0.40649769811095443, 0.389774847648208,
      0.3644421800883149, 0.3321776737158826, 0.2955630128735976,
      0.25813125218650185, 0.22214067702533466, 0.18796317687693678,
      0.15619091188673923, 0.12754722116517167, 0.1024556401274648,
      0.08103680238306647, 0.06317574563629473, 0.04859416936052483,
      0.03691708780263808, 0.027728059472230213, 0.02061061076477042,
      0.015176066624002723, 0.011079624546031409, 0.008027261652607707,
      0.005776172767109324, 0.004131654753566487, 0.0029336470357074576,
      0.0019864001767700974, 0.0012612426935285214, 0.0007815581888937004,
      0.00047575429541019766, 0.00028450681045606003, 0.00016714414581209632,
      9.646687894741517e-05, 5.469578248450159e-05, 3.0466180179595608e-05,
      1.6671348380659414e-05, 8.96214574517436e-06, 4.733058059331586e-06,
      2.455614651322624e-06, 1.2516046106871464e-06, 6.267042605082678e-07,
      3.083183073554653e-07, 1.5771876574256046e-07]
    - [0.13269626014885189, 0.1568441719483227, 0.18451963982572264,
      0.21255977248727617, 0.23958801786557962, 0.2641574510977967,
      0.2847227767231779, 0.29976006575670205, 0.30814508519670886,
      0.3092701622861653, 0.3030356442145863, 0.2898973185201968,
      0.2708899643714986, 0.24756446616957606, 0.22158990515000954,
      0.1943829346514784, 0.16717006510104165, 0.14104692188343884,
      0.11686358563630851, 0.09517873991566733, 0.07627783775752801,
      0.06021714900700424, 0.046879147731824986, 0.03602925136927568,
      0.02736683081756704, 0.020566484562324634, 0.015308219839197338,
      0.011297095839783325, 0.008274007528237756, 0.006019745727264333,
      0.004354715189548555, 0.003131598855802646, 0.0021738174159797023,
      0.0014079894425893412, 0.000884106799571402, 0.0005451896557555714,
      0.00033027736651743996, 0.00019656155240289623, 0.00011492298247117348,
      6.60090917941031e-05, 3.7246818357062205e-05, 2.0647294816591374e-05,
      1.1244125683221027e-05, 6.015569907646568e-06, 3.1616691332850244e-06,
      1.6324677669876413e-06, 8.280591584352346e-07, 4.126355766193435e-07,
      2.0202889431745347e-07, 1.0288857674560117e-07]
    - [0.10029238942344536, 0.11851883233006008, 0.1393775940642089,
      0.1604488353545113, 0.18062896637598494, 0.19871385619024956,
      0.21351843930003814, 0.22401124834122085, 0.22944221143691304,
      0.2294386103892093, 0.22404551665058503, 0.21371524152353158,
      0.19924358929103278, 0.18165970260967185, 0.1620969831177894,
      0.14167433829895, 0.12139604096156503, 0.1020808784584877,
      0.08432695911304391, 0.06850887439184275, 0.054799520809675865,
      0.04320727175655089, 0.033619524715112675, 0.025845427790338816,
      0.019652999227947048, 0.014798224224370953, 0.011045625840689305,
      0.008181093468384621, 0.00601843986771198, 0.004401630006855971,
      0.003199617890296695, 0.0022551196768840066, 0.0014868606514650223,
      0.0009462343161323372, 0.0005911040416638151, 0.0003627574931485824,
      0.00021870434414923066, 0.00012953495587366204, 7.537114412138125e-05,
      4.308358050137617e-05, 2.4193963644490593e-05, 1.3347219825334445e-05,
      7.2337443669902434e-06, 3.8514481495891e-06, 2.014528928677182e-06,
      1.0351696139819556e-06, 5.225623028274261e-07, 2.591511812978575e-07,
      1.262729022565156e-07, 6.402262121882288e-08]
    - [0.07336561158662533, 0.08675335267451452, 0.10205731219727042,
      0.11747078569197036, 0.13215177630081584, 0.1451888116189332,
      0.15569641246522783, 0.16292176452288049, 0.16634072659307736,
      0.16572499040532596, 0.1611677028186178, 0.15306357351302735,
      0.1420489461594882, 0.12891489772790737, 0.11451030229371038,
      0.09965140562492708, 0.08505055615631253, 0.07127091879790876,
      0.05870803903528958, 0.04759442266482313, 0.038020564458806035,
      0.029965122393303716, 0.023327734667258224, 0.017959651652157394,
      0.013689275642445105, 0.010341415237027918, 0.007750331608812952,
      0.005767445989423371, 0.004265252619630538, 0.0031315402266504006,
      0.0022256044270927305, 0.0014859252935949172, 0.0009581598348416553,
      0.0006063538814261397, 0.0003769640050562185, 0.00023023012943301088,
      0.00013813794365778384, 8.142398813357733e-05, 4.7149849206719164e-05,
      2.6822348466774264e-05, 1.4990007395289327e-05, 8.229916865233799e-06,
      4.438922919281978e-06, 2.3520595524667013e-06, 1.2243556165997512e-06,
      6.261168570700154e-07, 3.1455150657704917e-07, 1.5524466949709145e-07,
      7.528072942711362e-08, 3.7999398591313716e-08]
    - [0.05210951739696554, 0.06166435433908201, 0.0725713366395194,
      0.08351516690525743, 0.09386774748855568, 0.1029563860664636,
      0.11013887276379514, 0.1148848873393035, 0.11684627015361533,
      0.11590223415941434, 0.1121708534711788, 0.1059856438008783,
      0.09784350964126218, 0.08833566706988372, 0.0780751259996672,
      0.06763288618481944, 0.05749113356393046, 0.048016885662243186,
      0.03945512322362268, 0.031937379970614084, 0.025500352187390052,
      0.02010913334276979, 0.01568068929920356, 0.012104624372886561,
      0.009259709559319746, 0.007025787245893854, 0.005291505945068001,
      0.0039587596572654244, 0.002930939155011122, 0.002088060072653558,
      0.0014056294552431024, 0.0009179532979729365, 0.0005884775378755451,
      0.00037061660142468175, 0.00022930229481035882, 0.00013937359017278226,
      8.322257092790773e-05, 4.881916230445147e-05, 2.813377905518334e-05,
      1.5927748014642267e-05, 8.85868449767997e-06, 4.840304093644969e-06,
      2.5981523539747433e-06, 1.3700775045945804e-06, 7.097643984859049e-07,
      3.612200444647775e-07, 1.8060011660738643e-07, 8.870595287497673e-08,
      4.280850277243997e-08, 2.1512583019084014e-08]
    - [0.036070853437076486, 0.04267945943870283, 0.05020457334673619,
      0.05771554809839076, 0.06475727934346205, 0.07084915920676328,
      0.07554245053236436, 0.07848027433210653, 0.0794466894609486,
      0.07839470880622505, 0.07544791812708974, 0.07087652516039888,
      0.06505423198968695, 0.05840571200473685, 0.051355003913523184,
      0.04428313850439706, 0.03749982537131712, 0.031230286827850045,
      0.02561532708850532, 0.020720972066083865, 0.01655352677662231,
      0.013076362063887537, 0.010225724704665182, 0.007923970280620599,
      0.006089601220226035, 0.004644359186952678, 0.003515182424780534,
      0.0026142613634784597, 0.0018565370693564875, 0.0012582415633321138,
      0.0008320628119074271, 0.0005403623144437591, 0.00034474762922854043,
      0.00021607577396940179, 0.00013304526432728097, 8.047876782853527e-05,
      4.782464673159744e-05, 2.7919701918943065e-05, 1.6012470339183414e-05,
      9.021826143051739e-06, 4.993661770448509e-06, 2.7153908339795423e-06,
      1.4505547524362587e-06, 7.612450107579065e-07, 3.9246718167531805e-07,
      1.9877913135425552e-07, 9.890694429123679e-08, 4.834720088958316e-08,
      2.3219815269031242e-08, 1.1616917281065532e-08]
    - [0.02443810719835488, 0.028850163829348435, 0.033851387598321375,
      0.03880484233428007, 0.043392917862713556, 0.04728641506166983,
      0.050186545106797896, 0.05186696975909816, 0.05220592703775105,
      0.051201546306120276, 0.04896759687775024, 0.0457116715805097,
      0.0417016331751034, 0.037227982864294754, 0.032569411744532865,
      0.02796670554483965, 0.02360734336946894, 0.01962049883910398,
      0.01608033018559183, 0.013014628393625473, 0.010415935694596796,
      0.008252834489049262, 0.0064799248298878405, 0.005045876013730018,
      0.003898541343528952, 0.002977402218822561, 0.0022061617168914215,
      0.001559162754756715, 0.001065475629057942, 0.0007135796632804211,
      0.00046945249150981096, 0.0003034094757861539, 0.0001926438665046029,
      0.00012016273006626014, 7.363307572967103e-05, 4.4326623517549985e-05,
      2.6214701379953943e-05, 1.523048499298874e-05, 8.693028542750303e-06,
      4.874353617371074e-06, 2.6850446614388645e-06, 1.4530298948913782e-06,
      7.72478035795454e-07, 4.034468085389663e-07, 2.070022105615859e-07,
      1.0434033737157024e-07, 5.1667570932420226e-08, 2.513462479318724e-08,
      1.2013511913458446e-08, 5.9837265162811624e-09]
    - [0.016284729903413005, 0.019110373833878015, 0.022288529095316558,
      0.025400498531436135, 0.0282350702782129, 0.030578743952891937,
      0.03224468243186848, 0.0331002070078535, 0.03308601678519457,
      0.032222906343844206, 0.030605014234497453, 0.02838199560450246,
      0.025734861353692278, 0.02285095504434076, 0.019902708993776795,
      0.01703300819774248, 0.014347949767704668, 0.011916133069996192,
      0.009772661801211583, 0.007925790468433565, 0.006364436883140906,
      0.005065339241224158, 0.003998399480021347, 0.0031233429964333858,
      0.0023835392226509056, 0.0017474688665386634, 0.001235326088750612,
      0.0008534555725222818, 0.0005789850107736866, 0.00038586690360152434,
      0.000252636606418198, 0.0001624963395233614, 0.00010267848213244342,
      6.373879549094085e-05, 3.88702038827806e-05, 2.3287257182412694e-05,
      1.3705927014373642e-05, 7.924776896592793e-06, 4.501468636895159e-06,
      2.5119440803925285e-06, 1.377064428607758e-06, 7.416296892193678e-07,
      3.923814873148939e-07, 2.0394753712628569e-07, 1.0413985667624989e-07,
      5.2240104922704684e-08, 2.5744215361607538e-08, 1.2463609498887432e-08,
      5.9285919808415874e-09, 2.9398348297202624e-09]
    - [0.01073339596876613, 0.012450823417732012, 0.014358777486457296,
      0.016195799411057202, 0.017829897071253088, 0.01913209936935616,
      0.01999485423876128, 0.020348397470579857, 0.02017086498064167,
      0.01948991789927838, 0.018375948345998885, 0.016929047109060933,
      0.01526314568228495, 0.01349082779549905, 0.011711438323432995,
      0.010003783358102142, 0.008423426592530817, 0.007003697559579819,
      0.0057591461700590004, 0.004690011672971824, 0.0037854105257016813,
      0.003020215542316313, 0.002357777744031299, 0.0017782015151050266,
      0.0012972302056478665, 0.0009244968686955874, 0.0006467508275429198,
      0.00044446757161989404, 0.00030007618656034994, 0.00019902678980475866,
      0.0001296821191009394, 8.301129966767137e-05, 5.220148799998268e-05,
      3.22490634228356e-05, 1.9572210791448842e-05, 1.1669472285065663e-05,
      6.835198065397351e-06, 3.9331412645455225e-06, 2.2233945699200284e-06,
      1.2347586882966566e-06, 6.736529177960809e-07, 3.6105956454717633e-07,
      1.9011223489498163e-07, 9.833991644347309e-08, 4.997331471256417e-08,
      2.494795967788421e-08, 1.22354645845433e-08, 5.895144428006965e-09,
      2.7906947161328053e-09, 1.3776957375652453e-09]
    - [0.007042154044187428, 0.008011690653023712, 0.009069423967972074,
      0.0100631788306021, 0.010916839568200944, 0.011559422635243882,
      0.01193554103056546, 0.012013958232746822, 0.011791944517002245,
      0.011294505865741888, 0.010568969325723303, 0.009676551055150265,
      0.008683045677452133, 0.0076505886808856645, 0.006631767536408183,
      0.005666561430239046, 0.004781795652734094, 0.003991262756767878,
      0.003296105064202112, 0.0026819218828997723, 0.002131794600521063,
      0.0016446212077271536, 0.0012345075750533254, 0.0009070642861377916,
      0.0006543410095913328, 0.00046370321079537144, 0.0003228228430943645,
      0.00022078876327846444, 0.00014834681622526928, 9.791924307420061e-05,
      6.34960076601602e-05, 4.0449517554740654e-05, 2.5314469287318893e-05,
      1.556370040215975e-05, 9.400380907406606e-06, 5.577846978718019e-06,
      3.251444117348784e-06, 1.861978007175148e-06, 1.0475176618604952e-06,
      5.789442111803757e-07, 3.1434071148239324e-07, 1.6766912666046957e-07,
      8.786059237297953e-08, 4.5229699904188436e-08, 2.2873985414625287e-08,
      1.1364452764149295e-08, 5.546816135856399e-09, 2.6596688511898627e-09,
      1.2530130652376423e-09, 6.158375983463019e-10]
    - [0.004632169026480582, 0.005114690578804452, 0.005628662439678177,
      0.006094503616962447, 0.006472556193342377, 0.00672817513099848,
      0.006836856432340584, 0.0067879234710575545, 0.0065857560723740416,
      0.0062484362618047745, 0.005804212760380875, 0.005286763356645376,
      0.004730465443110222, 0.004166158784160428, 0.0036175722667420073,
      0.00309873830411767, 0.002614430658183191, 0.0021631347997693694,
      0.0017482195916862359, 0.001378926076726461, 0.0010643546648901382,
      0.0008060806595896054, 0.0005996058006753773, 0.00043816157298050604,
      0.00031455105371226786, 0.0002218383140256539, 0.00015369881597654845,
      0.00010461477908359347, 6.995264124428262e-05, 4.595192889711057e-05,
      2.965459040152897e-05, 1.8800468323803484e-05, 1.1709381615484732e-05,
      7.1645316723153956e-06, 4.306557082528265e-06, 2.543086682781936e-06,
      1.4753011250650515e-06, 8.407923236478495e-07, 4.7074461072296923e-07,
      2.589229401366493e-07, 1.3990855059224268e-07, 7.426882267180013e-08,
      3.873088099261734e-08, 1.9842517250705026e-08, 9.986762267085705e-09,
      4.937887728481195e-09, 2.398536132418707e-09, 1.1445634509444948e-09,
      5.366338425589744e-10, 2.625779627255925e-10]
    - [0.003027965820080594, 0.0032260133051406105, 0.0034242073176198305,
      0.003589741332788257, 0.003707298212652016, 0.0037624452643057094,
      0.0037471027724583213, 0.0036607484294743104, 0.0035076229919855455,
      0.0032979205361564506, 0.0030451467021754756, 0.0027632502728878426,
      0.0024647100392102346, 0.0021595862857666623, 0.0018562626551268497,
      0.001563669636794102, 0.0012909104941267182, 0.0010452846235452938,
      0.0008309259995717655, 0.0006487831539738227, 0.0004976371410883441,
      0.0003749849156335465, 0.00027758970657689944, 0.00020187450377865852,
      0.00014422752166686801, 0.00010122863110479741, 6.979866907259472e-05,
      4.72802183413483e-05, 3.146301662686213e-05, 2.056884002804422e-05,
      1.3210151418097081e-05, 8.334783919459847e-06, 5.166178992401964e-06,
      3.1458144819521603e-06, 1.8818513724917134e-06, 1.1059260481939768e-06,
      6.384919244806143e-07, 3.6213732117955125e-07, 2.0178074213249262e-07,
      1.104522836970107e-07, 5.93961422700332e-08, 3.137836657798722e-08,
      1.6285120643754352e-08, 8.303098357914438e-09, 4.158894841580805e-09,
      2.0464646651875326e-09, 9.892797420421501e-10, 4.698103020717546e-10,
      2.1921530487365642e-10, 1.067875701081914e-10]
    - [0.0016833032718827049, 0.00178482110372867, 0.0018721469499032015,
      0.0019311730971217455, 0.00195943091811538, 0.001954213593176417,
      0.0019153182300027938, 0.0018450805561823784, 0.0017461710592633854,
      0.001623251957663176, 0.0014820334063403416, 0.001328807298996696,
      0.0011699798198519502, 0.0010116641286180778, 0.0008591861648269104,
      0.0007167766381528811, 0.0005874286119679481, 0.00047294639335874116,
      0.00037407361201275823, 0.00029066368920168675, 0.00022187738776638364,
      0.00016638871250279096, 0.000122581020539094, 8.871788065862958e-05,
      6.307941236588822e-05, 4.406082996036963e-05, 3.0234741695177425e-05,
      2.038207550652265e-05, 1.3498300866753832e-05, 8.782099560416579e-06,
      5.613143730838099e-06, 3.524540651649397e-06, 2.174139665668789e-06,
      1.31753120304268e-06, 7.843735379705456e-07, 4.587472906485732e-07,
      2.6358011638068353e-07, 1.4877855381347528e-07, 8.250049888292687e-08,
      4.494292883160464e-08, 2.405219530547426e-08, 1.2645518077191621e-08,
      6.531412096278705e-09, 3.314103749597207e-09, 1.6520137905094292e-09,
      8.090023646511759e-10, 3.8920146657089056e-10, 1.839448781165805e-10,
      8.541736843295543e-11, 4.142529750155366e-11]
    - [0.0007936348906763936, 0.0008396993083312443, 0.0008781102299223372,
      0.0009021307505610786, 0.0009105073536048532, 0.0009027935613132161,
      0.0008793950844052324, 0.0008415339489296165, 0.0007911288253714075,
      0.0007306503831912347, 0.0006629162731312682, 0.0005908739923446822,
      0.0005173908237977013, 0.00044507266302082316, 0.0003761245385905009,
      0.00031226331811768304, 0.0002546823372981479, 0.0002040634561668941,
      0.00016062761216920743, 0.0001242120482074639, 9.43617089049988e-05,
      7.042330876175287e-05, 5.163279191759926e-05, 3.7189757502900994e-05,
      2.631537955543581e-05, 1.8292981055107368e-05, 1.249245763278027e-05,
      8.381077184848277e-06, 5.523830576572229e-06, 3.5765921049071426e-06,
      2.275029496337408e-06, 1.4216516859084871e-06, 8.727461294371154e-07,
      5.263458618620979e-07, 3.1184806145351566e-07, 1.815112045662907e-07,
      1.0378925235733881e-07, 5.830286312960159e-08, 3.217480592640633e-08,
      1.74433760602052e-08, 9.290384875932005e-09, 4.86099777909822e-09,
      2.498651538248891e-09, 1.2617535028768306e-09, 6.259388374181193e-10,
      3.050547790539437e-10, 1.4605361870098864e-10, 6.869661925169508e-11,
      3.174709594127481e-11, 1.532826743770556e-11]
    - [0.00035434387386088835, 0.0003732530537948842, 0.00038845972069002644,
      0.0003971755033165671, 0.0003989398958686165, 0.00039365977487659993,
      0.00038161300268506744, 0.0003634241995651652, 0.00034001108460771773,
      0.0003125078010461446, 0.0002821741365546649, 0.0002503007212179483,
      0.00021812003142642592, 0.0001867314874053073, 0.00015704644720354352,
      0.00012975593449091966, 0.00010532098156642971, 8.398294901254248e-05,
      6.578939574585508e-05, 5.0630151736928816e-05, 3.827816540495649e-05,
      2.843030736433658e-05, 2.0744384308270625e-05, 1.4869901733038446e-05,
      1.0471386793316675e-05, 7.2441737744641656e-06, 4.9233654300729265e-06,
      3.287182668541729e-06, 2.156126113375808e-06, 1.3893543809576598e-06,
      8.795093578047238e-07, 5.469611107059136e-07, 3.341650206833498e-07,
      2.0056450701498452e-07, 1.1825941538996077e-07, 6.850242242178041e-08,
      3.898205103395442e-08, 2.1792747968059844e-08, 1.1968724249391028e-08,
      6.457616957197362e-09, 3.4228294060358485e-09, 1.7823245230099851e-09,
      9.11752295016817e-10, 4.582004402613633e-10, 2.262156742866949e-10,
      1.0971814067827949e-10, 5.227845442107421e-11, 2.4471218456837806e-11,
      1.1254711983128509e-11, 5.409947694269661e-12]
    - [0.00015090403449360124, 0.00015825189085596648, 0.00016390857839966913,
      0.00016678153098958906, 0.00016671811186732557, 0.00016372166946718958,
      0.00015794944355211577, 0.00014969889354723745, 0.0001393823026501141,
      0.00012749267514757285, 0.00011456484906250106, 0.00010113607499366867,
      8.771004971487246e-05, 7.472762397311328e-05, 6.25462886346938e-05,
      5.1429283043064686e-05, 4.154396558048385e-05, 3.296810494055373e-05,
      2.5702097839084398e-05, 1.9684832124733292e-05, 1.4810966947469264e-05,
      1.0947719576053508e-05, 7.949731681568767e-06, 5.671132982563799e-06,
      3.974438179537351e-06, 2.736340985641805e-06, 1.8507733581609401e-06,
      1.229772613744484e-06, 8.02758568590201e-07, 5.147941900549909e-07,
      3.2431786932504723e-07, 2.0072278489972134e-07, 1.2204247993615528e-07,
      7.289771720413121e-08, 4.2776513796178e-08, 2.4659564407445162e-08,
      1.3965418946799615e-08, 7.7698223776704e-09, 4.246750701911578e-09,
      2.2802948067440925e-09, 1.202856400620331e-09, 6.233401816718928e-10,
      3.173401461058902e-10, 1.5871335269891696e-10, 7.798129962632964e-11,
      3.764055567380631e-11, 1.784884581074531e-11, 8.314819080479605e-12,
      3.8057630681324334e-12, 1.821252009466468e-12]
    - [6.129983065032903e-05, 6.39995540096774e-05, 6.596899610095735e-05,
      6.680299892049515e-05, 6.645697938760089e-05, 6.494919769500539e-05,
      6.235848249293158e-05, 5.8817402292383856e-05, 5.450102822396103e-05,
      4.961261359814442e-05, 4.43678180509397e-05, 3.897917029361778e-05,
      3.364229883703155e-05, 2.8525107668472993e-05, 2.3760603919781926e-05,
      1.9443579123640997e-05, 1.5630882666319068e-05, 1.2344666133456923e-05,
      9.577755558092928e-06, 7.300232692857669e-06, 5.466359779361654e-06,
      4.021131498291287e-06, 2.90594167433967e-06, 2.06307048218254e-06,
      1.4388972807063408e-06, 9.859027380449503e-07, 6.636313715247635e-07,
      4.3884211323206285e-07, 2.850875434868152e-07, 1.8194358187866393e-07,
      1.1407324428002104e-07, 7.02618208585998e-08, 4.251513497362437e-08,
      2.527296979194638e-08, 1.4759020934374819e-08, 8.467347306098603e-09,
      4.772278199886549e-09, 2.6423642603293075e-09, 1.437302479213405e-09,
      7.680548168589736e-10, 4.0320398344579316e-10, 2.0794379486014646e-10,
      1.0535512604620274e-10, 5.243894323857752e-11, 2.5641341664617334e-11,
      1.2317316881998367e-11, 5.812728490222646e-12, 2.6948370859541697e-12,
      1.2275285748885498e-12, 5.848298393604133e-13]
    - [2.3751940450772274e-05, 2.4688027051084224e-05, 2.5325583718382775e-05,
      2.5522626185854953e-05, 2.5268520238455514e-05, 2.4576657330741192e-05,
      2.3483042985195487e-05, 2.2043192146558483e-05, 2.03274618186707e-05,
      1.8415366903413026e-05, 1.6389516903466267e-05, 1.4329811692157377e-05,
      1.2308450080943775e-05, 1.0386155208069819e-05, 8.609834478484744e-06,
      7.011700396379866e-06, 5.6097105573297515e-06, 4.409061035761606e-06,
      3.4043979675889207e-06, 2.5823974763328244e-06, 1.924395838525891e-06,
      1.4088160280114698e-06, 1.0132175722929913e-06, 7.158791220857809e-07,
      4.968956958607042e-07, 3.388280273410607e-07, 2.2697706408298334e-07,
      1.4937336870445465e-07, 9.65723792127155e-08, 6.133681785686231e-08,
      3.827173100808948e-08, 2.345975781507261e-08, 1.4127245673839348e-08,
      8.357570048274126e-09, 4.8572572739610824e-09, 2.7732609967574238e-09,
      1.5555319458200474e-09, 8.571477310167268e-10, 4.640032040604209e-10,
      2.4676004087774886e-10, 1.2891909316193195e-10, 6.616803000989285e-11,
      3.336320177543994e-11, 1.6526306144324913e-11, 8.042154638755929e-12,
      3.844656997484672e-12, 1.805640698202911e-12, 8.330932663000315e-13,
      3.776616369104516e-13, 1.7913085540836862e-13]
    - [8.778232193375829e-06, 9.083724813351493e-06, 9.273575247942607e-06,
      9.300855721944746e-06, 9.164044071502978e-06, 8.870334250180475e-06,
      8.434927528515875e-06, 7.879728980062738e-06, 7.231522796259631e-06,
      6.519837825198951e-06, 5.774739278558631e-06, 5.024773889198189e-06,
      4.295257654365287e-06, 3.6070359571293324e-06, 2.9757762771658526e-06,
      2.411785263875096e-06, 1.9202843905857127e-06, 1.5020383475259698e-06,
      1.15421056078878e-06, 8.713198766081268e-07, 6.461877985290777e-07,
      4.707913119495894e-07, 3.3696646391930536e-07, 2.3693732211701819e-07,
      1.6366990311110804e-07, 1.1106896613181639e-07, 7.404661123970365e-08,
      4.849603143414505e-08, 3.1202958086168183e-08, 1.9723041535656304e-08,
      1.2247305900059316e-08, 7.471293470426138e-09, 4.477541095058321e-09,
      2.6361609333630264e-09, 1.5247295362501601e-09, 8.663677175204044e-10,
      4.836155579356528e-10, 2.6520812216649e-10, 1.4287687134894072e-10,
      7.56180714958437e-11, 3.9316768671301394e-11, 2.008253773339967e-11,
      1.0077386615181027e-11, 4.967819451367884e-12, 2.405870467832821e-12,
      1.144635558223497e-12, 5.349963013441981e-13, 2.456534570889023e-13,
      1.10826158339764e-13, 5.2333456981894234e-14]
    - [3.095333586323781e-06, 3.188852350241719e-06, 3.2398750383582123e-06,
      3.2338080988541e-06, 3.170945540520919e-06, 3.054582621699583e-06,
      2.8907033405995295e-06, 2.687470628133666e-06, 2.4545533896103575e-06,
      2.202367521777636e-06, 1.941313431033526e-06, 1.6810865712003123e-06,
      1.4301218863597949e-06, 1.1952110003222845e-06, 9.813064750668943e-07,
      7.915043423424719e-07, 6.271775345245832e-07, 4.88220756880189e-07,
      3.7336236613835347e-07, 2.8050034198852077e-07, 2.0702595867285113e-07,
      1.5010832128554734e-07, 1.069235295073034e-07, 7.482218020620527e-08,
      5.143704200832143e-08, 3.473842842416509e-08, 2.3047981817841237e-08,
      1.5022568492538908e-08, 9.619312577712395e-09, 6.05107361171248e-09,
      3.7394642831576634e-09, 2.2702563401001184e-09, 1.3540320969488095e-09,
      7.933623302002799e-10, 4.566702778608406e-10, 2.582393809800982e-10,
      1.4345997529357799e-10, 7.8293838523453e-11, 4.1977152424296186e-11,
      2.2109907070008777e-11, 1.1440616147121705e-11, 5.815679520060174e-12,
      2.9042906205957102e-12, 1.4248470015036774e-12, 6.867283042509367e-13,
      3.2515483551877283e-13, 1.5124604978939204e-13, 6.911406208040686e-14,
      3.103104742804691e-14, 1.458826439727864e-14]
    - [1.1380897209303134e-06, 1.1676827880277567e-06, 1.1811178439343354e-06,
      1.17369000198624e-06, 1.1457823655129356e-06, 1.0988525414953253e-06,
      1.0352977127217373e-06, 9.5825180608664e-07, 8.713298509595855e-07,
      7.783485013715931e-07, 6.830525998661556e-07, 5.888745132235404e-07,
      4.987465702681886e-07, 4.1497854203977643e-07, 3.392031785911109e-07,
      2.7238471947333294e-07, 2.148790730949939e-07, 1.6653060425500876e-07,
      1.2678928368167875e-07, 9.483302259415121e-08, 6.968273564178041e-08,
      5.0301315799468017e-08, 3.567155598415143e-08, 2.485154055157898e-08,
      1.7008778779195828e-08, 1.1436193730850266e-08, 7.554025200101352e-09,
      4.901893926826706e-09, 3.1249130920892453e-09, 1.9570437400710286e-09,
      1.2040698323771666e-09, 7.277653476593278e-10, 4.321351813144726e-10,
      2.520788629399462e-10, 1.444580645584796e-10, 8.132717878753968e-11,
      4.497986799520826e-11, 2.443932464559592e-11, 1.3045141036363365e-11,
      6.840642771528409e-12, 3.5239813281828545e-12, 1.7834413844648951e-12,
      8.866916854271509e-13, 4.330868391575774e-13, 2.0780973622649082e-13,
      9.795922717795893e-14, 4.5364211203832716e-14, 2.0638110416251535e-14,
      9.225171557120956e-15, 4.319197557578481e-15]
    central_value: [3.0297718212935134e-09, 1.196432308881323e-10]


# This is a Gaussian distribution fitted to the numerical combination of
# 'ATLAS Bs->mumu 2018', 'CMS Bs->mumu 2019', and 'LHCb Bs->mumu 2021'
AS combination Bs->mumu 2021:
  inspire: Altmannshofer:2021qrr
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [3.28118e-09, 0.0321038e-9]    
    standard_deviation: [0.260341e-9, 0.0534205e-9]
    correlation:
    - [1.0, -0.157735]
    - [-0.157735, 1.0]


# This is a Gaussian distribution fitted to the numerical distribution of
# 'ATLAS CMS LHCb combination Bs->mumu 2020'
ATLAS CMS LHCb combination Bs->mumu 2020 Gaussian:
  experiment: ATLAS CMS LHCb
  inspire: LHCb:2020zud
  url: http://cds.cern.ch/record/2727207
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7164627726229675e-09, 4.997504628427717e-11]
    standard_deviation: [3.664656167046745e-10, 7.926604121885672e-11]
    correlation:
    - [1.0, -0.20884224924764241]
    - [-0.20884224924764241, 1.0]


# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2013', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7261595019990026e-09, 1.026340656936204e-10]
    standard_deviation: [4.1097488280098157e-10, 8.178600964361066e-11]
    correlation:
    - [1.0, -0.23148074357392087]
    - [-0.23148074357392087, 1.0]

# This is a Gaussian distribution fitted to the numerical combination of
# 'CMS Bs->mumu 2019', 'LHCb Bs->mumu 2017', and 'ATLAS Bs->mumu 2018'
inofficial combination Bs->mumu 2019 CMS19:
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_normal
    central_value: [2.7281314619096296e-09, 5.970949596109174e-11]
    standard_deviation: [3.7726525703143465e-10, 7.262924990704714e-11]
    correlation:
    - [1.0, -0.19367302581501317]
    - [-0.19367302581501317, 1.0]


LHCb Bs->mumu effective lifetime 2017:
  experiment: LHCb
  inspire: Aaij:2017vad
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.10 ± 0.67 ± 0.08) 1e12 # this is 2.04 ± 0.44 ± 0.05 ps


CMS Bs->mumu effective lifetime 2019:
  experiment: CMS
  inspire: Sirunyan:2019xdu
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (2.58 +0.91 -0.65 ± 0.14) 1e12 # this is 1.70 +0.60 -0.43 ± 0.09 ps


LHCb Bs->mumu effective lifetime 2021:
  experiment: LHCb
  url: https://indico.cern.ch/event/976688/attachments/2213706/3747159/santimaria_LHC_seminar_2021.pdf
  values:
    # to convert numbers from picoseconds to 1/GeV, multiply by
    # ps = 1.519267447878626e+12 [1/GeV],
    tau_mumu: (3.14 ± 0.44 ± 0.05) 1e12 # this is 2.07 ± 0.29 ± 0.03 ps


Bc lifetime:
  experiment: PDG
  inspire: Tanabashi:2018oca
  values:
    tau_Bc: (7.704 ± 0.137) 1e11


Belle RK* 2019:
  experiment: Belle
  inspire: Abdesselam:2019wac
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.96 +0.56 -0.35 ± 0.14
    - name: <Rmue>(B0->K*ll)
      q2min: 0.1
      q2max: 8.0
      value: 0.86 + 0.33 - 0.24 ± 0.08
    - name: <Rmue>(B+->K*ll)
      q2min: 15
      q2max: 19
      value: 1.40 + 1.99 - 0.68 ± 0.11
    - name: <Rmue>(B0->K*ll)
      q2min: 15
      q2max: 19
      value: 1.12 + 0.61 - 0.36 ± 0.10


Belle RK 2019:
  experiment: Belle
  inspire: Abdesselam:2019lab
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 0.92 + 0.27 - 0.24 ± 0.05
    - name: <Rmue>(B0->Kll)
      q2min: 0.1
      q2max: 4.0
      value: 1.5 + 1.2 - 1.0 ± 0.1
    - name: <Rmue>(B+->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 1.22 + 0.42 - 0.37 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 4.0
      q2max: 8.12
      value: 0.50 + 0.39 - 0.30 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 1.31 + 0.34 - 0.31 ± 0.07
    - name: <Rmue>(B0->Kll)
      q2min: 1.0
      q2max: 6.0
      value: 0.53 + 0.44 - 0.33 ± 0.03
    - name: <Rmue>(B+->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.08 + 0.30 - 0.27 ± 0.06
    - name: <Rmue>(B0->Kll)
      q2min: 14.18
      q2max: 19.0
      value: 1.52 + 1.23 - 0.97 ± 0.10


LHCb RK 2019:
  experiment: LHCb
  inspire: Aaij:2019wad
  url: https://lhcbproject.web.cern.ch/lhcbproject/Publications/p/LHCb-PAPER-2019-009.html
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value: 0.949 + 0.042-0.041 ± 0.22


LHCb RK 2021:
  experiment: LHCb
  url: http://moriond.in2p3.fr/2021/EW/slides/3_flavour_02_moise.pdf
  values:
    - name: <Rmue>(B+->Kll)
      q2min: 1.1
      q2max: 6.0
      value: 0.949 + 0.042-0.041 ± 0.22


LHCb RKS 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B0->Kll)
      q2min: 1.1
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.009759, 0.009893, 0.010029, 0.010168, 0.010308, 0.010450, 0.010594, 0.010740, 0.010884, 0.011028, 0.011174, 0.011322, 0.011473, 0.011625,
            0.011779, 0.011935, 0.012093, 0.012254, 0.012416, 0.012581, 0.012748, 0.012917, 0.013088, 0.013261, 0.013437, 0.013615, 0.013796, 0.013979,
            0.014164, 0.014352, 0.014542, 0.014735, 0.014931, 0.015129, 0.015329, 0.015532, 0.015738, 0.015947, 0.016158, 0.016373, 0.016590, 0.016810,
            0.017033, 0.017259, 0.017487, 0.017719, 0.017954, 0.018192, 0.018433, 0.018678, 0.018926, 0.019176, 0.019431, 0.019688, 0.019949, 0.020214,
            0.020482, 0.020754, 0.021029, 0.021308, 0.021590, 0.021864, 0.022140, 0.022420, 0.022703, 0.022990, 0.023281, 0.023575, 0.023873, 0.024175,
            0.024480, 0.024790, 0.025103, 0.025420, 0.025741, 0.026067, 0.026396, 0.026730, 0.027068, 0.027410, 0.027756, 0.028107, 0.028462, 0.028822,
            0.029186, 0.029555, 0.029929, 0.030307, 0.030690, 0.031078, 0.031471, 0.031868, 0.032271, 0.032679, 0.033092, 0.033510, 0.033934, 0.034363,
            0.034797, 0.035237, 0.035682, 0.036133, 0.036590, 0.037052, 0.037521, 0.037995, 0.038475, 0.038961, 0.039454, 0.039952, 0.040457, 0.040969,
            0.041487, 0.042005, 0.042505, 0.043011, 0.043524, 0.044042, 0.044566, 0.045097, 0.045633, 0.046177, 0.046726, 0.047283, 0.047846, 0.048415,
            0.048992, 0.049575, 0.050165, 0.050762, 0.051367, 0.051978, 0.052597, 0.053223, 0.053857, 0.054498, 0.055147, 0.055803, 0.056468, 0.057140,
            0.057820, 0.058508, 0.059205, 0.059910, 0.060623, 0.061345, 0.062075, 0.062814, 0.063562, 0.064319, 0.065084, 0.065859, 0.066643, 0.067437,
            0.068240, 0.069052, 0.069874, 0.070706, 0.071548, 0.072399, 0.073261, 0.074133, 0.075016, 0.075909, 0.076813, 0.077727, 0.078625, 0.079493,
            0.080371, 0.081258, 0.082155, 0.083062, 0.083979, 0.084906, 0.085844, 0.086792, 0.087750, 0.088719, 0.089698, 0.090688, 0.091689, 0.092702,
            0.093725, 0.094760, 0.095806, 0.096864, 0.097933, 0.099014, 0.100107, 0.101213, 0.102330, 0.103460, 0.104602, 0.105757, 0.106924, 0.108105,
            0.109298, 0.110505, 0.111725, 0.112958, 0.114205, 0.115466, 0.116741, 0.118030, 0.119333, 0.120650, 0.121982, 0.123329, 0.124691, 0.126067,
            0.127459, 0.128866, 0.130289, 0.131727, 0.133182, 0.134652, 0.136138, 0.137641, 0.139161, 0.140608, 0.142017, 0.143440, 0.144877, 0.146329,
            0.147795, 0.149276, 0.150772, 0.152283, 0.153809, 0.155351, 0.156907, 0.158480, 0.160068, 0.161672, 0.163292, 0.164928, 0.166581, 0.168251,
            0.169937, 0.171640, 0.173360, 0.175097, 0.176851, 0.178624, 0.180414, 0.182222, 0.184048, 0.185892, 0.187755, 0.189636, 0.191537, 0.193456,
            0.195395, 0.197353, 0.199331, 0.201328, 0.203346, 0.205383, 0.207442, 0.209520, 0.211620, 0.213741, 0.215883, 0.218046, 0.220231, 0.222438,
            0.224667, 0.226918, 0.229192, 0.231489, 0.233809, 0.236152, 0.238276, 0.240379, 0.242501, 0.244642, 0.246801, 0.248980, 0.251178, 0.253395,
            0.255631, 0.257888, 0.260164, 0.262461, 0.264778, 0.267115, 0.269473, 0.271851, 0.274251, 0.276672, 0.279114, 0.281578, 0.284063, 0.286571,
            0.289100, 0.291652, 0.294226, 0.296824, 0.299444, 0.302087, 0.304753, 0.307444, 0.310157, 0.312895, 0.315657, 0.318443, 0.321254, 0.324090,
            0.326951, 0.329837, 0.332748, 0.335685, 0.338649, 0.341638, 0.344654, 0.347696, 0.350765, 0.353861, 0.356985, 0.360136, 0.363315, 0.366522,
            0.369757, 0.373021, 0.376281, 0.379217, 0.382176, 0.385158, 0.388163, 0.391192, 0.394244, 0.397320, 0.400420, 0.403544, 0.406693, 0.409866,
            0.413064, 0.416287, 0.419535, 0.422809, 0.426108, 0.429432, 0.432783, 0.436160, 0.439563, 0.442993, 0.446449, 0.449933, 0.453443, 0.456981,
            0.460547, 0.463896, 0.467163, 0.470453, 0.473766, 0.477103, 0.480463, 0.483847, 0.487254, 0.490686, 0.494142, 0.497622, 0.501127, 0.504656,
            0.508210, 0.511789, 0.515394, 0.519023, 0.522679, 0.526360, 0.530067, 0.533800, 0.537559, 0.541345, 0.545158, 0.548997, 0.552864, 0.556616,
            0.560077, 0.563561, 0.567066, 0.570593, 0.574141, 0.577712, 0.581305, 0.584920, 0.588558, 0.592219, 0.595902, 0.599608, 0.603337, 0.607090,
            0.610865, 0.614665, 0.618487, 0.622334, 0.626205, 0.630099, 0.634018, 0.637961, 0.641929, 0.645921, 0.649938, 0.653981, 0.657508, 0.661011,
            0.664532, 0.668072, 0.671631, 0.675208, 0.678805, 0.682421, 0.686056, 0.689711, 0.693385, 0.697079, 0.700792, 0.704525, 0.708278, 0.712051,
            0.715844, 0.719657, 0.723491, 0.727345, 0.731219, 0.735114, 0.739030, 0.742967, 0.746925, 0.750904, 0.754513, 0.757802, 0.761106, 0.764424,
            0.767756, 0.771103, 0.774465, 0.777841, 0.781232, 0.784638, 0.788059, 0.791494, 0.794945, 0.798410, 0.801891, 0.805387, 0.808898, 0.812424,
            0.815966, 0.819523, 0.823096, 0.826684, 0.830288, 0.833907, 0.837543, 0.841194, 0.844728, 0.847520, 0.850322, 0.853134, 0.855954, 0.858784,
            0.861623, 0.864472, 0.867330, 0.870197, 0.873074, 0.875960, 0.878856, 0.881762, 0.884677, 0.887602, 0.890536, 0.893481, 0.896435, 0.899398,
            0.902372, 0.905355, 0.908348, 0.911351, 0.914364, 0.917387, 0.920420, 0.922666, 0.924671, 0.926681, 0.928694, 0.930712, 0.932735, 0.934762,
            0.936793, 0.938829, 0.940869, 0.942913, 0.944962, 0.947015, 0.949073, 0.951136, 0.953203, 0.955274, 0.957350, 0.959430, 0.961515, 0.963604,
            0.965698, 0.967797, 0.969900, 0.972007, 0.974119, 0.975784, 0.976704, 0.977625, 0.978547, 0.979470, 0.980393, 0.981318, 0.982243, 0.983169,
            0.984096, 0.985024, 0.985953, 0.986883, 0.987813, 0.988745, 0.989677, 0.990610, 0.991544, 0.992479, 0.993415, 0.994352, 0.995289, 0.996228,
            0.997167, 0.998107, 0.999049, 0.999991, 0.999603, 0.999201, 0.998800, 0.998399, 0.997998, 0.997598, 0.997197, 0.996797, 0.996397, 0.995997,
            0.995597, 0.995197, 0.994798, 0.994399, 0.993999, 0.993600, 0.993201, 0.992803, 0.992404, 0.992006, 0.991608, 0.991209, 0.990812, 0.990414,
            0.990016, 0.989619, 0.988354, 0.986522, 0.984693, 0.982867, 0.981045, 0.979226, 0.977410, 0.975598, 0.973789, 0.971983, 0.970181, 0.968382,
            0.966587, 0.964795, 0.963006, 0.961220, 0.959438, 0.957659, 0.955883, 0.954111, 0.952342, 0.950576, 0.948814, 0.947055, 0.945299, 0.943546,
            0.941476, 0.938251, 0.935037, 0.931834, 0.928642, 0.925461, 0.922290, 0.919131, 0.915983, 0.912845, 0.909718, 0.906602, 0.903496, 0.900401,
            0.897317, 0.894243, 0.891180, 0.888127, 0.885085, 0.882053, 0.879031, 0.876020, 0.873019, 0.870029, 0.867048, 0.864078, 0.861118, 0.856944,
            0.852539, 0.848156, 0.843796, 0.839459, 0.835143, 0.830850, 0.826579, 0.822330, 0.818103, 0.813898, 0.809714, 0.805552, 0.801411, 0.797291,
            0.793193, 0.789115, 0.785059, 0.781023, 0.777008, 0.773014, 0.769040, 0.765087, 0.761154, 0.757241, 0.753349, 0.748857, 0.743617, 0.738413,
            0.733246, 0.728115, 0.723020, 0.717961, 0.712937, 0.707948, 0.702994, 0.698075, 0.693190, 0.688339, 0.683522, 0.678739, 0.673990, 0.669273,
            0.664590, 0.659940, 0.655322, 0.650736, 0.646182, 0.641661, 0.637170, 0.632712, 0.628284, 0.623818, 0.618195, 0.612624, 0.607103, 0.601631,
            0.596209, 0.590835, 0.585511, 0.580234, 0.575004, 0.569822, 0.564686, 0.559597, 0.554554, 0.549556, 0.544603, 0.539695, 0.534831, 0.530010,
            0.525234, 0.520500, 0.515809, 0.511160, 0.506553, 0.501988, 0.497464, 0.492980, 0.487817, 0.482355, 0.476954, 0.471613, 0.466332, 0.461110,
            0.455947, 0.450841, 0.445793, 0.440801, 0.435865, 0.430985, 0.426159, 0.421387, 0.416668, 0.412002, 0.407389, 0.402827, 0.398317, 0.393856,
            0.389446, 0.385085, 0.380773, 0.376510, 0.372294, 0.368125, 0.363757, 0.358823, 0.353955, 0.349154, 0.344418, 0.339746, 0.335137, 0.330591,
            0.326106, 0.321683, 0.317319, 0.313014, 0.308768, 0.304580, 0.300448, 0.296373, 0.292352, 0.288387, 0.284475, 0.280616, 0.276809, 0.273054,
            0.269350, 0.265696, 0.262092, 0.258537, 0.255030, 0.250986, 0.246939, 0.242957, 0.239040, 0.235185, 0.231393, 0.227662, 0.223991, 0.220379,
            0.216826, 0.213330, 0.209890, 0.206505, 0.203176, 0.199899, 0.196676, 0.193505, 0.190385, 0.187315, 0.184294, 0.181323, 0.178399, 0.175522,
            0.172692, 0.169908, 0.167168, 0.164298, 0.161312, 0.158380, 0.155502, 0.152675, 0.149901, 0.147176, 0.144501, 0.141875, 0.139296, 0.136765,
            0.134279, 0.131838, 0.129383, 0.126845, 0.124358, 0.121919, 0.119528, 0.117184, 0.114885, 0.112632, 0.110423, 0.108258, 0.106135, 0.104053,
            0.102013, 0.099994, 0.097884, 0.095818, 0.093796, 0.091817, 0.089879, 0.087983, 0.086126, 0.084309, 0.082529, 0.080788, 0.079083, 0.077414,
            0.075781, 0.074073, 0.072395, 0.070756, 0.069154, 0.067587, 0.066057, 0.064561, 0.063099, 0.061670, 0.060273, 0.058908, 0.057574, 0.056270,
            0.054929, 0.053598, 0.052298, 0.051030, 0.049792, 0.048585, 0.047407, 0.046258, 0.045136, 0.044041, 0.042974, 0.041932, 0.040915, 0.039886,
            0.038853, 0.037847, 0.036866, 0.035911, 0.034981, 0.034075, 0.033192, 0.032332, 0.031495, 0.030679, 0.029884, 0.029110, 0.028339, 0.027556,
            0.026796, 0.026056, 0.025336, 0.024637, 0.023956, 0.023295, 0.022651, 0.022026, 0.021418, 0.020826, 0.020251, 0.019687, 0.019108, 0.018547,
            0.018002, 0.017473, 0.016960, 0.016462, 0.015978, 0.015509, 0.015053, 0.014611, 0.014182, 0.013765, 0.013361, 0.012945, 0.012541, 0.012150,
            0.011771, 0.011404, 0.011048, 0.010703, 0.010369, 0.010046, 0.009732, 0.009429, 0.009135, 0.008850, 0.008561, 0.008278, 0.008004, 0.007740,
            0.007484, 0.007236, 0.006997, 0.006766, 0.006542, 0.006326, 0.006117, 0.005914, 0.005719, 0.005524, 0.005330, 0.005144, 0.004964, 0.004790,
            0.004623, 0.004461, 0.004305, 0.004155, 0.004009, 0.003869, 0.003734, 0.003603, 0.003474, 0.003346, 0.003223, 0.003104, 0.002989, 0.002878,
            0.002772, 0.002670, 0.002571, 0.002476, 0.002385, 0.002297, 0.002212, 0.002129, 0.002046, 0.001967, 0.001890, 0.001817, 0.001746, 0.001678,
            0.001613, 0.001550, 0.001490, 0.001432, 0.001376, 0.001322, 0.001271, 0.001219, 0.001169, 0.001121, 0.001075, 0.001031, 0.000989, 0.000948,
            0.000909, 0.000872, 0.000836, 0.000802, 0.000769, 0.000738, 0.000706, 0.000676, 0.000647, 0.000619, 0.000592, 0.000567, 0.000543, 0.000519,
            0.000497, 0.000476, 0.000455, 0.000436, 0.000417, 0.000398, 0.000380, 0.000363, 0.000347, 0.000331, 0.000316, 0.000302, 0.000288, 0.000275,
            0.000263, 0.000251, 0.000240, 0.000229, 0.000218, 0.000208, 0.000198, 0.000189, 0.000180, 0.000172, 0.000163, 0.000156, 0.000148, 0.000141,
            0.000135, 0.000128, 0.000122, 0.000117, 0.000111, 0.000105]


LHCb RKstplus 2021:
  experiment: LHCb
  inspire: LHCb:2021lvy
  url: https://lhcbproject.web.cern.ch/Publications/LHCbProjectPublic/LHCb-PAPER-2021-038.html
  values:
    - name: <Rmue>(B+->K*ll)
      q2min: 0.045
      q2max: 6.0
      value:
        distribution: numerical
        x: [0.3333, 0.3336, 0.3339, 0.3343, 0.3346, 0.3349, 0.3352, 0.3355, 0.3358, 0.3361, 0.3364, 0.3367, 0.3370, 0.3374, 0.3377, 0.3380, 0.3383, 0.3386,
            0.3389, 0.3392, 0.3396, 0.3399, 0.3402, 0.3405, 0.3408, 0.3412, 0.3415, 0.3418, 0.3421, 0.3424, 0.3428, 0.3431, 0.3434, 0.3437, 0.3441, 0.3444,
            0.3447, 0.3450, 0.3454, 0.3457, 0.3460, 0.3464, 0.3467, 0.3470, 0.3474, 0.3477, 0.3480, 0.3484, 0.3487, 0.3490, 0.3494, 0.3497, 0.3500, 0.3504,
            0.3507, 0.3510, 0.3514, 0.3517, 0.3521, 0.3524, 0.3528, 0.3531, 0.3534, 0.3538, 0.3541, 0.3545, 0.3548, 0.3552, 0.3555, 0.3559, 0.3562, 0.3566,
            0.3569, 0.3573, 0.3576, 0.3580, 0.3583, 0.3587, 0.3590, 0.3594, 0.3597, 0.3601, 0.3605, 0.3608, 0.3612, 0.3615, 0.3619, 0.3623, 0.3626, 0.3630,
            0.3633, 0.3637, 0.3641, 0.3644, 0.3648, 0.3652, 0.3655, 0.3659, 0.3663, 0.3666, 0.3670, 0.3674, 0.3678, 0.3681, 0.3685, 0.3689, 0.3692, 0.3696,
            0.3700, 0.3704, 0.3708, 0.3711, 0.3715, 0.3719, 0.3723, 0.3727, 0.3730, 0.3734, 0.3738, 0.3742, 0.3746, 0.3750, 0.3754, 0.3757, 0.3761, 0.3765,
            0.3769, 0.3773, 0.3777, 0.3781, 0.3785, 0.3789, 0.3793, 0.3797, 0.3801, 0.3805, 0.3809, 0.3813, 0.3817, 0.3821, 0.3825, 0.3829, 0.3833, 0.3837,
            0.3841, 0.3845, 0.3849, 0.3853, 0.3857, 0.3861, 0.3865, 0.3869, 0.3874, 0.3878, 0.3882, 0.3886, 0.3890, 0.3894, 0.3899, 0.3903, 0.3907, 0.3911,
            0.3915, 0.3920, 0.3924, 0.3928, 0.3932, 0.3937, 0.3941, 0.3945, 0.3949, 0.3954, 0.3958, 0.3962, 0.3967, 0.3971, 0.3975, 0.3980, 0.3984, 0.3988,
            0.3993, 0.3997, 0.4002, 0.4006, 0.4010, 0.4015, 0.4019, 0.4024, 0.4028, 0.4033, 0.4037, 0.4042, 0.4046, 0.4051, 0.4055, 0.4060, 0.4064, 0.4069,
            0.4073, 0.4078, 0.4083, 0.4087, 0.4092, 0.4096, 0.4101, 0.4106, 0.4110, 0.4115, 0.4120, 0.4124, 0.4129, 0.4134, 0.4138, 0.4143, 0.4148, 0.4153,
            0.4157, 0.4162, 0.4167, 0.4172, 0.4176, 0.4181, 0.4186, 0.4191, 0.4196, 0.4201, 0.4205, 0.4210, 0.4215, 0.4220, 0.4225, 0.4230, 0.4235, 0.4240,
            0.4245, 0.4250, 0.4255, 0.4260, 0.4265, 0.4270, 0.4275, 0.4280, 0.4285, 0.4290, 0.4295, 0.4300, 0.4305, 0.4310, 0.4315, 0.4320, 0.4326, 0.4331,
            0.4336, 0.4341, 0.4346, 0.4352, 0.4357, 0.4362, 0.4367, 0.4372, 0.4378, 0.4383, 0.4388, 0.4394, 0.4399, 0.4404, 0.4410, 0.4415, 0.4420, 0.4426,
            0.4431, 0.4437, 0.4442, 0.4447, 0.4453, 0.4458, 0.4464, 0.4469, 0.4475, 0.4480, 0.4486, 0.4491, 0.4497, 0.4503, 0.4508, 0.4514, 0.4519, 0.4525,
            0.4531, 0.4536, 0.4542, 0.4548, 0.4553, 0.4559, 0.4565, 0.4571, 0.4576, 0.4582, 0.4588, 0.4594, 0.4599, 0.4605, 0.4611, 0.4617, 0.4623, 0.4629,
            0.4635, 0.4641, 0.4647, 0.4652, 0.4658, 0.4664, 0.4670, 0.4676, 0.4682, 0.4688, 0.4695, 0.4701, 0.4707, 0.4713, 0.4719, 0.4725, 0.4731, 0.4737,
            0.4744, 0.4750, 0.4756, 0.4762, 0.4768, 0.4775, 0.4781, 0.4787, 0.4794, 0.4800, 0.4806, 0.4813, 0.4819, 0.4826, 0.4832, 0.4838, 0.4845, 0.4851,
            0.4858, 0.4864, 0.4871, 0.4877, 0.4884, 0.4890, 0.4897, 0.4904, 0.4910, 0.4917, 0.4924, 0.4930, 0.4937, 0.4944, 0.4950, 0.4957, 0.4964, 0.4971,
            0.4978, 0.4984, 0.4991, 0.4998, 0.5005, 0.5012, 0.5019, 0.5026, 0.5033, 0.5040, 0.5047, 0.5054, 0.5061, 0.5068, 0.5075, 0.5082, 0.5089, 0.5096,
            0.5103, 0.5111, 0.5118, 0.5125, 0.5132, 0.5140, 0.5147, 0.5154, 0.5161, 0.5169, 0.5176, 0.5184, 0.5191, 0.5198, 0.5206, 0.5213, 0.5221, 0.5228,
            0.5236, 0.5243, 0.5251, 0.5259, 0.5266, 0.5274, 0.5282, 0.5289, 0.5297, 0.5305, 0.5312, 0.5320, 0.5328, 0.5336, 0.5344, 0.5352, 0.5359, 0.5367,
            0.5375, 0.5383, 0.5391, 0.5399, 0.5407, 0.5415, 0.5423, 0.5432, 0.5440, 0.5448, 0.5456, 0.5464, 0.5472, 0.5481, 0.5489, 0.5497, 0.5506, 0.5514,
            0.5522, 0.5531, 0.5539, 0.5548, 0.5556, 0.5565, 0.5573, 0.5582, 0.5590, 0.5599, 0.5608, 0.5616, 0.5625, 0.5634, 0.5642, 0.5651, 0.5660, 0.5669,
            0.5678, 0.5687, 0.5696, 0.5704, 0.5713, 0.5722, 0.5731, 0.5741, 0.5750, 0.5759, 0.5768, 0.5777, 0.5786, 0.5796, 0.5805, 0.5814, 0.5823, 0.5833,
            0.5842, 0.5852, 0.5861, 0.5870, 0.5880, 0.5889, 0.5899, 0.5909, 0.5918, 0.5928, 0.5938, 0.5947, 0.5957, 0.5967, 0.5977, 0.5987, 0.5996, 0.6006,
            0.6016, 0.6026, 0.6036, 0.6046, 0.6056, 0.6066, 0.6077, 0.6087, 0.6097, 0.6107, 0.6118, 0.6128, 0.6138, 0.6149, 0.6159, 0.6170, 0.6180, 0.6191,
            0.6201, 0.6212, 0.6222, 0.6233, 0.6244, 0.6254, 0.6265, 0.6276, 0.6287, 0.6298, 0.6309, 0.6320, 0.6331, 0.6342, 0.6353, 0.6364, 0.6375, 0.6386,
            0.6398, 0.6409, 0.6420, 0.6432, 0.6443, 0.6455, 0.6466, 0.6478, 0.6489, 0.6501, 0.6512, 0.6524, 0.6536, 0.6548, 0.6559, 0.6571, 0.6583, 0.6595,
            0.6607, 0.6619, 0.6631, 0.6643, 0.6656, 0.6668, 0.6680, 0.6692, 0.6705, 0.6717, 0.6730, 0.6742, 0.6755, 0.6767, 0.6780, 0.6792, 0.6805, 0.6818,
            0.6831, 0.6844, 0.6857, 0.6870, 0.6883, 0.6896, 0.6909, 0.6922, 0.6935, 0.6948, 0.6962, 0.6975, 0.6988, 0.7002, 0.7015, 0.7029, 0.7043, 0.7056,
            0.7070, 0.7084, 0.7098, 0.7112, 0.7126, 0.7140, 0.7154, 0.7168, 0.7182, 0.7196, 0.7210, 0.7225, 0.7239, 0.7254, 0.7268, 0.7283, 0.7297, 0.7312,
            0.7327, 0.7342, 0.7356, 0.7371, 0.7386, 0.7401, 0.7416, 0.7432, 0.7447, 0.7462, 0.7478, 0.7493, 0.7508, 0.7524, 0.7540, 0.7555, 0.7571, 0.7587,
            0.7603, 0.7619, 0.7635, 0.7651, 0.7667, 0.7683, 0.7699, 0.7716, 0.7732, 0.7749, 0.7765, 0.7782, 0.7799, 0.7815, 0.7832, 0.7849, 0.7866, 0.7883,
            0.7900, 0.7918, 0.7935, 0.7952, 0.7970, 0.7987, 0.8005, 0.8022, 0.8040, 0.8058, 0.8076, 0.8094, 0.8112, 0.8130, 0.8148, 0.8167, 0.8185, 0.8204,
            0.8222, 0.8241, 0.8260, 0.8278, 0.8297, 0.8316, 0.8335, 0.8355, 0.8374, 0.8393, 0.8413, 0.8432, 0.8452, 0.8471, 0.8491, 0.8511, 0.8531, 0.8551,
            0.8571, 0.8592, 0.8612, 0.8633, 0.8653, 0.8674, 0.8695, 0.8715, 0.8736, 0.8757, 0.8779, 0.8800, 0.8821, 0.8843, 0.8864, 0.8886, 0.8908, 0.8930,
            0.8952, 0.8974, 0.8996, 0.9018, 0.9041, 0.9063, 0.9086, 0.9109, 0.9132, 0.9155, 0.9178, 0.9201, 0.9224, 0.9248, 0.9271, 0.9295, 0.9319, 0.9343,
            0.9367, 0.9391, 0.9416, 0.9440, 0.9465, 0.9489, 0.9514, 0.9539, 0.9564, 0.9590, 0.9615, 0.9641, 0.9666, 0.9692, 0.9718, 0.9744, 0.9770, 0.9797,
            0.9823, 0.9850, 0.9876, 0.9903, 0.9930, 0.9958, 0.9985, 1.0013, 1.0040, 1.0068, 1.0096, 1.0124, 1.0152, 1.0181, 1.0210, 1.0238, 1.0267, 1.0296,
            1.0326, 1.0355, 1.0385, 1.0414, 1.0444, 1.0474, 1.0505, 1.0535, 1.0566, 1.0597, 1.0628, 1.0659, 1.0690, 1.0722, 1.0753, 1.0785, 1.0818, 1.0850,
            1.0882, 1.0915, 1.0948, 1.0981, 1.1014, 1.1048, 1.1082, 1.1115, 1.1150, 1.1184, 1.1218, 1.1253, 1.1288, 1.1323, 1.1359, 1.1394, 1.1430, 1.1466,
            1.1503, 1.1539, 1.1576, 1.1613, 1.1650, 1.1688, 1.1725, 1.1763, 1.1802, 1.1840, 1.1879, 1.1918, 1.1957, 1.1996, 1.2036, 1.2076, 1.2116, 1.2157,
            1.2198, 1.2239, 1.2280, 1.2322, 1.2364, 1.2406, 1.2449, 1.2491, 1.2535, 1.2578, 1.2622, 1.2666, 1.2710, 1.2755, 1.2799, 1.2845, 1.2890, 1.2936,
            1.2982, 1.3029, 1.3076, 1.3123, 1.3171, 1.3219, 1.3267, 1.3316, 1.3365, 1.3414, 1.3464, 1.3514, 1.3564, 1.3615, 1.3666, 1.3718, 1.3770, 1.3822,
            1.3875, 1.3928, 1.3982, 1.4036, 1.4090, 1.4145, 1.4200, 1.4256, 1.4312, 1.4369, 1.4426, 1.4484, 1.4541, 1.4600, 1.4659, 1.4718, 1.4778, 1.4838,
            1.4899, 1.4961, 1.5023, 1.5085, 1.5148, 1.5211, 1.5275, 1.5340, 1.5405, 1.5470, 1.5537, 1.5603, 1.5671, 1.5738, 1.5807, 1.5876, 1.5946, 1.6016,
            1.6087, 1.6159, 1.6231, 1.6304, 1.6377, 1.6451, 1.6526, 1.6602, 1.6678, 1.6755, 1.6832, 1.6911, 1.6990, 1.7070, 1.7150, 1.7232, 1.7314, 1.7397,
            1.7480, 1.7565, 1.7650, 1.7736, 1.7823, 1.7911, 1.8000, 1.8090, 1.8180, 1.8272, 1.8364, 1.8457, 1.8552, 1.8647, 1.8743, 1.8840, 1.8938, 1.9038,
            1.9138, 1.9239, 1.9342, 1.9445, 1.9550, 1.9656, 1.9763, 1.9871, 1.9980, 2.0090, 2.0202, 2.0315, 2.0429, 2.0545, 2.0662, 2.0780, 2.0900, 2.1021,
            2.1143, 2.1267, 2.1392, 2.1519, 2.1647, 2.1777, 2.1908, 2.2041, 2.2175, 2.2312, 2.2449, 2.2589, 2.2730, 2.2873, 2.3018, 2.3165, 2.3314, 2.3464,
            2.3617, 2.3772, 2.3928, 2.4087, 2.4248, 2.4411, 2.4576, 2.4743, 2.4913, 2.5085, 2.5259, 2.5436, 2.5615, 2.5797, 2.5982, 2.6169, 2.6359, 2.6551,
            2.6747, 2.6945, 2.7147, 2.7351, 2.7559, 2.7769, 2.7983, 2.8200, 2.8421, 2.8645, 2.8873, 2.9104, 2.9339, 2.9578, 2.9821, 3.0068, 3.0319, 3.0574,
            3.0833, 3.1097, 3.1366, 3.1639, 3.1917, 3.2200, 3.2488, 3.2781, 3.3079, 3.3383, 3.3693, 3.4009, 3.4330, 3.4657, 3.4991, 3.5332, 3.5679, 3.6032,
            3.6393, 3.6762, 3.7138, 3.7521, 3.7913, 3.8313, 3.8721, 3.9138, 3.9564, 4.0000]
        y: [0.0006206, 0.0006335, 0.0006467, 0.0006602, 0.0006739, 0.0006879, 0.0007023, 0.0007169, 0.0007318, 0.0007468, 0.0007618, 0.0007771, 0.0007928,
            0.0008087, 0.0008249, 0.0008415, 0.0008584, 0.0008757, 0.0008933, 0.0009112, 0.0009295, 0.0009482, 0.0009673, 0.0009867, 0.0010065, 0.0010268,
            0.0010474, 0.0010684, 0.0010899, 0.0011118, 0.0011342, 0.0011569, 0.0011802, 0.0012039, 0.0012281, 0.0012528, 0.0012780, 0.0013036, 0.0013298,
            0.0013566, 0.0013838, 0.0014116, 0.0014400, 0.0014689, 0.0014984, 0.0015285, 0.0015593, 0.0015906, 0.0016226, 0.0016552, 0.0016884, 0.0017223,
            0.0017570, 0.0017923, 0.0018283, 0.0018650, 0.0019025, 0.0019407, 0.0019797, 0.0020195, 0.0020601, 0.0021015, 0.0021422, 0.0021834, 0.0022254,
            0.0022682, 0.0023118, 0.0023563, 0.0024016, 0.0024478, 0.0024949, 0.0025429, 0.0025918, 0.0026416, 0.0026924, 0.0027442, 0.0027970, 0.0028508,
            0.0029056, 0.0029615, 0.0030185, 0.0030765, 0.0031357, 0.0031960, 0.0032575, 0.0033201, 0.0033840, 0.0034491, 0.0035154, 0.0035830, 0.0036519,
            0.0037222, 0.0037938, 0.0038667, 0.0039411, 0.0040169, 0.0040941, 0.0041729, 0.0042531, 0.0043349, 0.0044183, 0.0045033, 0.0045899, 0.0046782,
            0.0047682, 0.0048599, 0.0049533, 0.0050486, 0.0051457, 0.0052447, 0.0053455, 0.0054483, 0.0055531, 0.0056599, 0.0057676, 0.0058727, 0.0059797,
            0.0060886, 0.0061995, 0.0063125, 0.0064275, 0.0065446, 0.0066638, 0.0067852, 0.0069088, 0.0070347, 0.0071628, 0.0072933, 0.0074262, 0.0075615,
            0.0076992, 0.0078395, 0.0079823, 0.0081277, 0.0082758, 0.0084266, 0.0085801, 0.0087364, 0.0088956, 0.0090576, 0.0092226, 0.0093906, 0.0095617,
            0.0097359, 0.0099133, 0.0100939, 0.0102778, 0.0104650, 0.0106557, 0.0108498, 0.0110474, 0.0112487, 0.0114536, 0.0116623, 0.0118748, 0.0120911,
            0.0123114, 0.0125357, 0.0127640, 0.0129966, 0.0132333, 0.0134744, 0.0137199, 0.0139698, 0.0142243, 0.0144835, 0.0147473, 0.0150055, 0.0152610,
            0.0155208, 0.0157850, 0.0160537, 0.0163270, 0.0166049, 0.0168876, 0.0171751, 0.0174675, 0.0177649, 0.0180673, 0.0183749, 0.0186877, 0.0190058,
            0.0193294, 0.0196584, 0.0199931, 0.0203334, 0.0206796, 0.0210316, 0.0213897, 0.0217538, 0.0221242, 0.0225008, 0.0228838, 0.0232734, 0.0236696,
            0.0240726, 0.0244824, 0.0248991, 0.0253230, 0.0257541, 0.0261926, 0.0266385, 0.0270919, 0.0275531, 0.0280222, 0.0284993, 0.0289844, 0.0294778,
            0.0299797, 0.0304900, 0.0310091, 0.0315370, 0.0320739, 0.0326199, 0.0331752, 0.0337400, 0.0343144, 0.0348985, 0.0354926, 0.0360968, 0.0366617,
            0.0372346, 0.0378164, 0.0384074, 0.0390075, 0.0396171, 0.0402362, 0.0408649, 0.0415035, 0.0421521, 0.0428108, 0.0434798, 0.0441592, 0.0448493,
            0.0455501, 0.0462619, 0.0469848, 0.0477190, 0.0484647, 0.0492221, 0.0499912, 0.0507724, 0.0515658, 0.0523716, 0.0531900, 0.0540212, 0.0548654,
            0.0557227, 0.0565935, 0.0574778, 0.0583760, 0.0592882, 0.0602147, 0.0611557, 0.0621113, 0.0630819, 0.0640677, 0.0650688, 0.0660856, 0.0671183,
            0.0681672, 0.0692324, 0.0703143, 0.0714130, 0.0725290, 0.0736624, 0.0748134, 0.0759825, 0.0771699, 0.0783758, 0.0796005, 0.0808444, 0.0820581,
            0.0832059, 0.0843697, 0.0855497, 0.0867463, 0.0879596, 0.0891899, 0.0904374, 0.0917023, 0.0929849, 0.0942855, 0.0956043, 0.0969415, 0.0982974,
            0.0996723, 0.1010664, 0.1024800, 0.1039133, 0.1053667, 0.1068405, 0.1083349, 0.1098501, 0.1113866, 0.1129445, 0.1145243, 0.1161261, 0.1177503,
            0.1193973, 0.1210673, 0.1227607, 0.1244777, 0.1262187, 0.1279841, 0.1297742, 0.1315894, 0.1334299, 0.1352962, 0.1371885, 0.1391074, 0.1410530,
            0.1430259, 0.1450264, 0.1470549, 0.1491117, 0.1511973, 0.1533121, 0.1554565, 0.1576308, 0.1598356, 0.1620712, 0.1643380, 0.1666366, 0.1689673,
            0.1711499, 0.1733039, 0.1754850, 0.1776935, 0.1799298, 0.1821942, 0.1844872, 0.1868090, 0.1891601, 0.1915407, 0.1939513, 0.1963922, 0.1988638,
            0.2013666, 0.2039008, 0.2064670, 0.2090654, 0.2116965, 0.2143608, 0.2170586, 0.2197903, 0.2225564, 0.2253573, 0.2281935, 0.2310654, 0.2339734,
            0.2368069, 0.2395415, 0.2423076, 0.2451057, 0.2479361, 0.2507992, 0.2536954, 0.2566250, 0.2595884, 0.2625860, 0.2656183, 0.2686856, 0.2717883,
            0.2749268, 0.2781016, 0.2813130, 0.2845615, 0.2878476, 0.2911715, 0.2945339, 0.2979351, 0.3013756, 0.3048558, 0.3083761, 0.3119372, 0.3155393,
            0.3191292, 0.3224561, 0.3258177, 0.3292143, 0.3326463, 0.3361141, 0.3396181, 0.3431585, 0.3467359, 0.3503506, 0.3540030, 0.3576934, 0.3614224,
            0.3651902, 0.3689972, 0.3728440, 0.3767308, 0.3806582, 0.3846265, 0.3886362, 0.3926877, 0.3967815, 0.4009179, 0.4050974, 0.4093205, 0.4135876,
            0.4178992, 0.4218259, 0.4257108, 0.4296315, 0.4335883, 0.4375815, 0.4416115, 0.4456787, 0.4497833, 0.4539256, 0.4581062, 0.4623252, 0.4665831,
            0.4708803, 0.4752169, 0.4795936, 0.4840105, 0.4884681, 0.4929668, 0.4975069, 0.5020888, 0.5067129, 0.5113796, 0.5160893, 0.5208424, 0.5256392,
            0.5304802, 0.5349882, 0.5392117, 0.5434686, 0.5477590, 0.5520834, 0.5564418, 0.5608347, 0.5652623, 0.5697248, 0.5742225, 0.5787558, 0.5833248,
            0.5879299, 0.5925714, 0.5972495, 0.6019645, 0.6067168, 0.6115065, 0.6163341, 0.6211998, 0.6261040, 0.6310468, 0.6360286, 0.6410498, 0.6461106,
            0.6512114, 0.6561340, 0.6603798, 0.6646531, 0.6689541, 0.6732830, 0.6776398, 0.6820248, 0.6864382, 0.6908802, 0.6953509, 0.6998505, 0.7043793,
            0.7089373, 0.7135249, 0.7181421, 0.7227892, 0.7274664, 0.7321739, 0.7369118, 0.7416804, 0.7464798, 0.7513103, 0.7561721, 0.7610653, 0.7659902,
            0.7709469, 0.7759357, 0.7798434, 0.7836866, 0.7875489, 0.7914301, 0.7953305, 0.7992501, 0.8031890, 0.8071474, 0.8111252, 0.8151227, 0.8191398,
            0.8231768, 0.8272336, 0.8313104, 0.8354073, 0.8395245, 0.8436619, 0.8478197, 0.8519980, 0.8561968, 0.8604164, 0.8646568, 0.8689180, 0.8732003,
            0.8775037, 0.8818282, 0.8852566, 0.8881452, 0.8910433, 0.8939508, 0.8968678, 0.8997943, 0.9027303, 0.9056759, 0.9086312, 0.9115961, 0.9145706,
            0.9175549, 0.9205489, 0.9235527, 0.9265662, 0.9295896, 0.9326229, 0.9356661, 0.9387192, 0.9417823, 0.9448553, 0.9479384, 0.9510315, 0.9541348,
            0.9572481, 0.9603717, 0.9629506, 0.9643506, 0.9657526, 0.9671567, 0.9685628, 0.9699709, 0.9713811, 0.9727934, 0.9742077, 0.9756241, 0.9770425,
            0.9784630, 0.9798856, 0.9813102, 0.9827369, 0.9841656, 0.9855965, 0.9870294, 0.9884644, 0.9899015, 0.9913407, 0.9927820, 0.9942253, 0.9956708,
            0.9971184, 0.9985681, 0.9999931, 0.9994890, 0.9989852, 0.9984816, 0.9979783, 0.9974752, 0.9969724, 0.9964698, 0.9959675, 0.9954654, 0.9949636,
            0.9944620, 0.9939607, 0.9934597, 0.9929589, 0.9924583, 0.9919580, 0.9914580, 0.9909582, 0.9904587, 0.9899594, 0.9894603, 0.9889615, 0.9884630,
            0.9879647, 0.9874667, 0.9869689, 0.9849994, 0.9824291, 0.9798655, 0.9773086, 0.9747583, 0.9722147, 0.9696778, 0.9671474, 0.9646237, 0.9621066,
            0.9595960, 0.9570920, 0.9545945, 0.9521035, 0.9496190, 0.9471410, 0.9446695, 0.9422044, 0.9397458, 0.9372935, 0.9348477, 0.9324083, 0.9299752,
            0.9275485, 0.9251281, 0.9227140, 0.9194518, 0.9149397, 0.9104498, 0.9059819, 0.9015359, 0.8971117, 0.8927093, 0.8883285, 0.8839691, 0.8796312,
            0.8753145, 0.8710190, 0.8667447, 0.8624912, 0.8582587, 0.8540469, 0.8498558, 0.8456853, 0.8415352, 0.8374055, 0.8332960, 0.8292068, 0.8251375,
            0.8210883, 0.8170589, 0.8130493, 0.8088637, 0.8028937, 0.7969677, 0.7910855, 0.7852466, 0.7794509, 0.7736980, 0.7679875, 0.7623191, 0.7566926,
            0.7511077, 0.7455639, 0.7400611, 0.7345989, 0.7291770, 0.7237951, 0.7184529, 0.7131502, 0.7078866, 0.7026618, 0.6974756, 0.6923277, 0.6872178,
            0.6821456, 0.6771109, 0.6721133, 0.6671525, 0.6608120, 0.6541632, 0.6475813, 0.6410656, 0.6346155, 0.6282303, 0.6219093, 0.6156519, 0.6094575,
            0.6033254, 0.5972550, 0.5912457, 0.5852969, 0.5794078, 0.5735781, 0.5678070, 0.5620940, 0.5564384, 0.5508398, 0.5452975, 0.5398109, 0.5343796,
            0.5290029, 0.5236803, 0.5184113, 0.5131952, 0.5073093, 0.5007374, 0.4942506, 0.4878479, 0.4815281, 0.4752902, 0.4691331, 0.4630558, 0.4570572,
            0.4511363, 0.4452921, 0.4395236, 0.4338298, 0.4282098, 0.4226626, 0.4171873, 0.4117829, 0.4064485, 0.4011832, 0.3959861, 0.3908563, 0.3857930,
            0.3807953, 0.3758624, 0.3709933, 0.3661873, 0.3612367, 0.3554298, 0.3497163, 0.3440945, 0.3385632, 0.3331208, 0.3277659, 0.3224970, 0.3173128,
            0.3122120, 0.3071932, 0.3022551, 0.2973963, 0.2926156, 0.2879118, 0.2832836, 0.2787298, 0.2742492, 0.2698407, 0.2655029, 0.2612350, 0.2570356,
            0.2529037, 0.2488383, 0.2448382, 0.2409024, 0.2370299, 0.2325222, 0.2280030, 0.2235716, 0.2192263, 0.2149654, 0.2107874, 0.2066906, 0.2026734,
            0.1987343, 0.1948717, 0.1910842, 0.1873703, 0.1837286, 0.1801577, 0.1766562, 0.1732228, 0.1698560, 0.1665547, 0.1633176, 0.1601434, 0.1570309,
            0.1539789, 0.1509862, 0.1480516, 0.1451741, 0.1423525, 0.1393686, 0.1362869, 0.1332733, 0.1303264, 0.1274446, 0.1246266, 0.1218709, 0.1191761,
            0.1165409, 0.1139639, 0.1114439, 0.1089797, 0.1065700, 0.1041307, 0.1016343, 0.0991977, 0.0968195, 0.0944984, 0.0922329, 0.0900217, 0.0878635,
            0.0857571, 0.0837012, 0.0816945, 0.0797360, 0.0778244, 0.0759188, 0.0739515, 0.0720353, 0.0701686, 0.0683504, 0.0665793, 0.0648540, 0.0631735,
            0.0615365, 0.0599420, 0.0583887, 0.0568757, 0.0554019, 0.0539540, 0.0524481, 0.0509842, 0.0495612, 0.0481779, 0.0468333, 0.0455261, 0.0442555,
            0.0430203, 0.0418195, 0.0406523, 0.0395177, 0.0384147, 0.0373425, 0.0362264, 0.0351406, 0.0340873, 0.0330656, 0.0320745, 0.0311131, 0.0301805,
            0.0292759, 0.0283984, 0.0275472, 0.0267215, 0.0259205, 0.0251436, 0.0243468, 0.0235652, 0.0228088, 0.0220766, 0.0213679, 0.0206819, 0.0200180,
            0.0193754, 0.0187534, 0.0181514, 0.0175687, 0.0170047, 0.0164589, 0.0159070, 0.0153617, 0.0148350, 0.0143264, 0.0138353, 0.0133610, 0.0129029,
            0.0124606, 0.0120334, 0.0116208, 0.0112224, 0.0108377, 0.0104661, 0.0100955, 0.0097266, 0.0093712, 0.0090288, 0.0086989, 0.0083810, 0.0080748,
            0.0077797, 0.0074955, 0.0072216, 0.0069577, 0.0067035, 0.0064585, 0.0062174, 0.0059759, 0.0057437, 0.0055206, 0.0053062, 0.0051001, 0.0049020,
            0.0047116, 0.0045286, 0.0043527, 0.0041836, 0.0040211, 0.0038649, 0.0037130, 0.0035600, 0.0034133, 0.0032727, 0.0031378, 0.0030085, 0.0028845,
            0.0027656, 0.0026517, 0.0025424, 0.0024376, 0.0023372, 0.0022409, 0.0021483, 0.0020546, 0.0019649, 0.0018792, 0.0017972, 0.0017188, 0.0016438,
            0.0015721, 0.0015035, 0.0014379, 0.0013752, 0.0013152, 0.0012578, 0.0012029, 0.0011478, 0.0010949, 0.0010445, 0.0009964, 0.0009505, 0.0009067,
            0.0008649, 0.0008250, 0.0007870, 0.0007507, 0.0007162, 0.0006832, 0.0006517, 0.0006204, 0.0005902, 0.0005615, 0.0005342, 0.0005082, 0.0004834,
            0.0004599, 0.0004375, 0.0004162, 0.0003960, 0.0003767, 0.0003584, 0.0003409, 0.0003238, 0.0003071, 0.0002913, 0.0002763, 0.0002621, 0.0002486,
            0.0002358, 0.0002237, 0.0002122, 0.0002012, 0.0001909, 0.0001811, 0.0001718, 0.0001627, 0.0001539, 0.0001455, 0.0001376, 0.0001301, 0.0001231,
            0.0001164, 0.0001101, 0.0001041, 0.0000984, 0.0000931, 0.0000880, 0.0000832, 0.0000787, 0.0000742, 0.0000699, 0.0000659, 0.0000621, 0.0000586,
            0.0000552, 0.0000521, 0.0000491, 0.0000463, 0.0000436, 0.0000411, 0.0000388, 0.0000365, 0.0000343, 0.0000323, 0.0000303, 0.0000285, 0.0000268,
            0.0000252, 0.0000237, 0.0000222, 0.0000209, 0.0000196, 0.0000185, 0.0000174, 0.0000163, 0.0000153, 0.0000143, 0.0000134, 0.0000126] 


Belle B->K*mumu LFU 2016:
   experiment: Belle
   inspire: Wehle:2016yoi
   description: >
    This measurement actually performs an isospin-combined analysis
    (with unkown weights of the two isospin states), but since the isospin
    asymmetry in the lepton flavour difference should be very small,
    it is interpreted as pure $B^0$ decay here for simplicity.
   values:
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.498 ± 0.527 ± 0.166
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.723 ± 0.676 ± 0.163
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.448 ± 0.392 ± 0.076
     - name: <Dmue_P4p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value: 0.041 ± 0.565 ± 0.082
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 1.0
       q2max: 6.0
       value: 0.656 ± 0.485 ± 0.103
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 0.1
       q2max: 4.0
       value: -0.097 ± 0.601 ± 0.164
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 4.0
       q2max: 8.0
       value: 0.498 ± 0.410 ± 0.095
     - name: <Dmue_P5p>(B0->K*ll)
       q2min: 14.18
       q2max: 19.0
       value:  0.778 ± 0.502 ± 0.065


CMS Bs->mumu 2019:
  experiment: CMS
  inspire: CMS:2019qnb
  observables:
    - BR(Bs->mumu)
    - BR(B0->mumu)
  values:
    distribution: multivariate_numerical
    xi:
    - [1.0155541056966765e-10, 2.612719127877079e-10, 4.209884150057481e-10, 5.807049172237884e-10,
      7.404214194418286e-10, 9.001379216598688e-10, 1.0598544238779092e-09, 1.2195709260959494e-09,
      1.3792874283139896e-09, 1.5390039305320298e-09, 1.69872043275007e-09, 1.8584369349681103e-09,
      2.0181534371861505e-09, 2.1778699394041907e-09, 2.337586441622231e-09, 2.497302943840271e-09,
      2.6570194460583113e-09, 2.8167359482763515e-09, 2.9764524504943917e-09, 3.136168952712432e-09,
      3.295885454930472e-09, 3.4556019571485124e-09, 3.6153184593665526e-09, 3.775034961584593e-09,
      3.934751463802634e-09, 4.094467966020674e-09, 4.254184468238714e-09, 4.4139009704567545e-09,
      4.573617472674795e-09, 4.733333974892835e-09, 4.893050477110875e-09, 5.052766979328915e-09,
      5.2124834815469555e-09, 5.372199983764996e-09, 5.531916485983036e-09, 5.691632988201076e-09,
      5.851349490419116e-09, 6.0110659926371566e-09, 6.170782494855197e-09, 6.330498997073237e-09,
      6.490215499291277e-09, 6.649932001509317e-09, 6.809648503727358e-09, 6.969365005945398e-09,
      7.129081508163438e-09, 7.288798010381478e-09, 7.4485145125995185e-09, 7.60823101481756e-09,
      7.7679475170356e-09, 7.92766401925364e-09]
    - [-1.945765678254663e-12, 1.779896051707685e-11, 3.754368671240836e-11, 5.7288412907739866e-11,
      7.703313910307138e-11, 9.67778652984029e-11, 1.165225914937344e-10, 1.362673176890659e-10,
      1.5601204388439743e-10, 1.7575677007972895e-10, 1.9550149627506046e-10, 2.1524622247039196e-10,
      2.349909486657234e-10, 2.5473567486105497e-10, 2.7448040105638646e-10, 2.94225127251718e-10,
      3.139698534470495e-10, 3.33714579642381e-10, 3.5345930583771253e-10, 3.73204032033044e-10,
      3.9294875822837556e-10, 4.1269348442370705e-10, 4.3243821061903855e-10, 4.521829368143701e-10,
      4.719276630097016e-10, 4.916723892050331e-10, 5.114171154003647e-10, 5.311618415956962e-10,
      5.509065677910277e-10, 5.706512939863592e-10, 5.903960201816907e-10, 6.101407463770222e-10,
      6.298854725723537e-10, 6.496301987676853e-10, 6.693749249630167e-10, 6.891196511583483e-10,
      7.088643773536798e-10, 7.286091035490112e-10, 7.483538297443428e-10, 7.680985559396743e-10,
      7.878432821350059e-10, 8.075880083303373e-10, 8.273327345256688e-10, 8.470774607210004e-10,
      8.668221869163318e-10, 8.865669131116634e-10, 9.063116393069949e-10, 9.260563655023264e-10,
      9.458010916976578e-10, 9.655458178929894e-10]
    y:
    - [4.288860928696158e-07, 5.017577949442912e-07, 5.891274319581731e-07, 6.871396832196426e-07,
      7.943977820325241e-07, 9.100306009671172e-07, 1.0306350563928615e-06, 1.150871432695518e-06,
      1.2661656522143243e-06, 1.3684134821772142e-06, 1.4512604206055133e-06, 1.5220874645042244e-06,
      1.5679366727976561e-06, 1.5850908345115015e-06, 1.5714743299893178e-06, 1.5311823035389147e-06,
      1.4697616942771655e-06, 1.3895210416882706e-06, 1.2941020250082173e-06, 1.1898908587555658e-06,
      1.0800893961066666e-06, 9.695635083661838e-07, 8.609019854752189e-07, 7.565358204729096e-07,
      6.610786719446723e-07, 5.734581300380293e-07, 4.939861141283261e-07, 4.231997547076362e-07,
      3.603851321887926e-07, 3.0482766942285973e-07, 2.55836114250127e-07, 2.127970861232396e-07,
      1.7524071960714897e-07, 1.428000198321802e-07, 1.1512048187462871e-07, 9.180848076550184e-08,
      7.242938565013197e-08, 5.6526030583286365e-08, 4.363991201769742e-08, 3.332889637709574e-08,
      2.518022980471843e-08, 1.8819155688831788e-08, 1.3913688319299738e-08, 1.0176210813802267e-08,
      7.3626068376804764e-09, 5.269614115952916e-09, 3.731021118977134e-09, 2.613233941920092e-09,
      1.8106658451358013e-09, 1.266510018944166e-09]
    - [2.0576353988193048e-06, 2.53111312529132e-06, 3.112848942664421e-06, 3.765894365960994e-06,
      4.458598443357993e-06, 5.1863456955787785e-06, 5.917334405390656e-06, 6.592733572520571e-06,
      7.1898129453075365e-06, 7.655614240537123e-06, 7.947363370788319e-06, 8.17463572772878e-06,
      8.240295858453671e-06, 8.134208862739965e-06, 7.861239905139386e-06, 7.454149301258889e-06,
      6.970888913474015e-06, 6.424940614393277e-06, 5.82471637484796e-06, 5.211810827941041e-06,
      4.603953291752117e-06, 4.011259991509321e-06, 3.438308759395995e-06, 2.9124649747606185e-06,
      2.452961715881598e-06, 2.034247822708863e-06, 1.6646866330505448e-06, 1.348709241269977e-06,
      1.0802723972229312e-06, 8.57644447256886e-07, 6.787096050504143e-07, 5.382645362578809e-07,
      4.2871161488151885e-07, 3.4199250602268576e-07, 2.7207957656993897e-07, 2.1496522682490804e-07,
      1.6822419846112946e-07, 1.302635263717333e-07, 9.978676479921206e-08, 7.561798516276113e-08,
      5.668640889625733e-08, 4.203726750906128e-08, 3.083839033795817e-08, 2.2379512070456835e-08,
      1.606612773298437e-08, 1.1409681121911029e-08, 8.015626785899068e-09, 5.570615181578932e-09,
      3.829820507958287e-09, 2.6591367796008172e-09]
    - [1.3324778442198256e-05, 1.65952908461427e-05, 2.0574166727404472e-05, 2.495800274343757e-05,
      2.9504054619231342e-05, 3.4047587844822523e-05, 3.8329581797807303e-05, 4.202672759462307e-05,
      4.499346307939654e-05, 4.7007399745981846e-05, 4.795938845541343e-05, 4.794658994766904e-05,
      4.697325391468109e-05, 4.5109095316241836e-05, 4.250659310186405e-05, 3.931945284708292e-05,
      3.580621450037301e-05, 3.213448592913808e-05, 2.840740494897515e-05, 2.4781642952698398e-05,
      2.1358931860937567e-05, 1.81730892583777e-05, 1.5209914614362105e-05, 1.2657622363690122e-05,
      1.0451429275111636e-05, 8.48920387631353e-06, 6.819835039838635e-06, 5.411564078474361e-06,
      4.197010124392612e-06, 3.1908598798947493e-06, 2.3886534909926495e-06, 1.7743346675181027e-06,
      1.3090348720933923e-06, 9.622866782776007e-07, 7.106029692012707e-07, 5.314852043341041e-07,
      4.0196599347567064e-07, 3.0563763488169695e-07, 2.316684987563758e-07, 1.7404817046331175e-07,
      1.2938234828579395e-07, 9.514512484919079e-08, 6.921491393583489e-08, 4.980976757448578e-08,
      3.545937174968435e-08, 2.4971765489364856e-08, 1.7396791096406573e-08, 1.1989214729362972e-08,
      8.173763872803402e-09, 5.630288554302592e-09]
    - [7.899330200140019e-05, 9.825728380938667e-05, 0.000119935728366188, 0.00014278374657399978,
      0.00016631250077757314, 0.00018783099800567275, 0.00020564167070569406, 0.0002197875427962695,
      0.0002306990293031517, 0.00023666363098582234, 0.00023786330822729682, 0.00023321342095384968,
      0.0002234239703422981, 0.00021085292837070814, 0.00019686280572743634, 0.00017988820171384957,
      0.00016172942948267403, 0.00014333209848546493, 0.00012490963203572858, 0.00010773016057989664,
      9.171980504290236e-05, 7.71964986024618e-05, 6.398696628023933e-05, 5.251018259973837e-05,
      4.265587237569652e-05, 3.421163836607062e-05, 2.715575348060914e-05, 2.1045548741809244e-05,
      1.5844922841949064e-05, 1.172980194633412e-05, 8.61395258889957e-06, 6.266525533387528e-06,
      4.500709442801059e-06, 3.194445003647729e-06, 2.2515680672439633e-06, 1.5672418708564721e-06,
      1.0739297281006924e-06, 7.422197753693996e-07, 5.26226797960449e-07, 3.826075036689334e-07,
      2.804503266818494e-07, 2.0439124055378637e-07, 1.474420268213291e-07, 1.0521833405384385e-07,
      7.427851353406411e-08, 5.187243988201861e-08, 3.5835365433788777e-08, 2.4489994560640825e-08,
      1.6556764282723552e-08, 1.1314352792406923e-08]
    - [0.00034810794542230154, 0.00043216805448076135, 0.0005148774633542205, 0.0005943361809987161,
      0.000679284401057098, 0.0007472615403521225, 0.0008006053020554178, 0.000841058130287508,
      0.0008701113104311048, 0.0008802667003600074, 0.0008709293684449175, 0.0008529845382804897,
      0.0008143838942058554, 0.0007649653677792033, 0.0007142404962543498, 0.0006505765918833047,
      0.0005824231749052939, 0.0005128585575831152, 0.000445263968403014, 0.0003830230888201993,
      0.0003263778716873557, 0.0002754309438809917, 0.00022903074897895315, 0.0001888402371856708,
      0.00015422970433900927, 0.00012482882396626548, 9.842038071580496e-05, 7.483464198766818e-05,
      5.568890074482483e-05, 4.091051583495702e-05, 2.9694823429173632e-05, 2.1282344801985087e-05,
      1.5096799427747459e-05, 1.0643979097518193e-05, 7.3619207390895565e-06, 4.932971087717142e-06,
      3.2481910373461054e-06, 2.1188970347875045e-06, 1.3758530458360671e-06, 8.98761707350384e-07,
      6.032553381191037e-07, 4.2016808938210184e-07, 2.9822369905781577e-07, 2.1092388931568726e-07,
      1.4765620483385985e-07, 1.02254044767101e-07, 7.005044822227103e-08, 4.747260136782581e-08,
      3.182623285233068e-08, 2.1576707354186342e-08]
    - [0.0011577179926888354, 0.001433834783280555, 0.0016858438486135655, 0.0019310930534652707,
      0.0021542192760991186, 0.0023315754303869203, 0.0024744949744939563, 0.002579202837645689,
      0.002641788816422103, 0.0026584577101689323, 0.0026277898244594896, 0.002558191214474012,
      0.0024466742794161923, 0.0023038215243385575, 0.0021401430114745923, 0.0019451116897937128,
      0.0017285479865829163, 0.0015070732775937761, 0.0013058796587401328, 0.0011184784535220678,
      0.0009462434543388353, 0.0007986382270114765, 0.0006658359969412101, 0.0005534270414973451,
      0.0004570015201106717, 0.00036806938198210356, 0.0002888828200806913, 0.0002232901650956066,
      0.00017019580894422475, 0.0001282067855816007, 9.49554664509533e-05, 6.879065577945942e-05,
      4.894495609334117e-05, 3.371380494597545e-05, 2.2355160310120622e-05, 1.4571724111850049e-05,
      9.437803018107556e-06, 6.075757816532157e-06, 3.871270173147052e-06, 2.4308481014159575e-06,
      1.498552547896695e-06, 9.236949584844859e-07, 5.93501545537604e-07, 4.027570305037048e-07,
      2.7854784055062104e-07, 1.9127607979691443e-07, 1.2994128696638025e-07, 8.732418443625916e-08,
      5.805400311417966e-08, 3.904611167410764e-08]
    - [0.0036147538382045054, 0.00424111853359576, 0.004822079482869198, 0.0055116692467450275,
      0.00609826177924224, 0.006560049279055148, 0.0069277178166015346, 0.007180194409122161,
      0.0073166547648623155, 0.007341044864671739, 0.007230641717568677, 0.00697541328524827,
      0.0066360334422210345, 0.006203481141801051, 0.005691994846892518, 0.005114672649767965,
      0.004504064910195928, 0.0038879115111622735, 0.00332364151978249, 0.002812520908253451,
      0.002361519864820272, 0.001970204373676234, 0.0016424244182781454, 0.0013656583502669269,
      0.001113869767281383, 0.000890355338743622, 0.0007023180438263939, 0.0005511460486440812,
      0.0004295383432509175, 0.0003333650914490404, 0.00025501781202791595, 0.00018971108747606522,
      0.00013592151338576343, 9.372344784919363e-05, 6.268383767033342e-05, 4.110541861449333e-05,
      2.6575747942705287e-05, 1.689255825738821e-05, 1.0487161530244758e-05, 6.3468837010266725e-06,
      3.7823270268988305e-06, 2.2347385278262074e-06, 1.315686039026056e-06, 7.901092294439206e-07,
      5.052102966740761e-07, 3.3966318417071274e-07, 2.2873958966538553e-07, 1.5243568064429993e-07,
      1.004939010368191e-07, 6.705497582363283e-08]
    - [0.010254157421995508, 0.011946470404653003, 0.012924693350057888, 0.014459681757663856,
      0.01580815313928596, 0.01691816237329797, 0.017740485107326606, 0.01822561111318314,
      0.01843760148430883, 0.01838112697766247, 0.01796256954533017, 0.017136524400674057,
      0.016184545597549307, 0.01493543383376269, 0.013547355256984936, 0.012076994586613415,
      0.010511860704567987, 0.009020852031459735, 0.007637281962483749, 0.006400546856938603,
      0.005306845740234139, 0.004380214909207629, 0.003606070550163055, 0.002917464164915247,
      0.002318044495995046, 0.001833320747049882, 0.0014554210692624145, 0.0011541444762988584,
      0.0009206258571696003, 0.0007253733770304671, 0.0005550251767237646, 0.0004166372267752408,
      0.0003067264654934676, 0.00022068607220255404, 0.0001558798439449248, 0.00010701675041086702,
      6.99002707365528e-05, 4.3202475773708575e-05, 2.578630007897895e-05, 1.5199415327317105e-05,
      8.907862911039735e-06, 5.188651489565185e-06, 2.9952112940005334e-06, 1.7083590782909266e-06,
      9.736420072839088e-07, 5.865477252616333e-07, 3.8229455250703007e-07, 2.5250268899239516e-07,
      1.6507480324378128e-07, 1.092742387018429e-07]
    - [0.02383259642953403, 0.02780323092859074, 0.030772275050344158, 0.03365858362138003,
      0.036343673034696565, 0.038513460633089705, 0.03998642108493986, 0.04072070358832832,
      0.040742665645835216, 0.04007928200873521, 0.038778583869774765, 0.03683190277196631,
      0.034523305527946316, 0.03163541239188995, 0.02837489407553618, 0.0250457275122057,
      0.021723475587983185, 0.01858896862689712, 0.015700588485503233, 0.013074816839266073,
      0.010801652854241284, 0.008864756048973708, 0.007130051341330813, 0.005621082201675199,
      0.004383423319301427, 0.0034198369260480667, 0.0026886396875518306, 0.0021324440326422217,
      0.001691615572141957, 0.001324760820584928, 0.0010254681686814127, 0.0007827157866989925,
      0.0005949300947531213, 0.00044562079571470163, 0.000322370407921432, 0.00022460444325163767,
      0.00015071820328855625, 9.659138121016976e-05, 5.8905300799415655e-05, 3.475427715660388e-05,
      2.0095340361660378e-05, 1.1420221449033114e-05, 6.391020882129809e-06, 3.538126111222384e-06,
      1.945251107262635e-06, 1.0709832675740789e-06, 6.22290397846309e-07, 3.9699403431792326e-07,
      2.5732127523224764e-07, 1.6899138384849e-07]
    - [0.04826845213602416, 0.05521747356182422, 0.06037810498721193, 0.06690580802206586,
      0.07255424372586644, 0.07669292983074873, 0.07897324162387884, 0.07979364847679751,
      0.07885025120095587, 0.07639688529383856, 0.07315755243392977, 0.06908075038231255,
      0.06424549509947883, 0.05804375838443875, 0.051556563699116265, 0.04538791880708993,
      0.039543485239917915, 0.033963876375000535, 0.028755948750201158, 0.024025430323240476,
      0.019825670171966365, 0.016023513536802602, 0.012667696151307885, 0.009849584860116372,
      0.0076389611656139, 0.005921139557164182, 0.004579254097226661, 0.003530304686681635,
      0.0027114038332109233, 0.0020915046083441035, 0.0016389452428723274, 0.0012919795249382703,
      0.000994823278659924, 0.00075349065020333, 0.000563531697509997, 0.00040981353106976474,
      0.0002849639546817062, 0.0001886922318293443, 0.00011962827460564462, 7.164368373129508e-05,
      4.0498755421392294e-05, 2.235577808888887e-05, 1.2254679775909335e-05, 6.680130735999233e-06,
      3.619435664342262e-06, 1.9504907736172254e-06, 1.0520785323416032e-06, 6.025484848727571e-07,
      3.8051273770070603e-07, 2.4799782996265915e-07]
    - [0.09028170789306306, 0.10532342202013976, 0.11132607765779279, 0.11961053338697167,
      0.13122327477415188, 0.13971234073860234, 0.14320445600953297, 0.1436758906757758,
      0.14052029702262814, 0.13442576679908533, 0.12730794914903684, 0.11828102887756237,
      0.10739850154589686, 0.09539799289241188, 0.08415210077052687, 0.07395270912125099,
      0.06446646717598861, 0.05569118577689762, 0.04742464103597765, 0.03957616857919451,
      0.03231310007512165, 0.025794534664513764, 0.020302907917806038, 0.015903607427843337,
      0.01232184667084009, 0.00945282071968893, 0.00718963939801532, 0.0054174911394309485,
      0.004071129912626845, 0.0030954519177152774, 0.00240118208144017, 0.0018870504401910697,
      0.0014877003249880794, 0.0011488126540127755, 0.0008523633470326878, 0.000612610447633437,
      0.0004327984788918331, 0.0002999497630265073, 0.00020002757995839777, 0.00012561341325317756,
      7.337148801963708e-05, 4.050033004009113e-05, 2.1874195943820235e-05, 1.1712212116849171e-05,
      6.234653543654063e-06, 3.3029520561859632e-06, 1.7425694257691917e-06, 9.247822384516987e-07,
      5.359913741874335e-07, 3.4530752290329867e-07]
    - [0.15725460484808165, 0.1820416972933739, 0.19922976890910254, 0.20826818348161028,
      0.2235517825627367, 0.23610278442052401, 0.24103898946373545, 0.24011570196993537,
      0.23330179088600525, 0.22146972012121305, 0.2068437218271736, 0.18910068474264471,
      0.16842332288008396, 0.148666086072551, 0.1304456623420899, 0.11359805555702106,
      0.09809306688993959, 0.08354190723960192, 0.07010079197370313, 0.05800752432432553,
      0.04752035261871876, 0.03843616584675776, 0.030571308165403793, 0.023839594045886616,
      0.01828982959382725, 0.01383123004349586, 0.010340362772947245, 0.007689021085172026,
      0.005719953562558585, 0.004271835696619498, 0.0032147605490224582, 0.0024569005060872473,
      0.001903545575083155, 0.0014730234673541937, 0.0011301608781172658, 0.0008522365676804504,
      0.0006250570071939347, 0.00044156659203182304, 0.0002978147442998991, 0.00019012370827674479,
      0.00011371640643988856, 6.331767734119687e-05, 3.3731706608423784e-05, 1.7821577685336376e-05,
      9.392811694099049e-06, 4.939954559564685e-06, 2.594619228692016e-06, 1.3625991797348027e-06,
      7.346597676376653e-07, 4.5564227427346603e-07]
    - [0.25400404870991344, 0.2837756741323979, 0.3105730794847927, 0.33040483206234667,
      0.3468227613083377, 0.3581092079873654, 0.3622606801676489, 0.35945817944390385,
      0.3496579640653537, 0.3332232280349842, 0.31102456817068624, 0.28266785725276866,
      0.25103258081152724, 0.21990832729528975, 0.19065284620558753, 0.16366665592594368,
      0.13925704484144627, 0.1171605134899548, 0.0975189503701628, 0.08034774146936356,
      0.06544510769714691, 0.052618542582920064, 0.041701175775506034, 0.03240168971167615,
      0.024670103235830146, 0.01851177137966975, 0.01377682432493655, 0.01019625966067986,
      0.0075105079469908785, 0.00552469523490116, 0.004089234021653771, 0.0030707321088947457,
      0.002346565839234169, 0.0018080766394502391, 0.0013821729481260125, 0.0010360111394785265,
      0.0007564380675606182, 0.0005349702570398273, 0.0003627651722449725, 0.00023287748222807752,
      0.00014074916764326384, 7.963462707354415e-05, 4.2638271794079424e-05, 2.2673147407829132e-05,
      1.2092414911584033e-05, 6.4508995987248145e-06, 3.4332070689610756e-06, 1.823087522714704e-06,
      9.701504317175213e-07, 5.700081395546081e-07]
    - [0.36727278481767717, 0.4016433111717791, 0.433782157600771, 0.4600135287815823,
      0.4790473786608279, 0.4898629089003298, 0.4918580635429348, 0.4849272595912094,
      0.46944100373547226, 0.4462097777185068, 0.41638224346030894, 0.3811346241932472,
      0.3414565988474874, 0.2985586699382347, 0.25651749546042807, 0.21835240533647637,
      0.18369917804076633, 0.15269613808923216, 0.12550885846512339, 0.10215314700584702,
      0.08247087907127017, 0.0660521571293502, 0.05241165642833767, 0.040993206693360894,
      0.03137745703878952, 0.02360971797988851, 0.01754461431407066, 0.012912149598606693,
      0.009447098965125975, 0.006892704086769183, 0.005026022753429745, 0.0036751389653667406,
      0.0027108723239336473, 0.0020231092110594776, 0.0015186655041072674, 0.0011346302938767612,
      0.0008294621049874636, 0.0005826206433692324, 0.00039080762523670097, 0.00025178787716614295,
      0.00015561533283901514, 8.951086251872417e-05, 4.829671754282443e-05, 2.583318355209219e-05,
      1.3862586289212292e-05, 7.4859059080852365e-06, 4.065580343792365e-06, 2.2055438156557163e-06,
      1.19015622584383e-06, 6.78262603707652e-07]
    - [0.48967989774541554, 0.5318731978553338, 0.5704208927375609, 0.6007019429492739,
      0.6211496453396149, 0.6306770083829666, 0.6287692703377065, 0.615529922767957, 0.5916714096844843,
      0.5584516138119516, 0.5175639789397419, 0.47099326594834034, 0.4208345182936511,
      0.3688819824797953, 0.31608330056307377, 0.26593199401422574, 0.22182144313575,
      0.18300663709740542, 0.1494156275282615, 0.12078100449602241, 0.09672305922400387,
      0.07680726773154703, 0.060541584748260234, 0.04738097051479819, 0.036523869263331094,
      0.027542798671567476, 0.020479598069268797, 0.015106018825481083, 0.011067265450079347,
      0.008053024268943918, 0.005822833436529865, 0.004195784915635772, 0.0030332568170567437,
      0.0022174639203706814, 0.0016315505221680987, 0.0011834061209907072, 0.000836759126994356,
      0.0005775707301963542, 0.00038982266662842733, 0.0002564125545105299, 0.0001611307062616749,
      9.343911774166804e-05, 5.0789814935094597e-05, 2.7356961090050352e-05, 1.4775319129318013e-05,
      8.016407800687578e-06, 4.375217553586854e-06, 2.406685351223275e-06, 1.3308807504050049e-06,
      7.609419246300235e-07]
    - [0.61668239457933, 0.6653373892924159, 0.7085150923476408, 0.7408526105653109, 0.7606556186827663,
      0.7668631900611519, 0.7591389211595807, 0.7379011327866273, 0.7042853392428364,
      0.6600436711490609, 0.6073936490101772, 0.5488344629406201, 0.48695187724905975,
      0.4242288936966978, 0.36260220726989345, 0.30241576516142643, 0.24978492893707593,
      0.2047565582867077, 0.16607892185199719, 0.13352351110601762, 0.10650966736235515,
      0.08436227990205988, 0.06637104274234462, 0.051892389576628936, 0.04015121133089167,
      0.030458772583075198, 0.022718422234482085, 0.016704000739928816, 0.012122135455066402,
      0.008704712964069609, 0.006208375046435229, 0.004418257058853447, 0.0031529552918446147,
      0.0022641001483713324, 0.0016231183796176125, 0.0011499258620977367, 0.0008042988885278052,
      0.0005546837548879011, 0.0003761490900221638, 0.0002492226174205049, 0.0001575535690126748,
      9.197327224237308e-05, 5.03707827047923e-05, 2.732416119054559e-05, 1.48633340410006e-05,
      8.13328212462095e-06, 4.480585618417414e-06, 2.4834839919900096e-06, 1.3836316532985413e-06,
      8.0042068798607e-07]
    - [0.7334730146838524, 0.7860398146228132, 0.8311337515823078, 0.862924273816635,
      0.8797271691157287, 0.8806368936692323, 0.8656040892138769, 0.8354400194520722,
      0.7917440403550358, 0.736763128167249, 0.6732006327828957, 0.603996886785216, 0.5321063441719454,
      0.4602944303308211, 0.3909413011923488, 0.32449730575405017, 0.26527574141810983,
      0.2163919403168481, 0.17466392325462793, 0.13972330822590684, 0.11091117445312282,
      0.08741919142882211, 0.06844160353426446, 0.05324952391915976, 0.0410200282539514,
      0.030924083519584103, 0.022872083269808184, 0.016703297279336924, 0.012082322883920202,
      0.008669716750962918, 0.006178741532118956, 0.004382649634319033, 0.003108541726203071,
      0.002217531627219037, 0.0015872341328244735, 0.0011255800202185412, 0.0007819636194545003,
      0.0005318327244008222, 0.0003553861265904219, 0.00023316372517935338, 0.00014753680295584624,
      8.669353781747844e-05, 4.784720619726085e-05, 2.6158097548091013e-05, 1.4365897540482273e-05,
      7.946314180421608e-06, 4.415267211205642e-06, 2.462825918467405e-06, 1.3850987267340092e-06,
      8.079688242217552e-07]
    - [0.8239354261146569, 0.8770686850623889, 0.92082940239941, 0.9492923952197514, 0.9609358093907723,
      0.95512960355225, 0.9321885974722158, 0.8933441935789418, 0.8406348759062008, 0.7767290369765405,
      0.7047015558031896, 0.6277901131634553, 0.5491579380196904, 0.47168667902260886,
      0.39779575048913496, 0.3279410275920987, 0.2661167738575072, 0.21584041464676754,
      0.17324074637586123, 0.13783256970651414, 0.10884865901334875, 0.085370297023009,
      0.0665172037483089, 0.051508115830872434, 0.03941007988178718, 0.029454866773872452,
      0.02163766047401878, 0.015715364934872408, 0.011300419204906707, 0.008057618948599313,
      0.00571410636852526, 0.004047197419703588, 0.0028776854832111417, 0.0020607204611182476,
      0.0014795019588813585, 0.0010566954334590864, 0.0007439110666116101, 0.0005100535433057007,
      0.0003377492337776056, 0.00021656970338155873, 0.000134890747724706, 7.948734142437557e-05,
      4.423002156354088e-05, 2.4437740236034775e-05, 1.3573103568340873e-05, 7.5673786634080284e-06,
      4.238206046706038e-06, 2.3829436070838914e-06, 1.3405283246727485e-06, 7.779173485038196e-07]
    - [0.874107928040272, 0.9242416013496643, 0.9634968164599425, 0.9862571500514457,
      0.9912965567363705, 0.9783417403404036, 0.9480933932315743, 0.9021634117813278,
      0.8429326027075871, 0.7733463600518697, 0.6966726993047088, 0.6162502246244651,
      0.535252791990353, 0.45649299187412623, 0.38213783149253966, 0.3119624797970066,
      0.2525643319178688, 0.20377815346408307, 0.16273388517984153, 0.1287879374565038,
      0.10114226044873062, 0.0789278174908566, 0.0612427260737031, 0.04724311207667742,
      0.03594229205241885, 0.026775487497657544, 0.01960761961343072, 0.014172391225261836,
      0.010142155845496824, 0.007206136920109576, 0.005099264315274186, 0.0036103689649783846,
      0.002575474477764104, 0.001855115431656386, 0.0013356573228280105, 0.0009529924620519612,
      0.0006701220447293621, 0.00046163751009871797, 0.00030909133884107656, 0.00019918677529760846,
      0.00012267186215993413, 7.184769771875295e-05, 4.0323486995147144e-05, 2.2503480495057457e-05,
      1.2576161192980568e-05, 7.032389996586724e-06, 3.93035966871562e-06, 2.194434443093037e-06,
      1.2242821222985633e-06, 7.140555211979642e-07]
    - [0.8758438114147613, 0.9198714583730343, 0.9521625882740622, 0.9677653112969054,
      0.9658341142203294, 0.9464737710586077, 0.9107269274345708, 0.8604810770116251,
      0.7983034808578433, 0.7272241186398626, 0.6504921759020382, 0.5713331621512644,
      0.4927314123741473, 0.41722476349463733, 0.34586699452363145, 0.28045429287018087,
      0.2271831997955512, 0.18228182113067765, 0.14478768808770756, 0.11408010162336196,
      0.08927109563388246, 0.06940539239393254, 0.053635882401913935, 0.041092256931670484,
      0.03088198623559457, 0.02280412969232605, 0.016664333117121552, 0.012074128871625575,
      0.00867001603553475, 0.006167810486710403, 0.004357331505856428, 0.0030865045280880953,
      0.0022157920836480814, 0.0016066529176884368, 0.0011592411835243393, 0.0008219041746551972,
      0.0005699902925575535, 0.0003863369336618971, 0.0002557652284280033, 0.00016484003197637543,
      0.00010226269586955353, 6.0245864188869245e-05, 3.4307714768417145e-05, 1.9356326379042244e-05,
      1.0872845626939739e-05, 6.086325022169981e-06, 3.396900079379525e-06, 1.891497299343852e-06,
      1.0526253796082304e-06, 6.25695308290178e-07]
    - [0.8288001251434441, 0.8646300212309569, 0.888655593504015, 0.8968327795147205,
      0.8887160435561307, 0.8647451191956864, 0.8262030060365848, 0.7751022084950429,
      0.7140107165127302, 0.6458386595880603, 0.5736102430030308, 0.5002450328743075,
      0.4283263534378424, 0.3593202404480725, 0.2944710809593261, 0.23984799451936153,
      0.1938882293130935, 0.15497195968788366, 0.12267986091065462, 0.0963243260346551,
      0.07510554588370967, 0.05823672371745512, 0.044895860855148, 0.034162835907974844,
      0.025545785109303748, 0.01881758474502411, 0.013677265535817346, 0.009823861667141885,
      0.006989412816218909, 0.004943209035944053, 0.0034923881782751636, 0.0024804198197299265,
      0.0017747169982360474, 0.0012693775136299534, 0.0009022933820443425, 0.0006338940211720312,
      0.00043736358065204925, 0.00029458232206212094, 0.00019264438404076778, 0.00012167169242088968,
      7.383785508215739e-05, 4.331052133754565e-05, 2.5073239699151334e-05, 1.443370580099362e-05,
      8.266827466924543e-06, 4.7103619863731695e-06, 2.6711570174338865e-06, 1.5083210304071648e-06,
      8.535969694013661e-07, 5.230889731359823e-07]
    - [0.740731318396823, 0.7675757305813454, 0.7833279105823291, 0.7849475760507517,
      0.7723448526726148, 0.7462002884473479, 0.7079019699371307, 0.6594234412113558,
      0.6031553634106566, 0.5417107168114302, 0.4777180548672025, 0.4135103262869084,
      0.35037782101358844, 0.29059722482211686, 0.23884998132729288, 0.19465561328142966,
      0.1569127176368393, 0.1252600068730976, 0.09913333380329217, 0.07787030076342717,
      0.06071462646936524, 0.04696569851549837, 0.035877438530413426, 0.02692326566873246,
      0.019904468086150182, 0.014555314395321331, 0.010548780152038901, 0.007583399726763654,
      0.005409182798245154, 0.0038331206677488542, 0.0027144389316430652, 0.0019333880465931196,
      0.0013796672136986204, 0.0009755874403558115, 0.000678683498501785, 0.0004651745691848261,
      0.00031505375114725007, 0.00021026665362873056, 0.0001368212939369071, 8.563714969232678e-05,
      5.144159136949236e-05, 3.0289418679062246e-05, 1.771715986833295e-05, 1.0316862048365573e-05,
      5.984922063046287e-06, 3.460090219964888e-06, 1.993774538105116e-06, 1.1454255889006755e-06,
      6.708123534694367e-07, 4.140999243699793e-07]
    - [0.6252279530559013, 0.6435450269022084, 0.6521094644244055, 0.6488385005597352,
      0.6339080585816428, 0.6081202785315499, 0.5728306002578056, 0.5298285058762074,
      0.48117600894346885, 0.42898439829285456, 0.3749877353755739, 0.3207800134284532,
      0.2697201485529012, 0.22461569086254146, 0.1850093040045038, 0.15076654600959555,
      0.12158766621608073, 0.09706953677775065, 0.07681037937989353, 0.06026635493129185,
      0.04691454982387062, 0.03608529375207386, 0.02735002436573055, 0.02043849513655318,
      0.015059336516007101, 0.010957134571273468, 0.007890946166781708, 0.005637755299774556,
      0.0040069658747377964, 0.002844103647335656, 0.0020237747444192596, 0.001439636728510437,
      0.0010174371840508012, 0.0007128397158446252, 0.0004939076917800072, 0.0003367862110680048,
      0.00022487078647499064, 0.00014667537118818278, 9.330044779260454e-05, 5.7553768852683935e-05,
      3.470798032016002e-05, 2.0745440054242203e-05, 1.2328363914666034e-05, 7.2860857262416395e-06,
      4.2819972384527e-06, 2.503230816391903e-06, 1.4569897375613547e-06, 8.504015883331623e-07,
      5.145406445833049e-07, 3.086837923787695e-07]
    - [0.4984219144149146, 0.509587074091791, 0.5127180340077413, 0.5065379715671032,
      0.49137671920474024, 0.4680303521158298, 0.4376746493396928, 0.40170451554255066,
      0.3615411167396732, 0.3190904348487802, 0.2766133054011811, 0.2362927953876265,
      0.19956243008486088, 0.1666662003895152, 0.13745797004894436, 0.11196396197408942,
      0.09022047859849604, 0.07210705635036037, 0.05721318340491289, 0.04501932918795341,
      0.03494054458101853, 0.02662965876654208, 0.019943409769237138, 0.014756983111526048,
      0.010825897772120919, 0.007862895409721194, 0.0056473203538704685, 0.004027703807729422,
      0.0028687048503547572, 0.002044441435213493, 0.001456580351513889, 0.00103364345354562,
      0.0007263757404428135, 0.0005028812576024427, 0.0003423385348685228, 0.00022936752712786088,
      0.00015131322862246366, 9.772811712516982e-05, 6.129094855490889e-05, 3.758673699411842e-05,
      2.282896603419957e-05, 1.3781101111705028e-05, 8.275174182160694e-06, 4.945536994215426e-06,
      2.9430410945981076e-06, 1.7443555115289937e-06, 1.0311798527153775e-06, 6.22482361766036e-07,
      3.7212878777845364e-07, 2.1763655523924557e-07]
    - [0.37512185694972877, 0.3811380620797334, 0.3806951628076129, 0.3733027837181057,
      0.35930064946968165, 0.3393321184545102, 0.31472399163783926, 0.286639445710758,
      0.25702862462610504, 0.22702737341947749, 0.1977308507739806, 0.16958118406400657,
      0.14316685950916316, 0.1192520552181313, 0.09841842843089184, 0.0805433735006181,
      0.06524954325989714, 0.0522294149470793, 0.0412583181827321, 0.032113282759876065,
      0.024625666356280045, 0.018632601296268456, 0.013947596617770274, 0.01032179930840642,
      0.007534850147720139, 0.005434931835720623, 0.0038921908039275897, 0.0027762283736844245,
      0.0019784966044917507, 0.0014078837703786968, 0.0009969736548689212, 0.0007004961147215868,
      0.00048742576513818587, 0.0003352918795165009, 0.00022734009933594952, 0.00015119711503809702,
      9.811435501239841e-05, 6.20677393968718e-05, 3.859111946443527e-05, 2.3818384703207212e-05,
      1.4632637754995363e-05, 8.947222651531754e-06, 5.443383047300635e-06, 3.2940520582130054e-06,
      1.982701516394233e-06, 1.1880786726473454e-06, 7.190942773658579e-07, 4.3871934911994015e-07,
      2.5169186799038517e-07, 1.4556004376457533e-07]
    - [0.26877998117321267, 0.27305925118598884, 0.27093492922946977, 0.26355586676978415,
      0.2518925225623244, 0.23643936483374933, 0.21861673138063367, 0.1990507572487972,
      0.1782582365216591, 0.15790109542944664, 0.13765913680453318, 0.11833016653690119,
      0.10040833219287018, 0.08394408629817258, 0.06921261523324304, 0.056470775136622395,
      0.04570228693656584, 0.036577867639368544, 0.02876262285279951, 0.022188537614650332,
      0.016845240328561807, 0.012629318307072843, 0.009364868531357927, 0.00687268393569518,
      0.005000025302513688, 0.0036110894082904714, 0.002595535160156977, 0.0018619301176348113,
      0.001328629765017526, 0.0009399379043753604, 0.0006600204212767136, 0.0004599650434713427,
      0.0003170739682431238, 0.00021542292380485406, 0.00014390378871153398, 9.430921817018383e-05,
      6.05415171727264e-05, 3.8238285864831944e-05, 2.3940717306058932e-05, 1.4894293521777884e-05,
      9.218349335769534e-06, 5.681909449790581e-06, 3.489101938556764e-06, 2.134226357939797e-06,
      1.3003223728705912e-06, 7.95531404381917e-07, 4.920347879815577e-07, 2.86303486448168e-07,
      1.6104168947167427e-07, 9.238426814227935e-08]
    - [0.18844043541951425, 0.19264753543234006, 0.19089439931802626, 0.18430053214806233,
      0.1754302941622857, 0.16370271507645742, 0.15038068571599772, 0.1366365221271863,
      0.1223236809670119, 0.10756390770959609, 0.0939042647876817, 0.08082950945046731,
      0.06862876018089738, 0.05761823183184237, 0.047726274527624624, 0.03887263545924013,
      0.031077862539034894, 0.02445703689511474, 0.01900248983452387, 0.014569750101541663,
      0.01102644285071115, 0.00824319232055419, 0.006084744708434585, 0.004448070913914601,
      0.0032346177473992713, 0.0023398789642390693, 0.0016846069332051878, 0.001207259411524589,
      0.0008584324371387368, 0.0006045401139328146, 0.0004208333141077718, 0.0002893941472600132,
      0.00019711442378275395, 0.0001328521665182675, 8.796510972375939e-05, 5.701173877258805e-05,
      3.6394177537616706e-05, 2.306142042273561e-05, 1.455030929654588e-05, 9.149475277343243e-06,
      5.728566059663884e-06, 3.5669871222083557e-06, 2.209041954471434e-06, 1.362452849195671e-06,
      8.42418184727948e-07, 5.266809783757124e-07, 3.1073809495229893e-07, 1.754016603198334e-07,
      9.77682941117863e-08, 5.564203935631473e-08]
    - [0.12962781519292177, 0.13264276203834935, 0.13147374698337652, 0.12643497897282502,
      0.12003777405597157, 0.11182597317348737, 0.10229266161347855, 0.0923604361788973,
      0.08268925720032448, 0.07309253663967007, 0.0634769818486416, 0.05449696941882969,
      0.046119538749030006, 0.03843442058098765, 0.031535043207825054, 0.0254734754678764,
      0.020292481790328085, 0.01586271143279487, 0.012180185537226359, 0.00923897837113297,
      0.006939239409649865, 0.0051624724865557145, 0.0038054373225219346, 0.0027815734176426816,
      0.002024295472458984, 0.0014691520437990551, 0.001057906482664033, 0.0007535373394663047,
      0.0005325131728409043, 0.00037327946869745776, 0.0002586538671858152, 0.00017679849337317853,
      0.00011903070583202623, 7.880277456695046e-05, 5.139130870961742e-05, 3.322228659648225e-05,
      2.1377878599994393e-05, 1.3693791322777115e-05, 8.722095386578856e-06, 5.521881190539677e-06,
      3.479279410943625e-06, 2.185436856529618e-06, 1.3688359474854157e-06, 8.581619051504117e-07,
      5.408760030340906e-07, 3.2189458841493534e-07, 1.8237818344016675e-07, 1.0190246464812225e-07,
      5.632507060138386e-08, 3.1801853385534575e-08]
    - [0.08710636494531679, 0.08887337611517163, 0.08793603566728564, 0.08469252231949792,
      0.08011687578052022, 0.07471670629591205, 0.06829300293582595, 0.061526744752627274,
      0.054810393512335964, 0.04834198646275223, 0.04198996926863137, 0.035786461760076146,
      0.029975373814488074, 0.02469458651220825, 0.019974852889996682, 0.0159398345670421,
      0.012560916057209996, 0.009790382476270851, 0.00752472838218701, 0.005678851885534868,
      0.004236297198501686, 0.003142934333679926, 0.002323366492460202, 0.0017053848346130294,
      0.0012408066343472931, 0.0008960142338092349, 0.0006425817821092705, 0.0004569105055104379,
      0.0003205462990778029, 0.000221802108264862, 0.0001520175217237194, 0.00010305123716046508,
      6.881337115490436e-05, 4.533747028961171e-05, 2.9609746202449824e-05, 1.921778013361349e-05,
      1.2411042038107123e-05, 7.984507521422332e-06, 5.121346478147998e-06, 3.275444010359838e-06,
      2.0870241224831363e-06, 1.3234188961801256e-06, 8.394947727916197e-07, 5.332369901691369e-07,
      3.186197418516491e-07, 1.810328903194499e-07, 1.0139781024973728e-07, 5.618067553797997e-08,
      3.0793527414650946e-08, 1.724867786887036e-08]
    - [0.05732099046889133, 0.05778314754582398, 0.05685080029898781, 0.054962085727698104,
      0.051957168144989796, 0.0484093183298796, 0.04420128711010501, 0.03967408408796046,
      0.035161330669278415, 0.03074303667326784, 0.026442623682144544, 0.022328028182440618,
      0.01851226929404579, 0.015128918669698172, 0.012184239189587508, 0.009649819951929036,
      0.0075266197923838755, 0.005816894606709963, 0.004451156349244254, 0.0033699340731411804,
      0.0025219465638329944, 0.0018732370968027757, 0.001383573746501956, 0.0010159870041039558,
      0.0007385724590896999, 0.0005302763361785882, 0.00037716161619787727, 0.0002660286083707993,
      0.00018586647495113593, 0.0001282627246178037, 8.705000053030798e-05, 5.820255491516317e-05,
      3.85406617447865e-05, 2.5396147765817633e-05, 1.6682888401977747e-05, 1.0924556987785525e-05,
      7.124044830442059e-06, 4.622842003258773e-06, 2.9850353188158674e-06, 1.9192013539516728e-06,
      1.2303780738851696e-06, 7.918037738069996e-07, 5.05612655840714e-07, 3.0132835628837563e-07,
      1.7154516506687895e-07, 9.631705696516923e-08, 5.349524220639741e-08, 2.9391976621909756e-08,
      1.5975582604898887e-08, 8.877665168824116e-09]
    - [0.03642154625075345, 0.03623923316659142, 0.035265562677150135, 0.03411455491605939,
      0.0323146981357977, 0.030056014219756642, 0.027349486314856404, 0.024346367288819833,
      0.02138128448446233, 0.018535940907132332, 0.01584552590051062, 0.01329456516420865,
      0.010988691565917192, 0.00891226895458891, 0.007131765859274336, 0.005629367421108423,
      0.004382134597230981, 0.003369077314596357, 0.0025737206043211203, 0.001953672898262479,
      0.0014713763228498807, 0.0010957651987809388, 0.000807411670749062, 0.0005893907389606158,
      0.00042618466267195575, 0.00030532366627298175, 0.00021596430753606922, 0.00015061833437352386,
      0.00010386270921532349, 7.080039028126903e-05, 4.77666199330504e-05, 3.199032131991537e-05,
      2.1301626842456188e-05, 1.4114775213112804e-05, 9.313675893008156e-06, 6.123351737249614e-06,
      4.01347600972156e-06, 2.6229213895241206e-06, 1.708257396608614e-06, 1.1092425887104023e-06,
      7.222688247004572e-07, 4.599048286350365e-07, 2.72233937448121e-07, 1.5518699879406548e-07,
      8.734293864972516e-08, 4.8628774165428816e-08, 2.6783080629664353e-08, 1.4592490694069377e-08,
      7.865254229133776e-09, 4.3361121431262715e-09]
    - [0.021913021219824417, 0.021917945519454557, 0.021116063789501986, 0.020339750034276603,
      0.01918795849275613, 0.017841796828181895, 0.016231853850169876, 0.014397780117201808,
      0.012527708843976785, 0.010775980682396226, 0.009138667056124412, 0.007644834606014616,
      0.006274031780650901, 0.005077931151615185, 0.004049174977652482, 0.0031944151170548146,
      0.002495506372886303, 0.0019273689962609154, 0.001472547376511241, 0.0011160768626378285,
      0.0008382815321440196, 0.0006230587868333191, 0.00045748140066867, 0.0003315550635390856,
      0.00023793024547259765, 0.00016909295571088033, 0.00011875220823946533, 8.232287306398779e-05,
      5.630618439494375e-05, 3.8156112728153816e-05, 2.571901787737675e-05, 1.7271664942346737e-05,
      1.1564765606551609e-05, 7.718353687633542e-06, 5.12997171565213e-06, 3.3954293754188197e-06,
      2.2390109050862073e-06, 1.4716644544604813e-06, 9.66889317996369e-07, 6.354780911947258e-07,
      3.9991090881355037e-07, 2.347629159117049e-07, 1.340162944042882e-07, 7.560984125711388e-08,
      4.219853910652287e-08, 2.3297976039279274e-08, 1.2724498121760154e-08, 6.874875205741431e-09,
      3.6745451438977e-09, 2.009726748832133e-09]
    - [0.012550711012022485, 0.01286815095979735, 0.012353810270005329, 0.011801213747153788,
      0.011097555558424269, 0.010237839965050814, 0.009294726730000721, 0.008247045789543004,
      0.00715095182753433, 0.006102729931862701, 0.00515080217183325, 0.004287069770865719,
      0.0035161093599387068, 0.0028388913229639087, 0.0022656225372338318, 0.0017892280471048544,
      0.0014008149426950377, 0.0010860492760681902, 0.0008297482896477889, 0.0006247844755534603,
      0.0004654100845047059, 0.00034361575344581195, 0.00025103688558103206, 0.00018115192004844092,
      0.0001290286804554313, 9.069131540951117e-05, 6.291844188726968e-05, 4.320493887510974e-05,
      2.9514708340412664e-05, 2.0097720442490368e-05, 1.3637086390472175e-05, 9.218146163962295e-06,
      6.2060490073817035e-06, 4.161901473823696e-06, 2.7818165272044256e-06, 1.8535172553930234e-06,
      1.2313514745778394e-06, 8.18458428628991e-07, 5.380124148327006e-07, 3.315231282244235e-07,
      1.931972379935952e-07, 1.104864069531426e-07, 6.24856965275218e-08, 3.495853909963722e-08,
      1.9347623382922834e-08, 1.0592626617148843e-08, 5.736954329356586e-09, 3.073695283580409e-09,
      1.6291272463785999e-09, 8.83963061774652e-10]
    - [0.007035092265541328, 0.0073657734533634795, 0.007076448618703586, 0.006716870386058004,
      0.0062924945473684735, 0.005763194399695084, 0.0052003689231249536, 0.004594045106908217,
      0.003980479580492107, 0.0033926198644998614, 0.002857008056644015, 0.002377879356816935,
      0.0019525216800168831, 0.0015795640669149004, 0.0012619633541147667, 0.0009966153321449062,
      0.0007748111162740908, 0.000595933032814723, 0.00045410154665355515, 0.0003411337783682297,
      0.00025244609769288544, 0.00018444318404888595, 0.00013321894077866469, 9.506098618380625e-05,
      6.699025771058462e-05, 4.6769173889792436e-05, 3.2442533446755124e-05, 2.236908960367103e-05,
      1.533464819640021e-05, 1.0466849856891782e-05, 7.125400854268938e-06, 4.839514817202743e-06,
      3.2776348776142585e-06, 2.21273558626885e-06, 1.4888127282975523e-06, 1.000042525229755e-06,
      6.706129878622951e-07, 4.331733201752802e-07, 2.61148030668224e-07, 1.5171719710464913e-07,
      8.695316798025525e-08, 4.9295813190137056e-08, 2.7646252266839846e-08, 1.5337839450802214e-08,
      8.417706864080238e-09, 4.570093631362159e-09, 2.45447203002818e-09, 1.3040455652228229e-09,
      6.853973030022543e-10, 3.68949721101792e-10]
    - [0.004032689350533949, 0.0041440706488173945, 0.0039850529908444345, 0.0037745219613628165,
      0.0035103128340100084, 0.0032089511419230382, 0.0028828098286444634, 0.0025372877564689565,
      0.0021975278158354356, 0.0018759406780842615, 0.0015798538732941009, 0.0013137990768141315,
      0.0010757373751352044, 0.0008681058577986193, 0.0006885144649870682, 0.000540328111724833,
      0.00041901741179161165, 0.0003200223292571115, 0.00024113601836586938, 0.0001795524418014499,
      0.0001316629493199982, 9.528713190547375e-05, 6.813545181081405e-05, 4.815625915950176e-05,
      3.372583054412159e-05, 2.3504770201678694e-05, 1.6338602829165518e-05, 1.13329833696022e-05,
      7.836072932642221e-06, 5.393638452536211e-06, 3.692957569412161e-06, 2.5175848797503727e-06,
      1.7117769584615295e-06, 1.1623225692094368e-06, 7.894354931997451e-07, 5.265577466095136e-07,
      3.2987866576565e-07, 1.9569715356922963e-07, 1.1371821465581932e-07, 6.532961511792509e-08,
      3.712685962733543e-08, 2.0872189965047362e-08, 1.1607789158846047e-08, 6.386055563705917e-09,
      3.475502172430537e-09, 1.8711307036884316e-09, 9.965345852371665e-10, 5.250278193369562e-10,
      2.736449063822514e-10, 1.4613621295822953e-10]
    - [0.002445383540978012, 0.0023496426223331775, 0.002222015153182876, 0.002108702512051335,
      0.0019528573592860375, 0.0017778553737939102, 0.001595138487522376, 0.0014047989844095058,
      0.0012083555073623313, 0.0010297430077521419, 0.0008633221554769071, 0.0007133349744329716,
      0.0005807185175132397, 0.00046418005439349466, 0.00036620873821551034, 0.0002839660752552043,
      0.00021776656082785487, 0.00016501073788152885, 0.00012319941064579173, 9.055402116775318e-05,
      6.55265075663989e-05, 4.685524280911675e-05, 3.333648875934204e-05, 2.365243538935114e-05,
      1.6703795797145018e-05, 1.1715419430163136e-05, 8.169027280035694e-06, 5.67607077674001e-06,
      3.9352390687382365e-06, 2.7223151147026906e-06, 1.8776737711010992e-06, 1.290807665649779e-06,
      8.856660089561724e-07, 6.015459144746028e-07, 3.894622253567855e-07, 2.3692667510685514e-07,
      1.3975742219670365e-07, 8.1364784489709e-08, 4.6856155319174276e-08, 2.6693058315153366e-08,
      1.5042904881219475e-08, 8.386230076090107e-09, 4.6249125608549525e-09, 2.5231436048129292e-09,
      1.3617020818169212e-09, 7.269824442353686e-10, 3.8394360177749154e-10, 2.0059155064488268e-10,
      1.0367477864424446e-10, 5.492743029679926e-11]
    - [0.0014652103837381292, 0.0013571312962481295, 0.0012262653899732332, 0.0011649839048273295,
      0.0010805022322075077, 0.0009746193594143375, 0.0008702487954299535, 0.0007628455783988817,
      0.0006522067301101184, 0.0005469750958727496, 0.0004567675995067425, 0.0003739560398511052,
      0.00030217425187918976, 0.00024009973655827972, 0.0001870434028614007, 0.00014369275510125982,
      0.00010868985551159107, 8.108839932978105e-05, 5.976315178373255e-05, 4.359605658357329e-05,
      3.149688725086683e-05, 2.2552368083234265e-05, 1.6048473967593075e-05, 1.1389333810648818e-05,
      8.075133079925763e-06, 5.715529561392583e-06, 4.025525170587504e-06, 2.816610165862499e-06,
      1.960866912434083e-06, 1.3615413225130737e-06, 9.451704330969518e-07, 6.515941842306057e-07,
      4.323238675799374e-07, 2.692312609897803e-07, 1.6139465582038025e-07, 9.523572026623325e-08,
      5.557552642487604e-08, 3.2082422442121385e-08, 1.832113644323274e-08, 1.0349976282811782e-08,
      5.783996076460276e-09, 3.1975571421936672e-09, 1.7486799417265438e-09, 9.46028090618155e-10,
      5.062900885449265e-10, 2.6803808610215544e-10, 1.403767814056201e-10, 7.272701159285175e-11,
      3.727448500628232e-11, 1.9591762233264406e-11]
    - [0.0008026112271673601, 0.0007681901827519813, 0.0006642624572285799, 0.0006231852363000062,
      0.0005758289523065475, 0.0005192953012103244, 0.00045898220606095777, 0.0003982221593096552,
      0.0003399466509512398, 0.00028219590132153537, 0.00023116683952898115, 0.0001879547551130888,
      0.00014982195780794717, 0.00011763031511333622, 9.073652484649863e-05, 6.87218463668585e-05,
      5.13552773885425e-05, 3.795765269256151e-05, 2.7854333645180617e-05, 2.0345820221944498e-05,
      1.4800602560766805e-05, 1.0705069941331249e-05, 7.683851074669058e-06, 5.4746455673384175e-06,
      3.882835914428905e-06, 2.7485393993341896e-06, 1.9437591383905196e-06, 1.371741111039816e-06,
      9.645990070954665e-07, 6.726256464681544e-07, 4.5302326014369605e-07, 2.87562653695661e-07,
      1.751401788334895e-07, 1.0475893959424141e-07, 6.194864238079755e-08, 3.623825381478554e-08,
      2.09702882588047e-08, 1.200447655428745e-08, 6.798040454094103e-09, 3.808254387880517e-09,
      2.110424632169346e-09, 1.1569522439071323e-09, 6.274262836041332e-10, 3.365981095334644e-10,
      1.786332610814878e-10, 9.378095919219164e-11, 4.8704456758651495e-11, 2.50221386639732e-11,
      1.2717324823915763e-11, 6.63137058619067e-12]
    - [0.0004042212367004256, 0.00040223014850955627, 0.000350257592617327, 0.0003206335434197676,
      0.0002935221418947286, 0.00026341733188776695, 0.00023123206436569932, 0.00019879457278081068,
      0.0001671994643507096, 0.00013845113519794832, 0.00011206011877773867, 8.936524057618947e-05,
      7.013335943362333e-05, 5.420884316958791e-05, 4.1418196752938454e-05, 3.1311239179491465e-05,
      2.3432087199119753e-05, 1.7397195852785988e-05, 1.2824514452397187e-05, 9.394405498608324e-06,
      6.85092638837312e-06, 4.9784927497093745e-06, 3.6027268653212565e-06, 2.592076541887576e-06,
      1.8529002390913328e-06, 1.3181539208808654e-06, 9.361245008040242e-07, 6.598678993968401e-07,
      4.494165853918081e-07, 2.892099844969162e-07, 1.7863228606502215e-07, 1.0829657932831675e-07,
      6.489536045765814e-08, 3.846812926967391e-08, 2.2557454316278344e-08, 1.3085212978977573e-08,
      7.508845950197935e-09, 4.262528373198184e-09, 2.393663297526983e-09, 1.3297210018632545e-09,
      7.307346228554769e-10, 3.972469135383566e-10, 2.1363040686718814e-10, 1.136494381913016e-10,
      5.98099181826017e-11, 3.1137290103618235e-11, 1.6035780656656826e-11, 8.169605601934017e-12,
      4.1174454754513456e-12, 2.1300072228838266e-12]
    - [0.00019248402822181468, 0.0001918391328891674, 0.00017440711286619885, 0.00015806392060310493,
      0.0001424485156891606, 0.00012596044328183834, 0.00010932768185872663, 9.29363165392126e-05,
      7.717887875959273e-05, 6.30456174332881e-05, 5.063841807599849e-05, 4.0049623197185455e-05,
      3.122913008744934e-05, 2.4087950426258913e-05, 1.8428124366145102e-05, 1.3997768319104216e-05,
      1.0552050455366166e-05, 7.886448715426854e-06, 5.845558533124853e-06, 4.3081395169820145e-06,
      3.155597623257763e-06, 2.299508950942794e-06, 1.6694331636918419e-06, 1.2083508350905876e-06,
      8.708120737590238e-07, 6.185495987238373e-07, 4.2251931367501993e-07, 2.7392067020360915e-07,
      1.7127059387871318e-07, 1.0521530567858753e-07, 6.388981680158901e-08, 3.8376995322354285e-08,
      2.2804044024281722e-08, 1.3404618608864052e-08, 7.794688111894526e-09, 4.483784307322059e-09,
      2.551481198263247e-09, 1.4362886271405802e-09, 7.998209221348694e-10, 4.4060101043960453e-10,
      2.4010428276288413e-10, 1.2943627740267794e-10, 6.902617546240893e-11, 3.6414411663476884e-11,
      1.9003538437882154e-11, 9.810639990868655e-12, 5.010278814355575e-12, 2.5312097753804748e-12,
      1.2650576964984188e-12, 6.49245932288701e-13]
    - [8.932764743312609e-05, 8.64600984484517e-05, 8.025855962900078e-05, 7.276812801166005e-05,
      6.483428228709207e-05, 5.6611009154942426e-05, 4.8490242711065755e-05, 4.073066162898194e-05,
      3.361346311865e-05, 2.7395459811405766e-05, 2.207977313959493e-05, 1.7529328962906744e-05,
      1.3739312396966235e-05, 1.0645656943638978e-05, 8.170770055949917e-06, 6.223176312103754e-06,
      4.709895281328333e-06, 3.54039846709734e-06, 2.6430871546888728e-06, 1.9572667444516316e-06,
      1.441587151936596e-06, 1.0575790834292861e-06, 7.701759899110526e-07, 5.494992469738532e-07,
      3.7516426275666145e-07, 2.442606010299296e-07, 1.5436559631568871e-07, 9.606792644459651e-08,
      5.911239762615006e-08, 3.5980712574020415e-08, 2.166519206234188e-08, 1.2904970507461132e-08,
      7.604193836951558e-09, 4.432523337586449e-09, 2.5559395161263985e-09, 1.4579807956805489e-09,
      8.227250565830685e-10, 4.5926075390462957e-10, 2.536095679210474e-10, 1.385395023959406e-10,
      7.48657711263726e-11, 4.002162059982506e-11, 2.116448613716444e-11, 1.1071908191146814e-11,
      5.7297927415129096e-12, 2.933303763480205e-12, 1.4855143639866068e-12, 7.442149005103671e-13,
      3.6883827609191464e-13, 1.8779350705189612e-13]
    - [4.2201808877391084e-05, 3.862360478554417e-05, 3.549073947774171e-05, 3.206969359253053e-05,
      2.8355282304271785e-05, 2.4629536232577775e-05, 2.106620318408514e-05, 1.7690609299049804e-05,
      1.4605941450995079e-05, 1.1877264762875893e-05, 9.570305835815194e-06, 7.653870127260952e-06,
      6.034944164483332e-06, 4.6974071114107595e-06, 3.621259120027792e-06, 2.7675230806253895e-06,
      2.0998027645597194e-06, 1.5837523447560698e-06, 1.1875585700721493e-06, 8.854003035760687e-07,
      6.494994086935038e-07, 4.616363613195851e-07, 3.133737863004775e-07, 2.0468875467689073e-07,
      1.3075825172145816e-07, 8.243676095853854e-08, 5.140039523515263e-08, 3.170366390922747e-08,
      1.9344349078256378e-08, 1.1676171772710167e-08, 6.971857787795532e-09, 4.118112945692544e-09,
      2.4062994792304693e-09, 1.3909220438223702e-09, 7.953487310930087e-10, 4.4989802283346897e-10,
      2.5175161552430465e-10, 1.3935807456323062e-10, 7.631215149747049e-11, 4.133871267389416e-11,
      2.215245627029675e-11, 1.1743255694897958e-11, 6.158243201083172e-12, 3.1946761860406095e-12,
      1.639451382620027e-12, 8.322847360005784e-13, 4.179718243547135e-13, 2.076460974753844e-13,
      1.0205089643138618e-13, 5.1547439523568345e-14]
    - [2.0655146925219994e-05, 1.813727188622668e-05, 1.5929656638684734e-05, 1.4262721705593262e-05,
      1.2558634130462042e-05, 1.0841070301937484e-05, 9.230940674385145e-06, 7.764189852549918e-06,
      6.417173291287823e-06, 5.227137858387072e-06, 4.200030882944234e-06, 3.346179555435812e-06,
      2.6501124951608998e-06, 2.0748274202877692e-06, 1.6048185253314707e-06, 1.2315946461698981e-06,
      9.382453689165613e-07, 7.049224777890042e-07, 5.161496779014449e-07, 3.6358941843675755e-07,
      2.452847573725738e-07, 1.610426877263463e-07, 1.040758048496842e-07, 6.647808336762873e-08,
      4.2002625096288884e-08, 2.6252655084291692e-08, 1.6231915747370202e-08, 9.928142829698431e-09,
      6.007142615252665e-09, 3.5955849866047133e-09, 2.1289862846070983e-09, 1.247032747759622e-09,
      7.22577680752319e-10, 4.141836172574301e-10, 2.348567139815866e-10, 1.3173911241950633e-10,
      7.310181764116166e-11, 4.012761126985312e-11, 2.1790145454380062e-11, 1.1705194657587134e-11,
      6.220121114568475e-12, 3.2697965504705055e-12, 1.700373434009519e-12, 8.747210551107748e-13,
      4.4513991573807935e-13, 2.2409139886402364e-13, 1.1159777235731789e-13, 5.497782481139904e-14,
      2.679390615585816e-14, 1.3426783635080158e-14]
    - [1.0049242410057183e-05, 8.894977171371344e-06, 7.449251943325633e-06, 6.482612467465504e-06,
      5.6677401111449065e-06, 4.873212239759691e-06, 4.121924733626178e-06, 3.445999901420768e-06,
      2.8512879163919623e-06, 2.322406875591498e-06, 1.8691323375951954e-06, 1.4872990368557767e-06,
      1.1739326710221742e-06, 9.194517371912671e-07, 7.086900945155325e-07, 5.310873500684288e-07,
      3.8375899045039074e-07, 2.6625181094609e-07, 1.7952231316416225e-07, 1.1895659441101377e-07,
      7.78440018657819e-08, 5.038222083201213e-08, 3.225717143992642e-08, 2.0430401499817288e-08,
      1.2800567089653927e-08, 7.933800368534302e-09, 4.864442526152409e-09, 2.9504385518118845e-09,
      1.7702791780060665e-09, 1.0507481593076608e-09, 6.169602787216931e-10, 3.58358293511179e-10,
      2.0591093237575926e-10, 1.1704235185515075e-10, 6.581249632965471e-11, 3.6607947354133133e-11,
      2.014392434466975e-11, 1.0965147414304567e-11, 5.904546636643279e-12, 3.145287357330016e-12,
      1.6574322724468004e-12, 8.639984076009013e-13, 4.4554521386383273e-13, 2.2728580501297183e-13,
      1.1469765340472482e-13, 5.725829900278608e-14, 2.8276395076153372e-14, 1.3813741649261164e-14,
      6.6759832215520486e-15, 3.318920731787263e-15]
    - [4.8461801023349e-06, 4.286136391856986e-06, 3.635680276342634e-06, 3.0303975276677617e-06,
      2.6089234738334313e-06, 2.231019499141545e-06, 1.877463282634667e-06, 1.5606213282649318e-06,
      1.2832553206996657e-06, 1.0442967739344308e-06, 8.368458586774205e-07, 6.578289534961003e-07,
      5.023415476829153e-07, 3.6986449286379916e-07, 2.625154838342899e-07, 1.8132779188455622e-07,
      1.231007963390276e-07, 8.252530852799574e-08, 5.4713584988721485e-08, 3.588348319845514e-08,
      2.3280666255409982e-08, 1.4941627528536127e-08, 9.486414491262032e-09, 5.958102584332869e-09,
      3.7018221186808743e-09, 2.27521721628491e-09, 1.38334318306366e-09, 8.320294389094691e-10,
      4.950500866283856e-10, 2.9138103287568815e-10, 1.696582978813908e-10, 9.772161196318872e-11,
      5.568110283820423e-11, 3.138533179518083e-11, 1.7500373171786314e-11, 9.653161772398897e-12,
      5.267366638418697e-12, 2.8432772012851713e-12, 1.5182613839265483e-12, 8.020022360888367e-13,
      4.1908903843374866e-13, 2.1664003331911654e-13, 1.1078292188791935e-13, 5.604135232200153e-14,
      2.8044395767574352e-14, 1.3883061821482832e-14, 6.798703749291563e-15, 3.2935834122806516e-15,
      1.5784397240197235e-15, 7.784941087225045e-16]
    - [2.3259770777343454e-06, 2.0381472671073335e-06, 1.7504669040452744e-06, 1.4588256738588812e-06,
      1.2289004139631283e-06, 1.0390825047426844e-06, 8.673451684357561e-07, 7.096184905820799e-07,
      5.662687669942424e-07, 4.372574943979751e-07, 3.257368500369401e-07, 2.3514196412303223e-07,
      1.659743029687152e-07, 1.153574598110487e-07, 7.921351958408333e-08, 5.379693801031332e-08,
      3.614158061142457e-08, 2.4019178304744818e-08, 1.579104384483509e-08, 1.0269876527280384e-08,
      6.607258442436432e-09, 4.205126417757907e-09, 2.647515478496313e-09, 1.6489202398276538e-09,
      1.015926945597865e-09, 6.191916049978915e-10, 3.7332527136343944e-10, 2.2266471896426606e-10,
      1.3137632764055318e-10, 7.668042590423319e-11, 4.4274493796478384e-11, 2.528857641782511e-11,
      1.4288835920504273e-11, 7.986766836174926e-12, 4.416180870209497e-12, 2.4155964791686812e-12,
      1.3070843453830183e-12, 6.996559440526834e-13, 3.704820170916213e-13, 1.940668811885343e-13,
      1.0056281224922345e-13, 5.1549574271749076e-14, 2.6140533422560398e-14, 1.311310375921891e-14,
      6.507261195812739e-15, 3.1944248119352966e-15, 1.5512749916271088e-15, 7.452236028409645e-16,
      3.541615136655771e-16, 1.7329034973422247e-16]
    - [1.1128420979401374e-06, 9.658593606853264e-07, 8.22007340277156e-07, 6.866022206067368e-07,
      5.610048866491373e-07, 4.4847688232334876e-07, 3.469443845984542e-07, 2.6040219046020786e-07,
      1.909051182527765e-07, 1.3759188286132613e-07, 9.787961087491193e-08, 6.88396003918522e-08,
      4.7889565126487494e-08, 3.295645554685555e-08, 2.2435806897552425e-08, 1.5109308163992254e-08,
      1.0065819864850637e-08, 6.633693760561348e-09, 4.324773557154219e-09, 2.789157356899602e-09,
      1.7794441020129863e-09, 1.1230455538427105e-09, 7.011518514616243e-10, 4.330404716262848e-10,
      2.6457364374112417e-10, 1.599058748105087e-10, 9.560530922216752e-11, 5.65459221424427e-11,
      3.308432365732459e-11, 1.9148948019777517e-11, 1.09640061190909e-11, 6.210053015629301e-12,
      3.4795496340998033e-12, 1.928645700802397e-12, 1.0575077545324791e-12, 5.736095290111573e-13,
      3.077874047014035e-13, 1.63375533743944e-13, 8.57876724179166e-14, 4.4561975921018444e-14,
      2.289842881373019e-14, 1.1639883081561106e-14, 5.853198350069032e-15, 2.9116525871806196e-15,
      1.4328065464634403e-15, 6.974888176347624e-16, 3.3588346976878325e-16, 1.6000800194867976e-16,
      7.54070400912546e-17, 3.660417238172231e-17]
    - [4.929796944860506e-07, 4.047052827013333e-07, 3.205066212154207e-07, 2.477818900069676e-07,
      1.8779522551886945e-07, 1.4013491120271124e-07, 1.0323790642165016e-07, 7.5189690287766e-08,
      5.416460565636417e-08, 3.8597945059664853e-08, 2.7209081683507706e-08, 1.89742785875521e-08,
      1.3089358139365127e-08, 8.932501916830159e-09, 6.03017026762639e-09, 4.0270564878891495e-09,
      2.6604037883370077e-09, 1.738637662750424e-09, 1.1240154952768428e-09, 7.188482221372294e-10,
      4.5478255494816815e-10, 2.8462436908519544e-10, 1.7621466729130154e-10, 1.0792292741298614e-10,
      6.538634617935145e-11, 3.918863815164195e-11, 2.3234483537034576e-11, 1.3627229328969276e-11,
      7.906491264792467e-12, 4.537970996432843e-12, 2.576566321417783e-12, 1.4471802442738693e-12,
      8.040917648252305e-13, 4.4196745733537353e-13, 2.4031266569880344e-13, 1.2926016875414928e-13,
      6.877877964089045e-14, 3.620311188547283e-14, 1.8851201202105774e-14, 9.710326761325201e-15,
      4.9480075075569484e-15, 2.494184320843485e-15, 1.2437366416262375e-15, 6.135218060384149e-16,
      2.9938722629513697e-16, 1.4452341654716295e-16, 6.901521772030951e-17, 3.260267198116666e-17,
      1.523627542108288e-17, 7.337416928998795e-18]
    - [1.5600892919271896e-07, 1.2193010305470558e-07, 9.297928062523202e-08, 7.011705663953719e-08,
      5.2303015966972234e-08, 3.8594402620084436e-08, 2.8172357111390163e-08, 2.034340919086965e-08,
      1.4532019568741694e-08, 1.0269041356666416e-08, 7.178530027117247e-09, 4.964126377579475e-09,
      3.395876024837217e-09, 2.298066087326125e-09, 1.5384199052000642e-09, 1.0188000477053814e-09,
      6.674284457489128e-10, 4.3253589828508913e-10, 2.7729452340443165e-10, 1.7585799469900633e-10,
      1.1032771674541817e-10, 6.847134104933719e-11, 4.203729154875801e-11, 2.5530675710293594e-11,
      1.5338806939492354e-11, 9.116341865453441e-12, 5.359809749882248e-12, 3.1173088703264436e-12,
      1.793543795062159e-12, 1.020812139051689e-12, 5.747531437404185e-13, 3.2012425039447375e-13,
      1.7638330792569797e-13, 9.613866372516043e-14, 5.183706084485861e-14, 2.7649313095179963e-14,
      1.4589150794630876e-14, 7.615130839513984e-15, 3.932116852499952e-15, 2.0085245799836466e-15,
      1.0149147772230233e-15, 5.073219936292136e-16, 2.5086466528514693e-16, 1.2271481249205844e-16,
      5.938218467345296e-17, 2.842608458293351e-17, 1.346107072932197e-17, 6.305853226189215e-18,
      2.9223051608304316e-18, 1.3961634255966655e-18]
    - [4.682937345299519e-08, 3.628857382914861e-08, 2.7446200183870753e-08, 2.0534829710442244e-08,
      1.5198533125117727e-08, 1.1127918404997403e-08, 8.05986709143253e-09, 5.774887358284355e-09,
      4.09318000876642e-09, 2.8699865450731725e-09, 1.9906759360786722e-09, 1.3659127597302973e-09,
      9.271436901852612e-10, 6.225479702903115e-10, 4.1352358626585065e-10, 2.717249009878123e-10,
      1.7662829728730886e-10, 1.1357763337058132e-10, 7.224820095235208e-11, 4.5463508607791466e-11,
      2.8300919778243825e-11, 1.7427690600031303e-11, 1.061648673717643e-11, 6.397694403873142e-12,
      3.813887259654601e-12, 2.2491165438071997e-12, 1.3120664149689825e-12, 7.571838937109364e-13,
      4.3226353955227215e-13, 2.441167237965654e-13, 1.3637920354695283e-13, 7.537033687742334e-14,
      4.1205430183618525e-14, 2.228487170498233e-14, 1.1922505003654245e-14, 6.309959592131872e-15,
      3.303599048728645e-15, 1.7109990807227372e-15, 8.766251163868139e-16, 4.44303498016589e-16,
      2.227651476074958e-16, 1.1048833954404291e-16, 5.4210989999685187e-17, 2.6312367092161376e-17,
      1.2633805603248494e-17, 6.000813787040933e-18, 2.8196019351008723e-18, 1.3105908730000198e-18,
      6.0264851271401515e-19, 2.858029566844475e-19]
    central_value: [2.936395136708043e-09, 7.995782608027678e-11]

LHCb B->ee 2020:
  experiment: LHCb
  inspire: Aaij:2020nol
  values:
    BR(Bs->ee): < 9.4e-9 @ 90% CL
    BR(B0->ee): < 2.5e-9 @ 90% CL

Ft(0+) Hardy/Towner 2014:
  experiment: various
  inspire: Hardy:2014qxa
  values:
    Ft(10C): 4.6763 ± 0.0068 1e+27  # 3078.0 ± 4.5 s
    Ft(14O): 4.6663 ± 0.0049 1e+27  # 3071.4 ± 3.2 s
    Ft(22Mg): 4.6762 ± 0.0111 1e+27  # 3077.9 ± 7.3 s
    Ft(26mAl): 4.6686 ± 0.0015 1e+27  # 3072.9 ± 1.0 s
    Ft(34Cl): 4.6652 ± 0.0027 1e+27  # 3070.7 ± 1.8 s
    Ft(34Ar): 4.6575 ± 0.0128 1e+27  # 3065.6 ± 8.4 s
    Ft(38mK): 4.6666 ± 0.003 1e+27  # 3071.6 ± 2.0 s
    Ft(38Ca): 4.6739 ± 0.0109 1e+27  # 3076.4 ± 7.2 s
    Ft(42Sc): 4.6678 ± 0.0035 1e+27  # 3072.4 ± 2.3 s
    Ft(46V): 4.6704 ± 0.003 1e+27  # 3074.1 ± 2.0 s
    Ft(50Mn): 4.666 ± 0.0032 1e+27  # 3071.2 ± 2.1 s
    Ft(54Co): 4.6638 ± 0.004 1e+27  # 3069.8 ± 2.6 s
    Ft(62Ga): 4.6664 ± 0.0102 1e+27  # 3071.5 ± 6.7 s
    Ft(74Rb): 4.6733 ± 0.0167 1e+27  # 3076.0 ± 11.0 s

Neutron averages GACS 2018 1:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    - name: tau_n
      me_E: 0.655
      value: 1.3366(12) 1e+27 # 879.75(76) s
    - name: Btilde_n
      me_E: 0.591
      value: 0.9805(30)

Neutron A parameter PERKEO II 2012:
  inspire: Mund:2012fq
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11926(31)(42)

Neutron A parameter PERKEO III 2018:
  inspire: Markisch:2018ndu
  values:
    - name: Atilde_n
      me_E: 0.559
      value: -0.11985(17)(12)

Neutron A parameter UCNA 2017:
  inspire: Brown:2017mhw
  values:
    - name: Atilde_n
      me_E: 0.586
      value: -0.12015(34)(63)

Neutron averages GACS 2018 2:
  inspire: Gonzalez-Alonso:2018omy
  description: Averages in table 7 of the paper by Gonzalez-Alonso et al.
  values:
    a_n: -0.1034(37)
    D_n: -0.00012(20)

aCORN atilde_n 2017:
  experiment: aCORN
  inspire: Darius:2017arh
  values:
    - name: atilde_n
      me_E: 0.695
      value: -0.1090(41)

nTRV R_n 2011:
  experiment: nTRV
  inspire: Kozela:2011mc
  values:
    R_n: 0.004(13)

Mostovoi lambda_n 2001:
  experiment: Mostovoi et al.
  inspire: Mostovoi:2001ye
  values:
    - name: lambdaAB_n
      me_E: 0.581
      value: -1.2686(47)

Moulson Kl3 averages 2014:
  inspire: Moulson:2014cra
  values:
    lnC(K->pimunu): 0.1985(70)

ISTRA+ Kl3 2003:
  inspire: Yushchenko:2003xz
  values:
    RT(K->pimunu): -0.0007(71)

PDG Lambda->plnu:
  inspire: Zyla:2020zbs
  values:
    g1/f1(Lambda->penu): -0.718(15)

PDG 2018 D->lnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D+->enu): < 8.8e-6 @ 90% CL
    BR(D+->munu): (3.74 ± 0.17) 1e-4
    BR(D+->taunu): < 1.2e-3 @ 90% CL
    BR(Ds->enu): < 8.3e-5 @ 90% CL
    BR(Ds->munu): (5.50 ± 0.23) 1e-3
    BR(Ds->taunu): (5.48 ± 0.23) 1e-2

PDG 2018 D->Plnu:
  inspire: Tanabashi:2018oca
  values:
    BR(D0->pienu): (2.91 ± 0.04) 1e-3
    BR(D0->pimunu): (2.37 ± 0.24) 1e-3
    BR(D0->Kenu): (3.53 ± 0.028) 1e-2
    BR(D0->Kmunu): (3.31 ± 0.13) 1e-2
    BR(D+->pienu): (3.72 ± 0.17) 1e-3
    BR(D+->Kenu): (8.73 ± 0.10) 1e-2
    BR(D+->Kmunu): (8.74 ± 0.19) 1e-2

BESIII D0->Kenu 2015:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.1
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.1
  - name: <BR>(D0->Kenu)
    q2max: 0.3
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.3
  - name: <BR>(D0->Kenu)
    q2max: 0.5
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.5
  - name: <BR>(D0->Kenu)
    q2max: 0.7
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.7
  - name: <BR>(D0->Kenu)
    q2max: 0.9
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.9
  - name: <BR>(D0->Kenu)
    q2max: 1.1
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.1
  - name: <BR>(D0->Kenu)
    q2max: 1.3
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.3
  - name: <BR>(D0->Kenu)
    q2max: 1.5
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.5
  - name: <BR>(D0->Kenu)
    q2max: 1.7
    q2min: 1.6
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.7
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 4.73408e-05
    - 5.05556e-05
    - 5.06868e-05
    - 4.96512e-05
    - 4.9427e-05
    - 4.59969e-05
    - 4.5004e-05
    - 4.30027e-05
    - 4.06214e-05
    - 3.85986e-05
    - 3.58358e-05
    - 3.30088e-05
    - 3.01548e-05
    - 2.76798e-05
    - 2.4147e-05
    - 2.11249e-05
    - 1.79821e-05
    - 1.41725e-05
    correlation:
    - - 1.0
      - -0.115
      - 0.003
      - -0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.115
      - 1.0
      - -0.146
      - 0.005
      - -0.005
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
    - - 0.003
      - -0.146
      - 1.0
      - -0.159
      - 0.007
      - -0.005
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.003
      - 0.005
      - -0.159
      - 1.0
      - -0.171
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.005
      - 0.007
      - -0.171
      - 1.0
      - -0.172
      - 0.009
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - -0.001
      - -0.005
      - 0.011
      - -0.172
      - 1.0
      - -0.175
      - 0.01
      - -0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.009
      - -0.175
      - 1.0
      - -0.174
      - 0.011
      - -0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.004
      - 0.01
      - -0.174
      - 1.0
      - -0.174
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.004
      - 0.011
      - -0.174
      - 1.0
      - -0.171
      - 0.008
      - -0.002
      - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - 0.01
      - -0.171
      - 1.0
      - -0.166
      - 0.01
      - -0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.008
      - -0.166
      - 1.0
      - -0.159
      - 0.007
      - -0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.01
      - -0.159
      - 1.0
      - -0.154
      - 0.007
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - 0.007
      - -0.154
      - 1.0
      - -0.146
      - 0.006
      - -0.001
      - -0.001
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - -0.002
      - 0.007
      - -0.146
      - 1.0
      - -0.145
      - 0.003
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.006
      - -0.145
      - 1.0
      - -0.127
      - 0.004
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.001
      - 0.003
      - -0.127
      - 1.0
      - -0.119
      - 0.006
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.0
      - 0.004
      - -0.119
      - 1.0
      - -0.098
    - - 0.0
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.006
      - -0.098
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0036138
    - 0.0035855
    - 0.0034018
    - 0.0031032
    - 0.00307
    - 0.0026435
    - 0.0025426
    - 0.0022633
    - 0.002062
    - 0.0018557
    - 0.0016289
    - 0.001364
    - 0.0011598
    - 0.0009383
    - 0.0007123
    - 0.0005389
    - 0.0003519
    - 0.0001554
    standard_deviation:
    - 6.03505e-05
    - 4.33845e-05
    - 4.08216e-05
    - 3.84797e-05
    - 3.7761e-05
    - 3.27794e-05
    - 3.17825e-05
    - 2.82912e-05
    - 2.6806e-05
    - 2.44952e-05
    - 2.2153e-05
    - 1.93688e-05
    - 1.7397e-05
    - 1.52005e-05
    - 1.37474e-05
    - 1.09936e-05
    - 9.7828e-06
    - 7.2416e-06
    correlation:
    - - 1.0
      - 0.284
      - 0.356
      - 0.35
      - 0.354
      - 0.35
      - 0.353
      - 0.35
      - 0.34
      - 0.332
      - 0.317
      - 0.297
      - 0.282
      - 0.264
      - 0.222
      - 0.211
      - 0.17
      - 0.12
    - - 0.284
      - 1.0
      - 0.407
      - 0.482
      - 0.481
      - 0.477
      - 0.481
      - 0.477
      - 0.465
      - 0.454
      - 0.433
      - 0.406
      - 0.386
      - 0.361
      - 0.304
      - 0.288
      - 0.233
      - 0.163
    - - 0.356
      - 0.407
      - 1.0
      - 0.406
      - 0.496
      - 0.485
      - 0.492
      - 0.488
      - 0.477
      - 0.464
      - 0.442
      - 0.414
      - 0.395
      - 0.37
      - 0.312
      - 0.297
      - 0.241
      - 0.172
    - - 0.35
      - 0.482
      - 0.406
      - 1.0
      - 0.412
      - 0.499
      - 0.496
      - 0.496
      - 0.485
      - 0.472
      - 0.449
      - 0.419
      - 0.4
      - 0.377
      - 0.317
      - 0.303
      - 0.248
      - 0.18
    - - 0.354
      - 0.481
      - 0.496
      - 0.412
      - 1.0
      - 0.419
      - 0.513
      - 0.506
      - 0.498
      - 0.482
      - 0.457
      - 0.428
      - 0.409
      - 0.386
      - 0.325
      - 0.312
      - 0.256
      - 0.188
    - - 0.35
      - 0.477
      - 0.485
      - 0.499
      - 0.419
      - 1.0
      - 0.419
      - 0.509
      - 0.493
      - 0.479
      - 0.455
      - 0.425
      - 0.407
      - 0.384
      - 0.323
      - 0.31
      - 0.255
      - 0.187
    - - 0.353
      - 0.481
      - 0.492
      - 0.496
      - 0.513
      - 0.419
      - 1.0
      - 0.426
      - 0.506
      - 0.483
      - 0.461
      - 0.429
      - 0.411
      - 0.388
      - 0.326
      - 0.314
      - 0.259
      - 0.191
    - - 0.35
      - 0.477
      - 0.488
      - 0.496
      - 0.506
      - 0.509
      - 0.426
      - 1.0
      - 0.414
      - 0.489
      - 0.458
      - 0.428
      - 0.41
      - 0.388
      - 0.326
      - 0.315
      - 0.259
      - 0.192
    - - 0.34
      - 0.465
      - 0.477
      - 0.485
      - 0.498
      - 0.493
      - 0.506
      - 0.414
      - 1.0
      - 0.388
      - 0.456
      - 0.419
      - 0.404
      - 0.381
      - 0.321
      - 0.31
      - 0.257
      - 0.192
    - - 0.332
      - 0.454
      - 0.464
      - 0.472
      - 0.482
      - 0.479
      - 0.483
      - 0.489
      - 0.388
      - 1.0
      - 0.345
      - 0.413
      - 0.39
      - 0.369
      - 0.31
      - 0.299
      - 0.247
      - 0.183
    - - 0.317
      - 0.433
      - 0.442
      - 0.449
      - 0.457
      - 0.455
      - 0.461
      - 0.458
      - 0.456
      - 0.345
      - 1.0
      - 0.291
      - 0.377
      - 0.349
      - 0.295
      - 0.283
      - 0.233
      - 0.171
    - - 0.297
      - 0.406
      - 0.414
      - 0.419
      - 0.428
      - 0.425
      - 0.429
      - 0.428
      - 0.419
      - 0.413
      - 0.291
      - 1.0
      - 0.246
      - 0.331
      - 0.273
      - 0.263
      - 0.216
      - 0.157
    - - 0.282
      - 0.386
      - 0.395
      - 0.4
      - 0.409
      - 0.407
      - 0.411
      - 0.41
      - 0.404
      - 0.39
      - 0.377
      - 0.246
      - 1.0
      - 0.214
      - 0.268
      - 0.253
      - 0.208
      - 0.152
    - - 0.264
      - 0.361
      - 0.37
      - 0.377
      - 0.386
      - 0.384
      - 0.388
      - 0.388
      - 0.381
      - 0.369
      - 0.349
      - 0.331
      - 0.214
      - 1.0
      - 0.14
      - 0.243
      - 0.197
      - 0.146
    - - 0.222
      - 0.304
      - 0.312
      - 0.317
      - 0.325
      - 0.323
      - 0.326
      - 0.326
      - 0.321
      - 0.31
      - 0.295
      - 0.273
      - 0.268
      - 0.14
      - 1.0
      - 0.101
      - 0.17
      - 0.122
    - - 0.211
      - 0.288
      - 0.297
      - 0.303
      - 0.312
      - 0.31
      - 0.314
      - 0.315
      - 0.31
      - 0.299
      - 0.283
      - 0.263
      - 0.253
      - 0.243
      - 0.101
      - 1.0
      - 0.063
      - 0.127
    - - 0.17
      - 0.233
      - 0.241
      - 0.248
      - 0.256
      - 0.255
      - 0.259
      - 0.259
      - 0.257
      - 0.247
      - 0.233
      - 0.216
      - 0.208
      - 0.197
      - 0.17
      - 0.063
      - 1.0
      - 0.019
    - - 0.12
      - 0.163
      - 0.172
      - 0.18
      - 0.188
      - 0.187
      - 0.191
      - 0.192
      - 0.192
      - 0.183
      - 0.171
      - 0.157
      - 0.152
      - 0.146
      - 0.122
      - 0.127
      - 0.019
      - 1.0

BESIII D0->pienu 2015:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->pienu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->pienu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->pienu)
    q2max: 1.8
    q2min: 1.6
  - name: <BR>(D0->pienu)
    q2max: 2.0
    q2min: 1.8
  - name: <BR>(D0->pienu)
    q2max: 2.2
    q2min: 2.0
  - name: <BR>(D0->pienu)
    q2max: 2.4
    q2min: 2.2
  - name: <BR>(D0->pienu)
    q2max: 2.6
    q2min: 2.4
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2.6
  inspire: Ablikim:2015ixa
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 1.54629e-05
    - 1.53247e-05
    - 1.47604e-05
    - 1.45151e-05
    - 1.42785e-05
    - 1.35166e-05
    - 1.25533e-05
    - 1.17196e-05
    - 1.13559e-05
    - 1.0234e-05
    - 8.87e-06
    - 7.7868e-06
    - 6.0005e-06
    - 5.3708e-06
    correlation:
    - - 1.0
      - -0.087
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.087
      - 1.0
      - -0.105
      - 0.002
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.001
      - -0.105
      - 1.0
      - -0.11
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.002
      - -0.11
      - 1.0
      - -0.114
      - 0.004
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.114
      - 1.0
      - -0.108
      - 0.003
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - -0.001
      - 0.004
      - -0.108
      - 1.0
      - -0.104
      - 0.003
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.104
      - 1.0
      - -0.099
      - 0.002
      - -0.002
      - -0.001
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - 0.003
      - -0.099
      - 1.0
      - -0.098
      - 0.001
      - -0.002
      - -0.001
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.002
      - 0.002
      - -0.098
      - 1.0
      - -0.087
      - 0.0
      - -0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.001
      - -0.087
      - 1.0
      - -0.088
      - -0.003
      - -0.003
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - 0.0
      - -0.088
      - 1.0
      - -0.087
      - -0.003
      - -0.001
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.004
      - -0.003
      - -0.087
      - 1.0
      - -0.086
      - -0.002
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.003
      - -0.003
      - -0.086
      - 1.0
      - -0.077
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - -0.001
      - -0.002
      - -0.077
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.0003818
    - 0.0003346
    - 0.0002994
    - 0.0003043
    - 0.0003006
    - 0.0002666
    - 0.0002329
    - 0.0001973
    - 0.0001915
    - 0.0001505
    - 0.0001161
    - 8.24e-05
    - 4.63e-05
    - 3.85e-05
    standard_deviation:
    - 6.0324e-06
    - 4.9186e-06
    - 4.9401e-06
    - 4.6558e-06
    - 5.5611e-06
    - 4.4256e-06
    - 5.3101e-06
    - 4.1236e-06
    - 4.6343e-06
    - 3.1605e-06
    - 2.8212e-06
    - 2.5462e-06
    - 1.3797e-06
    - 1.8942e-06
    correlation:
    - - 1.0
      - 0.271
      - 0.286
      - 0.305
      - 0.252
      - 0.276
      - 0.2
      - 0.206
      - 0.174
      - 0.201
      - 0.169
      - 0.132
      - 0.144
      - 0.11
    - - 0.271
      - 1.0
      - 0.2
      - 0.299
      - 0.246
      - 0.272
      - 0.197
      - 0.207
      - 0.176
      - 0.205
      - 0.173
      - 0.135
      - 0.147
      - 0.107
    - - 0.286
      - 0.2
      - 1.0
      - 0.183
      - 0.22
      - 0.24
      - 0.174
      - 0.183
      - 0.156
      - 0.181
      - 0.153
      - 0.12
      - 0.13
      - 0.093
    - - 0.305
      - 0.299
      - 0.183
      - 1.0
      - 0.137
      - 0.263
      - 0.187
      - 0.197
      - 0.168
      - 0.195
      - 0.165
      - 0.129
      - 0.141
      - 0.102
    - - 0.252
      - 0.246
      - 0.22
      - 0.137
      - 1.0
      - 0.134
      - 0.158
      - 0.163
      - 0.14
      - 0.162
      - 0.138
      - 0.108
      - 0.117
      - 0.086
    - - 0.276
      - 0.272
      - 0.24
      - 0.263
      - 0.134
      - 1.0
      - 0.077
      - 0.187
      - 0.155
      - 0.182
      - 0.154
      - 0.121
      - 0.133
      - 0.097
    - - 0.2
      - 0.197
      - 0.174
      - 0.187
      - 0.158
      - 0.077
      - 1.0
      - 0.048
      - 0.115
      - 0.129
      - 0.111
      - 0.088
      - 0.096
      - 0.069
    - - 0.206
      - 0.207
      - 0.183
      - 0.197
      - 0.163
      - 0.187
      - 0.048
      - 1.0
      - 0.031
      - 0.143
      - 0.119
      - 0.094
      - 0.103
      - 0.074
    - - 0.174
      - 0.176
      - 0.156
      - 0.168
      - 0.14
      - 0.155
      - 0.115
      - 0.031
      - 1.0
      - 0.043
      - 0.101
      - 0.077
      - 0.089
      - 0.063
    - - 0.201
      - 0.205
      - 0.181
      - 0.195
      - 0.162
      - 0.182
      - 0.129
      - 0.143
      - 0.043
      - 1.0
      - 0.043
      - 0.093
      - 0.101
      - 0.074
    - - 0.169
      - 0.173
      - 0.153
      - 0.165
      - 0.138
      - 0.154
      - 0.111
      - 0.119
      - 0.101
      - 0.043
      - 1.0
      - 0.002
      - 0.083
      - 0.062
    - - 0.132
      - 0.135
      - 0.12
      - 0.129
      - 0.108
      - 0.121
      - 0.088
      - 0.094
      - 0.077
      - 0.093
      - 0.002
      - 1.0
      - -0.02
      - 0.047
    - - 0.144
      - 0.147
      - 0.13
      - 0.141
      - 0.117
      - 0.133
      - 0.096
      - 0.103
      - 0.089
      - 0.101
      - 0.083
      - -0.02
      - 1.0
      - -0.023
    - - 0.11
      - 0.107
      - 0.093
      - 0.102
      - 0.086
      - 0.097
      - 0.069
      - 0.074
      - 0.063
      - 0.074
      - 0.062
      - 0.047
      - -0.023
      - 1.0

BESIII D+->Kenu 2017:
  observables:
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0002558656006115716
    - 0.0002559737428604229
    - 0.0002469334667881778
    - 0.00023137762022263974
    - 0.00020567407936344633
    - 0.00017912515727044382
    - 0.0001506005594772728
    - 0.00011642864866956724
    - 6.889493115282663e-05
    correlation:
    - - 1.0
      - -0.073
      - 0.001
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - -0.073
      - 1.0
      - -0.084
      - 0.003
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.001
      - -0.084
      - 1.0
      - -0.091
      - 0.004
      - 0.0
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.003
      - -0.091
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.085
      - 0.004
      - 0.0
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.085
      - 1.0
      - -0.075
      - 0.004
      - 0.0
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.075
      - 1.0
      - -0.069
      - 0.003
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.004
      - -0.069
      - 1.0
      - -0.059
    - - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.0
      - 0.003
      - -0.059
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.01764590349045321
    - 0.01589899023977782
    - 0.014110483816467302
    - 0.01211401152998114
    - 0.009701607517143693
    - 0.007341194970100158
    - 0.0051575534067559185
    - 0.003088293068158282
    - 0.0010502276090369916
    standard_deviation:
    - 0.0005717272730906841
    - 0.0004928686974331125
    - 0.0004162592725857854
    - 0.0003488835320634568
    - 0.00029298854701773953
    - 0.0002239064465880548
    - 0.0001469902720925437
    - 7.844264393122036e-05
    - 3.077166894478385e-05
    correlation:
    - - 1.0
      - 0.981
      - 0.979
      - 0.979
      - 0.978
      - 0.974
      - 0.966
      - 0.932
      - 0.891
    - - 0.981
      - 1.0
      - 0.976
      - 0.977
      - 0.976
      - 0.972
      - 0.964
      - 0.93
      - 0.889
    - - 0.979
      - 0.976
      - 1.0
      - 0.973
      - 0.973
      - 0.97
      - 0.963
      - 0.929
      - 0.886
    - - 0.979
      - 0.977
      - 0.973
      - 1.0
      - 0.97
      - 0.97
      - 0.962
      - 0.929
      - 0.888
    - - 0.978
      - 0.976
      - 0.973
      - 0.97
      - 1.0
      - 0.965
      - 0.96
      - 0.926
      - 0.886
    - - 0.974
      - 0.972
      - 0.97
      - 0.97
      - 0.965
      - 1.0
      - 0.954
      - 0.923
      - 0.883
    - - 0.966
      - 0.964
      - 0.963
      - 0.962
      - 0.96
      - 0.954
      - 1.0
      - 0.911
      - 0.875
    - - 0.932
      - 0.93
      - 0.929
      - 0.929
      - 0.926
      - 0.923
      - 0.911
      - 1.0
      - 0.84
    - - 0.891
      - 0.889
      - 0.886
      - 0.888
      - 0.886
      - 0.883
      - 0.875
      - 0.84
      - 1.0

BESIII D+->pienu 2017:
  observables:
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Ablikim:2017lks
  values:
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 3.141532329131246e-05
    - 3.323648035514156e-05
    - 3.2530020317933895e-05
    - 3.21407082220691e-05
    - 3.270221605264334e-05
    - 3.4101826311815403e-05
    - 3.4697440543950444e-05
    correlation:
    - - 1.0
      - -0.122
      - 0.011
      - -0.002
      - 0.0
      - 0.0
      - -0.002
    - - -0.122
      - 1.0
      - -0.171
      - 0.019
      - -0.003
      - -0.001
      - -0.003
    - - 0.011
      - -0.171
      - 1.0
      - -0.19
      - 0.021
      - -0.005
      - -0.003
    - - -0.002
      - 0.019
      - -0.19
      - 1.0
      - -0.19
      - 0.016
      - -0.008
    - - 0.0
      - -0.003
      - 0.021
      - -0.19
      - 1.0
      - -0.167
      - -0.004
    - - 0.0
      - -0.001
      - -0.005
      - 0.016
      - -0.167
      - 1.0
      - -0.128
    - - -0.002
      - -0.003
      - -0.003
      - -0.008
      - -0.004
      - -0.128
      - 1.0
  - distribution: multivariate_normal
    central_value:
    - 0.000690446665743131
    - 0.0006010213445776049
    - 0.0004928790957262712
    - 0.0004959985836739059
    - 0.0004492062644593864
    - 0.0005230341458867393
    - 0.0003868165055066939
    standard_deviation:
    - 1.0563833985869907e-05
    - 9.135524437579595e-06
    - 7.4424743454666956e-06
    - 7.985577197149885e-06
    - 8.445077771836466e-06
    - 1.0042255601025395e-05
    - 6.691925545265805e-06
    correlation:
    - - 1.0
      - 0.739
      - 0.742
      - 0.758
      - 0.772
      - 0.781
      - 0.76
    - - 0.739
      - 1.0
      - 0.664
      - 0.737
      - 0.74
      - 0.749
      - 0.73
    - - 0.742
      - 0.664
      - 1.0
      - 0.65
      - 0.712
      - 0.711
      - 0.697
    - - 0.758
      - 0.737
      - 0.65
      - 1.0
      - 0.698
      - 0.76
      - 0.727
    - - 0.772
      - 0.74
      - 0.712
      - 0.698
      - 1.0
      - 0.772
      - 0.756
    - - 0.781
      - 0.749
      - 0.711
      - 0.76
      - 0.772
      - 1.0
      - 0.74
    - - 0.76
      - 0.73
      - 0.697
      - 0.727
      - 0.756
      - 0.74
      - 1.0


CLEO D->Kenu 2009:
  observables:
  - name: <BR>(D0->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D0->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D0->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D0->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D0->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D0->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D0->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D0->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D0->Kenu)
    q2max: 1.88
    q2min: 1.6
  - name: <BR>(D+->Kenu)
    q2max: 0.2
    q2min: 0.0
  - name: <BR>(D+->Kenu)
    q2max: 0.4
    q2min: 0.2
  - name: <BR>(D+->Kenu)
    q2max: 0.6
    q2min: 0.4
  - name: <BR>(D+->Kenu)
    q2max: 0.8
    q2min: 0.6
  - name: <BR>(D+->Kenu)
    q2max: 1.0
    q2min: 0.8
  - name: <BR>(D+->Kenu)
    q2max: 1.2
    q2min: 1.0
  - name: <BR>(D+->Kenu)
    q2max: 1.4
    q2min: 1.2
  - name: <BR>(D+->Kenu)
    q2max: 1.6
    q2min: 1.4
  - name: <BR>(D+->Kenu)
    q2max: 1.88
    q2min: 1.6
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.007307998176239971
    - 0.006491897369802399
    - 0.005704503626907857
    - 0.004794079611686042
    - 0.0038385444966108936
    - 0.0029035144269236248
    - 0.002189938847425446
    - 0.001267211804970904
    - 0.000524929161929695
    - 0.018498563529473343
    - 0.016242133914017628
    - 0.014578407008612494
    - 0.012769103998984411
    - 0.009275277497633627
    - 0.00849540551072497
    - 0.0051575534067559185
    - 0.002776344273394819
    - 0.001237396885895069
    correlation:
    - - 1.0
      - 0.15140102181034884
      - 0.20780994915281065
      - 0.173620320739846
      - 0.16764715021924975
      - 0.11737425960619438
      - 0.14889886466744354
      - 0.08489479359347417
      - 0.0045806948372752
      - 0.16053564782606766
      - 0.15542666978862812
      - 0.15199324255339525
      - 0.14809161388040668
      - 0.1317193110167272
      - 0.13146619986960542
      - 0.11065033184241854
      - 0.08214194184119378
      - 0.047705665692363654
    - - 0.15140102181034884
      - 0.9999999999999999
      - 0.1336588347814678
      - 0.19376132087141726
      - 0.17339125118787976
      - 0.16411925218932794
      - 0.14393985409491977
      - 0.12325853358871763
      - 0.07407502805293786
      - 0.1614763839559762
      - 0.15529173182741388
      - 0.15138260524229674
      - 0.14967557928287664
      - 0.13160495525458346
      - 0.13163823392665663
      - 0.11129874088028727
      - 0.08335663503513334
      - 0.0479852200712563
    - - 0.20780994915281065
      - 0.1336588347814678
      - 0.9999999999999999
      - 0.12151737666426667
      - 0.16853480978206875
      - 0.1491188645272066
      - 0.1429497891513048
      - 0.1129208220526593
      - 0.056842336002244406
      - 0.1539353213371503
      - 0.15094223211932553
      - 0.1471425945890394
      - 0.14293103998990753
      - 0.12791888834215473
      - 0.12795123492613303
      - 0.10818142204255665
      - 0.08102193469090979
      - 0.04664122256259024
    - - 0.173620320739846
      - 0.19376132087141726
      - 0.12151737666426667
      - 1.0
      - 0.10835488915214303
      - 0.157688331892122
      - 0.13829965212636564
      - 0.119905818153741
      - 0.07210227764714396
      - 0.14892782645768507
      - 0.14332780383581092
      - 0.14235606617856458
      - 0.1382815128726158
      - 0.12375770445793573
      - 0.12378899881197598
      - 0.10466229522860801
      - 0.07838630227357465
      - 0.04512398999292786
    - - 0.16764715021924975
      - 0.17339125118787976
      - 0.16853480978206875
      - 0.10835488915214303
      - 1.0
      - 0.09993268260491245
      - 0.13605925886907716
      - 0.11431504439875438
      - 0.06641022636209708
      - 0.13919986434597897
      - 0.1366449477710811
      - 0.133250909287902
      - 0.13183394706745352
      - 0.11798733120404012
      - 0.11998411918936006
      - 0.10131738357659673
      - 0.07593677876974494
      - 0.04412309935535432
    - - 0.11737425960619438
      - 0.16411925218932794
      - 0.1491188645272066
      - 0.157688331892122
      - 0.09993268260491245
      - 1.0000000000000002
      - 0.07169530275549835
      - 0.12168817246506122
      - 0.09205891383498888
      - 0.12648598118656565
      - 0.12222912461044186
      - 0.12186028246237342
      - 0.12090891562352415
      - 0.10790147387618108
      - 0.10879218876766622
      - 0.0924880494015975
      - 0.07023917264277753
      - 0.041400479495071155
    - - 0.14889886466744354
      - 0.14393985409491977
      - 0.1429497891513048
      - 0.13829965212636564
      - 0.13605925886907716
      - 0.07169530275549835
      - 1.0000000000000002
      - 0.05235531806739829
      - 0.049453094014732135
      - 0.11575701746039171
      - 0.1139003789066337
      - 0.11328947765864096
      - 0.11012103158093152
      - 0.10031243459331765
      - 0.10223096643570066
      - 0.08776497821751246
      - 0.06577933123979901
      - 0.03917663766116012
    - - 0.08489479359347417
      - 0.12325853358871763
      - 0.1129208220526593
      - 0.119905818153741
      - 0.11431504439875438
      - 0.12168817246506122
      - 0.05235531806739829
      - 1.0
      - 0.038610995047337185
      - 0.09171912325801364
      - 0.09100641774403266
      - 0.08903813398359957
      - 0.08863847220525517
      - 0.08055291711996357
      - 0.08177331403836692
      - 0.07104505236317987
      - 0.053892492907932306
      - 0.03287997002887659
    - - 0.0045806948372752
      - 0.07407502805293786
      - 0.056842336002244406
      - 0.07210227764714396
      - 0.06641022636209708
      - 0.09205891383498888
      - 0.049453094014732135
      - 0.038610995047337185
      - 1.0000000000000002
      - 0.05208146322411998
      - 0.050086708793184054
      - 0.04971362984193613
      - 0.0491222495785291
      - 0.04559115948063211
      - 0.0467034425610451
      - 0.03976340373350558
      - 0.030354332487611442
      - 0.019048390383527253
    - - 0.16053564782606766
      - 0.1614763839559762
      - 0.1539353213371503
      - 0.14892782645768507
      - 0.13919986434597897
      - 0.12648598118656565
      - 0.11575701746039171
      - 0.09171912325801364
      - 0.05208146322411998
      - 0.9999999999999998
      - 0.3889540763106188
      - 0.4129875472282935
      - 0.39665691327857633
      - 0.28174265684407174
      - 0.3246496134051975
      - 0.20322656657566276
      - 0.15542562010276856
      - 0.12516983499067738
    - - 0.15542666978862812
      - 0.15529173182741388
      - 0.15094223211932553
      - 0.14332780383581092
      - 0.1366449477710811
      - 0.12222912461044186
      - 0.1139003789066337
      - 0.09100641774403266
      - 0.050086708793184054
      - 0.3889540763106188
      - 1.0000000000000002
      - 0.3465108758923545
      - 0.3698148704923349
      - 0.3235364325983073
      - 0.27559747280784624
      - 0.22242318165371736
      - 0.17464318350054897
      - 0.14226224723542405
    - - 0.15199324255339525
      - 0.15138260524229674
      - 0.1471425945890394
      - 0.14235606617856458
      - 0.133250909287902
      - 0.12186028246237342
      - 0.11328947765864096
      - 0.08903813398359957
      - 0.04971362984193613
      - 0.4129875472282935
      - 0.3465108758923545
      - 1.0
      - 0.31032246853569423
      - 0.3063020152209207
      - 0.27576497033157066
      - 0.20820318804837934
      - 0.16347786820324323
      - 0.13111668502959628
    - - 0.14809161388040668
      - 0.14967557928287664
      - 0.14293103998990753
      - 0.1382815128726158
      - 0.13183394706745352
      - 0.12090891562352415
      - 0.11012103158093152
      - 0.08863847220525517
      - 0.0491222495785291
      - 0.39665691327857633
      - 0.3698148704923349
      - 0.31032246853569423
      - 1.0
      - 0.2191608911406917
      - 0.2745271555491078
      - 0.1897051411488916
      - 0.14720109872108816
      - 0.11707091817360955
    - - 0.1317193110167272
      - 0.13160495525458346
      - 0.12791888834215473
      - 0.12375770445793573
      - 0.11798733120404012
      - 0.10790147387618108
      - 0.10031243459331765
      - 0.08055291711996357
      - 0.04559115948063211
      - 0.28174265684407174
      - 0.3235364325983073
      - 0.3063020152209207
      - 0.2191608911406917
      - 1.0
      - 0.13450533968583941
      - 0.20092514913576018
      - 0.1593896919613499
      - 0.13098188209572764
    - - 0.13146619986960542
      - 0.13163823392665663
      - 0.12795123492613303
      - 0.12378899881197598
      - 0.11998411918936006
      - 0.10879218876766622
      - 0.10223096643570066
      - 0.08177331403836692
      - 0.0467034425610451
      - 0.3246496134051975
      - 0.27559747280784624
      - 0.27576497033157066
      - 0.2745271555491078
      - 0.13450533968583941
      - 1.0000000000000002
      - 0.09519876496933008
      - 0.10981147718261416
      - 0.08575527483005463
    - - 0.11065033184241854
      - 0.11129874088028727
      - 0.10818142204255665
      - 0.10466229522860801
      - 0.10131738357659673
      - 0.0924880494015975
      - 0.08776497821751246
      - 0.07104505236317987
      - 0.03976340373350558
      - 0.20322656657566276
      - 0.22242318165371736
      - 0.20820318804837934
      - 0.1897051411488916
      - 0.20092514913576018
      - 0.09519876496933008
      - 0.9999999999999998
      - 0.06021154724355028
      - 0.09516305140907177
    - - 0.08214194184119378
      - 0.08335663503513334
      - 0.08102193469090979
      - 0.07838630227357465
      - 0.07593677876974494
      - 0.07023917264277753
      - 0.06577933123979901
      - 0.053892492907932306
      - 0.030354332487611442
      - 0.15542562010276856
      - 0.17464318350054897
      - 0.16347786820324323
      - 0.14720109872108816
      - 0.1593896919613499
      - 0.10981147718261416
      - 0.06021154724355028
      - 1.0
      - 0.02884364996354959
    - - 0.047705665692363654
      - 0.0479852200712563
      - 0.04664122256259024
      - 0.04512398999292786
      - 0.04412309935535432
      - 0.041400479495071155
      - 0.03917663766116012
      - 0.03287997002887659
      - 0.019048390383527253
      - 0.12516983499067738
      - 0.14226224723542405
      - 0.13111668502959628
      - 0.11707091817360955
      - 0.13098188209572764
      - 0.08575527483005463
      - 0.09516305140907177
      - 0.02884364996354959
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 0.000188151609242434
    - 0.00016790823929803427
    - 0.00014974099977679029
    - 0.00013143228114964332
    - 0.00011425443536177992
    - 9.806506086376474e-05
    - 7.532652706888775e-05
    - 5.678625383644587e-05
    - 3.6233256528017893e-05
    - 0.0007313893101863816
    - 0.000660300050502942
    - 0.0005732314948739028
    - 0.0004910665090334059
    - 0.00044600183914821013
    - 0.0003350869700110022
    - 0.0002723948272582739
    - 0.00020448687979851297
    - 0.00011882404468400977


CLEO D->pienu 2009:
  observables:
  - name: <BR>(D0->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D0->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D0->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D0->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D0->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D0->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D0->pienu)
    q2max: 2.98
    q2min: 2
  - name: <BR>(D+->pienu)
    q2max: 0.3
    q2min: 0.0
  - name: <BR>(D+->pienu)
    q2max: 0.6
    q2min: 0.3
  - name: <BR>(D+->pienu)
    q2max: 0.9
    q2min: 0.6
  - name: <BR>(D+->pienu)
    q2max: 1.2
    q2min: 0.9
  - name: <BR>(D+->pienu)
    q2max: 1.5
    q2min: 1.2
  - name: <BR>(D+->pienu)
    q2max: 2
    q2min: 1.5
  - name: <BR>(D+->pienu)
    q2max: 2.98
    q2min: 2
  inspire: Besson:2009uv
  values:
    central_value:
    - 0.0005700402617830282
    - 0.0005003231074642404
    - 0.0004183029259127257
    - 0.0004018988896024227
    - 0.0003239797171284836
    - 0.00034448476251636227
    - 0.00032808072620605933
    - 0.0007382788142735286
    - 0.0006862873484796182
    - 0.0005823044168917973
    - 0.0005927027100505793
    - 0.0004991180716215405
    - 0.0005615078305742331
    - 0.00038473684687493747
    correlation:
    - - 0.9999999999999999
      - -0.025755851448207905
      - 0.02042164218068101
      - 0.019824675697286145
      - 0.023523392466853053
      - 0.010672958432696599
      - 0.01255084125179498
      - 0.013960548702426951
      - 0.013167088003939039
      - 0.0115753260159256
      - 0.011273484963184265
      - 0.008871249334713179
      - 0.008892725346716339
      - -0.005006409901494696
    - - -0.025755851448207905
      - 1.0
      - -0.03544333856748506
      - 0.022572003546622393
      - 0.018262904882301458
      - 0.019568692519799275
      - 0.017614596418060853
      - 0.013176772186672719
      - 0.012397173388202455
      - 0.01097672240847072
      - 0.01078223292519487
      - 0.008597742935379859
      - 0.008632490414811182
      - -0.004827590138719185
    - - 0.02042164218068101
      - -0.03544333856748506
      - 0.9999999999999998
      - -0.03541179791256325
      - 0.019664117698111345
      - 0.022107001894221122
      - 0.019528833802451285
      - 0.01213115243983797
      - 0.01137519843784511
      - 0.010124590858324544
      - 0.009983151228729616
      - 0.00796618195150128
      - 0.008040921557659621
      - -0.004459897566817787
    - - 0.019824675697286145
      - 0.022572003546622393
      - -0.03541179791256325
      - 1.0
      - -0.0421319327782017
      - 0.020384737593139603
      - 0.01767824718236969
      - 0.011716432116612815
      - 0.010867277287401595
      - 0.009830933048090832
      - 0.009854977372908953
      - 0.007955844767058459
      - 0.008120213504674996
      - -0.004546245707342913
    - - 0.023523392466853053
      - 0.018262904882301458
      - 0.019664117698111345
      - -0.0421319327782017
      - 1.0
      - -0.030072726352356402
      - 0.014390406664677393
      - 0.010330034237617875
      - 0.009559259491758813
      - 0.008728752763279406
      - 0.008848802129364846
      - 0.00720301118424626
      - 0.007474820711362832
      - -0.004294393398100644
    - - 0.010672958432696599
      - 0.019568692519799275
      - 0.022107001894221122
      - 0.020384737593139603
      - -0.030072726352356402
      - 1.0
      - -0.009573304648591458
      - 0.010084874982076646
      - 0.009244351334778302
      - 0.00855446850963214
      - 0.008831570765373099
      - 0.007350534903662537
      - 0.007834253011878607
      - -0.004845078387646708
    - - 0.01255084125179498
      - 0.017614596418060853
      - 0.019528833802451285
      - 0.01767824718236969
      - 0.014390406664677393
      - -0.009573304648591458
      - 1.0
      - 0.008665370144223274
      - 0.007914987874673311
      - 0.0073183362040634675
      - 0.007677819545689301
      - 0.006547106338941567
      - 0.007412272400450778
      - -0.0052036149663777015
    - - 0.013960548702426951
      - 0.013176772186672719
      - 0.01213115243983797
      - 0.011716432116612815
      - 0.010330034237617875
      - 0.010084874982076646
      - 0.008665370144223274
      - 1.0000000000000002
      - -0.04067575471126535
      - 0.02168453764627128
      - 0.043140905777136036
      - 0.062029788019993225
      - 0.025322977841228507
      - 0.01698592269084991
    - - 0.013167088003939039
      - 0.012397173388202455
      - 0.01137519843784511
      - 0.010867277287401595
      - 0.009559259491758813
      - 0.009244351334778302
      - 0.007914987874673311
      - -0.04067575471126535
      - 1.0
      - -0.09531322548867562
      - 0.04096200393356777
      - 0.03369476558511175
      - 0.03542801419580836
      - -0.0032245968586087905
    - - 0.0115753260159256
      - 0.01097672240847072
      - 0.010124590858324544
      - 0.009830933048090832
      - 0.008728752763279406
      - 0.00855446850963214
      - 0.0073183362040634675
      - 0.02168453764627128
      - -0.09531322548867562
      - 1.0
      - -0.1278063327198014
      - 0.0675858957024364
      - 0.03813871516160391
      - -0.05659638756100782
    - - 0.011273484963184265
      - 0.01078223292519487
      - 0.009983151228729616
      - 0.009854977372908953
      - 0.008848802129364846
      - 0.008831570765373099
      - 0.007677819545689301
      - 0.043140905777136036
      - 0.04096200393356777
      - -0.1278063327198014
      - 1.0
      - -0.10359011458856193
      - 0.03940372536550753
      - -0.02119643358979419
    - - 0.008871249334713179
      - 0.008597742935379859
      - 0.00796618195150128
      - 0.007955844767058459
      - 0.00720301118424626
      - 0.007350534903662537
      - 0.006547106338941567
      - 0.062029788019993225
      - 0.03369476558511175
      - 0.0675858957024364
      - -0.10359011458856193
      - 1.0
      - -0.04702374631316439
      - -0.030485174177823628
    - - 0.008892725346716339
      - 0.008632490414811182
      - 0.008040921557659621
      - 0.008120213504674996
      - 0.007474820711362832
      - 0.007834253011878607
      - 0.007412272400450778
      - 0.025322977841228507
      - 0.03542801419580836
      - 0.03813871516160391
      - 0.03940372536550753
      - -0.04702374631316439
      - 0.9999999999999998
      - -0.11491766644051345
    - - -0.005006409901494696
      - -0.004827590138719185
      - -0.004459897566817787
      - -0.004546245707342913
      - -0.004294393398100644
      - -0.004845078387646708
      - -0.0052036149663777015
      - 0.01698592269084991
      - -0.0032245968586087905
      - -0.05659638756100782
      - -0.02119643358979419
      - -0.030485174177823628
      - -0.11491766644051345
      - 0.9999999999999999
    distribution: multivariate_normal
    standard_deviation:
    - 3.548555558562094e-05
    - 3.464641288843111e-05
    - 3.395283446400657e-05
    - 3.030684371531623e-05
    - 2.797723256399909e-05
    - 3.1933862202503486e-05
    - 1.9569142971955715e-05
    - 6.322271722657196e-05
    - 6.276943224214593e-05
    - 6.374053385856405e-05
    - 5.5576358057771784e-05
    - 5.702602028047573e-05
    - 6.366027039916357e-05
    - 5.9549505912032965e-05

LHC Run 1 Higgs combination:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combinations from table 8 of this reference
  values:
    mu_gg(h->gammagamma): 1.10 + 0.23 - 0.22
    mu_gg(h->ZZ): 1.13 + 0.34 - 0.31
    mu_gg(h->WW): 0.84 ± 0.17
    mu_gg(h->tautau): 1.0 ± 0.6
    mu_VBF(h->gammagamma): 1.3 + 0.5 -0.5
    mu_VBF(h->ZZ): 0.1 + 1.1 - 0.6
    mu_VBF(h->WW): 1.2 ± 0.4
    mu_VBF(h->tautau): 1.3 ± 0.4
    mu_Wh(h->gammagamma): 0.5 + 1.3 - 1.2
    mu_Wh(h->WW): 1.6 + 1.2 - 1.0
    mu_Wh(h->tautau): -1.4 ± 1.4
    mu_Wh(h->bb): 1.0 ± 0.5
    mu_Zh(h->gammagamma): 0.5 + 3.0 - 2.5
    mu_Zh(h->WW): 5.9 + 2.6 - 2.2
    mu_Zh(h->tautau): 2.2 + 2.2 - 1.8
    mu_Zh(h->bb): 0.4 ± 0.4
    mu_tth(h->gammagamma): 2.2 + 1.6 - 1.3
    mu_tth(h->WW): 5.0 + 1.8 - 1.7
    mu_tth(h->tautau): -1.9 + 3.7 - 3.3
    mu_tth(h->bb): 1.1 ± 1.0
  correlation:
    [[ 1.000, 0.009, 0.004, -0.001, -0.254, -0.008, -0.003, -0.004, -0.03, 0.002, 0., 0.004, -0.136, 0.004, 0.004, 0.001, 0.013, 0.007, 0.002, 0.001],
     [ 0.009, 1.000, 0.029, -0.001, -0.006, -0.263, -0.008, -0.005, 0., 0.005, 0.009, 0.005, 0., 0.006, 0.007, 0.002, 0.002, -0.083, -0.02, -0.016],
     [ 0.004, 0.029, 1.000, -0.01, 0.008, 0.001, -0.163, 0.004, 0., -0.065, 0.02, 0.003, 0.001, -0.072, 0.013, 0.001, 0.002, 0.014, 0.002, 0.005],
     [-0.001, -0.001, -0.01, 1.000, 0.011, 0.008, 0.009, -0.371, 0., 0.032, -0.247, 0.002, 0.001, 0.012, -0.211, 0., 0.001, 0.001, 0., 0.008],
     [-0.254, -0.006, 0.008, 0.011, 1.000, 0.023, 0.015, 0.016, 0., 0.001, -0.002, 0.002, 0.009, 0.003, 0., 0.001, -0.005, 0., -0.001, 0.002],
     [-0.008, -0.263, 0.001, 0.008, 0.023, 1.000, 0.019, 0.018, 0., -0.001, -0.005, 0., 0.001, -0.001, -0.003, 0., 0., 0.045, 0.011, 0.008],
     [-0.003, -0.008, -0.163, 0.009, 0.015, 0.019, 1.000, 0.025, 0., -0.001, 0.002, 0.003, 0.002, -0.002, 0.003, 0.001, 0.002, 0.004, 0.001, -0.015],
     [-0.004, -0.005, 0.004, -0.371, 0.016, 0.018, 0.025, 1.000, 0., -0.011, 0.049, 0.002, 0.001, 0., 0.04, 0.001, 0.002, 0.002, 0., -0.015],
     [-0.03, 0., 0., 0., 0., 0., 0., 0., 1.000, 0., 0., 0., -0.641, 0., 0., 0., -0.028, 0., 0., 0. ],
     [ 0.002, 0.005, -0.065, 0.032, 0.001, -0.001, -0.001, -0.011, 0., 1.000, -0.123, 0.002, 0.001, -0.119, 0.015, 0.001, 0.001, 0.005, 0.001, 0.005],
     [ 0., 0.009, 0.02, -0.247, -0.002, -0.005, 0.002, 0.049, 0., -0.123, 1.000, 0., 0.001, 0.025, -0.024, 0., 0., 0.01, 0.001, 0.003],
     [ 0.004, 0.005, 0.003, 0.002, 0.002, 0., 0.003, 0.002, 0., 0.002, 0., 1.000, 0., 0.003, 0.002, -0.068, 0.002, 0.003, 0.002, 0. ],
     [-0.136, 0., 0.001, 0.001, 0.009, 0.001, 0.002, 0.001, -0.641, 0.001, 0.001, 0., 1.000, 0.001, 0.001, 0., -0.114, 0., 0., 0. ],
     [ 0.004, 0.006, -0.072, 0.012, 0.003, -0.001, -0.002, 0., 0., -0.119, 0.025, 0.003, 0.001, 1.000, -0.05, 0.003, 0.002, 0.01, 0.002, 0.001],
     [ 0.004, 0.007, 0.013, -0.211, 0., -0.003, 0.003, 0.04, 0., 0.015, -0.024, 0.002, 0.001, -0.05, 1.000, 0.001, 0.001, 0.007, 0.001, 0. ],
     [ 0.001, 0.002, 0.001, 0., 0.001, 0., 0.001, 0.001, 0., 0.001, 0., -0.068, 0., 0.003, 0.001, 1.000, 0.001, 0.001, 0.001, 0. ],
     [ 0.013, 0.002, 0.002, 0.001, -0.005, 0., 0.002, 0.002, -0.028, 0.001, 0., 0.002, -0.114, 0.002, 0.001, 0.001, 1.000, 0.003, 0., 0.001],
     [ 0.007, -0.083, 0.014, 0.001, 0., 0.045, 0.004, 0.002, 0., 0.005, 0.01, 0.003, 0., 0.01, 0.007, 0.001, 0.003, 1.000, -0.472, 0.012],
     [ 0.002, -0.02, 0.002, 0., -0.001, 0.011, 0.001, 0., 0., 0.001, 0.001, 0.002, 0., 0.002, 0.001, 0.001, 0., -0.472, 1.000, 0.005],
     [ 0.001, -0.016, 0.005, 0.008, 0.002, 0.008, -0.015, -0.015, 0., 0.005, 0.003, 0., 0., 0.001, 0., 0., 0.001, 0.012, 0.005, 1.000 ]]

LHC Run 1 h->mumu:
  experiment: ATLAS, CMS
  inspire: Khachatryan:2016vau
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): 0.1 ± 2.5

ATLAS Run 1 h->Zgamma:
  experiment: ATLAS
  inspire: Aad:2015gba
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 2.7 + 4.5 - 5.3

CMS Run 1 h->Zgamma:
  experiment: CMS
  inspire: Chatrchyan:2013vaa
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): -0.2 ± 4.9

ATLAS Run 2 h->mumu 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017ojs
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->mumu): -0.1 ± 1.5

ATLAS Run 2 h->Zgamma 36/fb:
  experiment: ATLAS
  inspire: Aaboud:2017uhw
  description: Reconstruced from the quoted expected and observed limits assuming Gaussian uncertainties
  values:
    mu_gg(h->Zgamma): 2.2 ± 2.2

CMS Run 2 h->Zgamma 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018tbk
  description: Combined signal strength, intepreted as pure gluon fusion (by which it is dominated)
  values:
    mu_gg(h->Zgamma): 1.9 ± 1.0

ATLAS Run 2 Higgs 80/fb:
  experiment: ATLAS
  inspire: ATLAS:2019slw
  description: Computed from table 6 of this reference
  values:
    mu_gg(h->gammagamma): 0.96 ± 0.14
    mu_gg(h->ZZ): 1.04 +0.16 -0.15
    mu_gg(h->WW): 1.08 ± 0.19
    mu_gg(h->tautau): 0.96 +0.60 -0.54
    mu_VBF(h->gammagamma): 1.39 +0.40 -0.35
    mu_VBF(h->ZZ): 2.68 +0.98 -0.83
    mu_VBF(h->WW): 0.60 +0.36 -0.34
    mu_VBF(h->tautau): 1.18 +0.59 -0.55
    mu_VBF(h->bb): 2.99 +1.67 -1.62
    mu_Vh(h->gammagamma): 1.1 ± 0.5
    mu_Vh(h->ZZ): 0.68 + 1.75 - 1.14
    mu_Vh(h->bb): 1.19 ± 0.22
    mu_tth(h->gammagamma): 1.10 +0.41 -0.35
    mu_tth(h->VV): 1.49 + 0.40 - 0.38
    mu_tth(h->tautau): 1.39 +1.12 -0.95
    mu_tth(h->bb): 0.79 ± 0.59
  correlation:
    [[1.0, 0.05, 0.01, 0.03, -0.22, -0.01, -0.01, -0.02, 0.01, -0.14, 0.0, 0.01, 0.1, 0.01, 0.0, 0.0],
    [0.05, 1.0, 0.01, 0.0, -0.02, -0.28, 0.0, 0.0, 0.0, 0.0, -0.17, 0.02, 0.02, 0.02, 0.0, 0.0],
    [0.01, 0.01, 1.0, -0.01, 0.0, 0.0, -0.09, 0.04, 0.03, -0.01, -0.01, 0.01, 0.0, 0.02, 0.01, -0.01],
    [0.03, 0.0, -0.01, 1.0, 0.02, 0.03, 0.02, -0.44, 0.0, 0.05, 0.03, 0.0, 0.0, 0.02, -0.01, 0.01],
    [-0.22, -0.02, 0.0, 0.02, 1.0, 0.11, 0.05, 0.05, 0.0, 0.02, 0.01, 0.01, 0.05, 0.01, 0.0, 0.0],
    [-0.01, -0.28, 0.0, 0.03, 0.11, 1.0, 0.02, 0.01, 0.0, 0.02, -0.06, 0.0, 0.01, 0.0, 0.0, 0.0],
    [-0.01, 0.0, -0.09, 0.02, 0.05, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, 0.0],
    [-0.02, 0.0, 0.04, -0.44, 0.05, 0.01, 0.0, 1.0, 0.02, -0.01, 0.0, 0.0, 0.0, 0.01, 0.0, -0.02],
    [0.01, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, 0.0, 0.0, 0.01, 0.0, -0.01],
    [-0.14, 0.0, -0.01, 0.05, 0.02, 0.02, 0.0, -0.01, 0.0, 1.0, 0.02, 0.0, -0.08, 0.01, 0.0, 0.0],
    [0.0, -0.17, -0.01, 0.03, 0.01, -0.06, 0.0, 0.0, 0.0, 0.02, 1.0, 0.0, 0.0, -0.08, 0.03, 0.0],
    [0.01, 0.02, 0.01, 0.0, 0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.01, 0.0, 0.0],
    [0.1, 0.02, 0.0, 0.0, 0.05, 0.01, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 1.0, -0.01, 0.03, 0.03],
    [0.01, 0.02, 0.02, 0.02, 0.01, 0.0, 0.01, 0.01, 0.01, 0.01, -0.08, 0.01, -0.01, 1.0, -0.45, 0.0],
    [0.0, 0.0, 0.01, -0.01, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.03, 0.0, 0.03, -0.45, 1.0, 0.01],
    [0.0, 0.0, -0.01, 0.01, 0.0, 0.0, 0.0, -0.02, -0.01, 0.0, 0.0, 0.0, 0.03, 0.0, 0.01, 1.0]]


CMS Run 2 Higgs 36/fb:
  experiment: CMS
  inspire: Sirunyan:2018koj
  url: http://cms-results.web.cern.ch/cms-results/public-results/publications/HIG-17-031/
  description: Taken from table 3 of this reference. Correlation taken from web page.
  values:
    mu_gg(h->gammagamma): 1.16 + 0.21 - 0.18
    mu_gg(h->ZZ): 1.22 + 0.23 - 0.21
    mu_gg(h->WW): 1.35 + 0.21 - 0.19
    mu_gg(h->tautau): 1.05 + 0.53 - 0.47
    mu_gg(h->bb): 2.51 + 2.43 - 2.01
    mu_gg(h->mumu): 0.31 + 1.80 - 1.79
    mu_VBF(h->gammagamma): 0.67 + 0.59 - 0.46
    mu_VBF(h->ZZ): -0.09 + 1.02 - 0.76
    mu_VBF(h->WW): 0.28 + 0.64 - 0.60
    mu_VBF(h->tautau): 1.12 + 0.45 - 0.43
    mu_VBF(h->mumu): 2.72 + 7.12 - 7.03
    mu_Wh(h->gammagamma): 3.76 + 1.48 - 1.35
    mu_Wh(h->ZZ): 0.00 ± 2.33
    mu_Wh(h->WW): 3.91 + 2.26 - 2.01
    mu_Wh(h->bb): 1.73 + 0.70 - 0.68
    mu_Zh(h->gammagamma): 0.00 ± 1.14
    mu_Zh(h->ZZ): 0.00 ± 4.26
    mu_Zh(h->WW): 0.96 + 1.81 - 1.46
    mu_Zh(h->bb): 0.99 + 0.47 - 0.45
    mu_tth(h->gammagamma): 2.18 + 0.88 - 0.75
    mu_tth(h->ZZ): 0.00 ± 1.50
    mu_tth(h->WW): 1.60 + 0.65 - 0.59
    mu_tth(h->bb): 0.91 + 0.45 - 0.43
    mu_tth(h->tautau): 0.23 + 1.03 - 0.88
  correlation:
    [[1.0, 0.12, 0.16, 0.08, 0.0, 0.0, -0.28, 0.0, 0.0, 0.0, 0.0, -0.15, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0],
    [0.12, 1.0, 0.14, 0.04, 0.0, 0.0, 0.0, -0.41, 0.0, 0.0, 0.0, 0.0, -0.09, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0],
    [0.16, 0.14, 1.0, 0.05, 0.0, 0.0, 0.0, 0.0, -0.21, 0.02, 0.0, 0.0, 0.0, -0.11, 0.0, 0.0, 0.0, -0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.08, 0.04, 0.05, 1.0, 0.0, 0.0, 0.06, 0.05, 0.03, -0.32, 0.0, 0.05, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.02, 0.02, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.28, 0.0, 0.0, 0.06, 0.0, 0.0, 1.0, 0.03, 0.02, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.41, 0.0, 0.05, 0.0, 0.0, 0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.21, 0.03, 0.0, 0.0, 0.02, 0.0, 1.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, -0.32, 0.0, 0.0, 0.0, 0.0, -0.03, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, -0.54, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.15, 0.0, 0.0, 0.05, 0.0, 0.0, 0.03, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.09, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.11, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0, 0.0],
    [-0.08, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, -0.2, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 0.0],
    [0.0, -0.2, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.02, 0.0, 0.0, -0.3, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0],
    [0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.05, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.0, 0.0, 0.02, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0],
    [0.02, 0.0, 0.0, 0.02, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 0.0, -0.08, 0.0, 0.0, 0.0, -0.03, 0.0, 0.0, 0.0, 1.0, 0.0, 0.05, 0.04, 0.0],
    [0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, -0.02, 0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.02, 0.0, 0.0, 0.0, 1.0, -0.08, 0.0, -0.04],
    [0.0, 0.02, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05, -0.08, 1.0, 0.03, -0.42],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.04, 0.0, 0.03, 1.0, 0.0],
    [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.04, -0.42, 0.0, 1.0]]

CMS h->cc 2019:
  experiment: CMS
  inspire: CMS:2019tbh
  description: >
    The $Vh$ combination for the signal strength is interpreted as pure $Zh$
    since the correlation between the $Wh$ and $Zh$ channels is not specified.
  values:
    mu_Zh(h->cc): 36 + 20 - 19


LEP ee->WW:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table E.5 with the correlation matrix
    from table E.3.
  values:
    - name: R(ee->WW)
      E: 182.7
      value: 1.036 ± 0.022
    - name: R(ee->WW)
      E: 188.6
      value: 0.988 ± 0.013
    - name: R(ee->WW)
      E: 191.6
      value: 0.994 ± 0.028
    - name: R(ee->WW)
      E: 195.5
      value: 1.011 ± 0.018
    - name: R(ee->WW)
      E: 199.5
      value: 0.987 ± 0.017
    - name: R(ee->WW)
      E: 201.6
      value: 0.997 ± 0.024
    - name: R(ee->WW)
      E: 204.9
      value: 0.984 ± 0.017
    - name: R(ee->WW)
      E: 206.6
      value: 1.007 ± 0.014
  correlation:
    [[1.000, 0.145, 0.065, 0.104, 0.105, 0.076, 0.104, 0.130],
     [0.145, 1.000, 0.093, 0.148, 0.149, 0.108, 0.148, 0.186],
     [0.065, 0.093, 1.000, 0.066, 0.067, 0.048, 0.066, 0.083],
     [0.104, 0.148, 0.066, 1.000, 0.107, 0.077, 0.106, 0.133],
     [0.105, 0.149, 0.067, 0.107, 1.000, 0.078, 0.106, 0.134],
     [0.076, 0.108, 0.048, 0.077, 0.078, 1.000, 0.077, 0.097],
     [0.104, 0.148, 0.066, 0.106, 0.106, 0.077, 1.000, 0.132],
     [0.130, 0.186, 0.083, 0.133, 0.134, 0.097, 0.132, 1.000]]

LEP ee->WW angular:
  experiment: LEP
  inspire: Schael:2013ita
  description: >
    Combined LEP result from table XX. Correlations are neglected.
  values:
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -1.0
      thetamax: -0.8
      value: 0.502 ± 0.114
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.8
      thetamax: -0.6
      value: 0.705 ± 0.129
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.6
      thetamax: -0.4
      value: 0.868 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.4
      thetamax: -0.2
      value: 1.281 ± 0.203
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: -0.2
      thetamax: 0.0
      value: 1.529 ± 0.195
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.0
      thetamax: 0.2
      value: 2.15 ± 0.244
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.2
      thetamax: 0.4
      value: 2.583 ± 0.27
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.4
      thetamax: 0.6
      value: 2.602 ± 0.254
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.6
      thetamax: 0.8
      value: 4.245 ± 0.367
    - name: <dR/dtheta>(ee->WW)
      E: 182.66
      thetamin: 0.8
      thetamax: 1.0
      value: 5.372 ± 0.419
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -1.0
      thetamax: -0.8
      value: 0.718 ± 0.074
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.8
      thetamax: -0.6
      value: 0.856 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.6
      thetamax: -0.4
      value: 1.009 ± 0.086
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.4
      thetamax: -0.2
      value: 1.101 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: -0.2
      thetamax: 0.0
      value: 1.277 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.0
      thetamax: 0.2
      value: 1.801 ± 0.123
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.2
      thetamax: 0.4
      value: 2.215 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.4
      thetamax: 0.6
      value: 2.823 ± 0.151
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.6
      thetamax: 0.8
      value: 4.001 ± 0.179
    - name: <dR/dtheta>(ee->WW)
      E: 189.09
      thetamin: 0.8
      thetamax: 1.0
      value: 5.762 ± 0.223
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -1.0
      thetamax: -0.8
      value: 0.679 ± 0.079
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.8
      thetamax: -0.6
      value: 0.635 ± 0.065
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.6
      thetamax: -0.4
      value: 0.991 ± 0.084
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.4
      thetamax: -0.2
      value: 1.087 ± 0.088
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: -0.2
      thetamax: 0.0
      value: 1.275 ± 0.096
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.0
      thetamax: 0.2
      value: 1.71 ± 0.116
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.2
      thetamax: 0.4
      value: 2.072 ± 0.126
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.4
      thetamax: 0.6
      value: 2.866 ± 0.158
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.6
      thetamax: 0.8
      value: 4.1 ± 0.185
    - name: <dR/dtheta>(ee->WW)
      E: 198.38
      thetamin: 0.8
      thetamax: 1.0
      value: 6.535 ± 0.236
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -1.0
      thetamax: -0.8
      value: 0.495 ± 0.058
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.8
      thetamax: -0.6
      value: 0.602 ± 0.066
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.6
      thetamax: -0.4
      value: 0.653 ± 0.069
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.4
      thetamax: -0.2
      value: 1.057 ± 0.094
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: -0.2
      thetamax: 0.0
      value: 1.24 ± 0.093
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.0
      thetamax: 0.2
      value: 1.707 ± 0.115
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.2
      thetamax: 0.4
      value: 2.294 ± 0.14
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.4
      thetamax: 0.6
      value: 2.797 ± 0.143
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.6
      thetamax: 0.8
      value: 4.481 ± 0.187
    - name: <dR/dtheta>(ee->WW)
      E: 205.92
      thetamin: 0.8
      thetamax: 1.0
      value: 7.584 ± 0.26


==> anc/rumble.py <==
#! /usr/bin/python3
#call with ./rumble.py old/new/none SM/s3_best_fit/b3ml2_best_fit/s3_scan/b3ml2_scan laptop/susy M/GeV
# 2nd argument is what Bs->mumu result to pick, third is function, fourth is where to run the program
#reset -f
#To install package:
# GET THE .zip files WITH COVARIANCES RECOMPUTED and
# python3 -m pip install flavio-master.zip --user
# then same thing with smelli
# These two directories are for use on susy:
flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
##### End of input data changes
M = 3000
#
# Begin importing various things you need
import cmath
import subprocess
import string
import os
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
#
# Check arguments
if len(sys.argv) != 5:
    print ('4 arguments required but received %d' % int(len(sys.argv)-1))
    print ('Call with ./rumble.py old/new/none <command> <laptop/susy> M/GeV')
    quit()
if (sys.argv[3] == "laptop"):
    # These two directories are for use on laptop:
    flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"
elif (sys.argv[3] == "susy"):
    flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
    smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
else:
    print('Last argument should be laptop/susy')
    quit()
M = int(sys.argv[4])
data_file_path=flavio_dir + "/measurements."    
#
# Substituting new Bs->mumu results - has to be done before importing smelli
if (sys.argv[1] == "new"):
    print("# Instituting new CMS Bs->mumu results")
    copyfile("measurements.save.new_bsmm", data_file_path + "yml")
elif (sys.argv[1] == "old"):
    print("# Using default smelli Bs->mumu results")
    copyfile("measurements.save.default", data_file_path + "yml")
elif (sys.argv[1] == "none"):
    print('# Not changing Bs->mumu files')
    # Don't worry about file transfer: for plotting functions/analysis
else:
    print ("# First arg must be old or new (for Bs->mumu) or none")
    quit()
#    
import smelli, flavio, wilson
import matplotlib.pyplot as plt
import inspect
import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy import optimize
from scipy.optimize import minimize
from IPython.display import display
# from tabulate import tabulate
# import matplotlib.ticker as ticker
#
# End of importing
#
# Hack implemented here to not have to edit Wilson sourcecode
# Their new method
def m2Lambda_to_vMh2_new(m2, Lambda, C):
    """Function to numerically determine the  physical Higgs VEV and mass
    given the parameters of the Higgs potential."""
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    if abs(Cphi) < 1e-16:
        v2 = 2 * m2 / Lambda
    else:
        sqrt_arg = Lambda**2 - 12 * Cphi * m2
        if not sqrt_arg >= 0:
            raise ValueError("'Lambda**2 - 12 * Cphi * m2' must be positive.")
        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )
    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)

    return {'v': sqrt(v2), 'Mh2': Mh2}
#
wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new
#
def vMh2_to_m2Lambda_new(v, Mh2, C):
    """Function to numerically determine the parameters of the Higgs potential
    given the physical Higgs VEV and mass."""
    #print('mH2= ', Mh2, 'v= ', v )
    v2 = v**2
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    Ckin_factor = ( 1 + Ckin * v2 )**2
    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )
    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2
    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2
    #print('m2= ', m2, 'Lambda= ', Lambda )
    return {'m2': m2, 'Lambda': Lambda}
#
wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new
#
# END OF HACK
# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list
def smpar_new(C):
    """Get the running effective SM parameters."""
    m2 = C['m2'].real
    Lambda = C['Lambda'].real
    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)
    v = vMh2['v']
    Mh2 = vMh2['Mh2']
    GF = 1 / (sqrt(2) * v**2)  # TODO
    eps = C['phiWB'].real * (v**2)
    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real
    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real
    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real
    MW = gb * v / 2
    ZG0 = 1 + C['phiD'].real * (v**2) / 4
    MZ = (sqrt(gb**2 + gpb**2) / 2 * v
          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)
    Mnup = -(v**2) * C['llphiphi']
    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)
    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)
    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)
    UeL, Me, UeR = ckmutil.diag.msvd(Mep)
    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)
    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)
    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)
    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *
          (1 - eps * gb * gpb / (gb**2 + gpb**2)))
    K = UuL.conj().T @ UdL
    # U = UeL.conj().T @ UnuL
    sm = {}
    sm['GF'] = GF
    sm['alpha_e'] = eb**2 / (4 * pi)
    sm['alpha_s'] = gsb**2 / (4 * pi)
    sm['Vub'] = abs(K[0, 2])
    sm['Vcb'] = abs(K[1, 2])
    sm['Vus'] = abs(K[0, 1])
    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()
                        / (K[1, 0] * K[1, 2].conj()))
    # sm['U'] = Uu
    sm['m_W'] = MW
    sm['m_Z'] = MZ
    sm['m_h'] = sqrt(abs(Mh2))
    sm['m_u'] = Mu[0]
    sm['m_c'] = Mu[1]
    sm['m_t'] = Mu[2]
    sm['m_d'] = Md[0]
    sm['m_s'] = Md[1]
    sm['m_b'] = Md[2]
    sm['m_e'] = Me[0]
    sm['m_mu'] = Me[1]
    sm['m_tau'] = Me[2]
    return  {k: v.real for k, v in sm.items()}
#
wilson.run.smeft.smpar.smpar = smpar_new

#
# Here is a little convenience function that gives back a dict with all likes for given inputs directly
# 
l_xi = []
# This is a convenience function that returns the indices with an off-set
# it helps with checking and makes the writing easier
def L_xi(i,j): 
    return l_xi[i-1][j-1]
    #return "L_xi"+str(i-1)+str(j-1)
#
lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]
qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]
#
def fill_qq1(alpha):
   qq1_3333_unmixed = -0.5 * alpha 
   listqq1 = {}
   for i in range(1,4):
       for j in range(1,4):
           for k in range(1,4):
               for l in range(1,4): # Loops over the four indices
                   # The indices as an int
                   intIndex = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j 
                   # h.c
                   inthcIndex1 = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2 = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] 
                   # Here I check which combination is the one in the Smelli basis
                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   factor = 2
                   if i==k and j==l:
                        factor = 1
                   # Here I add the contribution to the non-redundant op.
                   if name in listqq1:
                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
                   else:
                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
   return listqq1
#
# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(init_str, num, mix, end_str = ''):
    lis = {}
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            if i == j:
                lis[name] = num * mix[i-1][j-1]
            else:
                lis[name] = num * (mix[i-1][j-1] + mix[j-1][i-1])
    return lis
#
VdL = []                               
#
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_b3ml2(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    
    inputlist_qq1 = fill_qq1(alpha)
    # Checked by BCA 27/7/23
    inputlist_explicit = {
        # LL operators
        'll_2222' : -(9/2)  * alpha,
        **fill_in_end('lq1_22', (3)  * alpha, l_xi),
        # RR operators
        'ee_2222': -(9/2)  * alpha,
        'uu_3333': -(1/2)  * alpha,
        'dd_3333': -(1/2)  * alpha, 
        'eu_2233':  (3)    * alpha,
        'ud1_3333':-(1)    * alpha,
        'ed_2233':  (3)    * alpha,
        # LR operators
        'le_2222': -(9)  * alpha,
        'lu_2233':  (3)  * alpha,
        'ld_2233': (3)   * alpha,
        **fill_in_end('qe_',  (3) * alpha, l_xi, '22'),
        **fill_in_end('qu1_',-(1) * alpha, l_xi, '33'),
        **fill_in_end('qd1_',-(1) * alpha, l_xi, '33')
        }
    return {**inputlist_explicit, **inputlist_qq1}

# B3-L2 model with MU_R<->TAU_R after initial assignment. Added 24/11/22
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_b3ml2_prime(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    
    inputlist_qq1 = fill_qq1(alpha)
    inputlist_explicit = {
        # LL operators
        'll_2222' : -(9/2)  * alpha,
        **fill_in_end('lq1_22', (3)  * alpha, l_xi),
        # RR operators
        'ee_3333': -(9/2)  * alpha,
        'uu_3333': -(1/2)  * alpha,
        'dd_3333': -(1/2)  * alpha, 
        'eu_3333':  (3)    * alpha,
        'ud1_3333':-(1)    * alpha,
        'ed_3333':  (3)    * alpha,
        # LR operators
        'le_2233': -(9)  * alpha,
        'lu_2233':  (3)  * alpha,
        'ld_2233': (3)   * alpha,
        **fill_in_end('qe_',  (3) * alpha, l_xi, '33'),
        **fill_in_end('qu1_',-(1) * alpha, l_xi, '33'),
        **fill_in_end('qd1_',-(1) * alpha, l_xi, '33')
        }
    return {**inputlist_explicit, **inputlist_qq1}


# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too
# The down quarks are in their mass basis for these unhatted operators, whereas the up
# quarks will be CKM-mixed
def calcinputlist_sm():
        inputlist_qq1 = {}
        # You can verify these with 1711.10391 appendix
        inputlist_explicit = {} 
        return {**inputlist_explicit, **inputlist_qq1}

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    if (sys.argv[1] == "new"):
        fname = 'sm_new.dat'
    else:
        fname = 'sm_old.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs_s3, 0., 0., M)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return

# The full likelihood is equivalent to:
gl = smelli.GlobalLikelihood(
        include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})

def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def obs_list(ln):
    return {
    '$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
    'BR($B_s$->$\mu\mu$)': get_pull(ln, 'BR(Bs->mumu)'),         
    '$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
    '$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),
    '$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
    '$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
    '$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
    'BR($B_s$->$\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
    'BR($B_s$->$\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
    'BR($B_s$->$\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
    'BR($B_s$->$\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
    'BR($B_s$->$\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
    }

def write_line(f, ln, ln_sm, like_str, like, num_fit_params):
    chisq = ln.chi2_dict()[like]
    dchisq = np.sqrt(np.abs(ln_sm.chi2_dict()[like] - chisq)) * np.sign(ln_sm.chi2_dict()[like] - chisq)
    nobs  = ln.likelihood.number_observations_dict()[like]
    dof   = nobs - num_fit_params
    pval  = chi2.sf(chisq, dof)
    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' 
        + '{:d}'.format(nobs) + ' & '
            + f'{pval:.2}'.lstrip('0') + ' & ' + '{:.1f}'.format(dchisq) + r'  \\') 
    return pval

def print_model(file_name, ln, num_fit_params):
    ln_sm = maybe_write('sm_new.dat', calcSMEFTwcs_s3, 0., 0., M)
    f = open(file_name, 'w')
    write_line(f, ln, ln_sm, 'quarks', 'fast_likelihood_quarks.yaml', 0)
    f.write('\n')
    write_line(f, ln, ln_sm, 'LFU', 'likelihood_lfu_fcnc.yaml', 0)
    f.write('\n')
    pval = write_line(f, ln, ln_sm, 'global', 'global', num_fit_params)
    f.write('\n')
    f.close()
    return pval

def debug(obj):
    display('RK*(0.045,1.1): theory=',obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'pull exp.'])  
    display('RK*(1.1,6): theory=',obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1,6), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6), 'pull exp.'])  
    display('RK(1.1,6): theory=',obj.obstable().at[('<Rmue>(B+->Kll)', 1.1,6), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6), 'pull exp.'])  
    display('Bs->mmu: theory=',obj.obstable().at['BR(Bs->mumu)', 'theory'],' | exp=', obj.obstable().at['BR(Bs->mumu)', 'experiment'],' | pull=',obj.obstable().at['BR(Bs->mumu)', 'pull exp.'])  
    return

# Returns the object and writes it in a file if the fname doesnt already exist,
# otherwise, read it from the fname
def maybe_write(fname, func, lam, theta, mass):
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        print('# Using previous file')
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        print('# Writing new file')
        alpha = lam**2 / mass**2
        obj = gl.parameter_point(func(alpha, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    debug(obj)
    return obj

# Note that we use M=MS3 and g=lambda for the S3 model here in the code
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_s3(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    #
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    #
    # Corrected 15/7/22
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    #
    lsq = alpha * M**2
    fact = - alpha * lsq / (16 * np.pi**2 * 16) * L_xi(2, 3) * L_xi(2, 3)
    inputlist_explicit = {
        # Checked by BCA 18/3/22
        # LL operators
        **fill_in_end('lq1_22', (3/4) * alpha, l_xi),
        **fill_in_end('lq3_22', (1/4) * alpha, l_xi),
        # Loop corrections to Bs-Bsbar mixing from Joe 
        'lq1_2323': fact * 9,
        'lq3_2323': fact        
    }
    return {**inputlist_explicit}

print_intermediate = False

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_s3(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_s3(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

def minus_lnL_3pars_s3(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_s3(pars)
    return -dictionary['global']

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_b3ml2(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_b3ml2(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_b3ml2_prime(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_b3ml2_prime(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

def minus_lnL_3pars_b3ml2(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_b3ml2(pars)
    return -dictionary['global']

def minus_lnL_3pars_b3ml2_prime(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_b3ml2_prime(pars)
    return -dictionary['global']

def perform_print_bf(fname):
    if (fname == 'b3ml2'):
        handle = 'BthreeLtwo'
        func = calcSMEFTwcs_b3ml2
    elif (fname == 'b3ml2_prime'):
        handle = 'BthreeLtwo_prime'
        func = calcSMEFTwcs_b3ml2_prime
    elif (fname == 's3'):
        handle = 'Sthree'
        func = calcSMEFTwcs_s3
    else:
        raise('Called perform_print_bf with incorrect argument')
        quit()
    ln_sm = maybe_write('sm_new.dat', calcSMEFTwcs_s3, 0., 0., M)    
    with open(fname + '_best_fit_' + str(M) + '.dat', 'rb') as filehandle:
        res = pickle.load(filehandle)
    g  = res.x[0]
    theta23 = res.x[1]
    alpha = g**2 / M**2
    glp = maybe_write(fname + '.dat', func, g, theta23, M)
    pval = print_model(fname + '_fit.tex', glp, 2)
    chisq = glp.chi2_dict()['global']
    dchisq = np.sqrt(np.abs(ln_sm.chi2_dict()['global'] - chisq))    
    f = open(fname + '_inp.tex', "w")
    f.write('\\newcommand\\' + handle + 'pval{{' + f'{pval:.2g}'.lstrip('0') + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'gzp{{' + f'{g:.3}' + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'theta{{' + f'{theta23:.3}' + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'dchisq{{' + f'{dchisq:.2}' + '}}')    
    f.close()
    return

def perform_best_fit(model, g_start, theta_start, mlnl):
    print ('# Finding best fit of ' + model + ' model M=' + str(M))
    # Perform two parameter fit TO ALL DATA
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([g_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead',
                                      options={'fatol': 1e-1, 'disp': True, 'maxfev': 600})
    end = time.time()
    print('Took ' + str(end-start) + ' secs')
    print(res)
    with open(model + '_best_fit_' + str(M) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return
        
# Perform a scan logarithmically in angle - typically takes a long time
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
# Perform a scan - typically takes a long time
# theta_range is actually the range of g sin (2 theta) x 3 TeV / M
# g_range is actually g x 3 TeV / M
def perform_scan_log(likelihood_func, resolution_x, resolution_y):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    outfile = ''; theta_range = []; g_range = []
    if (likelihood_func == calc_likelihoods_s3):
        print('# Scanning parameters of S3 model:',resolution_x,'*',resolution_y,' M=',M)        
        outfile = 's3_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01,  2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2):
        print('# Scanning parameters of B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2_prime):
        print('# Scanning parameters of flipped B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_prime_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    outfile = outfile + '.dat'
    # resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[g, log10_theta, M] for log10_theta in log10_theta_range for g in g_range]
    #
    # Use half of the cores
    Cores= int((os.cpu_count() - 1) / 2)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution_x, " * " ,resolution_y, "on ", today)
    # write output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Do scan linear in angle
def perform_scan(likelihood_func, resolution_x, resolution_y):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    outfile = ''; theta_range = []; g_range = []
    if (likelihood_func == calc_likelihoods_s3):
        print('# Scanning parameters of S3 model:',resolution_x,'*',resolution_y,' M=',M)        
        outfile = 's3_scan_' + str(M)
        theta_range = np.linspace(-0.8, 0., num=resolution_y)
        g_range   = np.linspace(0.01,  1.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2):
        print('# Scanning parameters of B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_scan_' + str(M)
        theta_range = np.linspace(-0.2, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2_prime):
        print('# Scanning parameters of flipped B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_prime_scan_' + str(M)
        theta_range = np.linspace(-0.2, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    outfile = outfile + '.dat'
    # resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[g, theta, M] for theta in theta_range for g in g_range]
    #
    # Use half of the cores
    Cores= int((os.cpu_count() - 1) / 2)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution_x, " * " ,resolution_y, "on ", today)
    # write output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def plot(model):
    # Read in plot 1 data
    with open(model + '_scan_' + str(M) + '.dat', 'rb') as filehandle:
        data_for_plot1 = pickle.load(filehandle)
    # Identify best-fit point
    gzp_for_plot1  =  [data['g']      for data in data_for_plot1]
    theta_for_plot1 = [data['theta']   for data in data_for_plot1]
    dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]
    max_D_old   = max(dchi2_for_plot1)
    pos         = dchi2_for_plot1.index(max_D_old)
    fname = model + '_best_fit_' + str(M) + '.dat'
    if (exists(fname)):
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gzp_gf  = res.x[0]
        theta_gf = res.x[1]
        maxchi2_for_plot1 = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        gzp_gf = gzp_for_plot1[pos]
        theta_gf = theta_for_plot1[pos]
        maxchi2_for_plot1 = max_D_old
        max_dchi2 = max_D_old
    print('gf_bf=',gzp_gf,' theta_gf=',theta_gf)
    print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(maxchi2_for_plot1))
    fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]
    ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] 
    bsbs_dchi2_for_plot1 = [2*data['DeltaM_s'] for data in data_for_plot1]     
    #    display(bsbs_dchi2_for_plot1)
    # RK(*) etc
    max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)
    pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)
    gzp_fcnc = gzp_for_plot1[pos]
    theta_fcnc = theta_for_plot1[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc))
    # Other NCBAs
    max_dchi2_ncba = max(ncba_dchi2_for_plot1)
    pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)
    gzp_ncba = gzp_for_plot1[pos]
    theta_ncba = theta_for_plot1[pos]
    # BsBs mixing
    min_dchi2_bsbs = min(bsbs_dchi2_for_plot1)
    pos = bsbs_dchi2_for_plot1.index(min_dchi2_bsbs)
    gzp_bsbs = gzp_for_plot1[pos]
    theta_bsbs = theta_for_plot1[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba))
    # Plot 70%/95% contours for global fit
    x = np.array(gzp_for_plot1)
    y = np.array(theta_for_plot1)
    z = np.array(dchi2_for_plot1)
    z2 = np.array(ncba_dchi2_for_plot1)
    z3 = np.array(fcnc_dchi2_for_plot1)
    z4 = np.array(bsbs_dchi2_for_plot1)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    mm = [ data['M'] for data in data_for_plot1]
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    Z4 = z4.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22}) 
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',alpha=alpha_level)
    # contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='r',  alpha=alpha_level)
    #    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)
    contourf4_ = ax.contour(X, Y, Z4, [ min_dchi2_bsbs+5.99 ], colors='g')
    contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99], colors='k')
    # plt.plot(gzp_ncba, theta_ncba, 'r.',label='quarks',alpha=alpha_level)
    # plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU',alpha=alpha_level)
    plt.plot(gzp_gf, np.abs(theta_gf),'k.', label='best-fit')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    if model == 'b3ml2' or model == 'b3ml2_prime':
        plt.xlabel(r'$g_{Z^\prime}$ x ' + str(int(M/1000)) + ' TeV/$M_{Z^\prime}$')
    else:
        plt.xlabel(r'$\lambda$ x ' + str(int(M/1000)) + ' TeV/$M_{S_3}$')
    plt.ylabel(r'$\theta_{23}$') 
    # fit by eye
    x1 = np.unique(x)[5:]
    F = x1
    if (model == 'b3ml2'):
        x1 = np.unique(x)[3:]
        F = -0.5 * np.arcsin(-0.0018 / ((x1)**2+0.007*x1))
        # contours for mass exclusion -read off from Fig 9 of 2205.13553 (which has gzp = 3 x gzp(me) 
        x2 = [  0.09,     0.09]
        F2 = [ -6,     0.00000]
        x3 = [  0.218,    0.218]
        x4 = [  0.43,   0.43]
        x5 = [  0.67,   0.67]
        ax.plot(x2, F2, 'm:')
        ax.plot(x3, F2, 'm:')
        ax.plot(x4, F2, 'm:')
        ax.plot(x5, F2, 'm:')
        plt.text(0.09, -0.5, '2.4', fontsize =  20, color = 'm') 
        plt.text(0.218, -1, '3', fontsize =  20, color = 'm')
        plt.text(0.43, -1, '4', fontsize =  20, color = 'm')
        plt.text(0.67, -1, '4.3', fontsize =  20, color = 'm')
        plt.ylim(-6,0)
    elif (model == 'b3ml2_prime'):
        x1 = np.unique(x)[6:]
        F = 0.5 * np.arcsin(-0.0018 / ((x1)**2+0.007*x1))
    elif (model == 's3'):
        x1 = np.unique(x)[8:]
        # Added extra point for function
        # x1 = np.insert(x1, 0, 0.07404, axis=0)
        # F = 0.5 * np.arcsin(-0.006 / ((x1)**2+0.007*x1))
        plt.ylim(-6,0)
        plt.xlim(0,2)
    # ax.plot(x1, F, 'k--')
    ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    plt.legend(loc=[0.55,0.83])
    #plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))
    #plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))
    plt.savefig(model + '_plot1.pdf', bbox_inches = "tight")    
    return

def make_print_bf():
    perform_print_bf('b3ml2')
    perform_print_bf('s3')
    return

def plot_bf(model):
    with open('sm_new.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    display(SM_int)
    display('theory RK*=',sm.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6.0), 'theory'])
    display('exp. RK*=',sm.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6.0), 'experiment'])  
    display('theory RK=',sm.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6.0), 'theory'])
    display('exp. RK=',sm.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6.0), 'experiment'])  
    with open(model + '.dat', 'rb') as filehandle:
        b3ml2 = pickle.load(filehandle)
    B3L2_int = obs_list(b3ml2)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = ''
    if (model == 's3'):
        lbl = '$S_3$'
    else:
        lbl = '${B_3-L_2}$ $Z^\prime$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-12, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig(model + '_int.pdf', bbox_inches='tight')    
    return
    
def make_plots():
    plot('s3')
    plot('b3ml2')
    plot_bf('b3ml2')
    plot_bf('s3')
    return
    
# main program: pick one of these options for second argument
if (sys.argv[2] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[2] == "s3_best_fit"):
    perform_best_fit('s3', 1.35, -0.000342, minus_lnL_3pars_s3)
elif (sys.argv[2] == "b3ml2_best_fit"):
    perform_best_fit('b3ml2', 0.308, -0.00807, minus_lnL_3pars_b3ml2)
elif (sys.argv[2] == "b3ml2_prime_best_fit"):
    perform_best_fit('b3ml2_prime', 0.432, -0.00526, minus_lnL_3pars_b3ml2_prime)
elif (sys.argv[2] == 'b3ml2_print_bf'):
    # Prints files associated with already calculated B3-L2 best fit point
    perform_print_bf('b3ml2')
elif (sys.argv[2] == 's3_print_bf'):
    # Prints files associated with already calculated B3-L2 best fit point
    perform_print_bf('s3')
elif (sys.argv[2] == 'make_print_bf'):
    make_print_bf()
elif (sys.argv[2] == 's3_scan'):
    perform_scan(calc_likelihoods_s3, 101, 101) 
elif (sys.argv[2] == 'b3ml2_scan'):
    perform_scan(calc_likelihoods_b3ml2, 101, 101)  
elif (sys.argv[2] == 'b3ml2_prime_scan'):
    perform_scan(calc_likelihoods_b3ml2_prime, 101, 101)  
elif (sys.argv[2] == 'plot_b3ml2'):
    plot('b3ml2')
elif (sys.argv[2] == 'plot_b3ml2_prime'):
    plot('b3ml2_prime')
elif (sys.argv[2] == 'plot_s3'):
    plot('s3')
elif (sys.argv[2] == 'plot_b3ml2_bf'):
    plot_bf('b3ml2')
elif (sys.argv[2] == 'plot_s3_bf'):
    plot_bf('s3')
elif (sys.argv[2] == 'make_plots'):
    make_plots()
elif (sys.argv[2] == 'debug'):
    print_intermediate = True
    g=0.308
    theta=-0.00807
    pars = [g, theta]
    display(calc_likelihoods_s3(pars))
else:
    print ('# Second argument <command> not on list: see end of code')
    
    


==> anc/rumble.py_ <==
#! /usr/bin/python3
#call with ./rumble.py old/new/none SM/s3_best_fit/b3ml2_best_fit/s3_scan/b3ml2_scan laptop/susy M/GeV
# 2nd argument is what Bs->mumu result to pick, third is function, fourth is where to run the program
#reset -f
#To install package:
# GET THE .zip files WITH COVARIANCES RECOMPUTED and
# python3 -m pip install flavio-master.zip --user
# then same thing with smelli
# These two directories are for use on susy:
flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
##### End of input data changes
M = 3000
#
# Begin importing various things you need
import cmath
import subprocess
import string
import os
import math
from math import e
import sys
import numpy as np
from multiprocessing import Pool
from datetime import date
from shutil import copyfile
from os.path import exists
#
# Check arguments
if len(sys.argv) != 5 and len(sys.argv) !=8:
    print ('4 or 7  arguments required but received %d' % int(len(sys.argv)-1))
    print ('Call with ./rumble.py old/new/none <command> <laptop/susy> M/GeV')
    quit()
if (sys.argv[3] == "laptop"):
    # These two directories are for use on laptop:
    flavio_dir="/home/bca20/.local/lib/python3.10/site-packages/flavio/data"
    smelli_dir="/home/bca20/.local/lib/python3.10/site-packages/smelli/data/yaml"
elif (sys.argv[3] == "susy"):
    flavio_dir="/home/bca20/.local/lib/python3.8/site-packages/flavio/data"
    smelli_dir="/home/bca20/.local/lib/python3.8/site-packages/smelli/data/yaml"
else:
    print('Last argument should be laptop/susy')
    quit()
M = int(sys.argv[4])
data_file_path=flavio_dir + "/measurements."    
#
# Substituting new Bs->mumu results - has to be done before importing smelli
if (sys.argv[1] == "new"):
    print("# Instituting new CMS Bs->mumu results")
    copyfile("measurements.save.new_bsmm", data_file_path + "yml")
elif (sys.argv[1] == "old"):
    print("# Using default smelli Bs->mumu results")
    copyfile("measurements.save.default", data_file_path + "yml")
elif (sys.argv[1] == "none"):
    print('# Not changing Bs->mumu files')
    # Don't worry about file transfer: for plotting functions/analysis
else:
    print ("# First arg must be old or new (for Bs->mumu) or none")
    quit()
#    
import smelli, flavio, wilson
import matplotlib.pyplot as plt
import inspect
import seaborn
import time
# import matplotlib.mlab as ml
import pickle
from scipy.stats.distributions import chi2
from scipy.interpolate import griddata
from scipy import optimize
from scipy.optimize import minimize
from IPython.display import display
# from tabulate import tabulate
# import matplotlib.ticker as ticker
#
# End of importing
#
# Hack implemented here to not have to edit Wilson sourcecode
# Their new method
def m2Lambda_to_vMh2_new(m2, Lambda, C):
    """Function to numerically determine the  physical Higgs VEV and mass
    given the parameters of the Higgs potential."""
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    if abs(Cphi) < 1e-16:
        v2 = 2 * m2 / Lambda
    else:
        sqrt_arg = Lambda**2 - 12 * Cphi * m2
        if not sqrt_arg >= 0:
            raise ValueError("'Lambda**2 - 12 * Cphi * m2' must be positive.")
        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )
    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)

    return {'v': sqrt(v2), 'Mh2': Mh2}
#
wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new
#
def vMh2_to_m2Lambda_new(v, Mh2, C):
    """Function to numerically determine the parameters of the Higgs potential
    given the physical Higgs VEV and mass."""
    #print('mH2= ', Mh2, 'v= ', v )
    v2 = v**2
    Cphi = C['phi'].real
    Ckin = C['phiBox'].real - C['phiD'].real / 4
    Ckin_factor = ( 1 + Ckin * v2 )**2
    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )
    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2
    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2
    #print('m2= ', m2, 'Lambda= ', Lambda )
    return {'m2': m2, 'Lambda': Lambda}
#
wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new
#
# END OF HACK
# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list
def smpar_new(C):
    """Get the running effective SM parameters."""
    m2 = C['m2'].real
    Lambda = C['Lambda'].real
    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)
    v = vMh2['v']
    Mh2 = vMh2['Mh2']
    GF = 1 / (sqrt(2) * v**2)  # TODO
    eps = C['phiWB'].real * (v**2)
    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real
    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real
    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real
    MW = gb * v / 2
    ZG0 = 1 + C['phiD'].real * (v**2) / 4
    MZ = (sqrt(gb**2 + gpb**2) / 2 * v
          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)
    Mnup = -(v**2) * C['llphiphi']
    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)
    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)
    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)
    UeL, Me, UeR = ckmutil.diag.msvd(Mep)
    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)
    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)
    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)
    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *
          (1 - eps * gb * gpb / (gb**2 + gpb**2)))
    K = UuL.conj().T @ UdL
    # U = UeL.conj().T @ UnuL
    sm = {}
    sm['GF'] = GF
    sm['alpha_e'] = eb**2 / (4 * pi)
    sm['alpha_s'] = gsb**2 / (4 * pi)
    sm['Vub'] = abs(K[0, 2])
    sm['Vcb'] = abs(K[1, 2])
    sm['Vus'] = abs(K[0, 1])
    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()
                        / (K[1, 0] * K[1, 2].conj()))
    # sm['U'] = Uu
    sm['m_W'] = MW
    sm['m_Z'] = MZ
    sm['m_h'] = sqrt(abs(Mh2))
    sm['m_u'] = Mu[0]
    sm['m_c'] = Mu[1]
    sm['m_t'] = Mu[2]
    sm['m_d'] = Md[0]
    sm['m_s'] = Md[1]
    sm['m_b'] = Md[2]
    sm['m_e'] = Me[0]
    sm['m_mu'] = Me[1]
    sm['m_tau'] = Me[2]
    return  {k: v.real for k, v in sm.items()}
#
wilson.run.smeft.smpar.smpar = smpar_new

#
# Here is a little convenience function that gives back a dict with all likes for given inputs directly
# 
l_xi = []
# This is a convenience function that returns the indices with an off-set
# it helps with checking and makes the writing easier
def L_xi(i,j): 
    return l_xi[i-1][j-1]
    #return "L_xi"+str(i-1)+str(j-1)
#
lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]
qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]
#
def fill_qq1(alpha):
   qq1_3333_unmixed = -0.5 * alpha 
   listqq1 = {}
   for i in range(1,4):
       for j in range(1,4):
           for k in range(1,4):
               for l in range(1,4): # Loops over the four indices
                   # The indices as an int
                   intIndex = 1000*i + 100*j + 10*k + l 
                   # Combination from commuting currents
                   intpermIndex = 1000*k + 100*l + 10*i + j 
                   # h.c
                   inthcIndex1 = 1000*l + 100*k + 10*j + i 
                   # h.c + commuting currents
                   inthcIndex2 = 1000*j + 100*i + 10*l + k 
                   # List of equivalent permutations
                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] 
                   # Here I check which combination is the one in the Smelli basis
                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] 
                   name = 'qq1_' + str(match)
                   factor = 2
                   if i==k and j==l:
                        factor = 1
                   # Here I add the contribution to the non-redundant op.
                   if name in listqq1:
                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
                   else:
                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)
   return listqq1
#
# This function fills in mixed 3 by 3 entries in smelli conventions - mixes Q family lables
# init_str = eg `lq22', the first initial names before the last two family numbers
# num      = value of basic coupling
# mix      = mixing matrix to multiply by
# end_str  = string (usually 2 digits) to append to string name
def fill_in_end(init_str, num, mix, end_str = ''):
    lis = {}
    for i in range(1, 4):
        for j in range (i, 4):
            name = init_str + str(i) + str(j) + end_str
            if i == j:
                lis[name] = num * mix[i-1][j-1]
            else:
                lis[name] = num * (mix[i-1][j-1] + mix[j-1][i-1])
    return lis
#
VdL = []                               
#
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_b3ml2(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    
    inputlist_qq1 = fill_qq1(alpha)
    # Checked by BCA 27/7/23
    inputlist_explicit = {
        # LL operators
        'll_2222' : -(9/2)  * alpha,
        **fill_in_end('lq1_22', (3)  * alpha, l_xi),
        # RR operators
        'ee_2222': -(9/2)  * alpha,
        'uu_3333': -(1/2)  * alpha,
        'dd_3333': -(1/2)  * alpha, 
        'eu_2233':  (3)    * alpha,
        'ud1_3333':-(1)    * alpha,
        'ed_2233':  (3)    * alpha,
        # LR operators
        'le_2222': -(9)  * alpha,
        'lu_2233':  (3)  * alpha,
        'ld_2233': (3)   * alpha,
        **fill_in_end('qe_',  (3) * alpha, l_xi, '22'),
        **fill_in_end('qu1_',-(1) * alpha, l_xi, '33'),
        **fill_in_end('qd1_',-(1) * alpha, l_xi, '33')
        }
    return {**inputlist_explicit, **inputlist_qq1}

# B3-L2 model with MU_R<->TAU_R after initial assignment. Added 24/11/22
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_b3ml2_prime(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    
    inputlist_qq1 = fill_qq1(alpha)
    inputlist_explicit = {
        # LL operators
        'll_2222' : -(9/2)  * alpha,
        **fill_in_end('lq1_22', (3)  * alpha, l_xi),
        # RR operators
        'ee_3333': -(9/2)  * alpha,
        'uu_3333': -(1/2)  * alpha,
        'dd_3333': -(1/2)  * alpha, 
        'eu_3333':  (3)    * alpha,
        'ud1_3333':-(1)    * alpha,
        'ed_3333':  (3)    * alpha,
        # LR operators
        'le_2233': -(9)  * alpha,
        'lu_2233':  (3)  * alpha,
        'ld_2233': (3)   * alpha,
        **fill_in_end('qe_',  (3) * alpha, l_xi, '33'),
        **fill_in_end('qu1_',-(1) * alpha, l_xi, '33'),
        **fill_in_end('qd1_',-(1) * alpha, l_xi, '33')
        }
    return {**inputlist_explicit, **inputlist_qq1}


# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too
# The down quarks are in their mass basis for these unhatted operators, whereas the up
# quarks will be CKM-mixed
def calcinputlist_sm():
        inputlist_qq1 = {}
        # You can verify these with 1711.10391 appendix
        inputlist_explicit = {} 
        return {**inputlist_explicit, **inputlist_qq1}

# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM
def pull_to_chisq(x):
    if (x > 0):
        ans = -x**2
    else:
        ans = x**2
    return ans

def inv_sm_likelihoods():
    # First, do SM
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')    
    if (sys.argv[1] == "new"):
        fname = 'sm_new.dat'
    else:
        fname = 'sm_old.dat'
    glp_sm = maybe_write(fname, calcSMEFTwcs_s3, 0., 0., M)
    glp_sm.log_likelihood_global()
    print('--- Standard Model ---')
    print('chi2:')
    display(glp_sm.chi2_dict())
    chi2_sm=glp_sm.chi2_dict()['global']
    print('N:')
    display(glp_sm.likelihood.number_observations_dict())
    print('p-value:')
    display(glp_sm.pvalue_dict())
    return

# The full likelihood is equivalent to:
gl = smelli.GlobalLikelihood(
        include_likelihoods={'fast_likelihood_quarks.yaml','likelihood_lfu_fcnc.yaml'})

def get_pull(ln_sm, observ):
    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])

def obs_list(ln):
    return {
    '$\Delta M_s$': get_pull(ln, 'DeltaM_s'),
    'BR($B_s$->$\mu\mu$)': get_pull(ln, 'BR(Bs->mumu)'),         
    '$R_K(1.1,6)$': get_pull(ln, ('<Rmue>(B+->Kll)', 1.1, 6.0)),
    '$R_{K^*}(0.1,1.1)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),
    '$R_{K^*}(1.1,6)$': get_pull(ln, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),
    '$P_5^{\prime}(2.5,4)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 2.5, 4)),
    '$P_5^{\prime}(4,6)$': get_pull(ln, ('<P5p>(B0->K*mumu)', 4, 6)),
    'BR($B_s$->$\phi\mu\mu$)(0.1,0.98)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 0.1, 0.98)),
    'BR($B_s$->$\phi\mu\mu$)(1.1,2.5)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 1.1, 2.5)),
    'BR($B_s$->$\phi\mu\mu$)(2.5,4)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 2.5, 4.0)),
    'BR($B_s$->$\phi\mu\mu$)(4,6)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 4.0, 6.0)),
    'BR($B_s$->$\phi\mu\mu$)(15,19)': get_pull(ln, ('<dBR/dq2>(Bs->phimumu)', 15.0, 19.0))
    }

def write_line(f, ln, ln_sm, like_str, like, num_fit_params):
    chisq = ln.chi2_dict()[like]
    dchisq = np.sqrt(np.abs(ln_sm.chi2_dict()[like] - chisq)) * np.sign(ln_sm.chi2_dict()[like] - chisq)
    nobs  = ln.likelihood.number_observations_dict()[like]
    dof   = nobs - num_fit_params
    pval  = chi2.sf(chisq, dof)
    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' 
        + '{:d}'.format(nobs) + ' & '
            + f'{pval:.2}'.lstrip('0') + ' & ' + '{:.1f}'.format(dchisq) + r'  \\') 
    return pval

# All arguments are inputs and are unchanged.
# Writes a .tex file with best-fit outputs
def print_model(file_name, ln, num_fit_params, ln_sm):
    f = open(file_name, 'w')
    model = 'S_3'
    if (file_name == 'b3ml2_fit.tex'):
        model = 'Z^\\prime'
    f.write('\\begin{tabular}{|c|cccc|} \\hline\n')
    f.write('$' + model + '$  model& $\\chi^2$ & $n$ & $p$ & $s\\sqrt{|\\Delta \\chi^2|}$ \\\\ \\hline\n')
    write_line(f, ln, ln_sm, 'quarks', 'fast_likelihood_quarks.yaml', 0)
    f.write('\n')
    write_line(f, ln, ln_sm, 'LFU', 'likelihood_lfu_fcnc.yaml', 0)
    f.write('\n')
    pval = write_line(f, ln, ln_sm, 'global', 'global', num_fit_params)
    f.write('\n')
    f.write('\\hline \\end{tabular}\n')
    f.close()
    return pval

# This is for checking whether observables have been updated properly
def debug(obj):
    display('RK*(0.045,1.1): theory=',obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B0->K*ll)', 0.045, 1.1), 'pull exp.'])  
    display('RK*(1.1,6): theory=',obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1,6), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B0->K*ll)', 1.1, 6), 'pull exp.'])  
    display('RK(1.1,6): theory=',obj.obstable().at[('<Rmue>(B+->Kll)', 1.1,6), 'theory'],' | exp=', obj.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6), 'experiment'],' | pull=',obj.obstable().at[('<Rmue>(B+->Kll)', 1.1, 6), 'pull exp.'])  
    display('Bs->mmu: theory=',obj.obstable().at['BR(Bs->mumu)', 'theory'],' | exp=', obj.obstable().at['BR(Bs->mumu)', 'experiment'],' | pull=',obj.obstable().at['BR(Bs->mumu)', 'pull exp.'])  
    return

# Returns the object and writes it in a file if the fname doesnt already exist,
# otherwise, read it from the fname
def maybe_write(fname, func, lam, theta, mass):
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    if (exists(fname)):
        print('# Using previous file ' + fname)
        with open(fname, 'rb') as filehandle:
            obj = pickle.load(filehandle)
    else:
        print('# Writing new file')
        alpha = lam**2 / mass**2
        obj = gl.parameter_point(func(alpha, theta), scale = mass)
        obj.log_likelihood_global()
        with open(fname, 'wb') as filehandle:
            pickle.dump(obj, filehandle)
    # debug(obj) - uncomment to check RK or RK*
    return obj

# Note that we use M=MS3 and g=lambda for the S3 model here in the code
# This function is for setting the input: alpha=gz'^2/MZ'^2,
# The down quarks are in their mass basis for these unhatted operators
# theta_23 is an angle in VdL. s12 and s13 are sines of those angles, with delta the phase
def calcSMEFTwcs_s3(alpha, theta_23):
    s23 = np.sin(theta_23)
    c23 = np.cos(theta_23)
    VdL = np.array([
        [1,    0,   0],
        [0,  c23, s23],
        [0, -s23, c23]
    ])
    #
    # matrix of couplings to down quarks: see (18) in 1905.10327
    l_xi.clear()
    #
    # Corrected 15/7/22
    for i in range(0, 3):
        l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])
    #
    lsq = alpha * M**2
    fact = - alpha * lsq / (16 * np.pi**2 * 16) * L_xi(2, 3) * L_xi(2, 3)
    inputlist_explicit = {
        # Checked by BCA 18/3/22
        # LL operators
        **fill_in_end('lq1_22', (3/4) * alpha, l_xi),
        **fill_in_end('lq3_22', (1/4) * alpha, l_xi),
        # Loop corrections to Bs-Bsbar mixing from Joe 
        'lq1_2323': fact * 9,
        'lq3_2323': fact        
    }
    return {**inputlist_explicit}

print_intermediate = False

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_s3(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_s3(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

def minus_lnL_3pars_s3(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_s3(pars)
    return -dictionary['global']

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_b3ml2(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_b3ml2(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

# This protects against breakdown in the calculation:
# saves nan's if the point doesn't work (tends to happen at large
# coupling/mixing)
def calc_likelihoods_b3ml2_prime(pars):
    g = pars[0]
    theta23 = pars[1]
    Q = M
    alpha = g**2 / M**2
    glp = gl.parameter_point(calcSMEFTwcs_b3ml2_prime(alpha, theta23), scale=Q)
    dictionary = {}
    try:
        dictionary = glp.log_likelihood_dict()
        dictionary['DeltaM_s'] = glp.obstable().at['DeltaM_s', 'pull exp.']**2
        dictionary['BR(Bs->mumu)'] = glp.obstable().at['BR(Bs->mumu)', 'pull exp.']**2
    except Exception as E:
        if (print_intermediate):
            print(E)
        keys = ['fast_likelihood_quarks.yaml',
                'likelihood_lfu_fcnc.yaml',
                'global',
                'DeltaM_s',
                'BR(Bs->mumu)']
        dictionary = {}
        for key in keys:
            dictionary[key] = np.nan
    dictionary['g'] = g
    dictionary['M'] = M
    dictionary['theta'] = pars[1]
    if (print_intermediate):
        print ('g=',g,' theta=',theta23,' lnL=',dictionary['global'], ' dchi2_DeltaM_s=',dictionary['DeltaM_s'],' dhi2_BR(Bs->mumu)=',dictionary['BR(Bs->mumu)'])
    return dictionary

def minus_lnL_3pars_b3ml2(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_b3ml2(pars)
    return -dictionary['global']

def minus_lnL_3pars_b3ml2_prime(pars1):
    # Fixed RH angle to zero
    pars = [pars1[0], pars1[1]]
    dictionary = calc_likelihoods_b3ml2_prime(pars)
    return -dictionary['global']

def perform_print_bf(fname):
    if (fname == 'b3ml2'):
        handle = 'BthreeLtwo'
        func = calcSMEFTwcs_b3ml2
    elif (fname == 'b3ml2_prime'):
        handle = 'BthreeLtwo_prime'
        func = calcSMEFTwcs_b3ml2_prime
    elif (fname == 's3'):
        handle = 'Sthree'
        func = calcSMEFTwcs_s3
    else:
        raise('Called perform_print_bf with incorrect argument')
        quit()
    ln_sm = maybe_write('sm_new.dat', calcSMEFTwcs_s3, 0., 0., M)    
    with open(fname + '_best_fit_' + str(M) + '.dat', 'rb') as filehandle:
        res = pickle.load(filehandle)
    g  = res.x[0]
    theta23 = res.x[1]
    alpha = g**2 / M**2
    glp = maybe_write(fname + '.dat', func, g, theta23, M)
    pval = print_model(fname + '_fit.tex', glp, 2, ln_sm)
    chisq = glp.chi2_dict()['global']
    dchisq = np.sqrt(np.abs(ln_sm.chi2_dict()['global'] - chisq))    
    f = open(fname + '_inp.tex', "w")
    f.write('\\newcommand\\' + handle + 'pval{{' + f'{pval:.2g}'.lstrip('0') + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'gzp{{' + f'{g:.3}' + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'theta{{' + f'{theta23:.3}' + '}}')
    f.write('\n')
    f.write(f'\\newcommand\\' + handle + 'dchisq{{' + f'{dchisq:.2}' + '}}')    
    f.close()
    return

def perform_best_fit(model, g_start, theta_start, mlnl):
    print ('# Finding best fit of ' + model + ' model M=' + str(M))
    # Perform two parameter fit TO ALL DATA
    wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')
    start = time.time()
    pars_start=np.array([g_start, theta_start])
    res = minimize(mlnl, pars_start, method='nelder-mead',
                                      options={'fatol': 1e-1, 'disp': True, 'maxfev': 600})
    end = time.time()
    print('Took ' + str(end-start) + ' secs')
    print(res)
    with open(model + '_best_fit_' + str(M) + '.dat', 'wb') as filehandle:
        pickle.dump(res, filehandle)
    return
        
# Perform a scan logarithmically in angle - typically takes a long time
# resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
# Perform a scan - typically takes a long time
# theta_range is actually the range of g sin (2 theta) x 3 TeV / M
# g_range is actually g x 3 TeV / M
def perform_scan_log(likelihood_func, resolution_x, resolution_y):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    outfile = ''; theta_range = []; g_range = []
    if (likelihood_func == calc_likelihoods_s3):
        print('# Scanning parameters of S3 model:',resolution_x,'*',resolution_y,' M=',M)        
        outfile = 's3_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01,  2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2):
        print('# Scanning parameters of B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2_prime):
        print('# Scanning parameters of flipped B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_prime_scan_' + str(M)
        log10_theta_range = np.linspace(-6.0, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    outfile = outfile + '.dat'
    # resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[g, log10_theta, M] for log10_theta in log10_theta_range for g in g_range]
    #
    # Use half of the cores
    Cores= int((os.cpu_count() - 1) / 2)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution_x, " * " ,resolution_y, "on ", today)
    # write output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

# Do scan linear in angle
def perform_scan(likelihood_func, resolution_x, resolution_y):
    wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')
    outfile = ''; theta_range = []; g_range = []
    if (likelihood_func == calc_likelihoods_s3):
        print('# Scanning parameters of S3 model:',resolution_x,'*',resolution_y,' M=',M)        
        outfile = 's3_scan_' + str(M)
        theta_range = np.linspace(-0.8, 0., num=resolution_y)
        g_range   = np.linspace(0.01,  1.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2):
        print('# Scanning parameters of B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_scan_' + str(M)
        theta_range = np.linspace(-0.2, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    elif (likelihood_func == calc_likelihoods_b3ml2_prime):
        print('# Scanning parameters of flipped B3-L2 model:',resolution_x,'*',resolution_y,' M=',M)
        outfile = 'b3ml2_prime_scan_' + str(M)
        theta_range = np.linspace(-0.2, 0., num=resolution_y)
        g_range   = np.linspace(0.01, 2.0, num=resolution_x)
    outfile = outfile + '.dat'
    # resolution for 2d scans: best to make it i*10+1 because it includes the endpoints
    #
    # A list of parameters we want to calculate likelihoods for 
    parameter_list = [[g, theta, M] for theta in theta_range for g in g_range]
    #
    # Use half of the cores
    Cores= int((os.cpu_count() - 1) / 2)
    start = time.time()
    print("# Running Parallel Global fit with ", Cores, "cores")
    pool = Pool(Cores)
    #
    # calc_likelihoods_*, defined above, does all the heavy lifting. I just map it to the input list
    result_list = pool.map(likelihood_func, parameter_list)
    pool.close()
    pool.join()
    #
    end = time.time()
    today = date.today()
    print("# it took ", end-start, " seconds to run with resolution ",
          resolution_x, " * " ,resolution_y, "on ", today)
    # write output to datafile
    with open(outfile, 'wb') as filehandle:
        pickle.dump(result_list, filehandle)
    return

def plot(model):
    # Read in plot 1 data
    with open(model + '_scan_' + str(M) + '.dat', 'rb') as filehandle:
        data_for_plot1 = pickle.load(filehandle)
    # Identify best-fit point
    gzp_for_plot1  =  [data['g']      for data in data_for_plot1]
    theta_for_plot1 = [data['theta']   for data in data_for_plot1]
    dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]
    max_D_old   = max(dchi2_for_plot1)
    pos         = dchi2_for_plot1.index(max_D_old)
    fname = model + '_best_fit_' + str(M) + '.dat'
    if (exists(fname)):
        with open(fname, 'rb') as filehandle:
            res = pickle.load(filehandle)
        gzp_gf  = res.x[0]
        theta_gf = res.x[1]
        maxchi2_for_plot1 = -2 * res.fun
        max_dchi2 = -2 * res.fun
    else:
        gzp_gf = gzp_for_plot1[pos]
        theta_gf = theta_for_plot1[pos]
        maxchi2_for_plot1 = max_D_old
        max_dchi2 = max_D_old
    print('gf_bf=',gzp_gf,' theta_gf=',theta_gf)
    print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(maxchi2_for_plot1))
    fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]
    ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] 
    bsbs_dchi2_for_plot1 = [2*data['DeltaM_s'] for data in data_for_plot1]     
    #    display(bsbs_dchi2_for_plot1)
    # RK(*) etc
    max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)
    pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)
    gzp_fcnc = gzp_for_plot1[pos]
    theta_fcnc = theta_for_plot1[pos]
    print('Max[chi^2_SM(LFU)-chi^2(LFU)]=' + str(max_dchi2_fcnc))
    # Other NCBAs
    max_dchi2_ncba = max(ncba_dchi2_for_plot1)
    pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)
    gzp_ncba = gzp_for_plot1[pos]
    theta_ncba = theta_for_plot1[pos]
    # BsBs mixing
    min_dchi2_bsbs = min(bsbs_dchi2_for_plot1)
    pos = bsbs_dchi2_for_plot1.index(min_dchi2_bsbs)
    gzp_bsbs = gzp_for_plot1[pos]
    theta_bsbs = theta_for_plot1[pos]
    print('Max[chi^2_SM(quarks)-chi^2(quarks)]=' + str(max_dchi2_ncba))
    # Plot 70%/95% contours for global fit
    x = np.array(gzp_for_plot1)
    y = np.array(theta_for_plot1)
    z = np.array(dchi2_for_plot1)
    z2 = np.array(ncba_dchi2_for_plot1)
    z3 = np.array(fcnc_dchi2_for_plot1)
    z4 = np.array(bsbs_dchi2_for_plot1)
    cols = np.unique(x).shape[0]
    X = x.reshape(-1, cols)
    mm = [ data['M'] for data in data_for_plot1]
    Y = y.reshape(-1, cols)
    Z = z.reshape(-1, cols)
    Z2 = z2.reshape(-1, cols)
    Z3 = z3.reshape(-1, cols)
    Z4 = z4.reshape(-1, cols)
    # make plot
    plt.rcParams.update({'font.size': 22}) 
    fig,ax = plt.subplots()
    plt.rcParams['contour.negative_linestyle'] = 'solid'
    alpha_level = 0.2
    contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',alpha=alpha_level)
    # contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='r',  alpha=alpha_level)
    #    contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)
    contourf4_ = ax.contour(X, Y, Z4, [ min_dchi2_bsbs+5.99 ], colors='g')
    contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99], colors='k')
    # plt.plot(gzp_ncba, theta_ncba, 'r.',label='quarks',alpha=alpha_level)
    # plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU',alpha=alpha_level)
    # plt.plot(gzp_gf, np.abs(theta_gf),'k.', label='best-fit')
    plt.rcParams.update({'font.size': 22}) 
    #cbar = fig.colorbar(contourf_,label='$\chi^2_{SM}-\chi^2$')
    if model == 'b3ml2' or model == 'b3ml2_prime':
        plt.xlabel(r'$g_{Z^\prime}$ x ' + str(int(M/1000)) + ' TeV/$M_{Z^\prime}$')
    else:
        plt.xlabel(r'$\lambda$ x ' + str(int(M/1000)) + ' TeV/$M_{S_3}$')
    plt.ylabel(r'$\theta_{23}$') 
    # fit by eye
    x1 = np.unique(x)[5:]
    F = x1
    if (model == 'b3ml2'):
        x1 = np.unique(x)[3:]
        F = -0.5 * np.arcsin(-0.0018 / ((x1)**2+0.007*x1))
        # contours for mass exclusion -read off from Fig 9 of 2205.13553 (which has gzp = 3 x gzp(me)) 
        x2 = [  0.09,     0.09]
        F2 = [ -0.2,     0.00000]
        x3 = [  0.218,    0.218]
        x4 = [  0.43,   0.43]
        x5 = [  0.67,   0.67]
        x6 = [  0.04,   0.04]
        ax.plot(x2, F2, 'm--')
        ax.plot(x3, F2, 'm--')
        ax.plot(x4, F2, 'm--')
        ax.plot(x5, F2, 'm--')
        ax.plot(x6, F2, 'm--')
        plt.text(0.04, -0.05, '2.0 TeV', fontsize =  20, color = 'k', rotation=90) 
        plt.text(0.09, -0.18, '2.4 TeV', fontsize =  20, color = 'k', rotation=90) 
        plt.text(0.218, -0.18, '3.0 TeV', fontsize =  20, color = 'k', rotation=90)
        plt.text(0.43, -0.18, '4.0 TeV', fontsize =  20, color = 'k', rotation=90)
        plt.text(0.67, -0.18, '4.3 TeV', fontsize =  20, color = 'k', rotation=90)
        plt.ylim(-0.2,0)
        plt.xlim(0,1)
        plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.01))        
    elif (model == 'b3ml2_prime'):
        x1 = np.unique(x)[6:]
        F = 0.5 * np.arcsin(-0.0018 / ((x1)**2+0.007*x1))
    elif (model == 's3'):
        x1 = np.unique(x)[8:]
        # Added extra point for function
        # x1 = np.insert(x1, 0, 0.07404, axis=0)
        # F = 0.5 * np.arcsin(-0.006 / ((x1)**2+0.007*x1))
        plt.ylim(-0.8,0)
        plt.xlim(0,1)
        plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.05))  
    # ax.plot(x1, F, 'k--')
    ax.axhspan(-0.02, -0.08, 0., 1., color='yellow', alpha=0.2)    
    # plt.legend(loc=[0.55,0.83])
    plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.02))
    plt.savefig(model + '_plot1.pdf', bbox_inches = "tight")    
    return

def make_print_bf():
    perform_print_bf('b3ml2')
    perform_print_bf('s3')
    return

def plot_bf(model):
    with open('sm_new.dat', 'rb') as filehandle:
        sm = pickle.load(filehandle)
    SM_int = obs_list(sm)
    display(SM_int)
    with open(model + '.dat', 'rb') as filehandle:
        b3ml2 = pickle.load(filehandle)
    B3L2_int = obs_list(b3ml2)
    plt.rcParams.update({'font.size': 22})
    #ax.legend(loc='upper center')
    y_pos = np.arange(0, -len(SM_int), -1)
    fig2 = plt.figure(figsize = (5, 10))
    ax2 = plt.subplot(1, 1, 1)
    ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')
    lbl = ''
    if (model == 's3'):
        lbl = '$S_3$'
    else:
        lbl = '${B_3-L_2}$ $Z^\prime$'
    ax2.barh(y_pos, B3L2_int.values(), alpha=0.3, color='r', label=lbl)
    ax2.set_yticks(y_pos)
    ax2.set_ylim([-12, 4])
    ax2.set_xlim([-3.5, 4.5])
    ax2.set_yticklabels(SM_int.keys())
    plt.xlabel('pull')
    ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))
    ax2.xaxis.set_major_locator(plt.MultipleLocator(1))
    ax2.legend(loc='upper center')
    plt.savefig(model + '_int.pdf', bbox_inches='tight')    
    return
    
def make_plots():
    plot('s3')
    plot('b3ml2')
    plot_bf('b3ml2')
    plot_bf('s3')
    return
    
# main program: pick one of these options for second argument
if (sys.argv[2] == "SM"):
    print ('# Calculating SM likelihoods')
    inv_sm_likelihoods()
elif (sys.argv[2] == "s3_best_fit"):
    perform_best_fit('s3', 1.35, -0.000342, minus_lnL_3pars_s3)
elif (sys.argv[2] == "b3ml2_best_fit"):
    perform_best_fit('b3ml2', 0.308, -0.00807, minus_lnL_3pars_b3ml2)
elif (sys.argv[2] == "b3ml2_prime_best_fit"):
    perform_best_fit('b3ml2_prime', 0.432, -0.00526, minus_lnL_3pars_b3ml2_prime)
elif (sys.argv[2] == 'b3ml2_print_bf'):
    # Prints files associated with already calculated B3-L2 best fit point
    perform_print_bf('b3ml2')
elif (sys.argv[2] == 's3_print_bf'):
    # Prints files associated with already calculated B3-L2 best fit point
    perform_print_bf('s3')
elif (sys.argv[2] == 'make_print_bf'):
    make_print_bf()
elif (sys.argv[2] == 's3_scan'):
    perform_scan(calc_likelihoods_s3, 101, 101) 
elif (sys.argv[2] == 'b3ml2_scan'):
    perform_scan(calc_likelihoods_b3ml2, 101, 101)  
elif (sys.argv[2] == 'b3ml2_prime_scan'):
    perform_scan(calc_likelihoods_b3ml2_prime, 101, 101)  
elif (sys.argv[2] == 'plot_b3ml2'):
    plot('b3ml2')
elif (sys.argv[2] == 'plot_b3ml2_prime'):
    plot('b3ml2_prime')
elif (sys.argv[2] == 'plot_s3'):
    plot('s3')
elif (sys.argv[2] == 'plot_b3ml2_bf'):
    plot_bf('b3ml2')
elif (sys.argv[2] == 'plot_s3_bf'):
    plot_bf('s3')
elif (sys.argv[2] == 'make_plots'):
    make_plots()
elif (sys.argv[2] == 'debug'):
    print_intermediate = True
    g=0.308
    theta=-0.00807
    pars = [g, theta]
    display(calc_likelihoods_s3(pars))
else:
    print ('# Second argument <command> not on list: see end of code')
    
    


==> anc/s3_best_fit.out <==
# Instituting new CMS Bs->mumu results
# Finding best fit of s3 model M=3000
Optimization terminated successfully.
         Current function value: -5.610788
         Iterations: 26
         Function evaluations: 51
Took 801.4968791007996 secs
 final_simplex: (array([[ 1.29699841e+00, -4.66632766e-04],
       [ 1.29708071e+00, -4.66671728e-04],
       [ 1.29692208e+00, -4.67024656e-04]]), array([-5.61078758, -5.61078738, -5.61078719]))
           fun: -5.610787583721631
       message: 'Optimization terminated successfully.'
          nfev: 51
           nit: 26
        status: 0
       success: True
             x: array([ 1.29699841e+00, -4.66632766e-04])


==> anc/s3_fit.tex <==
quarks & 247.3 & 224 & .14 & 3.9  \\
LFU & 19.7 & 23 & .66 & -1.6  \\
global & 267.0 & 247 & .16 & 3.6  \\


==> anc/s3_fit_old.tex <==
\begin{tabular}{|c|cccc|} \hline
$S_3$ model& $\chi^2$ & $n$ & $p$ & $s\sqrt{|\Delta \chi^2|}$ \\ \hline
      quarks & 245.7 & 224 & .15 & 3.7  \\
      LFU & 22.2 & 23 & .51 & 4.2  \\
      global & 267.9 & 247 & .15 & 5.5  \\
      \hline
    \end{tabular} 


==> anc/s3_inp.tex <==
\newcommand\Sthreepval{{.16}}
\newcommand\Sthreegzp{{1.3}}
\newcommand\Sthreetheta{{-0.000467}}
\newcommand\Sthreedchisq{{3.6}}

==> anc/s3_print_bf.out <==
# Instituting new CMS Bs->mumu results
# Using previous file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.927  | pull= 0.026636440080961516
RK*(1.1,6): theory= 0.9964410466712695  | exp= 1.027  | pull= 0.427491097336437
RK(1.1,6): theory= 1.000779205416889  | exp= 0.949  | pull= 0.22640493048405674
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 3.2823360801352407e-09  | pull= 1.2634378913494309
# Writing new file
RK*(0.045,1.1): theory= 0.8953031953448994  | exp= 0.927  | pull= 0.34886317538543
RK*(1.1,6): theory= 0.881702167329353  | exp= 1.027  | pull= 1.9980735077864566
RK(1.1,6): theory= 0.8812266495347759  | exp= 0.949  | pull= 0.3075026296453253
Bs->mmu: theory= 3.2451949696777636e-09  | exp= 3.2770659822744655e-09  | pull= 0.10677588151596934
# Using previous file
RK*(0.045,1.1): theory= 0.9256677587093866  | exp= 0.927  | pull= 0.026636440080961516
RK*(1.1,6): theory= 0.9964410466712695  | exp= 1.027  | pull= 0.427491097336437
RK(1.1,6): theory= 1.000779205416889  | exp= 0.949  | pull= 0.22640493048405674
Bs->mmu: theory= 3.6666767189612293e-09  | exp= 3.2823360801352407e-09  | pull= 1.2634378913494309


==> anc/s3_scan.out <==
# Instituting new CMS Bs->mumu results
# Scanning parameters of S3 model: 101 * 101  M= 3000
# Running Parallel Global fit with  55 cores
# it took  22337.621619462967  seconds to run with resolution  101  *  101 on  2023-01-17


==> anc/significances.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22711,        527]
NotebookOptionsPosition[     20755,        492]
NotebookOutlinePosition[     21258,        510]
CellTagsIndexPosition[     21215,        507]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Calculate", " ", "correspondence", " ", "between", " ", "various", " ", 
     "chi", " ", "square", " ", "values", " ", "and", " ", "p"}], "-", 
    RowBox[{"values", " ", "for", " ", "one", " ", "degree", " ", "of", " ", 
     RowBox[{"freedom", ".", "\[IndentingNewLine]", " ", 
      RowBox[{"Here", "'"}]}], "s", " ", "our", " ", "PDF"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<HypothesisTesting`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", " ", "Pi"}], "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "[", "x_", "]"}], ":=", 
    RowBox[{"2", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"l", "[", "y", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "x", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1sigma", " ", "=", " ", 
     RowBox[{"NormalPValue", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"TwoSided", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numberSigma", "[", "pval_", "]"}], ":=", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "s", "]"}], "\[Equal]", " ", "pval"}], ",", "s"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "[", "p_", "]"}], ":=", 
    RowBox[{"s", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"numberSigma", "[", "p", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Standard", " ", "Model", " ", "fits", " ", "pre", " ", "CMS", " ", 
      "Bs"}], "->", "mumu"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqPreQ", "=", "261.2917964246633"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"chisqPreL", "=", "39.41629823590884"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqPosQ", "=", "259.054825173007"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chisqPosL", "=", "39.41629823590885"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NQ", "=", "224"}], ";", " ", 
    RowBox[{"NL", "=", "23"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreQp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"chisqPreQ", ",", " ", "NQ"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreQn", "=", 
     RowBox[{"ns", "[", "smPreQp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreLp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"chisqPreL", ",", " ", "NL"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreLn", "=", 
     RowBox[{"ns", "[", "smPreLp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreGp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{
        RowBox[{"chisqPreL", "+", "chisqPreQ"}], ",", " ", 
        RowBox[{"NL", "+", "NQ"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPreGn", "=", 
     RowBox[{"ns", "[", "smPreGp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosQp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"chisqPosQ", ",", " ", "NQ"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosQn", "=", 
     RowBox[{"ns", "[", "smPosQp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosLp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{"chisqPosL", ",", " ", "NL"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosLn", "=", 
     RowBox[{"ns", "[", "smPosLp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosGp", "=", 
     RowBox[{"OneSidedPValue", "/.", 
      RowBox[{"ChiSquarePValue", "[", 
       RowBox[{
        RowBox[{"chisqPosL", "+", "chisqPosQ"}], ",", " ", 
        RowBox[{"NL", "+", "NQ"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smPosGn", "=", 
     RowBox[{"ns", "[", "smPosGp", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Total chi^2 Pre Bs->mumu=\>\"", ",", 
     RowBox[{"chisqPreQ", "+", "chisqPreL"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value pre Bs->mumu quarks=\>\"", ",", "smPreQp", ",", 
     "\"\< ie \>\"", ",", "smPreQn", ",", "\"\< sigma\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value pre Bs->mumu LFU=\>\"", ",", "smPreLp", ",", 
     "\"\< ie \>\"", ",", "smPreLn", ",", "\"\< sigma\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value pre Bs->mumu global=\>\"", ",", "smPreGp", ",", 
     "\"\< ie \>\"", ",", "smPreGn", ",", "\"\< sigma\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Total chi^2 Post Bs->mumu=\>\"", ",", 
     RowBox[{"chisqPosQ", "+", "chisqPosL"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value post Bs->mumu quarks=\>\"", ",", "smPosQp", ",", 
     "\"\< ie \>\"", ",", "smPosQn", ",", "\"\< sigma\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value post Bs->mumu LFU=\>\"", ",", "smPosLp", ",", 
     "\"\< ie \>\"", ",", "smPosLn", ",", "\"\< sigma\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<SM p-value post Bs->mumu global=\>\"", ",", "smPosGp", ",", 
     "\"\< ie \>\"", ",", "smPosGn", ",", "\"\< sigma\>\""}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8232248938634195`*^9, 3.8232250608573866`*^9}, {
   3.8232254028359947`*^9, 3.823225466865798*^9}, {3.823225701895274*^9, 
   3.8232257402048674`*^9}, {3.8232257719490547`*^9, 3.823225919059399*^9}, {
   3.8232260132734776`*^9, 3.823226015603532*^9}, {3.8232261034213505`*^9, 
   3.8232263428087845`*^9}, {3.8232265163120537`*^9, 3.823226517688715*^9}, {
   3.8232271436129894`*^9, 3.823227247916098*^9}, {3.82322730664252*^9, 
   3.8232273409432545`*^9}, {3.8232336153560085`*^9, 
   3.8232336228771644`*^9}, {3.825137270393876*^9, 3.8251372720138545`*^9}, 
   3.8251470053872232`*^9, 3.8252134330652676`*^9, {3.825213468234212*^9, 
   3.825213483291323*^9}, {3.825247040132344*^9, 3.8252470514576783`*^9}, {
   3.8256844244062743`*^9, 3.825684433098405*^9}, {3.8350966772336035`*^9, 
   3.835096683353415*^9}, {3.838457350995014*^9, 3.8384573691891975`*^9}, {
   3.8671486119417877`*^9, 3.867148617040186*^9}, {3.867148671822742*^9, 
   3.8671487568116236`*^9}, {3.867148788649316*^9, 3.8671489477926445`*^9}, {
   3.8671489943147*^9, 3.867149054595696*^9}, {3.8671491099337807`*^9, 
   3.8671492289516945`*^9}, {3.867150024079805*^9, 3.867150197423348*^9}, {
   3.867151164283242*^9, 3.8671512080240974`*^9}, {3.8680808863813457`*^9, 
   3.868080919898278*^9}, {3.877691355145076*^9, 3.877691380221158*^9}, {
   3.877691415379043*^9, 3.8776914264477577`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6d0003b2-6c3d-4946-af58-7ace39d74d3a"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 13, 1, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.8776914294204445`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c9723c16-06d5-4119-ba0e-cd16cf886bff"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 15, 2, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.877691429777252*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b90b523d-11da-4b43-8c8e-8e1f429b20ed"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 17, 3, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.8776914301103163`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"401dd931-b7e5-4c3f-8ae0-1b6cc8ed20e8"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 19, 4, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.877691430456257*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f9ee3f58-62c7-4762-ad99-0eccda032222"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 21, 5, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.8776914307805123`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e5e6143d-14e4-4cc1-9cd7-712882ee016f"],

Cell[BoxData[
 TemplateBox[{
  "NSolve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"NSolve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 23, 6, 20204669522381068882, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8252134399572663`*^9, 3.8252134850543227`*^9, 3.8252470538802605`*^9, 
   3.825684437374409*^9, 3.8350966863171873`*^9, 3.838457375177864*^9, {
   3.867148739259715*^9, 3.867148758179488*^9}, 3.8671489224504986`*^9, 
   3.867149035310536*^9, 3.8671491377522044`*^9, 3.8671492297476273`*^9, 
   3.8671501403879595`*^9, 3.8671501991382*^9, 3.867151208872689*^9, 
   3.8680809319521523`*^9, 3.8776914311093564`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"594b11e5-5d61-45fa-899e-ce36fcded61f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total chi^2 Pre Bs->mumu=\"\>", "\[InvisibleSpace]", 
   "300.7080946605721`"}],
  SequenceForm["Total chi^2 Pre Bs->mumu=", 300.7080946605721],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.87769143112048*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ddf9ef4d-a25f-4263-829d-7c76af1b4872"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value pre Bs->mumu quarks=\"\>", "\[InvisibleSpace]", 
   "0.04421801566444902`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "2.012018226869981`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value pre Bs->mumu quarks=", 0.04421801566444902, " ie ", 
   2.012018226869981, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.87769143112348*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f712deaa-1a1f-4b8e-91cf-df5d6bd22fc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value pre Bs->mumu LFU=\"\>", "\[InvisibleSpace]", 
   "0.017851314456082294`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "2.368687810441811`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value pre Bs->mumu LFU=", 0.017851314456082294`, " ie ", 
   2.368687810441811, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.8776914311323442`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0e1e8723-8698-4209-a20b-f4a0e3fc70db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value pre Bs->mumu global=\"\>", "\[InvisibleSpace]", 
   "0.011007256784042279`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "2.542468355610253`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value pre Bs->mumu global=", 0.011007256784042279`, " ie ", 
   2.542468355610253, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.8776914311363363`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"663888db-2f40-41f5-a489-8ca7bd03b880"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total chi^2 Post Bs->mumu=\"\>", "\[InvisibleSpace]", 
   "298.47112340891584`"}],
  SequenceForm["Total chi^2 Post Bs->mumu=", 298.47112340891584`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.877691431139319*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cd9ae062-dc3a-486d-9415-c3462a11347e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value post Bs->mumu quarks=\"\>", "\[InvisibleSpace]", 
   "0.05391522547840154`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "1.9275170485984718`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value post Bs->mumu quarks=", 0.05391522547840154, " ie ", 
   1.9275170485984718`, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.877691431143369*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"92da8709-05a5-468e-8662-93c26fc57620"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value post Bs->mumu LFU=\"\>", "\[InvisibleSpace]", 
   "0.017851314456082262`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "2.3686878104418114`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value post Bs->mumu LFU=", 0.017851314456082262`, " ie ", 
   2.3686878104418114`, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.877691431148057*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fb6aef89-609d-499b-808e-27d10ef1c0a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM p-value post Bs->mumu global=\"\>", "\[InvisibleSpace]", 
   "0.013848462507869044`", "\[InvisibleSpace]", "\<\" ie \"\>", 
   "\[InvisibleSpace]", "2.461170272317432`", 
   "\[InvisibleSpace]", "\<\" sigma\"\>"}],
  SequenceForm[
  "SM p-value post Bs->mumu global=", 0.013848462507869044`, " ie ", 
   2.461170272317432, " sigma"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.825213443653269*^9, 3.825213486535365*^9, 3.8252470548762617`*^9, 
   3.825684439459407*^9, 3.8350966873520436`*^9, 3.83845737618786*^9, {
   3.867148740338355*^9, 3.867148759258522*^9}, 3.8671489228371224`*^9, 
   3.8671490356916943`*^9, 3.86714913811788*^9, 3.8671492304926414`*^9, 
   3.867150142148978*^9, 3.8671502010253625`*^9, 3.8671512105875716`*^9, 
   3.868080933696849*^9, 3.8776914311510286`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8c70da94-7aaf-48ed-8a94-0649550111b6"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.823227155533381*^9, 
  3.823227156771327*^9}},ExpressionUUID->"4dfacf8d-1818-41f0-9151-\
01a49f9e3cee"]
},
WindowSize->{573.75, 630.},
WindowMargins->{{11.625, Automatic}, {45, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6940b3b2-8238-4f73-a061-b9ab16601a1a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7643, 185, 828, "Input",ExpressionUUID->"6d0003b2-6c3d-4946-af58-7ace39d74d3a"],
Cell[8226, 209, 847, 17, 46, "Message",ExpressionUUID->"c9723c16-06d5-4119-ba0e-cd16cf886bff"],
Cell[9076, 228, 845, 17, 46, "Message",ExpressionUUID->"b90b523d-11da-4b43-8c8e-8e1f429b20ed"],
Cell[9924, 247, 847, 17, 46, "Message",ExpressionUUID->"401dd931-b7e5-4c3f-8ae0-1b6cc8ed20e8"],
Cell[10774, 266, 845, 17, 46, "Message",ExpressionUUID->"f9ee3f58-62c7-4762-ad99-0eccda032222"],
Cell[11622, 285, 847, 17, 46, "Message",ExpressionUUID->"e5e6143d-14e4-4cc1-9cd7-712882ee016f"],
Cell[12472, 304, 847, 17, 46, "Message",ExpressionUUID->"594b11e5-5d61-45fa-899e-ce36fcded61f"],
Cell[CellGroupData[{
Cell[13344, 325, 757, 15, 22, "Print",ExpressionUUID->"ddf9ef4d-a25f-4263-829d-7c76af1b4872"],
Cell[14104, 342, 944, 19, 22, "Print",ExpressionUUID->"f712deaa-1a1f-4b8e-91cf-df5d6bd22fc7"],
Cell[15051, 363, 944, 19, 22, "Print",ExpressionUUID->"0e1e8723-8698-4209-a20b-f4a0e3fc70db"],
Cell[15998, 384, 950, 19, 22, "Print",ExpressionUUID->"663888db-2f40-41f5-a489-8ca7bd03b880"],
Cell[16951, 405, 763, 15, 22, "Print",ExpressionUUID->"cd9ae062-dc3a-486d-9415-c3462a11347e"],
Cell[17717, 422, 950, 19, 22, "Print",ExpressionUUID->"92da8709-05a5-468e-8662-93c26fc57620"],
Cell[18670, 443, 947, 19, 22, "Print",ExpressionUUID->"fb6aef89-609d-499b-808e-27d10ef1c0a9"],
Cell[19620, 464, 952, 19, 22, "Print",ExpressionUUID->"8c70da94-7aaf-48ed-8a94-0649550111b6"]
}, Open  ]]
}, Open  ]],
Cell[20599, 487, 152, 3, 28, "Input",ExpressionUUID->"4dfacf8d-1818-41f0-9151-01a49f9e3cee"]
}
]
*)



==> anc/smelli-master/LICENSE <==
MIT License

Copyright (c) 2018 Jason Aebischer, Jacky Kumar, Peter Stangl, David Straub

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/smelli-master/MANIFEST.in <==
include README.md
include LICENSE


==> anc/smelli-master/README.md <==
[![unit tests](https://github.com/flav-io/flavio/actions/workflows/test.yml/badge.svg)](https://github.com/smelli/smelli/actions/workflows/test.yml)




# smelli – a global likelihood for precision constraints

`smelli` is a Python package providing a global likelihood function in the
space of dimension-six Wilson coefficients in the Standard Model Effective
Field Theory (SMEFT). The likelihood includes contributions from
quark and lepton flavour physics, electroweak precision tests, and other
precision observables.

The package is based on [flavio](https://github.com/flav-io/flavio) for the
calculation of observables and statistical treatment and
[wilson](https://github.com/wilson-eft/wilson) for the running, translation,
and matching of Wilson coefficients.

## Installation

The package requires Python version 3.6 or above. It can be installed with

```bash
python3 -m pip install smelli --user
```


## Documentation

A brief user manual can be found in the paper cited below.

## Citation

If you use `smelli` in a scientific publication, please cite

>  J. Aebischer, J. Kumar, P. Stangl, and D. M. Straub
>
> "A Global Likelihood for Precision Constraints and Flavour Anomalies"
>
>  [arXiv:1810.07698 [hep-ph]](https://arxiv.org/abs/1810.07698)

Please also cite the publications on [flavio](https://arxiv.org/abs/1810.08132) and [wilson](https://arxiv.org/abs/1804.05033), which are the pillars `smelli` is  built on.

## Bugs and feature requests

Please submit bugs and feature requests using
[Github's issue system](https://github.com/smelli/smelli/issues).

## Contributing

The aim of the package is to provide a likelihood in the
space of dimension-6 SMEFT Wilson coefficients using all
relevant available experimental measurements. If you want
to contribute additional observables, the easiest way is
to implement the observable in [flavio](https://github.com/flav-io/flavio). Observables
implemented there can be added to the likelihood simply
by adding a corresponding entry in one of the
[observable YAML files](https://github.com/smelli/smelli/tree/master/smelli/data/yaml).

Alternatively, also observables computed in any other standalone Python package can be incorporated in principle as long as it adheres to the [WCxf standard](https://wcxf.github.io).
If you want to follow this route, please open an [issue](https://github.com/smelli/smelli/issues) to start the discussion on how to integrate it.

## Contributors

Maintainer:

- Peter Stangl (@peterstangl)

Contributors (in alphabetical order):

- Jason Aebischer
- Matěj Hudec
- Matthew Kirk
- Jacky Kumar
- Niladri Sahoo
- Peter Stangl
- David M. Straub

## License

smelli is released under the MIT license.


==> anc/smelli-master/deploy.sh <==
#!/bin/bash

# Deploy the current source tree to PyPI.
# Install requirements:
# python3 -m pip install --user twine

cd "${0%/*}"  # make sure we are in the correct working dir
rm dist/*
python3 setup.py sdist
twine upload dist/*

==> anc/smelli-master/setup.py <==
from setuptools import setup, find_packages


with open('smelli/_version.py') as f:
    exec(f.read())


with open('README.md', encoding="utf-8") as f:
    LONG_DESCRIPTION = f.read()


setup(name='smelli',
      version=__version__,
      author='Jason Aebischer <jason.aebischer@tum.de>, Jacky Kumar <jacky.kumar@umontreal.ca>, Peter Stangl <peter.stangl@lapth.cnrs.fr>, David M. Straub <david.straub@tum.de>',
      description='A Python package providing a global likelihood function in the space of dimension-6 Wilson coefficients of the Standard Model Effective Field Theory (SMEFT)',
      long_description=LONG_DESCRIPTION,
      long_description_content_type='text/markdown',
      license='MIT',
      packages=find_packages(),
      package_data={
        'smelli': ['data/yaml/*.yaml',
                   'data/cache/*.p',
                   'data/test/*.yaml',
                   ]
      },
      install_requires=[
        'numpy>=1.16.5',
        'flavio>=' + __flavio__version__,
        'wilson',
        'pandas',
        'multipledispatch'
      ],
      extras_require={
            'testing': ['pytest'],
      },
      )


==> anc/smelli-master/smelli/__init__.py <==
from ._version import __version__, __flavio__version__
import flavio
from pkg_resources import packaging
_flavio_up_to_date = (
    packaging.version.parse(flavio.__version__)
    >= packaging.version.parse(__flavio__version__)
)
from . import classes
from . import util
from .classes import GlobalLikelihood


==> anc/smelli-master/smelli/_version.py <==
__version__ = '2.3.2'
__flavio__version__ = '2.3.3'


==> anc/smelli-master/smelli/ckm.py <==
import flavio
import numpy as np
from math import sin, cos, sqrt, acos
import inspect
from abc import ABC, abstractmethod


m = flavio.Measurement('CKM ratio measurements')
m.set_constraint('RKpi(P+->munu)', '1.3368+-0.0032')
m.set_constraint('DeltaM_d/DeltaM_s', '0.02852+-0.00011')


def get_ckm_schemes():
    return {
        k: v() for k,v in globals().items()
        if inspect.isclass(v)
        and issubclass(v, CKMScheme)
        and len(v.observables) == 4
    }


class CKMScheme(ABC):
    """Base class for schemes to determine the SMEFT CKM elements from
    a set of four input observables.

    This is an abstract class that contains the following abstract methods to be
    overwritten by its subclasses:
    - ckm_fac: static method with arguments `Vus`, `Vcb`, `Vub`, and
      `delta` that returns a list containing the CKM prefactors of the
      four observables in the order given by the `observales` attribute.
    - get_ckm: static method that is the inverse of the `ckm_fac` method
      such that `get_ckm(ckm_fac(Vus, Vcb, Vub, delta))` will return the
      list `[Vus, Vcb, Vub, delta]`.
    - jacobian: static method with arguments `Vus`, `Vcb`, `Vub`, and
      `delta` that returns the Jacobian of the transformation defined by
      the `ckm_fac` method in terms of a numpy array of shape (4,4).
    Furthermore, subclasses have to overwrite the following class attribute:
    - observables: class attribute containing a list of exactly four
      observable strings. Currently, only observables without arguments
      are supported. They must have existing, uncorrelated experimental
      measurements.
    """

    observables = []

    def __init__(self, par_obj=None):
        """Initialize the class.

        Parameters:
        - par_obj: instance of `flavio.classes.ParameterConstraints`.
          Defaults to `flavio.default_parameters`.
        """
        assert len(self.observables) == 4, "Exactly 4 observables should be specified"
        self.par_obj = par_obj or flavio.default_parameters
        # central parameter values
        self.par_central = self.par_obj.get_central_all()
        # central CKM values
        self.ckm_par = ['Vus', 'Vub', 'Vcb', 'delta']
        self.ckm_initial = {k: self.par_central[k] for k in self.ckm_par}

    @staticmethod
    @abstractmethod
    def ckm_fac(Vus, Vcb, Vub, delta):
        pass

    @staticmethod
    @abstractmethod
    def get_ckm(ckm_fac):
        pass


    @staticmethod
    @abstractmethod
    def jacobian(Vus, Vcb, Vub, delta):
        pass

    def sm_covariance(self, N=1000):
        """Compute the covariance of theory predictions for the four input
        observables in the SM, fixing the CKM elements."""
        par_vary = [p for p in self.par_obj.all_parameters if p not in self.ckm_par]
        return flavio.sm_covariance(self.observables, N=N, par_obj=self.par_obj, par_vary=par_vary)

    def exp_measurements(self):
        """Return a list of four probability distributions, corresponding
        to the  experimental measurements of the four input observables."""
        return {obs: flavio.combine_measurements(obs) for obs in self.observables}

    def exp_covariance(self, measurements):
        """Return the covariance of experimental measurements.
        Correlations are currently neglected!
        `measurements` should be the output returned by the `exp_measurements`
        method."""
        return np.diag([measurements[obs].standard_deviation**2 for obs in self.observables])

    def obs_covariance(self, N=1000):
        """Return the covariance (theory and experiment combined) for
        the four input observables in the SM."""
        sm_cov = self.sm_covariance(N=N)
        measurements = self.exp_measurements()
        exp_cov = self.exp_covariance(measurements)
        return sm_cov + exp_cov

    def np_predictions_nockm(self, w=None, **ckm):
        """Return the predictions for the four input observables in the presence
        of NP (parametrized by a `wilson.Wilson` instance `w`) with the
        CKM prefactor removed."""
        fac = self.ckm_fac(**ckm)
        par_dict = self.par_central.copy()
        par_dict.update(ckm)
        if w is None:
            w = flavio.WilsonCoefficients()
        return [flavio.classes.Observable[obs].prediction_par(par_dict, w) / fac[i]
                for i, obs in enumerate(self.observables)]

    def ckm_covariance(self, N=1000):
        """Return the covariance for the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta`"""
        ckm = self.ckm_initial
        J = self.jacobian(**ckm)
        cov = self.obs_covariance(N=N)
        pred_sm = self.np_predictions_nockm(w=None, **ckm)
        cov = cov / np.outer(pred_sm, pred_sm)
        iJ = np.linalg.inv(J)
        return iJ @ cov @ iJ.T

    def ckm_fac_np(self, w, **ckm):
        """Return the central values for the four CKM prefactors
        in the presence of new physics (parametrized by a `wilson.Wilson`
        instance `w`) """
        exp = self.exp_measurements()
        exp_cen = np.array([exp[obs].central_value for obs in self.observables])
        np_cen = np.array(self.np_predictions_nockm(w, **ckm))
        return exp_cen / np_cen

    def _ckm_np(self, w=None, **ckm):
        """Return the central values for the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta`,
        in the presence of new physics (parametrized by a `wilson.Wilson`
        instance `w`).

        This is a private method where the CKM paramerters in the `Wilson`
        instance and in `**ckm` must be provided manually. For an iterative
        version where this is done automatically, see `ckm_np`."""
        ckm_fac = self.ckm_fac_np(w, **ckm)
        return self.get_ckm(ckm_fac)

    def ckm_np(self, w=None, iterate=10):
        """Return the central values for the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta`,
        in the presence of new physics (parametrized by a `wilson.Wilson`
        instance `w`) """
        Vus, Vcb, Vub, delta = [self.ckm_initial[p] for p in ['Vus', 'Vcb', 'Vub', 'delta']]
        for _ in range(iterate):
            if w is None:
                Vus, Vcb, Vub, delta = self._ckm_np(w=None, Vus=Vus, Vcb=Vcb, Vub=Vub, delta=delta)
            else:
                w.set_option('parameters', {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'gamma': delta})
                Vus, Vcb, Vub, delta = self._ckm_np(w, Vus=Vus, Vcb=Vcb, Vub=Vub, delta=delta)
        return Vus, Vcb, Vub, delta


class CKMSchemeRmuBtaunuBxlnuDeltaM(CKMScheme):
    """CKM scheme where the four input observables are given by:
    - 'RKpi(P+->munu)' (mostly fixing `Vus`)
    - 'BR(B->Xcenu)' (fixing `Vcb`)
    - 'BR(B+->taunu)' (fixing `Vub`)
    - 'DeltaM_d/DeltaM_s' (mostly fixing `delta`)
    """

    observables=[
        'RKpi(P+->munu)',
        'BR(B->Xcenu)',
        'BR(B+->taunu)',
        'DeltaM_d/DeltaM_s'
    ]

    @staticmethod
    def ckm_fac(Vus, Vcb, Vub, delta):
        """Return the for CKM prefactors as function of the four CKM elements"""
        return [
            (Vus**2 / (1 - Vub**2 - Vus**2)),
            Vcb**2,
            Vub**2,
            -((Vcb**2*Vus**2 + Vub**2*(-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2) -
            2*Vcb*Vub*Vus*((-1 + Vcb**2 + Vub**2)**2*(-1 + Vub**2 + Vus**2)**2)**0.25*cos(delta))/
            (Vcb**2*(-1 + Vub**2) + (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus**2 -
            2*Vcb*Vub*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta)))
        ]

    @staticmethod
    def get_ckm(ckm_fac):
        """Inverse of the `ckm_fac` method: returns the four CKM parameters
        given the four CKM prefactors."""
        f1 = ckm_fac[0]  # Vus**2 / Vud**2
        f2 = ckm_fac[1]  # Vcb**2
        f3 = ckm_fac[2]  # Vub**2
        f4 = ckm_fac[3]  # abs(Vtb * Vts)**2 / abs(Vtb * Vtd)**2
        return [
            sqrt(f1 - f1 * f3) / sqrt(1 + f1),  # Vus
            sqrt(f2),  # Vcb
            sqrt(f3),  # Vub
            # delta
            acos(-((-1 + f3)*(f3 - f3*(f2 + f3) - f2*f4 + f1*(f2 + f3*(-1 + f2 + f3)*f4)))/
            (2.*sqrt(1 + f1)*sqrt(f2)*sqrt(f3)*sqrt(f1 - f1*f3)*
            ((((-1 + f3)**2*(-1 + f2 + f3)**2)/(1 + f1)**2)**0.25 + sqrt(((-1 + f3)*(-1 + f2 + f3))/(1 + f1))*f4)))
        ]

    @staticmethod
    def jacobian(Vus, Vcb, Vub, delta):
        """Return the Jacobian of the transformation from the four CKM
        parameters to the four CKM prefactors."""
        J = np.zeros((4, 4))
        J[0, 0] = (-2*(-1 + Vub**2)*Vus)/(-1 + Vub**2 + Vus**2)**2
        J[0, 2] = (2*Vub*Vus**2)/(-1 + Vub**2 + Vus**2)**2
        J[1, 1] = 2 * Vcb
        J[2, 2] = 2 * Vub
        J[3, 0] = ((2*(-1 + Vub**2)**2*(Vcb**2 + Vub**2)*((Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus*
            sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2)) - Vcb*Vub*(-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + 2*Vus**2)*cos(delta))
            )/(sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*
            (Vcb**2*(-1 + Vub**2) + (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus**2 -
            2*Vcb*Vub*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta))**2))
        J[3, 1] = ((2*Vub*(-1 + Vub**2)**2*(Vcb*Vub*(-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + 2*Vus**2) -
            (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta)))/
            ((-1 + Vcb**2 + Vub**2)*(Vcb**2*(-1 + Vub**2) + (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus**2 -
            2*Vcb*Vub*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta))**2))
        J[3, 2] = ((2*(-1 + Vub**2)*(-(Vub*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*
            (Vcb**2*(-1 + Vub**2)*(-1 + Vcb**2 + 2*Vub**2) +
            (-Vub**4 + Vub**6 + Vcb**4*(3 + Vub**2) + 2*Vcb**2*(-1 + 2*Vub**2 + Vub**4))*Vus**2)) +
            Vcb*Vus*(Vcb**2*(1 - 6*Vub**4 + 5*Vub**6 + (-1 - 2*Vub**2 + 7*Vub**4)*Vus**2) +
            Vub**2*(-1 + Vub**2)*(1 + 3*Vub**4 - Vus**2 + 4*Vub**2*(-1 + Vus**2)) +
            Vcb**4*(-1 + 2*Vub**4 + Vus**2 + Vub**2*(-1 + 3*Vus**2)))*cos(delta)))/
            (sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*
            (Vcb**2*(-1 + Vub**2) + (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus**2 -
            2*Vcb*Vub*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta))**2))
        J[3, 3] = ((2*Vcb*Vub*(-1 + Vub**2)**2*(Vcb**2 + Vub**2)*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*sin(delta))/
            (Vcb**2*(-1 + Vub**2) + (Vcb**2 + (-1 + Vcb**2)*Vub**2 + Vub**4)*Vus**2 -
            2*Vcb*Vub*Vus*sqrt((-1 + Vcb**2 + Vub**2)*(-1 + Vub**2 + Vus**2))*cos(delta))**2)
        return J


==> anc/smelli-master/smelli/classes.py <==
import flavio
from wilson import Wilson, wcxf
from flavio.statistics.likelihood import Likelihood, FastLikelihood
from flavio.statistics.probability import NormalDistribution
from flavio.statistics.functions import pull, pvalue
import warnings
import pandas as pd
import numpy as np
from collections import OrderedDict
from math import ceil
from .util import tree, get_datapath, multithreading_map
from .ckm import get_ckm_schemes
from multipledispatch import dispatch
from copy import copy
import os
from functools import partial
from operator import itemgetter
from numbers import Number
import inspect
from flavio.math.optimize import minimize_robust
from smelli import _flavio_up_to_date
from itertools import chain


# by default, smelli uses leading log accuracy for SMEFT running!
Wilson.set_default_option('smeft_accuracy', 'leadinglog')


class GlobalLikelihood(object):
    """Class that provides a global likelihood in SMEFT Wilson
    coefficient space.

    User methods:

    - `log_likelihood`: return an instance of LieklihoodResult
    given a dictionary of Wilson coefficients at a given scale
    - `log_likelihood_wcxf`: return an instance of LieklihoodResult
    given the path to a WCxf file
    - `log_likelihood_wilson`: return an instance of LieklihoodResult+
    given an instance of `wilson.Wilson`

    Utility methods:

    - `make_measurement`: compute the SM covariances. Note that it is only
    necessary to call this method when changes to the default
    parameters/uncertainties have been made
    - `save_sm_covariances`, `load_sm_covariances`: Save the calculated SM
    covariances or load them from data files
    - `save_exp_covariances`, `load_exp_covariances`: Save the calculated
    experimental central values and covariances or load them from data files

    """

    _default_bases = {'SMEFT': 'Warsaw', 'WET': 'flavio'}

    _fast_likelihoods_yaml_fixckm = [
        'fast_likelihood_quarks_fixckm.yaml',
        'fast_likelihood_leptons.yaml'
    ]

    _fast_likelihoods_yaml = [
        'fast_likelihood_quarks.yaml',
        'fast_likelihood_leptons.yaml'
    ]

    _likelihoods_yaml = [
        'likelihood_ewpt.yaml',
        'likelihood_eeww.yaml',
        'likelihood_lept.yaml',
        'likelihood_rd_rds.yaml',
        'likelihood_lfu_fccc.yaml',
        'likelihood_lfu_fcnc.yaml',
        'likelihood_bcpv.yaml',
        'likelihood_bqnunu.yaml',
        'likelihood_lfv.yaml',
        'likelihood_zlfv.yaml',
        'likelihood_higgs.yaml',
    ]

    def __init__(self, eft='SMEFT', basis=None,
                 par_dict=None,
                 include_likelihoods=None,
                 exclude_likelihoods=None,
                 Nexp=5000,
                 exp_cov_folder=None,
                 sm_cov_folder=None,
                 custom_likelihoods=None,
                 fix_ckm=False,
                 ckm_scheme='CKMSchemeRmuBtaunuBxlnuDeltaM'):
        """Initialize the likelihood.

        Optionally, a dictionary of parameters can be passed as `par_dict`.
        If not given (or not complete), flavio default parameter values will
        be used. Note that the CKM elements in `par_dict` will be ignored as
        the "true" CKM elements will be extracted for each parameter point
        from the measurement of four input observables:
        - `'RKpi(P+->munu)'`
        - `'BR(B+->taunu)'`
        - `'BR(B->Xcenu)'`
        - `'DeltaM_d/DeltaM_s'`

        Parameters:

        - eft: a WCxf EFT, must be one of 'SMEFT' (default) or 'WET'.
        - basis: a WCxf basis, defaults to 'Warsaw' for SMEFT and 'flavio'
          for WET.
        - include_likelihoods: a list of strings specifying the likelihoods
          to be included (default: all of them). Note that this cannot be used
          to add likelihoods.
        - exclude_likelihoods: a list of strings specifying the likelihoods
          to be excluded (default: none of them).
        - Nexp: number of random evaluations of the experimental likelihood
          used to extract the covariance matrix for "fast likelihood"
          instances. Defaults to 5000.
        - exp_cov_folder: directory containing saved expererimental
          covariances. The data files have to be in the format exported by
          `save_exp_covariances`.
        - sm_cov_folder: directory containing saved SM
          covariances. The data files have to be in the format exported by
          `save_sm_covariances`.
        - custom_likelihoods: a dictionary in which each value is a list of
          observables and each key is a string that serves as user-defined
          name. For each item of the dictionary, a custom likelihood will be
          computed.
        - fix_ckm: If False (default), automatically determine the CKM elements
          in the presence of new physics in processes used to determine these
          elements in the SM. If set to True, the CKM elements are fixed to
          their SM values, which can lead to inconsistent results, but also
          to a significant speedup in specific cases.
        - ckm_scheme: A string with the name of the class defining the CKM
          scheme.
        """
        self.eft = eft
        self.basis = basis or self._default_bases[self.eft]
        par_dict = par_dict or {}  # initialize empty if not given
        # take missing parameters from flavio defaults
        self.par_dict_default = flavio.default_parameters.get_central_all()
        self.par_dict_default.update(par_dict)
        self._par_dict_sm = None
        self._observables = None
        self.fix_ckm = fix_ckm
        if self.fix_ckm:
            self._fast_likelihoods_yaml = self._fast_likelihoods_yaml_fixckm
        try:
            self._ckm_scheme = get_ckm_schemes()[ckm_scheme]
            self._ckm_scheme_name = ckm_scheme
        except:
            raise ValueError("CKM scheme '{}' is not defined.".format(ckm_scheme))
        self.likelihoods = {}
        self.fast_likelihoods = {}
        self._custom_likelihoods_dict = custom_likelihoods or {}
        self.custom_likelihoods = {}
        self._load_likelihoods(include_likelihoods=include_likelihoods,
                               exclude_likelihoods=exclude_likelihoods)
        self._all_likelihoods = {
            'global': _global_llh(self),
            **self.fast_likelihoods,
            **self.likelihoods,
            **self.custom_likelihoods,
        }
        self._Nexp = Nexp
        if exp_cov_folder is not None:
            self.load_exp_covariances(exp_cov_folder)
        self._sm_cov_loaded = False
        try:
            if sm_cov_folder is None:
                self.load_sm_covariances(get_datapath('smelli', 'data/cache'))
            else:
                self.load_sm_covariances(sm_cov_folder)
            self._sm_cov_loaded = True
            self.make_measurement()
        except (KeyboardInterrupt, SystemExit):
            raise
        except:
            warnings.warn("There was a problem loading the SM covariances. "
                          "Please recompute them with `make_measurement`.")
        self._log_likelihood_sm = None
        self._obstable_sm = None

    def _load_likelihoods(self,
                          include_likelihoods=None,
                          exclude_likelihoods=None):
        if include_likelihoods is not None and exclude_likelihoods is not None:
            raise ValueError("include_likelihoods and exclude_likelihoods "
                             "should not be specified simultaneously.")
        for argument_name, argument in [('exclude_likelihoods', exclude_likelihoods), ('include_likelihoods',include_likelihoods)]:
            if argument:
                unknown_likelihoods = set(argument) - set(self._fast_likelihoods_yaml + self._likelihoods_yaml)
                if unknown_likelihoods:
                    raise ValueError("{} contains unknown likelihoods: {}".format(argument_name,unknown_likelihoods))
        # load ckm parameters for given CKM scheme
        par_ckm_file = 'par_ckm_{}.yaml'.format(self._ckm_scheme_name)
        with open(self._get_yaml_path(par_ckm_file), 'r') as f:
            par_ckm_dict = flavio.io.yaml.load_include(f)
        for fn in self._fast_likelihoods_yaml:
            if include_likelihoods is not None and fn not in include_likelihoods:
                continue
            if exclude_likelihoods is not None and fn in exclude_likelihoods:
                continue
            with open(self._get_yaml_path(fn), 'r') as f:
                yaml_dict = flavio.io.yaml.load_include(f)
                if not self.fix_ckm:
                    yaml_dict['par_obj'] = par_ckm_dict
                try:
                    L = FastLikelihood.load_dict(yaml_dict)
                    meas_yaml = set(yaml_dict['include_measurements'])
                    meas_loaded = set(L.full_measurement_likelihood.get_measurements)
                    meas_missing = meas_yaml-meas_loaded
                except AssertionError as e:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('{}. Please upgrade {} to the latest version.'.format(e,to_upgrade))
                if meas_missing:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('The measurements {} have not been found. Please upgrade {} to the latest version.'.format(meas_missing,to_upgrade))
            self.fast_likelihoods[fn] = L
        for fn in self._likelihoods_yaml:
            if include_likelihoods is not None and fn not in include_likelihoods:
                continue
            if exclude_likelihoods is not None and fn in exclude_likelihoods:
                continue
            if self.eft != 'SMEFT' and fn in ['likelihood_ewpt.yaml',
                                              'likelihood_eeww.yaml',
                                              'likelihood_zlfv.yaml',
                                              'likelihood_higgs.yaml',]:
                continue
            with open(self._get_yaml_path(fn), 'r') as f:
                yaml_dict = flavio.io.yaml.load_include(f)
                try:
                    L = Likelihood.load_dict(yaml_dict)
                    meas_yaml = set(yaml_dict['include_measurements'])
                    meas_loaded = set(L.measurement_likelihood.get_measurements)
                    meas_missing = meas_yaml-meas_loaded
                except AssertionError as e:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('{}. Please upgrade {} to the latest version.'.format(e,to_upgrade))
                if meas_missing:
                    to_upgrade = 'smelli' if _flavio_up_to_date else 'flavio'
                    raise AssertionError('The measurements {} have not been found. Please upgrade {} to the latest version.'.format(meas_missing,to_upgrade))
            self.likelihoods[fn] = L
        for name, observables in self._custom_likelihoods_dict.items():
            L = CustomLikelihood(self, observables)
            self.custom_likelihoods['custom_' + name] = L

    def _get_yaml_path(self, name):
        """Return a path for the YAML file specified by `name`.
        If a YAML file with that name is found in the package's data
        directory, that is used. Otherwise, `name` is assumed to be a path.

        Raises `FileNotFoundError` if path does not exists.
        """
        path = get_datapath('smelli', 'data/yaml/' + name)
        if os.path.exists(path):
            return path
        path = get_datapath('smelli', 'data/yaml/' + name + '.yaml')
        if os.path.exists(path):
            return path
        if os.path.exists(name):
            return name
        if os.path.exists(name + '.yaml'):
            return name + '.yaml'
        else:
            raise FileNotFoundError("Likelihood YAML file '{}' was not found".format(name))

    def make_measurement(self, *args, **kwargs):
        """Initialize the likelihood by producing a pseudo-measurement containing both
        experimental uncertainties as well as theory uncertainties stemming
        from nuisance parameters.

        Optional parameters:

        - `N`: number of random computations for the SM covariance (computing
          time is proportional to it; more means less random fluctuations.)
        - `Nexp`: number of random computations for the experimental covariance.
          This is much less expensive than the theory covariance, so a large
          number can be afforded (default: 5000).
        - `threads`: number of parallel threads for the SM
          covariance computation. Defaults to 1 (no parallelization).
        - `force`: if True, will recompute SM covariance even if it
          already has been computed. Defaults to False.
        - `force_exp`: if True, will recompute experimental central values and
          covariance even if they have already been computed. Defaults to False.
        """
        if 'Nexp' not in kwargs:
            kwargs['Nexp'] = self._Nexp
        for name, flh in self.fast_likelihoods.items():
            flh.make_measurement(*args, **kwargs)
        self._sm_cov_loaded = True

    def save_sm_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            if self.fix_ckm:
                name = name + '_fix_ckm'
            else:
                name = name + '_' + self._ckm_scheme_name
            filename = os.path.join(folder, name + '.p')
            flh.sm_covariance.save(filename)

    def load_sm_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            if self.fix_ckm:
                name = name + '_fix_ckm'
            else:
                name = name + '_' + self._ckm_scheme_name
            filename = os.path.join(folder, name + '.p')
            flh.sm_covariance.load(filename)

    def save_exp_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            filename = os.path.join(folder, name + '.p')
            flh.exp_covariance.save(filename)

    def load_exp_covariances(self, folder):
        for name, flh in self.fast_likelihoods.items():
            filename = os.path.join(folder, name + '.p')
            flh.exp_covariance.load(filename)

    @property
    def observables(self):
        if self._observables is None:
            self._observables = set.union(*(
                set(lh.observables) for lh in chain(
                    self.fast_likelihoods.values(),
                    self.likelihoods.values()
                )
            ))
        return self._observables

    @property
    def log_likelihood_sm(self):
        if self._log_likelihood_sm is None:
            self._log_likelihood_sm = self._log_likelihood(self.par_dict_sm, flavio.WilsonCoefficients())
        return self._log_likelihood_sm

    def _check_sm_cov_loaded(self):
        """Check if the SM covariances have been computed or loaded."""
        if not self._sm_cov_loaded:
            raise ValueError("Please load or compute the SM covariances first"
                             " by calling `make_measurement`.")

    def get_ckm_sm(self):
        Vus, Vcb, Vub, delta = self._ckm_scheme.ckm_np(w=None)
        return {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'delta': delta}

    @property
    def par_dict_sm(self):
        """Return the dictionary of parameters where the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta` have been replaced by their
        "true" values extracted assuming the SM.
        They should be almost (but not exactly) equal to the default
        flavio CKM parameters.

        Note that if `fix_ckm` is set to `True`, this method actually
        returns the default parameter values.
        """
        if self.fix_ckm:
            return self.par_dict_default
        if self._par_dict_sm is None:
            par_dict_sm = self.par_dict_default.copy()
            par_dict_sm.update(self.get_ckm_sm())
            self._par_dict_sm = par_dict_sm
        return self._par_dict_sm

    @property
    def obstable_sm(self):
        self._check_sm_cov_loaded()
        if self._obstable_sm is None:
            info = tree()  # nested dict
            for flh_name, flh in self.fast_likelihoods.items():
                # loop over fast likelihoods: they only have a single "measurement"
                m = flh.pseudo_measurement
                ml = flh.full_measurement_likelihood
                pred_sm = ml.get_predictions_par(self.par_dict_sm,
                                                 flavio.WilsonCoefficients())
                sm_cov = flh.sm_covariance.get(force=False)
                _, exp_cov = flh.exp_covariance.get(force=False)
                inspire_dict = self._get_inspire_dict(flh.observables, ml)
                for i, obs in enumerate(flh.observables):
                    info[obs]['lh_name'] = flh_name
                    info[obs]['name'] = obs if isinstance(obs, str) else obs[0]
                    info[obs]['th. unc.'] = np.sqrt(sm_cov[i, i])
                    info[obs]['experiment'] = m.get_central(obs)
                    info[obs]['exp. unc.'] = np.sqrt(exp_cov[i, i])
                    info[obs]['exp. PDF'] = NormalDistribution(m.get_central(obs), np.sqrt(exp_cov[i, i]))
                    info[obs]['inspire'] = sorted(set(inspire_dict[obs]))
                    info[obs]['ll_sm'] = m.get_logprobability_single(obs, pred_sm[obs])
                    info[obs]['ll_central'] = m.get_logprobability_single(obs, m.get_central(obs))
            for lh_name, lh in self.likelihoods.items():
                # loop over "normal" likelihoods
                ml = lh.measurement_likelihood
                pred_sm = ml.get_predictions_par(self.par_dict_sm,
                                                 flavio.WilsonCoefficients())
                inspire_dict = self._get_inspire_dict(lh.observables, ml)
                for i, obs in enumerate(lh.observables):
                    obs_dict = flavio.Observable.argument_format(obs, 'dict')
                    obs_name = obs_dict.pop('name')
                    with warnings.catch_warnings():
                        warnings.simplefilter("ignore")
                        p_comb = flavio.combine_measurements(
                            obs_name,
                            include_measurements=ml.get_measurements,
                            **obs_dict)
                    info[obs]['experiment'] = p_comb.central_value
                    info[obs]['exp. unc.'] = max(p_comb.error_left, p_comb.error_right)
                    info[obs]['exp. PDF'] = p_comb
                    info[obs]['inspire'] = sorted(set(inspire_dict[obs]))
                    info[obs]['th. unc.'] = 0
                    info[obs]['lh_name'] = lh_name
                    info[obs]['name'] = obs if isinstance(obs, str) else obs[0]
                    info[obs]['ll_sm'] = p_comb.logpdf([pred_sm[obs]])
                    if info[obs]['ll_sm'] == -np.inf:
                        info[obs]['ll_sm'] = -1e100
                    info[obs]['ll_central'] = p_comb.logpdf([p_comb.central_value])
            self._obstable_sm = info
        return self._obstable_sm

    def get_wilson(self, wc_dict, scale):
        return Wilson(wc_dict, scale=scale, eft=self.eft, basis=self.basis)

    def _log_likelihood(self, par_dict, w):
        """Return the log-likelihood as a dictionary for an instance of
        `wilson.Wilson`."""
        ll = {}
        for name, flh in self.fast_likelihoods.items():
            ll[name] = flh.log_likelihood(par_dict, w, delta=True)
        for name, lh in self.likelihoods.items():
            ll[name] = lh.log_likelihood(par_dict, w, delta=True)
        for name, clh in self.custom_likelihoods.items():
            ll[name] = clh.log_likelihood(par_dict, w, delta=True)
        return ll

    @dispatch(dict)
    def parameter_point(self, wc_dict, scale=None):
        """Choose a point in parameter space by providing a dictionary of
        Wilson coefficient values (with keys corresponding to WCxf Wilson
        coefficient names) and the input scale."""
        if not scale:
            raise ValueError("You need to provide a scale")
        w = self.get_wilson(wc_dict, scale)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(dict, (int, float))
    def parameter_point(self, wc_dict, scale):
        """Choose a point in parameter space by providing a dictionary of
        Wilson coefficient values (with keys corresponding to WCxf Wilson
        coefficient names) and the input scale."""
        w = self.get_wilson(wc_dict, scale)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(str)
    def parameter_point(self, filename):
        """Choose a point in parameter space by providing the path to a WCxf
        file."""
        with open(filename, 'r') as f:
            wc = wcxf.WC.load(f)
        w = Wilson.from_wc(wc)
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @dispatch(Wilson)
    def parameter_point(self, w):
        """Choose a point in parameter space by providing an instance
        of `wilson.Wilson`."""
        return GlobalLikelihoodPoint(self, w, fix_ckm=self.fix_ckm)

    @staticmethod
    def _get_inspire_dict(observables, ml):
        inspire_dict = {}
        obs_set = set(observables)
        for m_name in ml.get_measurements:
            m_obj = flavio.Measurement[m_name]
            for obs in set(m_obj.all_parameters) & obs_set:
                if obs in inspire_dict:
                    inspire_dict[obs].append(m_obj.inspire)
                else:
                    inspire_dict[obs]=[m_obj.inspire]
        return inspire_dict

    def number_observations_dict(self, exclude_observables=None):
        """Get a dictionary of the number of "observations" for each
        sublikelihood.

        Here, an "observation" is defined as an individual measurment
        of an observable. Thus, the number of observations is always
        >= the number of observables.
        """
        nobs_dict = {}
        for name, flh in self.fast_likelihoods.items():
            nobs_dict[name] = len(set(flh.observables) - set(exclude_observables or []))
        for name, lh in self.likelihoods.items():
            ml =  lh.measurement_likelihood
            nobs_dict[name] = ml.get_number_observations(
                exclude_observables=exclude_observables
            )
        for name, clh in self.custom_likelihoods.items():
            nobs_dict[name] = clh.get_number_observations()
        nobs_dict['global'] = sum([v for k, v in nobs_dict.items() if 'custom_' not in k])
        return nobs_dict

    def plot_data_2d(self,
                     wc_fct,
                     scale,
                     x_min, x_max, y_min, y_max,
                     x_log=False, y_log=False,
                     steps=20,
                     threads=1,
                     pool=None):
        """Compute the likelihood on a grid of two non-zero Wilson coefficients.

        This method is meant for producing contour plots with `flavio.plots`
        and `matplotlib` in the plane of two Wilson coefficients.

        Parameters:

        - `wc_fct`: function with two arguments x and y returning a dictionary
                    with Wilson coefficients
        - `scale`: either a function with two arguments x and y returning the
                   renormalization scale in GeV, or a numerical value fixing the
                   scale
        - `x_min`: minimum value of Wilson coefficient on x axis
        - `x_max`: maximum value of Wilson coefficient on x axis
        - `y_min`: minimum value of Wilson coefficient on y axis
        - `y_max`: maximum value of Wilson coefficient on y axis
        - `x_log`: boolean specifying whether logspace should be used for x
                   values (default: False)
        - `y_log`: boolean specifying whether logspace should be used for y
                   values (default: False)
        - `steps`: number of steps in each direction. The computing time scales
                   with the square of this number. (default: 20)
        - `threads`: number of threads for parallel computation (default: 1)
        - `pool`: either `None` or `pool` object for parallel computation. If
                  `pool` object is provided, `threads` is ignored.
                  (default: None)

        Returns:

        A dictionary of the  form
        `{'likelihood_A': dat_A, 'likelihood_B': dat_B, ...}`
        where `'likelihood_A'` etc. are the names of the sub- and custom
        likelihoods (as return by `GlobalLikelihoodPoint.log_likelihood_dict`)
        and `dat_A` etc. are dictionaries with the keys `x`, `y`, `z`, that
        can be directly fed to the `flavio.plots.contour` plot function.
        """
        if x_log:
            _x = np.logspace(x_min, x_max, steps)
        else:
            _x = np.linspace(x_min, x_max, steps)
        if y_log:
            _y = np.logspace(y_min, y_max, steps)
        else:
            _y = np.linspace(y_min, y_max, steps)
        x, y = np.meshgrid(_x, _y)
        xy = np.array([x, y]).reshape(2, steps**2).T
        xy_enumerated = list(enumerate(xy))
        if isinstance(scale,Number):
            scale_fct = partial(_scale_fct_fixed, scale=scale)
        else:
            scale_fct = scale
        ll = partial(_log_likelihood_2d, gl=self, wc_fct=wc_fct, scale_fct=scale_fct)
        ll_dict_list_enumerated = multithreading_map(ll, xy_enumerated,
            threads=threads, pool=pool)
        ll_dict_list = [
            ll_dict[1] for ll_dict in
            sorted(ll_dict_list_enumerated, key=itemgetter(0))
        ]
        plotdata = {}
        keys = ll_dict_list[0].keys()  # look at first dict to fix keys
        for k in keys:
            z = -2 * np.array([ll_dict[k] for ll_dict in ll_dict_list]).reshape((steps, steps))
            plotdata[k] = {'x': x, 'y': y, 'z': z}
        return plotdata

    def chi2_min(self,
                 wc_fct,
                 scale,
                 methods = ('SLSQP', 'MIGRAD', 'L-BFGS-B'),
                 include_likelihoods=None,
                 exclude_likelihoods=None,
                 plotdata=None,
                 initial_guesses=None,
                 n=None,
                 threads=1,
                 pool=None):
        """Find the minimum of -2*log-likelihood for a given function of Wilson
           coefficients and a scale.

        Parameters:

        - `wc_fct`: function with either n>=1 arguments or one argument being
          an array of length n>1 and which returns a dictionary with Wilson
          coefficients.
        - `scale`: either a function returning the renormalization scale in GeV,
          or a numerical value fixing the scale. If it is a function, it must
          have either n>=1 arguments or one argument being an array of length
          n>1.
        - methods: tuple of methods to try consecutively. (default:
          `('SLSQP', 'MIGRAD', 'L-BFGS-B')`)
        - include_likelihoods: a list of strings specifying the likelihoods
          to be included (default: all of them).
        - exclude_likelihoods: a list of strings specifying the likelihoods to
          be excluded (default: none of them).
        - `plotdata`: the result of `plot_data_2d` that will be used for
          extracting the initial guesses for the minimization in the 2D case
          (default: None)
        - `initial_guesses`: a dictionary with initial guesses for the
          minimization. The keys are strings with the names of the individual
          likelihoods, the values are arrays (or lists) of length n. This
          overrides initial guesses extracted from `plotdata` (default: None)
        - `n`: number of variables. Has to be provided only if `wc_fct` has a
           single argument (an array of length n) and neither `plotdata` nor
          `initial_guesses` is given. (default: None)
        - `threads`: number of threads for parallel computation (default: 1)
        - `pool`: either `None` or `pool` object for parallel computation. If
          `pool` object is provided, `threads` is ignored. (default: None)

        Returns:

        A dictionary of the  form
        `{'likelihood_A': dat_A, 'likelihood_B': dat_B, ...}`
        where `'likelihood_A'` etc. are the names of the sub- and custom
        likelihoods (as return by `GlobalLikelihoodPoint.log_likelihood_dict`)
        and `dat_A` etc. are dictionaries with the keys `z_min`, `coords_min`,
        where the values of `z_min` and `coords_min` are a number and an array
        of length n, respectively.
        """
        if include_likelihoods is not None and exclude_likelihoods is not None:
            raise ValueError("include_likelihoods and exclude_likelihoods "
                             "should not be specified simultaneously.")
        if isinstance(scale,Number):
            scale_fct = partial(_scale_fct_fixed, scale=scale)
        else:
            scale_fct = scale
        likelihoods = {
            k for k in self._all_likelihoods.keys()
            if ((include_likelihoods is None and exclude_likelihoods is None)
            or (include_likelihoods is not None and k in include_likelihoods)
            or (exclude_likelihoods is not None and k not in exclude_likelihoods))
        }
        n_fct = len(inspect.getfullargspec(wc_fct).args)
        if plotdata is not None:
            n_args = 2
            if n is not None:
                warnings.warn(f"Since `plotdata` is provided, `n={n}` "
                              " is ignored.")
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
            for k in _initial_guesses.keys():
                x,y,z = (plotdata[k][i] for i in 'xyz')
                minimum = (z == np.min(z))
                _initial_guesses[k] = [np.median(x[minimum]), np.median(y[minimum])]
            if initial_guesses is not None:
                _initial_guesses.update(initial_guesses)
        elif initial_guesses is not None:
            if n is not None:
                warnings.warn(f"Since `initial_guesses` is provided, `n={n}` "
                              " is ignored.")
            n_args = len(next(iter(initial_guesses.values())))
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
            _initial_guesses.update(initial_guesses)
        elif n_fct > 1:
            n_args = n_fct
            if n is not None:
                warnings.warn(f"Since `wc_fct` has {n_fct} arguments, `n={n}` "
                              " is ignored.")
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
        elif n is not None:
            n_args = n
            _initial_guesses = {k: np.zeros(n_args) for k in likelihoods}
        else:
            raise ValueError(
                'The number of variables `n` has to be provided as an argument '
                'if `wc_fct` has a single argument (which can be an array of '
                'length n) and neither `plotdata` nor `initial_guesses` is '
                'given.'
            )
        _initial_guesses = list(_initial_guesses.items())

        array_input = n_args != n_fct
        best_fit_point = partial(
            _best_fit_point,
            gl=self,
            wc_fct=wc_fct,
            scale_fct=scale_fct,
            array_input=array_input,
            methods=methods,
        )
        bf_list = multithreading_map(best_fit_point, _initial_guesses,
            threads=threads, pool=pool)
        bf_dict = dict(list(bf_list))
        return bf_dict


def _scale_fct_fixed(*args, scale=0):
    """
    This is a helper function that is necessary because multiprocessing requires
    a picklable (i.e. top-level) object for parallel computation.
    """
    return scale

def _log_likelihood_2d(xy_enumerated, gl, wc_fct, scale_fct):
    """Compute the likelihood on a 2D grid of 2 Wilson coefficients.

    This function is necessary because multiprocessing requires a picklable
    (i.e. top-level) object for parallel computation.
    """
    number, (x, y) = xy_enumerated
    pp = gl.parameter_point(wc_fct(x, y), scale_fct(x, y))
    ll_dict = pp.log_likelihood_dict()
    return (number, ll_dict)

def _best_fit_point(initial_guess, gl, wc_fct, scale_fct, array_input, methods):
    llh_name, x0 = initial_guess
    llh = (gl.fast_likelihoods.get(llh_name)
           or gl.likelihoods.get(llh_name)
           or gl.custom_likelihoods.get(llh_name)
           or (_global_llh(gl) if llh_name == 'global' else None))
    llh_sm = (0 if llh_name == 'global' else gl.log_likelihood_sm[llh_name])
    if array_input:
        def chi2(x):
            w = gl.get_wilson(wc_fct(x), scale_fct(x))
            gp = gl.parameter_point(w)
            try:
                res = -2*(llh.log_likelihood(gp.par_dict_np, w, delta=True)-llh_sm)
            except ValueError as e:
                if (
                    'The extraction of CKM elements failed.' in str(e)
                    or
                    'math domain error' in str(e)
                ):
                    res = np.inf
                else:
                    raise
            return res
    else:
        def chi2(x):
            w = gl.get_wilson(wc_fct(*x), scale_fct(*x))
            gp = gl.parameter_point(w)
            try:
                res = -2*(llh.log_likelihood(gp.par_dict_np, w, delta=True)-llh_sm)
            except ValueError as e:
                if (
                    'The extraction of CKM elements failed.' in str(e)
                    or
                    'math domain error' in str(e)
                ):
                    res = np.inf
                else:
                    raise
            return res
    try:
        res = minimize_robust(chi2, x0, methods=methods)
        if not res.success:
            x = [np.nan]*len(x0)
            z = np.nan
            warnings.warn("Optimization failed during computation of best-fit point of {}: {}"
            ''.format(llh_name, res.message))
        else:
            x = res.x
            z = res.fun
    except Exception as e:
        x = [np.nan]*len(x0)
        z = np.nan
        warnings.warn('\nERROR during computation of best-fit point of {}:\n{}'
                      ''.format(llh_name,e))
    return (llh_name, {'coords_min':np.array(x), 'z_min':z})


class _global_llh(object):
    def __init__(self, gl):
        self.gl = gl
    def log_likelihood(self, par_dict, w, delta):
        gp = self.gl.parameter_point(w)
        return gp.log_likelihood_global()


class CustomLikelihood(object):
    def __init__(self, likelihood, observables):
        if set(observables) - likelihood.observables:
            raise ValueError(
                'The following observables are not part of any included '
                '(fast)likelihood and thus cannot be used in a custom '
                'likelihood: {}.'.format(', '.join(
                    str(obs) for obs
                    in set(observables) - likelihood.observables
                ))
            )
        self.likelihood = likelihood
        self.observables = set(observables)
        self.exclude_obs = self._get_exclude_obs_dict()

    def _get_exclude_obs_dict(self):
        """Get a dictionary with observables to be excluded from each
        (Fast)Likelihood instance."""
        exclude_obs = {}
        for lhs_or_flhs in (self.likelihood.likelihoods,
                            self.likelihood.fast_likelihoods):
            for lh_name, lh in lhs_or_flhs.items():
                exclude_observables = set(lh.observables) - self.observables
                if set(lh.observables) != exclude_observables:
                    exclude_obs[lh_name] = exclude_observables
        return exclude_obs

    def log_likelihood(self, par_dict, wc_obj, delta=False):
        custom_log_likelihood = 0
        for lh_name, exclude_observables in self.exclude_obs.items():
            lh = (self.likelihood.fast_likelihoods.get(lh_name)
                  or self.likelihood.likelihoods.get(lh_name))
            custom_log_likelihood += lh.log_likelihood(
                par_dict, wc_obj, delta=delta,
                exclude_observables=exclude_observables
            )
        return custom_log_likelihood

    def get_number_observations(self):
        """Get the number of observations, defined as individual measurements
        of observables."""
        nobs = 0
        for llh_name, exclude_observables in self.exclude_obs.items():
            if llh_name in self.likelihood.fast_likelihoods:
                flh = self.likelihood.fast_likelihoods[llh_name]
                nobs += len(set(flh.observables) - set(exclude_observables or []))
            else:
                lh = self.likelihood.likelihoods[llh_name]
                ml =  lh.measurement_likelihood
                nobs += ml.get_number_observations(
                    exclude_observables=exclude_observables)
        return nobs


class GlobalLikelihoodPoint(object):
    """Class representing the properties of the likelihood function at a
    specific point in parameter space.

    Attributes:

    - `log_likelihood_dict`: dictionary with individual contributions
    to the log-likelihood
    - `value`: Return the numerical values of the global log-likelihood
    compared to the SM value (can also be acessed with `float(self)`)

    Methods:

    - `get_obstable`: return a pandas data frame with the values and pulls
    for each individual observable, given the Wilson coefficients
    """

    def __init__(self, likelihood, w,
                 fix_ckm=False):
        """Initialize the `GlobalLikelihoodPoint` instance.

        Parameters:
        - likelihood: an instance of `GlobalLikelihood`
        - w: an instance of `wilson.Wilson`
        - fix_ckm: If False (default), automatically determine the CKM elements
          in the presence of new physics in processes used to determine these
          elements in the SM. If set to True, the CKM elements are fixed to
          their SM values, which can lead to inconsistent results, but also
          to a significant speedup in specific cases.
        """
        self.likelihood = likelihood
        likelihood._check_sm_cov_loaded()
        self.w_input = w
        self.fix_ckm = fix_ckm
        self._w = None
        self._obstable_tree_cache = None
        self._log_likelihood_dict = None
        self._par_dict_np = None

    @property
    def w(self):
        if self._w is None:
            w = self.w_input
            opt = w.get_option('parameters')
            par = self.par_dict_np
            for p in ['Vus', 'Vcb', 'Vub', 'delta']:
                opt[p] = par[p]
            w.set_option('parameters', opt)
            self._w = w
        return self._w

    def get_ckm_np(self):
        """return the values of the four "true" CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta`, extracted from the four input observables
        for this parameter point in Wilson coefficient space."""
        scheme = self.likelihood._ckm_scheme
        try:
            Vus, Vcb, Vub, delta = scheme.ckm_np(self.w_input)
        except ValueError:
            # this happens mostly when the formulas result in |cos(delta)| > 1
            raise ValueError("The extraction of CKM elements failed. Too large NP effects?")
        return {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'delta': delta}

    @property
    def par_dict_np(self):
        """Return the dictionary of parameters where the four CKM parameters
        `Vus`, `Vcb`, `Vub`, `delta` have been replaced by their
        "true" values as extracted from the four input observables.

        Note that if `fix_ckm` is set to `True`, this method actually
        returns the SM values."""
        if self.fix_ckm:
            return self.likelihood.par_dict_sm
        if self._par_dict_np is None:
            par_dict_np = self.likelihood.par_dict_default.copy()
            par_dict_np.update(self.get_ckm_np())
            self._par_dict_np = par_dict_np
        return self._par_dict_np

    def _delta_log_likelihood(self):
        """Compute the delta log likelihood for the individual likelihoods"""
        ll = self.likelihood._log_likelihood(self.par_dict_np, self.w)
        for name in ll:
            ll[name] -= self.likelihood.log_likelihood_sm[name]
        ll['global'] = sum([v for k, v in ll.items() if 'custom_' not in k])
        return ll

    def log_likelihood_dict(self):
        """Return a dictionary with the delta log likelihood values
        for the individual contributions.

        Cached after the first call."""
        if self._log_likelihood_dict is None:
            self._log_likelihood_dict = self._delta_log_likelihood()
        return self._log_likelihood_dict

    def log_likelihood_global(self):
        """Return the value of the global delta log likelihood.

        Cached after the first call. Corresponds to the `global` key of
        the dictionary returned by `log_likelihood_dict`."""
        return self.log_likelihood_dict()['global']

    def pvalue_dict(self, n_par=0):
        r"""Dictionary of $p$ values of sublikelihoods given the number `n_par`
        of free parameters (default 0)."""
        nobs = self.likelihood.number_observations_dict()
        chi2 = self.chi2_dict()
        return {k: pvalue(chi2[k], dof=max(1, nobs[k] - n_par)) for k in chi2}

    def chi2_dict(self):
        r"""Dictionary of total $\chi^2$ values of each sublikelihood.

        $$\chi^2 = -2 (\ln L + \ln L_\text{SM})$$
        """
        ll = self.log_likelihood_dict()
        llsm = self.likelihood._log_likelihood_sm.copy()
        llsm['global'] = sum([v for k, v in llsm.items() if 'custom_' not in k])
        return {k: -2 * (ll[k] + llsm[k]) for k in ll}

    @property
    def _obstable_tree(self):
        if not self._obstable_tree_cache:
            llh = self.likelihood
            info = copy(llh.obstable_sm)
            for flh_name, flh in llh.fast_likelihoods.items():
                # loop over fast likelihoods: they only have a single "measurement"
                m = flh.pseudo_measurement
                ml = flh.full_measurement_likelihood
                pred = ml.get_predictions_par(self.par_dict_np, self.w)
                for i, obs in enumerate(flh.observables):
                    info[obs]['theory'] = pred[obs]
                    ll_central = info[obs]['ll_central']
                    ll_sm = info[obs]['ll_sm']
                    ll = m.get_logprobability_single(obs, pred[obs])
                    # DeltaChi2 is -2*DeltaLogLikelihood
                    info[obs]['pull exp.'] = pull(-2 * (ll - ll_central), dof=1)
                    s = -1 if ll > ll_sm else 1
                    info[obs]['pull SM'] = s * pull(-2 * (ll - ll_sm), dof=1)
            for lh_name, lh in llh.likelihoods.items():
                # loop over "normal" likelihoods
                ml = lh.measurement_likelihood
                pred = ml.get_predictions_par(self.par_dict_np, self.w)
                for i, obs in enumerate(lh.observables):
                    info[obs]['theory'] = pred[obs]
                    ll_central = info[obs]['ll_central']
                    ll_sm = info[obs]['ll_sm']
                    p_comb = info[obs]['exp. PDF']
                    ll = p_comb.logpdf([pred[obs]])
                    if ll == -np.inf:
                        ll = -1e100
                    info[obs]['pull exp.'] = pull(-2 * (ll - ll_central), dof=1)
                    s = -1 if ll > ll_sm else 1
                    info[obs]['pull SM'] = s * pull(-2 * (ll - ll_sm), dof=1)
            self._obstable_tree_cache = info
        return self._obstable_tree_cache

    def obstable(self, min_pull_exp=0, sort_by='pull exp.', ascending=None,
                 min_val=None, max_val=None):
        r"""Return a pandas data frame with the central values and uncertainties
        as well as the pulls with respect to the experimental and the SM values for each observable.

        The pull is defined is $\sqrt(|-2\ln L|)$. Note that the global
        likelihood is *not* simply proportional to the sum of squared pulls
        due to correlations.
        """
        sort_keys = ['name', 'exp. unc.', 'experiment', 'pull SM', 'pull exp.',
                     'th. unc.', 'theory']
        if sort_by not in sort_keys:
            raise ValueError(
                "'{}' is not an allowed value for sort_by. Allowed values are "
                "'{}', and '{}'.".format(sort_by, "', '".join(sort_keys[:-1]),
                                         sort_keys[-1])
            )
        info = self._obstable_tree
        subset = None
        if sort_by == 'pull exp.':
            # if sorted by pull exp., use descending order as default
            if ascending is None:
                ascending = False
            if min_val is not None:
                min_val = max(min_pull_exp, min_val)
            else:
                min_val = min_pull_exp
        elif min_pull_exp != 0:
            subset = lambda row: row['pull exp.'] >= min_pull_exp
        # if sorted not by pull exp., use ascending order as default
        if ascending is None:
            ascending = True
        info = self._obstable_filter_sort(info, sortkey=sort_by,
                                          ascending=ascending,
                                          min_val=min_val, max_val=max_val,
                                          subset=subset)
        # create DataFrame
        df = pd.DataFrame(info).T
        # if df has length 0 (e.g. if min_pull is very large) there are no
        # columns that could be removed
        if len(df) >0:
            # remove columns that are only used internal and should not be
            # included in obstable
            del(df['inspire'])
            del(df['lh_name'])
            del(df['name'])
            del(df['exp. PDF'])
            del(df['ll_central'])
            del(df['ll_sm'])
        return df

    @staticmethod
    def _obstable_filter_sort(info, sortkey='name', ascending=True,
                              min_val=None, max_val=None,
                              subset=None, max_rows=None):
        # impose min_val and max_val
        if min_val is not None:
            info = {obs:row for obs,row in info.items()
                    if row[sortkey] >= min_val}
        if max_val is not None:
            info = {obs:row for obs,row in info.items()
                    if row[sortkey] <= max_val}
        # get only subset:
        if subset is not None:
            info = {obs:row for obs,row in info.items() if subset(row)}
        # sort
        info = OrderedDict(sorted(info.items(), key=lambda x: x[1][sortkey],
                                  reverse=(not ascending)))
        # restrict number of rows per tabular to max_rows
        if max_rows is None or len(info)<=max_rows:
            return info
        else:
            info_list = []
            for n in range(ceil(len(info)/max_rows)):
                info_n = OrderedDict((obs,row)
                                    for i,(obs,row) in enumerate(info.items())
                                    if i>=n*max_rows and i<(n+1)*max_rows)
                info_list.append(info_n)
            return info_list


==> anc/smelli-master/smelli/data/cache/save_covariances.err <==
INFO:root:Computing covariances with N=5000 and 70 threads
44559.59user 1404.85system 15:17.61elapsed 5009%CPU (0avgtext+0avgdata 524844maxresident)k
0inputs+816outputs (0major+10092791minor)pagefaults 0swaps


==> anc/smelli-master/smelli/data/cache/save_covariances.py <==
#! /usr/bin/env python3

"""Standalone helper script to re-generate the SM covariance data files."""

import argparse
import logging
import sys
logging.basicConfig(level=logging.INFO)

DEFAULT_ckm_scheme = 'CKMSchemeRmuBtaunuBxlnuDeltaM'

def main(argv):
    parser = argparse.ArgumentParser(description='Recompute and save the SM covariances to the working directory.')
    parser.add_argument('-n', type=int, default=5000,
                        help='Number of evaluations (default 5000)')
    parser.add_argument('-t', type=int, default=1,
                        help='Number of threads (default 1)')
    parser.add_argument('-f', action='store_true',
                        help='Force recomputation (default false)')
    parser.add_argument('-s', type=str, default=DEFAULT_ckm_scheme,
                        help="Name of CKM scheme (default {})".format(
                        DEFAULT_ckm_scheme))
    parser.add_argument('--fix_ckm', action='store_true',
                        help='Fix CKM values to their SM values (default false)')

    args = parser.parse_args()

    from smelli import GlobalLikelihood
    gl = GlobalLikelihood(ckm_scheme=args.s, fix_ckm=args.fix_ckm)

    logging.info("Computing covariances with N={} and {} threads".format(args.n, args.t))

    gl.make_measurement(N=args.n, threads=args.t, force=args.f)
    gl.save_sm_covariances('.')


if __name__ == '__main__':
    main(sys.argv)


==> anc/smelli-master/smelli/data/test/wcxf.yaml <==
eft: SMEFT
basis: Warsaw
scale: 1000
values:
  phiD: 1e-10
  lq1_3323: 1e-7


==> anc/smelli-master/smelli/data/yaml/fast_likelihood_leptons.yaml <==
name: Fast Likelihood Lepton Sector
observables: !include_merge_list
  # tau->nuff and tau->Pnu
  - observables_taucc.yaml
  # a_l
  - observables_g-2.yaml
include_measurements: !include_merge_list
  - measurements_leptons.yaml


==> anc/smelli-master/smelli/data/yaml/fast_likelihood_quarks.yaml <==
name: Fast Likelihood Quark Sector
observables: !include_merge_list
  # b->sll
  - observables_bkstarmumu_atlas_p.yaml
  - observables_bkstarmumu_br.yaml
  - observables_bkstarmumu_cdf.yaml
  - observables_bkstarmumu_cms.yaml
  - observables_bkstarmumu_lhcb.yaml
  - observables_bpkstarmumu_lhcb.yaml
  - observables_lambdablambdall_br.yaml
  - observables_lambdablambdall_afb.yaml
  - observables_bsmumu.yaml
  - observables_bsee.yaml
  - observables_bsgamma.yaml
  - observables_bsphimumu.yaml
  - observables_xsee.yaml
  - observables_bkstaree_lhcb.yaml
  # b->ulnu
  - observables_bulnu_lfu.yaml
  # DF=2
  - observables_df2.yaml
  # K
  - observables_k.yaml
  - observables_sulnu.yaml
  # u->dlnu
  - observables_n.yaml
  - observables_beta.yaml
  - observables_udlnu.yaml
include_measurements: !include_merge_list
  - measurements_quarks.yaml


==> anc/smelli-master/smelli/data/yaml/fast_likelihood_quarks_fixckm.yaml <==
name: Fast Likelihood Quark Sector
observables: !include_merge_list
  # b->sll
  - observables_bkstarmumu_atlas_p.yaml
  - observables_bkstarmumu_br.yaml
  - observables_bkstarmumu_cdf.yaml
  - observables_bkstarmumu_cms.yaml
  - observables_bkstarmumu_lhcb.yaml
  - observables_bpkstarmumu_lhcb.yaml
  - observables_lambdablambdall_br.yaml
  - observables_lambdablambdall_afb.yaml
  - observables_bsmumu.yaml
  - observables_bsee.yaml
  - observables_bsgamma.yaml
  - observables_bsphimumu.yaml
  - observables_xsee.yaml
  - observables_bkstaree_lhcb.yaml
  # b->ulnu
  - observables_bulnu_lfu.yaml
  # DF=2
  - observables_df2.yaml
  # K
  - observables_k.yaml
  - observables_sulnu.yaml
  # u->dlnu
  - observables_n.yaml
  - observables_beta.yaml
  - observables_udlnu.yaml
  # CKM input observables
  - observables_ckm_input.yaml
include_measurements: !include_merge_list
  - measurements_quarks.yaml
  - measurements_fixckm.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_bcpv.yaml <==
observables: !include_merge_list
  # B->K*ll CP asymmetries
  - observables_bkstarmumu_lhcb_a.yaml
include_measurements: !include_merge_list
  - measurements_bcpv.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_bqnunu.yaml <==
observables: !include_merge_list
  # b->qnunu
  - observables_bqnunu.yaml
include_measurements: !include_merge_list
  - measurements_bqnunu.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_eeww.yaml <==
observables: !include_merge_list
  - observables_eeww.yaml
include_measurements: !include_merge_list
  - measurements_eeww.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_ewpt.yaml <==
observables: !include_merge_list
  - observables_ewpt.yaml
include_measurements: !include_merge_list
  - measurements_ewpt.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_higgs.yaml <==
observables: !include_merge_list
  - observables_higgs.yaml
include_measurements: !include_merge_list
  - measurements_higgs.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_lept.yaml <==
observables:
  - R_trident
include_measurements: !include_merge_list
  - measurements_lept.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_lfu_fccc.yaml <==
observables: !include_merge_list
  # b->clnu
  - observables_bctaunu_other.yaml
  - observables_bctaunu_diff.yaml
  # u->dlnu
  - observables_udlnu_lfu.yaml
  # K LFU
  - observables_klfu.yaml
include_measurements: !include_merge_list
  - measurements_lfu_fccc.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_lfu_fcnc.yaml <==
observables: !include_merge_list
  # b->sll
  - observables_rkstar.yaml
  - observables_rk.yaml
  - observables_bkstarll_lfu.yaml
  # b->qtautau
  - observables_bqtautau.yaml
include_measurements: !include_merge_list
  - measurements_lfu_fcnc.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_lfv.yaml <==
observables: !include_merge_list
  # b->qll'
  - observables_blfv.yaml
  # s->dll'
  - observables_klfv.yaml
  # l->l'X and mu-e conversion on nuclei
  - observables_lfv.yaml
include_measurements: !include_merge_list
  - measurements_lfv.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_rd_rds.yaml <==
observables: !include_merge_list
  # RD
  - observables_rd.yaml
  # RD*
  - observables_rds.yaml
include_measurements: !include_merge_list
  - measurements_rd_rds.yaml


==> anc/smelli-master/smelli/data/yaml/likelihood_zlfv.yaml <==
observables: !include_merge_list
  # Z->ll'
  - observables_zlfv.yaml
include_measurements: !include_merge_list
  - measurements_zlfv.yaml


==> anc/smelli-master/smelli/data/yaml/measurements_bcpv.yaml <==
- LHCb B->K*mumu 2015 A 1.1-6
- LHCb B->K*mumu 2015 A 15-19


==> anc/smelli-master/smelli/data/yaml/measurements_bqnunu.yaml <==
- BaBar B->Knunu SL 2010
- BaBar B->Knunu had 2013
- Belle B->hnunu SL 2017
- Belle B->hnunu had 2013


==> anc/smelli-master/smelli/data/yaml/measurements_eeww.yaml <==
- LEP ee->WW
- LEP ee->WW angular


==> anc/smelli-master/smelli/data/yaml/measurements_ewpt.yaml <==
- ATLAS W->taunu 2020
- A_l LEP
- A_l SLD
- A_s SLD
- D0 W->taunu 1999
- LEP W->leptons
- LEP-SLD
- LEP-SLD cb
- LHCb W->lnu 2016
- PDG Rc
- PDG W width
- m_W ATLAS 2017
- m_W Tevatron


==> anc/smelli-master/smelli/data/yaml/measurements_fixckm.yaml <==
- PDG B->taunu 2018


==> anc/smelli-master/smelli/data/yaml/measurements_higgs.yaml <==
- ATLAS Run 1 h->Zgamma
- ATLAS Run 2 Higgs 80/fb
- ATLAS Run 2 h->Zgamma 36/fb
- ATLAS Run 2 h->mumu 36/fb
- CMS Run 1 h->Zgamma
- CMS Run 2 Higgs 36/fb
- CMS Run 2 h->Zgamma 36/fb
- CMS h->cc 2019
- LHC Run 1 Higgs combination
- LHC Run 1 h->mumu


==> anc/smelli-master/smelli/data/yaml/measurements_lept.yaml <==
- CCFR neutrino trident
- CHARM-II neutrino trident


==> anc/smelli-master/smelli/data/yaml/measurements_leptons.yaml <==
- PDG 2017 tau
- PDG g-2 e tau
- FNAL g-2 combination


==> anc/smelli-master/smelli/data/yaml/measurements_lfu_fccc.yaml <==
- BaBar B->D*taunu shape 2013
- BaBar B->Dtaunu shape 2013
- Belle 2018 B->D*taunu FL
- Belle B->D*taunu shape 2015
- Belle B->Dtaunu shape 2015
- LEP Bc->taunu
- PDG 2015
- PiENu pi->enu 2015


==> anc/smelli-master/smelli/data/yaml/measurements_lfu_fcnc.yaml <==
- BaBar BKtautau 2016
- BaBar Btautau 2005
- Belle B->K*mumu LFU 2016
- Belle RK 2019
- Belle RK* 2019
- LHCb B->tautau 2017
- LHCb RK 2021
- LHCb RK* 2017
- LHCb RKS 2021
- LHCb RKstplus 2021


==> anc/smelli-master/smelli/data/yaml/measurements_lfv.yaml <==
- BaBar B+->htaul 2012
- BaBar B->Kll LFV 2016
- BaBar B->ll' 2008
- BaBar B->pill LFV 2007
- Belle 2010 tau->lll
- Belle B->K*emu 2018
- LHCb B->Kll LFV 2019
- LHCb B->Kmutau 2020
- LHCb B->ll' 2017
- LHCb B->taumu 2019
- PDG 2017 mu LFV
- PDG 2017 tau LFV
- PDG 2018 Kll
- Sindrum II Ti 1993
- Sindrum II Au 2006


==> anc/smelli-master/smelli/data/yaml/measurements_quarks.yaml <==
- ATLAS B->K*mumu 2017 FL
- ATLAS B->K*mumu 2017 P1
- ATLAS B->K*mumu 2017 P4p
- ATLAS B->K*mumu 2017 P5p
- AS combination Bs->mumu 2021
- CMS Bs->mumu effective lifetime 2019
- LHCb Bs->mumu effective lifetime 2021
- B->Xgamma WA 2017
- BaBar B->Xll 2013
- Belle B0->pitaunu 2015 total BR
- Belle phigamma 2014
- CDF B+->K*mumu 2012
- CDF B+>Kmumu 2012
- CDF B0->K*mumu AFB 2012
- CDF B0->K*mumu BR 2012
- CDF B0->K*mumu FL 2012
- CDF B0->Kmumu 2012
- CDF Bs->phimumu 2012
- CMS B->K*mumu 2013 combined with 2015
- CMS B->K*mumu 2013 combined with 2015 BR
- CMS B->K*mumu 2015 4.3-6
- CMS B->K*mumu 2015 4.3-6 BR
- CMS B->K*mumu 2017 P1
- CMS B->K*mumu 2017 P5p
- Ft(0+) Hardy/Towner 2014
- HFAG K*gamma summer 2015
- HFAG UT summer 2015
- HFAG acp 2016
- HFAG osc summer 2015
- HFAG rad 2014
- HFLAV D mixing 2019
- HFLAV rad 2018
- ISTRA+ Kl3 2003
- K+->pinunu E949 2009
- K+->pinunu NA62 2019
- KL->pinunu KOTO 2018
- LHCb B+->K*mumu 2020 P 0.1-0.98
- LHCb B+->K*mumu 2020 P 1.1-2.5
- LHCb B+->K*mumu 2020 P 15-19
- LHCb B+->K*mumu 2020 P 2.5-4
- LHCb B+->K*mumu 2020 P 4-6
- LHCb B+->K*mumu BR 2014
- LHCb B+->Kmumu BR 2014
- LHCb B->ee 2020
- LHCb B->K*ee 2020
- LHCb B->K*mumu 2020 P 0.1-0.98
- LHCb B->K*mumu 2020 P 1.1-2.5
- LHCb B->K*mumu 2020 P 15-19
- LHCb B->K*mumu 2020 P 2.5-4
- LHCb B->K*mumu 2020 P 4-6
- LHCb B0->K*mumu BR 2016
- LHCb B0->Kmumu BR 2014
- LHCb Bs->phimumu 2021 0.1-0.98 GeV^2
- LHCb Bs->phimumu 2021 1.1-4.0 GeV^2
- LHCb Bs->phimumu 2021 4.0-6.0 GeV^2
- LHCb Bs->phimumu 2021 15.0-18.9 GeV^2
- LHCb Bs->phimumu BR 2021
- LHCb KS->mumu 2019
- LHCb Lambdab->Lambdamumu 2015 BR
- LHCb Lambdab->Lambdamumu 2018
- LHCb phigamma 2019
- LHCb rad 2012
- Mostovoi lambda_n 2001
- Moulson Kl3 averages 2014
- Neutron A parameter PERKEO II 2012
- Neutron A parameter PERKEO III 2018
- Neutron A parameter UCNA 2017
- Neutron averages GACS 2018 1
- Neutron averages GACS 2018 2
- PDG 2015
- PDG 2018 Kll
- PDG epsp/eps
- PDG kaon CPV
- aCORN atilde_n 2017
- nTRV R_n 2011


==> anc/smelli-master/smelli/data/yaml/measurements_rd_rds.yaml <==
- BaBar RD 2012
- Belle B->D*lnu 2018 untagged
- Belle RD had 2015
- Belle RD* had 2016
- Belle RD* sl 2019
- Belle Rmue(B->D*lnu) 2017
- LHCb RD* 2015
- LHCb RD* 2017


==> anc/smelli-master/smelli/data/yaml/measurements_zlfv.yaml <==
- ATLAS Z LFV 2014
- ATLAS Z->taul 2020
- DELPHI Z LFV
- OPAL Z LFV


==> anc/smelli-master/smelli/data/yaml/observables_bclnu_lfu.yaml <==
- Rmue(B->D*lnu)
- Rtaul(B->D*lnu)
- Rtaul(B->Dlnu)
- Rtaumu(B->D*lnu)
- BR(Bc->taunu)
- FLtot(B0->D*taunu)


==> anc/smelli-master/smelli/data/yaml/observables_bctaunu_diff.yaml <==
# Belle bins
- name: <BR>/BR(B->Dtaunu)
  q2min: 4.0
  q2max: 4.53
- name: <BR>/BR(B->Dtaunu)
  q2min: 4.53
  q2max: 5.07
- name: <BR>/BR(B->Dtaunu)
  q2min: 5.07
  q2max: 5.6
- name: <BR>/BR(B->Dtaunu)
  q2min: 5.6
  q2max: 6.13
- name: <BR>/BR(B->Dtaunu)
  q2min: 6.13
  q2max: 6.67
- name: <BR>/BR(B->Dtaunu)
  q2min: 6.67
  q2max: 7.2
- name: <BR>/BR(B->Dtaunu)
  q2min: 7.2
  q2max: 7.73
- name: <BR>/BR(B->Dtaunu)
  q2min: 7.73
  q2max: 8.27
- name: <BR>/BR(B->Dtaunu)
  q2min: 8.27
  q2max: 8.8
- name: <BR>/BR(B->Dtaunu)
  q2min: 8.8
  q2max: 9.33
- name: <BR>/BR(B->Dtaunu)
  q2min: 9.33
  q2max: 9.86
- name: <BR>/BR(B->Dtaunu)
  q2min: 9.86
  q2max: 10.4
- name: <BR>/BR(B->Dtaunu)
  q2min: 10.4
  q2max: 10.93
- name: <BR>/BR(B->Dtaunu)
  q2min: 10.93
  q2max: 11.47
- name: <BR>/BR(B->Dtaunu)
  q2min: 11.47
  q2max: 12.0
- name: <BR>/BR(B->D*taunu)
  q2min: 4.0
  q2max: 4.53
- name: <BR>/BR(B->D*taunu)
  q2min: 4.53
  q2max: 5.07
- name: <BR>/BR(B->D*taunu)
  q2min: 5.07
  q2max: 5.6
- name: <BR>/BR(B->D*taunu)
  q2min: 5.6
  q2max: 6.13
- name: <BR>/BR(B->D*taunu)
  q2min: 6.13
  q2max: 6.67
- name: <BR>/BR(B->D*taunu)
  q2min: 6.67
  q2max: 7.2
- name: <BR>/BR(B->D*taunu)
  q2min: 7.2
  q2max: 7.73
- name: <BR>/BR(B->D*taunu)
  q2min: 7.73
  q2max: 8.27
- name: <BR>/BR(B->D*taunu)
  q2min: 8.27
  q2max: 8.8
- name: <BR>/BR(B->D*taunu)
  q2min: 8.8
  q2max: 9.33
- name: <BR>/BR(B->D*taunu)
  q2min: 9.33
  q2max: 9.86
- name: <BR>/BR(B->D*taunu)
  q2min: 9.86
  q2max: 10.4
- name: <BR>/BR(B->D*taunu)
  q2min: 10.4
  q2max: 10.93
# BaBar bins
- name: <BR>/BR(B->Dtaunu)
  q2min: 4.0
  q2max: 4.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 4.5
  q2max: 5.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 5.0
  q2max: 5.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 5.5
  q2max: 6.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 6.0
  q2max: 6.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 6.5
  q2max: 7.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 7.0
  q2max: 7.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 7.5
  q2max: 8.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 8.0
  q2max: 8.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 8.5
  q2max: 9.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 9.0
  q2max: 9.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 9.5
  q2max: 10.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 10.0
  q2max: 10.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 10.5
  q2max: 11.0
- name: <BR>/BR(B->Dtaunu)
  q2min: 11.0
  q2max: 11.5
- name: <BR>/BR(B->Dtaunu)
  q2min: 11.5
  q2max: 12.0
- name: <BR>/BR(B->D*taunu)
  q2min: 4.0
  q2max: 4.5
- name: <BR>/BR(B->D*taunu)
  q2min: 4.5
  q2max: 5.0
- name: <BR>/BR(B->D*taunu)
  q2min: 5.0
  q2max: 5.5
- name: <BR>/BR(B->D*taunu)
  q2min: 5.5
  q2max: 6.0
- name: <BR>/BR(B->D*taunu)
  q2min: 6.0
  q2max: 6.5
- name: <BR>/BR(B->D*taunu)
  q2min: 6.5
  q2max: 7.0
- name: <BR>/BR(B->D*taunu)
  q2min: 7.0
  q2max: 7.5
- name: <BR>/BR(B->D*taunu)
  q2min: 7.5
  q2max: 8.0
- name: <BR>/BR(B->D*taunu)
  q2min: 8.0
  q2max: 8.5
- name: <BR>/BR(B->D*taunu)
  q2min: 8.5
  q2max: 9.0
- name: <BR>/BR(B->D*taunu)
  q2min: 9.0
  q2max: 9.5
- name: <BR>/BR(B->D*taunu)
  q2min: 9.5
  q2max: 10.0
- name: <BR>/BR(B->D*taunu)
  q2min: 10.0
  q2max: 10.5
- name: <BR>/BR(B->D*taunu)
  q2min: 10.5
  q2max: 11.0


==> anc/smelli-master/smelli/data/yaml/observables_bctaunu_other.yaml <==
- BR(Bc->taunu)
- FLtot(B0->D*taunu)


==> anc/smelli-master/smelli/data/yaml/observables_beta.yaml <==
- Ft(10C)
- Ft(14O)
- Ft(22Mg)
- Ft(26mAl)
- Ft(34Cl)
- Ft(34Ar)
- Ft(38mK)
- Ft(38Ca)
- Ft(42Sc)
- Ft(46V)
- Ft(50Mn)
- Ft(54Co)
- Ft(62Ga)
- Ft(74Rb)


==> anc/smelli-master/smelli/data/yaml/observables_bkstaree_lhcb.yaml <==
- name: <P2>(B0->K*ee)
  q2min: 0.000784
  q2max: 0.257
- name: <FL>(B0->K*ee)
  q2min: 0.000784
  q2max: 0.257
- name: <P1>(B0->K*ee)
  q2min: 0.000784
  q2max: 0.257
- name: <ATIm>(B0->K*ee)
  q2min: 0.000784
  q2max: 0.257


==> anc/smelli-master/smelli/data/yaml/observables_bkstarll_lfu.yaml <==
- name: <Dmue_P4p>(B0->K*ll)
  q2min: 1.0
  q2max: 6.0
- name: <Dmue_P4p>(B0->K*ll)
  q2min: 14.18
  q2max: 19.0
- name: <Dmue_P5p>(B0->K*ll)
  q2min: 1.0
  q2max: 6.0
- name: <Dmue_P5p>(B0->K*ll)
  q2min: 14.18
  q2max: 19.0


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_atlas_p.yaml <==
- name: <FL>(B0->K*mumu)
  q2min: 0.04
  q2max: 2
- name: <FL>(B0->K*mumu)
  q2min: 2
  q2max: 4
- name: <FL>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P1>(B0->K*mumu)
  q2min: 0.04
  q2max: 2
- name: <P1>(B0->K*mumu)
  q2min: 2
  q2max: 4
- name: <P1>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P4p>(B0->K*mumu)
  q2min: 0.04
  q2max: 2
- name: <P4p>(B0->K*mumu)
  q2min: 2
  q2max: 4
- name: <P4p>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P5p>(B0->K*mumu)
  q2min: 0.04
  q2max: 2
- name: <P5p>(B0->K*mumu)
  q2min: 2
  q2max: 4
- name: <P5p>(B0->K*mumu)
  q2min: 4
  q2max: 6


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_br.yaml <==
- name: <dBR/dq2>(B+->K*mumu)
  q2min: 2.0
  q2max: 4.0
- name: <dBR/dq2>(B+->K*mumu)
  q2min: 4.0
  q2max: 6.0
- name: <dBR/dq2>(B+->K*mumu)
  q2min: 15.0
  q2max: 19.0
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 2.5
  q2max: 4.0
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 4.0
  q2max: 6.0
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 15.0
  q2max: 19.0
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 0.1
  q2max: 0.98
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 1.1
  q2max: 2.5
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 2.5
  q2max: 4.0
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 4.0
  q2max: 6.0
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 1.0
  q2max: 6.0
- name: <dBR/dq2>(Bs->phimumu)
  q2min: 15.0
  q2max: 19.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 1.1
  q2max: 2.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 2.0
  q2max: 3.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 3.0
  q2max: 4.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 4.0
  q2max: 5.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 5.0
  q2max: 6.0
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 15.0
  q2max: 22.0
- name: <dBR/dq2>(B0->Kmumu)
  q2min: 2.0
  q2max: 4.0
- name: <dBR/dq2>(B0->Kmumu)
  q2min: 4.0
  q2max: 6.0
- name: <dBR/dq2>(B0->Kmumu)
  q2min: 15.0
  q2max: 22.0
- name: <BR>(B->Xsmumu)
  q2min: 1.0
  q2max: 6.0
- name: <BR>(B->Xsmumu)
  q2min: 14.2
  q2max: 25.0
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 0
  q2max: 2
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 1
  q2max: 2
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <dBR/dq2>(B0->K*mumu)
  q2min: 4.3
  q2max: 6
- name: <dBR/dq2>(B+->K*mumu)
  q2min: 0
  q2max: 2
- name: <dBR/dq2>(B+->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <dBR/dq2>(B0->Kmumu)
  q2min: 0
  q2max: 2
- name: <dBR/dq2>(B0->Kmumu)
  q2min: 2
  q2max: 4.3
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 0
  q2max: 2
- name: <dBR/dq2>(B+->Kmumu)
  q2min: 2
  q2max: 4.3


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_cdf.yaml <==
- name: <FL>(B0->K*mumu)
  q2min: 0
  q2max: 2
- name: <FL>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <AFB>(B0->K*mumu)
  q2min: 0
  q2max: 2
- name: <AFB>(B0->K*mumu)
  q2min: 2
  q2max: 4.3


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_cms.yaml <==
- name: <FL>(B0->K*mumu)
  q2min: 1
  q2max: 2
- name: <FL>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <FL>(B0->K*mumu)
  q2min: 4.3
  q2max: 6
- name: <AFB>(B0->K*mumu)
  q2min: 1
  q2max: 2
- name: <AFB>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <AFB>(B0->K*mumu)
  q2min: 4.3
  q2max: 6
- name: <P1>(B0->K*mumu)
  q2min: 1
  q2max: 2
- name: <P1>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <P1>(B0->K*mumu)
  q2min: 4.3
  q2max: 6
- name: <P5p>(B0->K*mumu)
  q2min: 1
  q2max: 2
- name: <P5p>(B0->K*mumu)
  q2min: 2
  q2max: 4.3
- name: <P5p>(B0->K*mumu)
  q2min: 4.3
  q2max: 6


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_lhcb.yaml <==
- name: <FL>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <FL>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <FL>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <FL>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <FL>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P1>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P1>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P1>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P1>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P1>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P2>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P2>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P2>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P2>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P2>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P3>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P3>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P3>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P3>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P3>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P4p>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P4p>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P4p>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P4p>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P4p>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P5p>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P5p>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P5p>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P5p>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P5p>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P6p>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P6p>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P6p>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P6p>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P6p>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <P8p>(B0->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P8p>(B0->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P8p>(B0->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P8p>(B0->K*mumu)
  q2min: 4
  q2max: 6
- name: <P8p>(B0->K*mumu)
  q2min: 15
  q2max: 19


==> anc/smelli-master/smelli/data/yaml/observables_bkstarmumu_lhcb_a.yaml <==
- name: <A7>(B0->K*mumu)
  q2min: 1.1
  q2max: 6
- name: <A7>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <A8>(B0->K*mumu)
  q2min: 1.1
  q2max: 6
- name: <A8>(B0->K*mumu)
  q2min: 15
  q2max: 19
- name: <A9>(B0->K*mumu)
  q2min: 1.1
  q2max: 6
- name: <A9>(B0->K*mumu)
  q2min: 15
  q2max: 19


==> anc/smelli-master/smelli/data/yaml/observables_blfv.yaml <==
- BR(B+->K*emu)
- BR(B+->K*mue)
- BR(B0->K*emu)
- BR(B0->K*mue)
- BR(B+->Kemu)
- BR(B+->Ketau)
- BR(B+->Kmue)
- BR(B+->Kmutau)
- BR(B+->Ktaue)
- BR(B+->Ktaumu)
- BR(B+->pimutau)
- BR(B+->pitaue)
- BR(B+->pietau)
- BR(B+->pitaumu)
- BR(B0->emu,mue)
- BR(B0->etau,taue)
- BR(B0->mutau,taumu)
- BR(Bs->emu,mue)
- BR(Bs->mutau,taumu)
- BR(B0->piemu,mue)
- BR(B+->piemu,mue)


==> anc/smelli-master/smelli/data/yaml/observables_bpkstarmumu_lhcb.yaml <==
- name: <FL>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <FL>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <FL>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <FL>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <FL>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P1>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P1>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P1>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P1>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P1>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P2>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P2>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P2>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P2>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P2>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P3>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P3>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P3>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P3>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P3>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P4p>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P4p>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P4p>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P4p>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P4p>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P5p>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P5p>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P5p>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P5p>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P5p>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P6p>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P6p>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P6p>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P6p>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P6p>(B+->K*mumu)
  q2min: 15
  q2max: 19
- name: <P8p>(B+->K*mumu)
  q2min: 0.1
  q2max: 0.98
- name: <P8p>(B+->K*mumu)
  q2min: 1.1
  q2max: 2.5
- name: <P8p>(B+->K*mumu)
  q2min: 2.5
  q2max: 4
- name: <P8p>(B+->K*mumu)
  q2min: 4
  q2max: 6
- name: <P8p>(B+->K*mumu)
  q2min: 15
  q2max: 19


==> anc/smelli-master/smelli/data/yaml/observables_bqnunu.yaml <==
- BR(B+->K*nunu)
- BR(B0->K*nunu)
- BR(B+->Knunu)
- BR(B0->Knunu)
- BR(B+->pinunu)
- BR(B0->pinunu)
- BR(B+->rhonunu)
- BR(B0->rhonunu)


==> anc/smelli-master/smelli/data/yaml/observables_bqtautau.yaml <==
- BR(B+->Ktautau)
- BR(B0->tautau)
- BR(Bs->tautau)


==> anc/smelli-master/smelli/data/yaml/observables_bsee.yaml <==
- BR(Bs->ee)
- BR(B0->ee)


==> anc/smelli-master/smelli/data/yaml/observables_bsgamma.yaml <==
- BR(B+->K*gamma)
- BR(B0->K*gamma)
- BR(B->Xsgamma)
- ACP(B->Xgamma)
- BR(B0->K*gamma)/BR(Bs->phigamma)
- BR(Bs->phigamma)
- ADeltaGamma(Bs->phigamma)
- S_phigamma
- S_K*gamma


==> anc/smelli-master/smelli/data/yaml/observables_bsmumu.yaml <==
- BR(Bs->mumu)
- BR(B0->mumu)
- tau_mumu


==> anc/smelli-master/smelli/data/yaml/observables_bsphimumu.yaml <==
- name: <FL>(Bs->phimumu)
  q2min: 0.1
  q2max: 0.98
- name: <FL>(Bs->phimumu)
  q2min: 1.1
  q2max: 4.0
- name: <FL>(Bs->phimumu)
  q2min: 4.0
  q2max: 6.0
- name: <FL>(Bs->phimumu)
  q2min: 15.0
  q2max: 18.9
- name: <S3>(Bs->phimumu)
  q2min: 0.1
  q2max: 0.98
- name: <S3>(Bs->phimumu)
  q2min: 1.1
  q2max: 4.0
- name: <S3>(Bs->phimumu)
  q2min: 4.0
  q2max: 6.0
- name: <S3>(Bs->phimumu)
  q2min: 15.0
  q2max: 18.9
- name: <S4>(Bs->phimumu)
  q2min: 0.1
  q2max: 0.98
- name: <S4>(Bs->phimumu)
  q2min: 1.1
  q2max: 4.0
- name: <S4>(Bs->phimumu)
  q2min: 4.0
  q2max: 6.0
- name: <S4>(Bs->phimumu)
  q2min: 15.0
  q2max: 18.9
- name: <S7>(Bs->phimumu)
  q2min: 0.1
  q2max: 0.98
- name: <S7>(Bs->phimumu)
  q2min: 1.1
  q2max: 4.0
- name: <S7>(Bs->phimumu)
  q2min: 4.0
  q2max: 6.0
- name: <S7>(Bs->phimumu)
  q2min: 15.0
  q2max: 18.9


==> anc/smelli-master/smelli/data/yaml/observables_bulnu_lfu.yaml <==
- BR(B0->pitaunu)
# - BR(B+->taunu)
- BR(B+->enu)
- BR(B+->munu)


==> anc/smelli-master/smelli/data/yaml/observables_ckm_input.yaml <==
- BR(B+->taunu)
- DeltaM_d


==> anc/smelli-master/smelli/data/yaml/observables_df2.yaml <==
# - DeltaM_d
- DeltaM_s
- x12Im_D
- S_psiK
- S_psiphi
- eps_K
# - a_fs_d
# - a_fs_s


==> anc/smelli-master/smelli/data/yaml/observables_eeww.yaml <==
- E: 182.7
  name: R(ee->WW)
- E: 188.6
  name: R(ee->WW)
- E: 191.6
  name: R(ee->WW)
- E: 195.5
  name: R(ee->WW)
- E: 199.5
  name: R(ee->WW)
- E: 201.6
  name: R(ee->WW)
- E: 204.9
  name: R(ee->WW)
- E: 206.6
  name: R(ee->WW)
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.8
  thetamin: -1.0
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.6
  thetamin: -0.8
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.4
  thetamin: -0.6
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.2
  thetamin: -0.4
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.0
  thetamin: -0.2
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.2
  thetamin: 0.0
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.4
  thetamin: 0.2
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.6
  thetamin: 0.4
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.8
  thetamin: 0.6
- E: 182.66
  name: <dR/dtheta>(ee->WW)
  thetamax: 1.0
  thetamin: 0.8
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.8
  thetamin: -1.0
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.6
  thetamin: -0.8
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.4
  thetamin: -0.6
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.2
  thetamin: -0.4
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.0
  thetamin: -0.2
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.2
  thetamin: 0.0
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.4
  thetamin: 0.2
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.6
  thetamin: 0.4
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.8
  thetamin: 0.6
- E: 189.09
  name: <dR/dtheta>(ee->WW)
  thetamax: 1.0
  thetamin: 0.8
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.8
  thetamin: -1.0
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.6
  thetamin: -0.8
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.4
  thetamin: -0.6
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.2
  thetamin: -0.4
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.0
  thetamin: -0.2
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.2
  thetamin: 0.0
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.4
  thetamin: 0.2
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.6
  thetamin: 0.4
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.8
  thetamin: 0.6
- E: 198.38
  name: <dR/dtheta>(ee->WW)
  thetamax: 1.0
  thetamin: 0.8
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.8
  thetamin: -1.0
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.6
  thetamin: -0.8
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.4
  thetamin: -0.6
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: -0.2
  thetamin: -0.4
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.0
  thetamin: -0.2
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.2
  thetamin: 0.0
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.4
  thetamin: 0.2
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.6
  thetamin: 0.4
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 0.8
  thetamin: 0.6
- E: 205.92
  name: <dR/dtheta>(ee->WW)
  thetamax: 1.0
  thetamin: 0.8


==> anc/smelli-master/smelli/data/yaml/observables_ewpt.yaml <==
- GammaZ
- sigma_had
- R_e
- R_mu
- R_tau
- AFB(Z->ee)
- AFB(Z->mumu)
- AFB(Z->tautau)
- A(Z->ee)
- A(Z->mumu)
- A(Z->tautau)
- R_b
- R_c
- AFB(Z->bb)
- AFB(Z->cc)
- A(Z->bb)
- A(Z->cc)
- m_W
- GammaW
- BR(W->enu)
- BR(W->munu)
- BR(W->taunu)
- R(W->cX)
- Rmue(W->lnu)
- Rtaue(W->lnu)
- Rtaumu(W->lnu)
- A(Z->ss)
- R_uc


==> anc/smelli-master/smelli/data/yaml/observables_g-2.yaml <==
- a_e
- a_mu
- a_tau


==> anc/smelli-master/smelli/data/yaml/observables_higgs.yaml <==
- 'mu_gg(h->gammagamma)'
- 'mu_gg(h->ZZ)'
- 'mu_gg(h->WW)'
- 'mu_gg(h->tautau)'
- 'mu_gg(h->bb)'
- 'mu_gg(h->mumu)'
- 'mu_gg(h->Zgamma)'
- 'mu_VBF(h->gammagamma)'
- 'mu_VBF(h->ZZ)'
- 'mu_VBF(h->WW)'
- 'mu_VBF(h->tautau)'
- 'mu_VBF(h->bb)'
- 'mu_VBF(h->mumu)'
- 'mu_Wh(h->gammagamma)'
- 'mu_Wh(h->ZZ)'
- 'mu_Wh(h->WW)'
- 'mu_Wh(h->tautau)'
- 'mu_Wh(h->bb)'
- 'mu_Zh(h->gammagamma)'
- 'mu_Zh(h->ZZ)'
- 'mu_Zh(h->WW)'
- 'mu_Zh(h->tautau)'
- 'mu_Zh(h->bb)'
- 'mu_Zh(h->cc)'
- 'mu_Vh(h->gammagamma)'
- 'mu_Vh(h->ZZ)'
- 'mu_Vh(h->bb)'
- 'mu_tth(h->gammagamma)'
- 'mu_tth(h->ZZ)'
- 'mu_tth(h->WW)'
- 'mu_tth(h->VV)'
- 'mu_tth(h->tautau)'
- 'mu_tth(h->bb)'


==> anc/smelli-master/smelli/data/yaml/observables_k.yaml <==
- epsp/eps
- BR(K+->pinunu)
- BR(KL->pinunu)
- BR(KL->mumu)
- BR(KS->mumu)
- BR(KL->ee)
- BR(KS->ee)


==> anc/smelli-master/smelli/data/yaml/observables_klfu.yaml <==
- Remu(K+->lnu)


==> anc/smelli-master/smelli/data/yaml/observables_klfv.yaml <==
- BR(KL->emu,mue)


==> anc/smelli-master/smelli/data/yaml/observables_lambdablambdall_afb.yaml <==
- name: <AFBh>(Lambdab->Lambdamumu)
  q2min: 15
  q2max: 20
- name: <AFBl>(Lambdab->Lambdamumu)
  q2min: 15
  q2max: 20
- name: <AFBlh>(Lambdab->Lambdamumu)
  q2min: 15
  q2max: 20


==> anc/smelli-master/smelli/data/yaml/observables_lambdablambdall_br.yaml <==
- name: <dBR/dq2>(Lambdab->Lambdamumu)
  q2min: 15
  q2max: 20


==> anc/smelli-master/smelli/data/yaml/observables_lfv.yaml <==
- BR(mu->eee)
- BR(mu->egamma)
- BR(tau->eee)
- BR(tau->muee)
- BR(tau->mugamma)
- BR(tau->mumumu)
- BR(tau->emumu)
- BR(tau->muemu)
- BR(tau->emue)
- BR(tau->egamma)
- BR(tau->rhoe)
- BR(tau->rhomu)
- BR(tau->phie)
- BR(tau->phimu)
- CR(mu->e, Ti)
- CR(mu->e, Au)


==> anc/smelli-master/smelli/data/yaml/observables_n.yaml <==
- name: tau_n
  me_E: 0.655
- name: Atilde_n
  me_E: 0.559
- name: Atilde_n
  me_E: 0.586
- name: lambdaAB_n
  me_E: 0.581
- a_n
- name: atilde_n
  me_E: 0.695
- name: Btilde_n
  me_E: 0.591
- D_n
- R_n


==> anc/smelli-master/smelli/data/yaml/observables_rd.yaml <==
- Rtaul(B->Dlnu)


==> anc/smelli-master/smelli/data/yaml/observables_rds.yaml <==
- Rmue(B->D*lnu)
- Rtaul(B->D*lnu)
- Rtaumu(B->D*lnu)


==> anc/smelli-master/smelli/data/yaml/observables_rk.yaml <==
# LHCb 2014
- name: <Rmue>(B+->Kll)
  q2min: 1.1
  q2max: 6.0
# Belle 2019
- name: <Rmue>(B+->Kll)
  q2min: 0.1
  q2max: 4.0
- name: <Rmue>(B0->Kll)
  q2min: 0.1
  q2max: 4.0
- name: <Rmue>(B+->Kll)
  q2min: 4.0
  q2max: 8.12
- name: <Rmue>(B0->Kll)
  q2min: 4.0
  q2max: 8.12
- name: <Rmue>(B+->Kll)
  q2min: 14.18
  q2max: 19.0
- name: <Rmue>(B0->Kll)
  q2min: 14.18
  q2max: 19.0
# LHCb 2021 
- name: <Rmue>(B0->Kll)
  q2min: 1.1
  q2max: 6.0


==> anc/smelli-master/smelli/data/yaml/observables_rkstar.yaml <==
- name: <Rmue>(B0->K*ll)
  q2min: 0.045
  q2max: 1.1
- name: <Rmue>(B0->K*ll)
  q2min: 1.1
  q2max: 6.0
- name: <Rmue>(B0->K*ll)
  q2min: 0.1
  q2max: 8.0
- name: <Rmue>(B0->K*ll)
  q2min: 15.0
  q2max: 19.0
- name: <Rmue>(B+->K*ll)
  q2min: 0.1
  q2max: 8.0
- name: <Rmue>(B+->K*ll)
  q2min: 15.0
  q2max: 19.0
# LHCb 2021
- name: <Rmue>(B+->K*ll)
  q2min: 0.045
  q2max: 6.0


==> anc/smelli-master/smelli/data/yaml/observables_sulnu.yaml <==
- BR(K+->munu)
- BR(KL->pienu)
- BR(KS->pienu)
- BR(K+->pienu)
- BR(KL->pimunu)
- BR(KS->pimunu)
- BR(K+->pimunu)
- lnC(K->pimunu)
- RT(K->pimunu)


==> anc/smelli-master/smelli/data/yaml/observables_taucc.yaml <==
- BR(tau->enunu)
- BR(tau->mununu)
- BR(tau->pinu)
- BR(tau->Knu)


==> anc/smelli-master/smelli/data/yaml/observables_udlnu.yaml <==
- Gamma(pi+->munu)


==> anc/smelli-master/smelli/data/yaml/observables_udlnu_lfu.yaml <==
- BR(pi+->enu)


==> anc/smelli-master/smelli/data/yaml/observables_xsee.yaml <==
- name: <BR>(B->Xsee)
  q2min: 1.0
  q2max: 6.0
- name: <BR>(B->Xsee)
  q2min: 14.2
  q2max: 25.0


==> anc/smelli-master/smelli/data/yaml/observables_zlfv.yaml <==
- BR(Z->emu)
- BR(Z->etau)
- BR(Z->mutau)


==> anc/smelli-master/smelli/data/yaml/par_ckm_CKMSchemeRmuBtaunuBxlnuDeltaM.yaml <==
- parameters: [Vus, Vcb, Vub, delta]
  values:
    central_value: [0.22530427106863943, 0.04206207944693913, 0.004149936914299014,
      1.1402040261936184]
    correlation:
    - [1.0, -0.0012410052664526404, -0.0011365905889711484, -0.0979499641673086]
    - [-0.0012410052664526402, 0.9999999999999998, -0.0008243965917461114, 0.015035839796363701]
    - [-0.0011365905889711486, -0.0008243965917461113, 1.0, -0.18490218843493697]
    - [-0.09794996416730863, 0.015035839796363698, -0.18490218843493694, 1.0]
    distribution: multivariate_normal
    standard_deviation: [0.00046960163357113793, 0.0007336410357673623, 0.0005093075586372333,
      0.05054878819387469]


==> anc/smelli-master/smelli/data/yaml/update_ckm.py <==
import smelli
from smelli.ckm import get_ckm_schemes
import numpy as np
import yaml

FILE = 'par_ckm'

def save_ckm(scheme,file_path,N=10000):
    val = scheme.ckm_np()
    cov = scheme.ckm_covariance(N=10000)
    err = np.sqrt(np.diag(cov))
    corr = cov / np.outer(err, err)

    dat = [
      {
        "parameters": [
          "Vus",
          "Vcb",
          "Vub",
          "delta"
        ],
        "values": {
          "distribution": "multivariate_normal",
          "central_value": list(val),
          "standard_deviation": err.tolist(),
          "correlation": corr.tolist()
        }
      }
    ]

    with open(file_path, 'w') as f:
        yaml.dump(dat, f)

for name, ckm_scheme in get_ckm_schemes().items():
    file_path = '{}_{}.yaml'.format(FILE,name)
    save_ckm(ckm_scheme,file_path,N=10000)


==> anc/smelli-master/smelli/test_ckm.py <==
from . import ckm
import unittest
import flavio
from wilson import Wilson
from math import sqrt
import smelli
from cmath import exp


par = flavio.default_parameters.get_central_all()


class TestCKM(unittest.TestCase):
    def test_sm(self):
        scheme = ckm.CKMSchemeRmuBtaunuBxlnuDeltaM()
        scheme.ckm_covariance()
        Vus, Vcb, Vub, delta = scheme.ckm_np(None)
        self.assertAlmostEqual(Vus, 0.225, delta=0.001)
        self.assertAlmostEqual(Vcb, 0.041, delta=0.0015)
        self.assertAlmostEqual(Vub, 0.004, delta=0.0005)
        self.assertAlmostEqual(delta, 1.15, delta=0.2)

    def test_ckm_np(self):
        scheme = ckm.CKMSchemeRmuBtaunuBxlnuDeltaM()
        w = Wilson({'lq3_1123': 0.04e-5,
                    'lq3_3313': 0.008e-5,
                    'lq3_2212': 0.5e-7,
                    'qq1_2323': 1e-12,
                    }, 91.1876, 'SMEFT', 'Warsaw')
        Vus, Vcb, Vub, delta = scheme.ckm_np(w, iterate=10)
        w.set_option('parameters', {'Vus': Vus, 'Vcb': Vcb, 'Vub': Vub, 'gamma': delta})
        _Vus, _Vcb, _Vub, _delta = scheme._ckm_np(w, Vus=Vus, Vcb=Vcb, Vub=Vub, delta=delta)
        self.assertAlmostEqual(_Vus, Vus, places=2)
        self.assertAlmostEqual(_Vcb, Vcb, places=2)
        self.assertAlmostEqual(_Vub, Vub, places=2)
        self.assertAlmostEqual(_delta, delta, places=2)


class TestSmelliCKM(unittest.TestCase):
    def test_init(self):
        gl = smelli.GlobalLikelihood()
        # with fix_ckm
        gl_fixckm = smelli.GlobalLikelihood(fix_ckm=True)
        self.assertEqual(gl.par_dict_default['Vcb'], par['Vcb'])
        VcbSM = gl.par_dict_sm['Vcb']
        VubSM = gl.par_dict_sm['Vub']
        VusSM = gl.par_dict_sm['Vus']
        deltaSM = gl.par_dict_sm['delta']
        self.assertAlmostEqual(par['Vcb'], VcbSM, delta=0.0002)
        self.assertAlmostEqual(par['Vub'], VubSM, delta=0.0005)
        self.assertAlmostEqual(par['Vus'], VusSM, delta=0.0006)
        pre = -4 * par['GF'] / sqrt(2)
        # Vcb
        w = Wilson({'lq3_1123': 0.5 * pre * VcbSM * (-0.5)}, 91.1876, 'SMEFT', 'Warsaw')
        pp = gl.parameter_point(w)
        self.assertAlmostEqual(pp.par_dict_np['Vcb'] / VcbSM,  1.5, delta=0.03)
        # with fix_ckm
        pp = gl_fixckm.parameter_point(w)
        self.assertEqual(pp.par_dict_np['Vcb'] / par['Vcb'],  1)
        # Vub
        w = Wilson({'lq3_3313': 0.5 * pre * VubSM * (-0.5) * exp(-1j * deltaSM)}, 91.1876, 'SMEFT', 'Warsaw')
        pp = gl.parameter_point(w)
        self.assertAlmostEqual(pp.par_dict_np['Vub'] / VubSM, 1.5, delta=0.03)
        # Vus
        w = Wilson({'lq3_2212': 0.5 * pre * VusSM * (-0.1)}, 91.1876, 'SMEFT', 'Warsaw')
        pp = gl.parameter_point(w)
        self.assertAlmostEqual(pp.par_dict_np['Vus'] / VusSM, 1.1, delta=0.03)

    def test_fast_likelihoods(self):
        scheme = ckm.CKMSchemeRmuBtaunuBxlnuDeltaM()
        ckm_central = scheme.ckm_np()
        gl = smelli.GlobalLikelihood()
        for fl in gl.fast_likelihoods.values():
            par = fl.par_obj
            self.assertAlmostEqual(par.get_central('Vus'), ckm_central[0], delta=0.00001)
            self.assertAlmostEqual(par.get_central('Vcb'), ckm_central[1], delta=0.00001)
            self.assertAlmostEqual(par.get_central('Vub'), ckm_central[2], delta=0.00001)
            self.assertAlmostEqual(par.get_central('delta'), ckm_central[3], delta=0.0001)


==> anc/smelli-master/smelli/test_classes.py <==
import unittest
from .classes import *


class TestGlobalLikelihood(unittest.TestCase):

    def test_init(self):
        gl = GlobalLikelihood()
        # check that the SM delta ll is 0
        ll_sm = gl.parameter_point({}, 100)
        for k, v in ll_sm.log_likelihood_dict().items():
            self.assertEqual(v, 0, msg="Failed for {}".format(k))
        # check just that this does not give an error
        ll_np = gl.parameter_point({'lq1_2223': 1e-8}, 1000)

    def test_dispatch(self):
        wc_dict  = {'phiD': 1e-10, 'lq1_3323': 1e-7}
        gl = GlobalLikelihood()
        pp = []
        pp.append(gl.parameter_point(wc_dict, 1e3))  # dict, int
        pp.append(gl.parameter_point(wc_dict, scale=1e3))  # dict, kwarg
        pp.append(gl.parameter_point(wc_dict, 1.e3))  # dict, float
        w = Wilson(wc_dict, 1e3, 'SMEFT', 'Warsaw')
        pp.append(gl.parameter_point(w))  # dict, float
        filename = get_datapath('smelli', 'data/test/wcxf.yaml')
        pp.append(gl.parameter_point(filename))  #str
        for i, p in enumerate(pp):
            self.assertDictEqual(wc_dict, p.w.wc.dict,
                                 msg="Failed for {}".format(i))
            self.assertEqual(1e3, p.w.wc.scale,
                             msg="Failed for {}".format(i))

    def test_basis(self):
        gl = GlobalLikelihood(basis='Warsaw up')
        self.assertEqual(gl.basis, 'Warsaw up')

    def test_wet(self):
        gl = GlobalLikelihood(eft='WET')
        # check that the SM delta ll is 0
        ll_sm = gl.parameter_point({}, 100)
        for k, v in ll_sm.log_likelihood_dict().items():
            self.assertEqual(v, 0, msg="Failed for {}".format(k))
        # check just that this does not give an error
        ll_np = gl.parameter_point({'C9_bsmumu': -1}, 4.8)

    def test_incl_excl(self):
        gl = GlobalLikelihood(
            eft='WET', basis='flavio',
            include_likelihoods=['fast_likelihood_quarks.yaml'])
        ll = gl.parameter_point({}, 100).log_likelihood_dict()
        self.assertSetEqual(set(ll.keys()),
                            {'fast_likelihood_quarks.yaml', 'global'})
        gl = GlobalLikelihood(eft='WET', basis='flavio',
                              include_likelihoods=['likelihood_lfv.yaml'])
        ll = gl.parameter_point({}, 100).log_likelihood_dict()
        self.assertSetEqual(set(ll.keys()), {'likelihood_lfv.yaml', 'global'})
        gl = GlobalLikelihood(eft='WET', basis='flavio',
                              exclude_likelihoods=['likelihood_lfv.yaml'])
        ll = gl.parameter_point({}, 100).log_likelihood_dict()
        self.assertNotIn('likelihood_lfv.yaml', set(ll.keys()))
        self.assertRaises(ValueError, GlobalLikelihood,
                          include_likelihoods=["nonexistent_likelihood.yaml"])
        self.assertRaises(ValueError, GlobalLikelihood,
                          exclude_likelihoods=["nonexistent_likelihood.yaml"])

    def test_chi2_min(self):
        gl_ewpt = GlobalLikelihood(fix_ckm=True, include_likelihoods=[
            'likelihood_ewpt.yaml',
        ])
        def wc_fct_2D_2args(S,T):
            return {
                'phiWB': S * 7.643950529889027e-08,
                'phiD': -T * 2.5793722852276787e-07,
            }
        def wc_fct_2D_1arg(x):
            S,T = x
            return {
                'phiWB': S * 7.643950529889027e-08,
                'phiD': -T * 2.5793722852276787e-07,
            }
        def wc_fct_1D(S):
            return {
                'phiWB': S * 7.643950529889027e-08,
            }
        min_data_2D_2args = gl_ewpt.chi2_min(
            wc_fct_2D_2args,
            91.1876
        )
        min_data_2D_1arg = gl_ewpt.chi2_min(
            wc_fct_2D_1arg,
            91.1876,
            n=2
        )
        min_data_1D = gl_ewpt.chi2_min(
            wc_fct_1D,
            91.1876,
            n=1
        )
        self.assertEqual(len(min_data_1D['global']['coords_min']), 1)
        self.assertEqual(len(min_data_2D_2args['global']['coords_min']), 2)
        self.assertEqual(
            len(min_data_1D['likelihood_ewpt.yaml']['coords_min']),
            1
        )
        self.assertEqual(
            len(min_data_2D_2args['likelihood_ewpt.yaml']['coords_min']),
            2
        )
        self.assertEqual(
            min_data_2D_2args['global']['z_min'],
            min_data_2D_1arg['global']['z_min'],
        )
        self.assertTrue(all(
            min_data_2D_2args['global']['coords_min']
            ==
            min_data_2D_1arg['global']['coords_min']
        ))
        self.assertEqual(
            min_data_2D_2args['likelihood_ewpt.yaml']['z_min'],
            min_data_2D_1arg['likelihood_ewpt.yaml']['z_min'],
        )
        self.assertTrue(all(
            min_data_2D_2args['likelihood_ewpt.yaml']['coords_min']
            ==
            min_data_2D_1arg['likelihood_ewpt.yaml']['coords_min']
        ))
        with self.assertWarns(UserWarning):
            gl_ewpt.chi2_min(
                wc_fct_2D_2args,
                91.1876,
                n=2
            )
        with self.assertRaises(ValueError):
            gl_ewpt.chi2_min(
                wc_fct_1D,
                91.1876,
            )
        with self.assertRaises(ValueError):
            gl_ewpt.chi2_min(
                wc_fct_2D_1arg,
                91.1876,
            )
        # define a global function for multiprocessing
        global _wc_fct_2D_2args
        def _wc_fct_2D_2args(S,T):
            return {
                'phiWB': S * 7.643950529889027e-08,
                'phiD': -T * 2.5793722852276787e-07,
            }
        min_data_2D_2threads = gl_ewpt.chi2_min(
            _wc_fct_2D_2args,
            91.1876,
            threads=2,
        )
        self.assertEqual(len(min_data_2D_2threads['global']['coords_min']), 2)
        self.assertEqual(
            len(min_data_2D_2threads['likelihood_ewpt.yaml']['coords_min']),
            2
        )
        self.assertEqual(
            min_data_2D_2threads['global']['z_min'],
            min_data_2D_2args['global']['z_min'],
        )
        self.assertEqual(
            min_data_2D_2threads['likelihood_ewpt.yaml']['z_min'],
            min_data_2D_2args['likelihood_ewpt.yaml']['z_min'],
        )
        self.assertTrue(all(
            min_data_2D_2threads['global']['coords_min']
            ==
            min_data_2D_2args['global']['coords_min']
        ))
        self.assertTrue(all(
            min_data_2D_2threads['likelihood_ewpt.yaml']['coords_min']
            ==
            min_data_2D_2args['likelihood_ewpt.yaml']['coords_min']
        ))

    def test_custom_likelihoods(self):
        self.assertRaises(ValueError, GlobalLikelihood,
                          custom_likelihoods={"with_typo": ["deltaMs"]})
        self.assertRaises(ValueError, GlobalLikelihood,
                          include_likelihoods=["likelihood_ewpt.yaml"],
                          custom_likelihoods={"not_included": ["DeltaM_s"]})
        self.assertRaises(ValueError, GlobalLikelihood,
                          exclude_likelihoods=["likelihood_ewpt.yaml"],
                          custom_likelihoods={"excluded": ["m_W"]})

class TestGlobalLikelihoodPoint(unittest.TestCase):

    def test_obstable(self):
        gl = GlobalLikelihood()
        res = gl.parameter_point({'lq1_2223': 1e-8}, 91.1876)
        self.assertIsInstance(res, GlobalLikelihoodPoint)
        df = res.obstable(min_pull_exp=1)
        self.assertTrue(df['pull exp.'].min() >= 1)

    def test_pvalue(self):
        gl = GlobalLikelihood()
        res = gl.parameter_point({}, 91.1876)
        pval = res.pvalue_dict()
        self.assertTrue(0 < pval['global'] < 1)


==> anc/smelli-master/smelli/test_package.py <==
import unittest
import smelli


class TestPackage(unittest.TestCase):
    def test_flavio(self):
        self.assertTrue(smelli._flavio_up_to_date)


==> anc/smelli-master/smelli/util.py <==
import pkgutil
import os
import sys
from collections import defaultdict
from multiprocessing import Pool


def tree():
    """Tree data structure.

    See https://gist.github.com/hrldcpr/2012250
    """
    return defaultdict(tree)


def get_datapath(package, resource):
    """Rewrite of pkgutil.get_data() that just returns the file path.

    Taken from https://stackoverflow.com/a/13773912"""
    loader = pkgutil.get_loader(package)
    if loader is None or not hasattr(loader, 'get_data'):
        return None
    mod = sys.modules.get(package) or loader.load_module(package)
    if mod is None or not hasattr(mod, '__file__'):
        return None
    # Modify the resource name to be compatible with the loader.get_data
    # signature - an os.path format "filename" starting with the dirname of
    # the package's __file__
    parts = resource.split('/')
    parts.insert(0, os.path.dirname(mod.__file__))
    resource_name = os.path.join(*parts)
    return resource_name

def multithreading_map(func, iterable, threads=1, pool=None):
    if threads > 1 or pool is not None:
        if pool is None:
            pool_instance = Pool(threads)
        else:
            pool_instance = pool
        try:
            result = pool_instance.map(func, iterable)
        except:
            pool_instance.close()
            raise
        pool_instance.close()
        if pool is None:
            pool_instance.join()
    else:
        result = map(func, iterable)
    return result

